Splitting amplitudes at N$^3$LO in QCD

In the limit where partons become collinear to each other, scattering amplitudes factorize into a product of universal, process-independent building blocks and scattering amplitudes involving fewer partons. We compute these universal building blocks -- known as splitting amplitudes -- for two collinear QCD partons up to third loop order in QCD. Our results describe arbitrary time-like splitting processes. Due to the violation of strict collinear factorization in space-like splitting processes, we specifically present space-like splitting amplitudes for three-parton QCD scattering amplitudes at third loop order. To achieve our results, we perform a collinear expansion of three-loop scattering amplitudes using a new expansion-by-subgraph technology, which is based on the method of regions.

==> anc/Split_g2gg_N3LO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((7703*I)/186624)*CA*nf^2*Pi + (3923*CA^3*Pi^2)/3456 - 
  (5921*CA^2*nf*Pi^2)/13824 - (5*CA*CF*nf*Pi^2)/64 + 
  (281*CA*nf^2*Pi^2)/13824 + ((1261*I)/2304)*CA^3*Pi^3 - 
  ((1091*I)/6912)*CA^2*nf*Pi^3 - (I/128)*CA*CF*nf*Pi^3 - 
  ((17*I)/864)*CA*nf^2*Pi^3 + (5411*CA^3*Pi^4)/46080 - 
  (437*CA^2*nf*Pi^4)/13824 - (CA*CF*nf*Pi^4)/320 - (13*CA*nf^2*Pi^4)/3456 - 
  ((2189*I)/25920)*CA^3*Pi^5 + ((11*I)/648)*CA^2*nf*Pi^5 - 
  ((7*I)/4320)*CA*CF*nf*Pi^5 + (10283*CA^3*Pi^6)/1990656 + 
  (25*C4AA*Pi^2)/(72*dA*TA) - (25*C4AF*nf*Pi^2)/(36*dA*TA) + 
  (((25*I)/144)*C4AA*Pi^3)/(dA*TA) - (((2*I)/9)*C4AF*nf*Pi^3)/(dA*TA) - 
  (41*C4AA*Pi^4)/(192*dA*TA) + (49*C4AF*nf*Pi^4)/(480*dA*TA) + 
  (((517*I)/8640)*C4AA*Pi^5)/(dA*TA) - (((47*I)/2160)*C4AF*nf*Pi^5)/(dA*TA) - 
  (71*C4AA*Pi^6)/(9072*dA*TA) - (8206861*CA^3)/(3359232*(-1 + x^(-1))^2) + 
  (397699*CA^2*nf)/(1679616*(-1 + x^(-1))^2) + 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))^2) + 
  (22405*CA^3*Pi^2)/(1119744*(-1 + x^(-1))^2) - 
  (45721*CA^2*nf*Pi^2)/(1119744*(-1 + x^(-1))^2) + 
  (139*CA*CF*nf*Pi^2)/(13824*(-1 + x^(-1))^2) + 
  (828229*CA^3*Pi^4)/(9953280*(-1 + x^(-1))^2) - 
  (2249*CA^2*nf*Pi^4)/(36864*(-1 + x^(-1))^2) - 
  (19*CA*CF*nf*Pi^4)/(25920*(-1 + x^(-1))^2) + 
  (4171247*CA^3*Pi^6)/(418037760*(-1 + x^(-1))^2) - 
  (5*C4AA*Pi^2)/(48*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AF*nf*Pi^2)/(24*dA*TA*(-1 + x^(-1))^2) + 
  (17*C4AA*Pi^6)/(15120*dA*TA*(-1 + x^(-1))^2) - 
  (10*CA*nf^2)/(6561*(-1 + x^(-1))) - (((485261*I)/186624)*CA^3*Pi)/
   (-1 + x^(-1)) + (((145789*I)/186624)*CA^2*nf*Pi)/(-1 + x^(-1)) + 
  (((1729*I)/6912)*CA*CF*nf*Pi)/(-1 + x^(-1)) + 
  (125*CA^3*Pi^2)/(1152*(-1 + x^(-1))) - (653*CA^2*nf*Pi^2)/
   (6912*(-1 + x^(-1))) - (CA*CF*nf*Pi^2)/(384*(-1 + x^(-1))) - 
  (17*CA*nf^2*Pi^2)/(2592*(-1 + x^(-1))) + (((140585*I)/124416)*CA^3*Pi^3)/
   (-1 + x^(-1)) - (((55079*I)/124416)*CA^2*nf*Pi^3)/(-1 + x^(-1)) - 
  (((31*I)/2304)*CA*CF*nf*Pi^3)/(-1 + x^(-1)) + 
  (120523*CA^3*Pi^4)/(622080*(-1 + x^(-1))) - 
  (15967*CA^2*nf*Pi^4)/(155520*(-1 + x^(-1))) - 
  (1229*CA*nf^2*Pi^4)/(622080*(-1 + x^(-1))) - 
  (((110759*I)/1105920)*CA^3*Pi^5)/(-1 + x^(-1)) + 
  (((11221*I)/552960)*CA^2*nf*Pi^5)/(-1 + x^(-1)) - 
  ((I/480)*CA*CF*nf*Pi^5)/(-1 + x^(-1)) + (4867*CA^3*Pi^6)/
   (414720*(-1 + x^(-1))) - (((17*I)/48)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))) + 
  (((17*I)/24)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))) - 
  (25*C4AA*Pi^2)/(72*dA*TA*(-1 + x^(-1))) + 
  (25*C4AF*nf*Pi^2)/(36*dA*TA*(-1 + x^(-1))) + (((59*I)/288)*C4AA*Pi^3)/
   (dA*TA*(-1 + x^(-1))) - (((41*I)/144)*C4AF*nf*Pi^3)/
   (dA*TA*(-1 + x^(-1))) - (523*C4AA*Pi^4)/(2592*dA*TA*(-1 + x^(-1))) + 
  (887*C4AF*nf*Pi^4)/(6480*dA*TA*(-1 + x^(-1))) + 
  (((11*I)/480)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))) - 
  ((I/120)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))) + 
  (19*C4AA*Pi^6)/(2160*dA*TA*(-1 + x^(-1))) + 
  (133*CA^3*Pi^4)/(155520*(-1 + x^(-1))^2*x^5) - 
  (133*CA^2*nf*Pi^4)/(155520*(-1 + x^(-1))^2*x^5) - 
  (133*C4AA*Pi^4)/(6480*dA*TA*(-1 + x^(-1))^2*x^5) + 
  (133*C4AF*nf*Pi^4)/(3240*dA*TA*(-1 + x^(-1))^2*x^5) - 
  (120541*CA^3)/(20736*(-1 + x^(-1))^2*x^4) + 
  (535765*CA^2*nf)/(62208*(-1 + x^(-1))^2*x^4) - 
  (2345*CA*CF*nf)/(2304*(-1 + x^(-1))^2*x^4) + 
  (9*CF^2*nf)/(128*(-1 + x^(-1))^2*x^4) + (6319*CA^3*Pi^2)/
   (82944*(-1 + x^(-1))^2*x^4) - (4733*CA^2*nf*Pi^2)/
   (41472*(-1 + x^(-1))^2*x^4) + (17*CA*CF*nf*Pi^2)/
   (576*(-1 + x^(-1))^2*x^4) + (299*CA^3*Pi^4)/(4976640*(-1 + x^(-1))^2*
    x^4) - (2243*CA^2*nf*Pi^4)/(4976640*(-1 + x^(-1))^2*x^4) - 
  (CA*CF*nf*Pi^4)/(4608*(-1 + x^(-1))^2*x^4) + 
  C4AA/(8*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (C4AF*nf)/(4*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (215*C4AA*Pi^2)/(864*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (215*C4AF*nf*Pi^2)/(432*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (383*C4AA*Pi^4)/(6480*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (577*C4AF*nf*Pi^4)/(6480*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (7*CA^3*Pi^4)/(8640*(-1 + x^(-1))*x^4) - 
  (7*CA^2*nf*Pi^4)/(8640*(-1 + x^(-1))*x^4) - (((509*I)/103680)*CA^3*Pi^5)/
   ((-1 + x^(-1))*x^4) + (((653*I)/103680)*CA^2*nf*Pi^5)/
   ((-1 + x^(-1))*x^4) - ((I/720)*CA*CF*nf*Pi^5)/((-1 + x^(-1))*x^4) + 
  (2*C4AA*Pi^4)/(405*dA*TA*(-1 + x^(-1))*x^4) - 
  (4*C4AF*nf*Pi^4)/(405*dA*TA*(-1 + x^(-1))*x^4) - 
  (((211*I)/4320)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))*x^4) + 
  (((211*I)/2160)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))*x^4) - 
  (259*CA^3*Pi^4)/(155520*x^3) + (259*CA^2*nf*Pi^4)/(155520*x^3) + 
  (((509*I)/103680)*CA^3*Pi^5)/x^3 - (((653*I)/103680)*CA^2*nf*Pi^5)/x^3 + 
  ((I/720)*CA*CF*nf*Pi^5)/x^3 + (101*C4AA*Pi^4)/(6480*dA*TA*x^3) - 
  (101*C4AF*nf*Pi^4)/(3240*dA*TA*x^3) + (((211*I)/4320)*C4AA*Pi^5)/
   (dA*TA*x^3) - (((211*I)/2160)*C4AF*nf*Pi^5)/(dA*TA*x^3) + 
  (120541*CA^3)/(6912*(-1 + x^(-1))^2*x^3) - 
  (535765*CA^2*nf)/(20736*(-1 + x^(-1))^2*x^3) + 
  (2345*CA*CF*nf)/(768*(-1 + x^(-1))^2*x^3) - 
  (27*CF^2*nf)/(128*(-1 + x^(-1))^2*x^3) - 
  (7819*CA^3*Pi^2)/(27648*(-1 + x^(-1))^2*x^3) + 
  (2693*CA^2*nf*Pi^2)/(6912*(-1 + x^(-1))^2*x^3) - 
  (67*CA*CF*nf*Pi^2)/(768*(-1 + x^(-1))^2*x^3) - 
  (19369*CA^3*Pi^4)/(4976640*(-1 + x^(-1))^2*x^3) + 
  (32113*CA^2*nf*Pi^4)/(4976640*(-1 + x^(-1))^2*x^3) + 
  (CA*CF*nf*Pi^4)/(1536*(-1 + x^(-1))^2*x^3) - 
  (3*C4AA)/(8*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (3*C4AF*nf)/(4*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (55*C4AA*Pi^2)/(96*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (55*C4AF*nf*Pi^2)/(48*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (2287*C4AA*Pi^4)/(25920*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (289*C4AF*nf*Pi^4)/(12960*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (138703*CA*nf^2)/(62208*(-1 + x^(-1))*x^3) + 
  (47*CF*nf^2)/(384*(-1 + x^(-1))*x^3) - (((10079*I)/10368)*CA^3*Pi)/
   ((-1 + x^(-1))*x^3) + (((3407*I)/2592)*CA^2*nf*Pi)/((-1 + x^(-1))*x^3) - 
  (((31*I)/384)*CA*CF*nf*Pi)/((-1 + x^(-1))*x^3) + 
  (17*CA*nf^2*Pi^2)/(512*(-1 + x^(-1))*x^3) - 
  (CF*nf^2*Pi^2)/(96*(-1 + x^(-1))*x^3) + (((1597*I)/41472)*CA^3*Pi^3)/
   ((-1 + x^(-1))*x^3) - (((1813*I)/41472)*CA^2*nf*Pi^3)/
   ((-1 + x^(-1))*x^3) + (((5*I)/576)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*x^3) + 
  (179*CA^3*Pi^4)/(51840*(-1 + x^(-1))*x^3) - 
  (139*CA^2*nf*Pi^4)/(25920*(-1 + x^(-1))*x^3) + 
  (13*CA*CF*nf*Pi^4)/(5760*(-1 + x^(-1))*x^3) + 
  (((653*I)/41472)*CA^3*Pi^5)/((-1 + x^(-1))*x^3) - 
  (((3121*I)/207360)*CA^2*nf*Pi^5)/((-1 + x^(-1))*x^3) + 
  ((I/720)*CA*CF*nf*Pi^5)/((-1 + x^(-1))*x^3) - 
  (((43*I)/432)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))*x^3) - 
  (((11*I)/216)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))*x^3) + 
  (C4AA*Pi^4)/(648*dA*TA*(-1 + x^(-1))*x^3) - 
  (59*C4AF*nf*Pi^4)/(1620*dA*TA*(-1 + x^(-1))*x^3) + 
  (((283*I)/1728)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))*x^3) - 
  (((1199*I)/4320)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))*x^3) + 
  (23*nf^3)/(324*x^2) - (((7*I)/72)*CA*nf^2*Pi)/x^2 - 
  (271*CA^3*Pi^2)/(3456*x^2) + (1361*CA^2*nf*Pi^2)/(13824*x^2) - 
  (CA*CF*nf*Pi^2)/(768*x^2) - (307*CA*nf^2*Pi^2)/(13824*x^2) - 
  (nf^3*Pi^2)/(1728*x^2) + (((23*I)/3456)*CA^3*Pi^3)/x^2 - 
  (((11*I)/864)*CA^2*nf*Pi^3)/x^2 + ((I/288)*CA*CF*nf*Pi^3)/x^2 + 
  ((I/768)*CA*nf^2*Pi^3)/x^2 - (403*CA^3*Pi^4)/(207360*x^2) + 
  (161*CA^2*nf*Pi^4)/(103680*x^2) + (CA*CF*nf*Pi^4)/(1536*x^2) - 
  (((749*I)/69120)*CA^3*Pi^5)/x^2 + (((121*I)/13824)*CA^2*nf*Pi^5)/x^2 + 
  (91*C4AA*Pi^2)/(288*dA*TA*x^2) - (91*C4AF*nf*Pi^2)/(144*dA*TA*x^2) + 
  (((19*I)/144)*C4AA*Pi^3)/(dA*TA*x^2) - ((I/72)*C4AF*nf*Pi^3)/(dA*TA*x^2) - 
  (7*C4AA*Pi^4)/(72*dA*TA*x^2) + (143*C4AF*nf*Pi^4)/(720*dA*TA*x^2) - 
  (((331*I)/2880)*C4AA*Pi^5)/(dA*TA*x^2) + (((259*I)/1440)*C4AF*nf*Pi^5)/
   (dA*TA*x^2) - (66789787*CA^3)/(3359232*(-1 + x^(-1))^2*x^2) + 
  (5474333*CA^2*nf)/(209952*(-1 + x^(-1))^2*x^2) - 
  (333923*CA*CF*nf)/(124416*(-1 + x^(-1))^2*x^2) + 
  (27*CF^2*nf)/(128*(-1 + x^(-1))^2*x^2) + (799649*CA^3*Pi^2)/
   (2239488*(-1 + x^(-1))^2*x^2) - (16715*CA^2*nf*Pi^2)/
   (34992*(-1 + x^(-1))^2*x^2) + (1327*CA*CF*nf*Pi^2)/
   (13824*(-1 + x^(-1))^2*x^2) + (853591*CA^3*Pi^4)/
   (9953280*(-1 + x^(-1))^2*x^2) - (2333*CA^2*nf*Pi^4)/
   (34560*(-1 + x^(-1))^2*x^2) - (287*CA*CF*nf*Pi^4)/
   (207360*(-1 + x^(-1))^2*x^2) + (4171247*CA^3*Pi^6)/
   (418037760*(-1 + x^(-1))^2*x^2) + (3*C4AA)/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*nf)/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (85*C4AA*Pi^2)/(288*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (85*C4AF*nf*Pi^2)/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (13*C4AA*Pi^4)/(160*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (7*C4AF*nf*Pi^4)/(120*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (17*C4AA*Pi^6)/(15120*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (138703*CA*nf^2)/(31104*(-1 + x^(-1))*x^2) - 
  (47*CF*nf^2)/(192*(-1 + x^(-1))*x^2) + (((563*I)/324)*CA^3*Pi)/
   ((-1 + x^(-1))*x^2) - (((49055*I)/20736)*CA^2*nf*Pi)/((-1 + x^(-1))*x^2) + 
  (((19*I)/128)*CA*CF*nf*Pi)/((-1 + x^(-1))*x^2) + 
  (125*CA^3*Pi^2)/(576*(-1 + x^(-1))*x^2) - (653*CA^2*nf*Pi^2)/
   (3456*(-1 + x^(-1))*x^2) - (CA*CF*nf*Pi^2)/(192*(-1 + x^(-1))*x^2) - 
  (983*CA*nf^2*Pi^2)/(13824*(-1 + x^(-1))*x^2) + 
  (CF*nf^2*Pi^2)/(48*(-1 + x^(-1))*x^2) - (((1171*I)/20736)*CA^3*Pi^3)/
   ((-1 + x^(-1))*x^2) + (((1585*I)/20736)*CA^2*nf*Pi^3)/
   ((-1 + x^(-1))*x^2) - (((25*I)/1152)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*x^2) - 
  (289*CA^3*Pi^4)/(51840*(-1 + x^(-1))*x^2) + 
  (523*CA^2*nf*Pi^4)/(51840*(-1 + x^(-1))*x^2) - 
  (7*CA*CF*nf*Pi^4)/(2880*(-1 + x^(-1))*x^2) - (((1441*I)/69120)*CA^3*Pi^5)/
   ((-1 + x^(-1))*x^2) + (((461*I)/34560)*CA^2*nf*Pi^5)/((-1 + x^(-1))*x^2) - 
  (((17*I)/48)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))*x^2) + 
  (((17*I)/24)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))*x^2) - 
  (25*C4AA*Pi^2)/(36*dA*TA*(-1 + x^(-1))*x^2) + 
  (25*C4AF*nf*Pi^2)/(18*dA*TA*(-1 + x^(-1))*x^2) + 
  (((241*I)/864)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))*x^2) + 
  (((29*I)/432)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))*x^2) - 
  (379*C4AA*Pi^4)/(2160*dA*TA*(-1 + x^(-1))*x^2) + 
  (253*C4AF*nf*Pi^4)/(1080*dA*TA*(-1 + x^(-1))*x^2) - 
  (((503*I)/2880)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))*x^2) + 
  (((187*I)/720)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))*x^2) - 
  (23*nf^3)/(324*x) + (((491*I)/6912)*CA*nf^2*Pi)/x - 
  (11*CA^3*Pi^2)/(2304*x) - (323*CA^2*nf*Pi^2)/(6912*x) + 
  (CA*CF*nf*Pi^2)/(128*x) + (37*CA*nf^2*Pi^2)/(1152*x) + 
  (nf^3*Pi^2)/(1728*x) + (((127*I)/6912)*CA^3*Pi^3)/x + 
  (((17*I)/6912)*CA^2*nf*Pi^3)/x - ((I/128)*CA*CF*nf*Pi^3)/x - 
  ((I/768)*CA*nf^2*Pi^3)/x - (1063*CA^3*Pi^4)/(103680*x) - 
  (77*CA^2*nf*Pi^4)/(41472*x) + (19*CA*CF*nf*Pi^4)/(7680*x) + 
  (((173*I)/17280)*CA^3*Pi^5)/x - (((317*I)/69120)*CA^2*nf*Pi^5)/x - 
  (191*C4AA*Pi^2)/(288*dA*TA*x) + (191*C4AF*nf*Pi^2)/(144*dA*TA*x) - 
  (((85*I)/288)*C4AA*Pi^3)/(dA*TA*x) + (((31*I)/144)*C4AF*nf*Pi^3)/
   (dA*TA*x) + (487*C4AA*Pi^4)/(2880*dA*TA*x) - 
  (313*C4AF*nf*Pi^4)/(1440*dA*TA*x) + (((43*I)/720)*C4AA*Pi^5)/(dA*TA*x) - 
  (((23*I)/288)*C4AF*nf*Pi^5)/(dA*TA*x) + 
  (8985341*CA^3)/(839808*(-1 + x^(-1))^2*x) - 
  (15261053*CA^2*nf)/(1679616*(-1 + x^(-1))^2*x) + 
  (4337*CA*CF*nf)/(15552*(-1 + x^(-1))^2*x) - 
  (9*CF^2*nf)/(128*(-1 + x^(-1))^2*x) - (381733*CA^3*Pi^2)/
   (2239488*(-1 + x^(-1))^2*x) + (136063*CA^2*nf*Pi^2)/
   (559872*(-1 + x^(-1))^2*x) - (167*CA*CF*nf*Pi^2)/
   (3456*(-1 + x^(-1))^2*x) - (51631*CA^3*Pi^4)/(311040*(-1 + x^(-1))^2*x) + 
  (22739*CA^2*nf*Pi^4)/(184320*(-1 + x^(-1))^2*x) + 
  (349*CA*CF*nf*Pi^4)/(207360*(-1 + x^(-1))^2*x) - 
  (4171247*CA^3*Pi^6)/(209018880*(-1 + x^(-1))^2*x) - 
  C4AA/(8*dA*TA*(-1 + x^(-1))^2*x) + (C4AF*nf)/(4*dA*TA*(-1 + x^(-1))^2*x) + 
  (115*C4AA*Pi^2)/(864*dA*TA*(-1 + x^(-1))^2*x) - 
  (115*C4AF*nf*Pi^2)/(432*dA*TA*(-1 + x^(-1))^2*x) - 
  (91*C4AA*Pi^4)/(2880*dA*TA*(-1 + x^(-1))^2*x) - 
  (47*C4AF*nf*Pi^4)/(1440*dA*TA*(-1 + x^(-1))^2*x) - 
  (17*C4AA*Pi^6)/(7560*dA*TA*(-1 + x^(-1))^2*x) - 
  (3742421*CA*nf^2)/(1679616*(-1 + x^(-1))*x) + 
  (47*CF*nf^2)/(384*(-1 + x^(-1))*x) + (((342395*I)/186624)*CA^3*Pi)/
   ((-1 + x^(-1))*x) + (((25201*I)/93312)*CA^2*nf*Pi)/((-1 + x^(-1))*x) - 
  (((2197*I)/6912)*CA*CF*nf*Pi)/((-1 + x^(-1))*x) - 
  (125*CA^3*Pi^2)/(384*(-1 + x^(-1))*x) + (653*CA^2*nf*Pi^2)/
   (2304*(-1 + x^(-1))*x) + (CA*CF*nf*Pi^2)/(128*(-1 + x^(-1))*x) + 
  (461*CA*nf^2*Pi^2)/(10368*(-1 + x^(-1))*x) - 
  (CF*nf^2*Pi^2)/(96*(-1 + x^(-1))*x) - (((67105*I)/62208)*CA^3*Pi^3)/
   ((-1 + x^(-1))*x) + (((11537*I)/31104)*CA^2*nf*Pi^3)/((-1 + x^(-1))*x) + 
  (((73*I)/2304)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*x) - 
  (118519*CA^3*Pi^4)/(622080*(-1 + x^(-1))*x) + 
  (15061*CA^2*nf*Pi^4)/(155520*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^4)/(5760*(-1 + x^(-1))*x) + (1229*CA*nf^2*Pi^4)/
   (622080*(-1 + x^(-1))*x) + (((121831*I)/1105920)*CA^3*Pi^5)/
   ((-1 + x^(-1))*x) - (((13757*I)/552960)*CA^2*nf*Pi^5)/((-1 + x^(-1))*x) + 
  ((I/480)*CA*CF*nf*Pi^5)/((-1 + x^(-1))*x) - 
  (4867*CA^3*Pi^6)/(414720*(-1 + x^(-1))*x) + (((17*I)/24)*C4AA*Pi)/
   (dA*TA*(-1 + x^(-1))*x) - (((17*I)/12)*C4AF*nf*Pi)/
   (dA*TA*(-1 + x^(-1))*x) + (25*C4AA*Pi^2)/(24*dA*TA*(-1 + x^(-1))*x) - 
  (25*C4AF*nf*Pi^2)/(12*dA*TA*(-1 + x^(-1))*x) - 
  (((139*I)/432)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))*x) + 
  (((31*I)/216)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))*x) + 
  (961*C4AA*Pi^4)/(2592*dA*TA*(-1 + x^(-1))*x) - 
  (421*C4AF*nf*Pi^4)/(1296*dA*TA*(-1 + x^(-1))*x) + 
  (((53*I)/1440)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))*x) - 
  (((103*I)/1440)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))*x) - 
  (19*C4AA*Pi^6)/(2160*dA*TA*(-1 + x^(-1))*x) + (I/432)*CA*nf^2*Pi^3*x - 
  (229*CA^3*Pi^4*x)/69120 + (229*CA^2*nf*Pi^4*x)/69120 - 
  (((115*I)/3456)*CA^3*Pi^3*x)/(-1 + x^(-1)) + (((5*I)/128)*CA^2*nf*Pi^3*x)/
   (-1 + x^(-1)) - ((I/192)*CA*CF*nf*Pi^3*x)/(-1 + x^(-1)) - 
  (CA^3*Pi^4*x)/(17280*(-1 + x^(-1))) + (CA^2*nf*Pi^4*x)/
   (17280*(-1 + x^(-1))) - ((I/16)*C4AA*Pi^3*x)/(dA*TA*(-1 + x^(-1))) + 
  ((I/8)*C4AF*nf*Pi^3*x)/(dA*TA*(-1 + x^(-1))) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) + 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (119*CA^3)/(20736*\[Epsilon]^4) + 
  (43*CA^2*nf)/(10368*\[Epsilon]^4) - (CA*nf^2)/(1296*\[Epsilon]^4) - 
  (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 + ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (5*CA^3*Pi^2)/(512*\[Epsilon]^4) - CA^3/(384*x^2*\[Epsilon]^4) + 
  (CA^2*nf)/(384*x^2*\[Epsilon]^4) + CA^3/(384*x*\[Epsilon]^4) - 
  (CA^2*nf)/(384*x*\[Epsilon]^4) - (1517*CA^3)/(31104*\[Epsilon]^3) + 
  (895*CA^2*nf)/(31104*\[Epsilon]^3) + (CA*CF*nf)/(576*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1944*\[Epsilon]^3) - (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 + ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (4697*CA^3*Pi^2)/(82944*\[Epsilon]^3) + 
  (427*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) - (((3*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 + (13*CA^3)/(768*x^2*\[Epsilon]^3) - 
  (43*CA^2*nf)/(2304*x^2*\[Epsilon]^3) + 
  (5*CA*nf^2)/(1152*x^2*\[Epsilon]^3) + ((I/192)*CA^3*Pi)/
   (x^2*\[Epsilon]^3) - ((I/192)*CA^2*nf*Pi)/(x^2*\[Epsilon]^3) - 
  (13*CA^3)/(768*x*\[Epsilon]^3) + (43*CA^2*nf)/(2304*x*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1152*x*\[Epsilon]^3) - ((I/192)*CA^3*Pi)/(x*\[Epsilon]^3) + 
  ((I/192)*CA^2*nf*Pi)/(x*\[Epsilon]^3) - (7271*CA^3)/(31104*\[Epsilon]^2) + 
  (2603*CA^2*nf)/(31104*\[Epsilon]^2) + (55*CA*CF*nf)/(3456*\[Epsilon]^2) - 
  (CA*nf^2)/(216*\[Epsilon]^2) + (((1463*I)/10368)*CA^3*Pi)/\[Epsilon]^2 - 
  (((841*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 - ((I/192)*CA*CF*nf*Pi)/
   \[Epsilon]^2 + (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (3925*CA^3*Pi^2)/(248832*\[Epsilon]^2) - (2353*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) + (17*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) + 
  (((1397*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 - (((127*I)/13824)*CA^2*nf*Pi^3)/
   \[Epsilon]^2 - (1487*CA^3*Pi^4)/(1658880*\[Epsilon]^2) + 
  (727*CA^3)/(6912*x^2*\[Epsilon]^2) - (37*CA^2*nf)/(288*x^2*\[Epsilon]^2) + 
  (CA*CF*nf)/(64*x^2*\[Epsilon]^2) - (CA*nf^2)/(216*x^2*\[Epsilon]^2) + 
  nf^3/(432*x^2*\[Epsilon]^2) - (((17*I)/1152)*CA^3*Pi)/(x^2*\[Epsilon]^2) + 
  (((17*I)/1152)*CA^2*nf*Pi)/(x^2*\[Epsilon]^2) - 
  ((I/192)*CA*nf^2*Pi)/(x^2*\[Epsilon]^2) + 
  (7*CA^3*Pi^2)/(1536*x^2*\[Epsilon]^2) - (7*CA^2*nf*Pi^2)/
   (1536*x^2*\[Epsilon]^2) - (727*CA^3)/(6912*x*\[Epsilon]^2) + 
  (37*CA^2*nf)/(288*x*\[Epsilon]^2) - (CA*CF*nf)/(64*x*\[Epsilon]^2) + 
  (CA*nf^2)/(216*x*\[Epsilon]^2) - nf^3/(432*x*\[Epsilon]^2) + 
  (((23*I)/1152)*CA^3*Pi)/(x*\[Epsilon]^2) - (((23*I)/1152)*CA^2*nf*Pi)/
   (x*\[Epsilon]^2) + ((I/192)*CA*nf^2*Pi)/(x*\[Epsilon]^2) - 
  (7*CA^3*Pi^2)/(1536*x*\[Epsilon]^2) + (7*CA^2*nf*Pi^2)/
   (1536*x*\[Epsilon]^2) - (11*CA*nf^2)/(2187*\[Epsilon]) + 
  (((7577*I)/10368)*CA^3*Pi)/\[Epsilon] - (((2927*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon] - (((55*I)/1152)*CA*CF*nf*Pi)/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi)/\[Epsilon] + (1481*CA^3*Pi^2)/(6912*\[Epsilon]) - 
  (859*CA^2*nf*Pi^2)/(6912*\[Epsilon]) - (CA*CF*nf*Pi^2)/(128*\[Epsilon]) + 
  (85*CA*nf^2*Pi^2)/(7776*\[Epsilon]) - (((4415*I)/82944)*CA^3*Pi^3)/
   \[Epsilon] + (((1669*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] - 
  ((I/192)*CA*nf^2*Pi^3)/\[Epsilon] + (451*CA^3*Pi^4)/(15360*\[Epsilon]) - 
  (41*CA^2*nf*Pi^4)/(7680*\[Epsilon]) + (((71*I)/552960)*CA^3*Pi^5)/
   \[Epsilon] + (446705*CA^3)/(559872*(-1 + x^(-1))*\[Epsilon]) - 
  (24169*CA^2*nf)/(139968*(-1 + x^(-1))*\[Epsilon]) - 
  (1819*CA*CF*nf)/(20736*(-1 + x^(-1))*\[Epsilon]) + 
  (211*CA^3*Pi^2)/(373248*(-1 + x^(-1))*\[Epsilon]) - 
  (3913*CA^2*nf*Pi^2)/(373248*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (22583*CA^3*Pi^4)/(3317760*(-1 + x^(-1))*\[Epsilon]) - 
  (2437*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(4320*(-1 + x^(-1))*\[Epsilon]) - 
  (187*CA^3)/(1296*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (2867*CA^2*nf)/(10368*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (11*CA*CF*nf)/(384*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (41*CA^3*Pi^2)/(3072*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (179*CA^2*nf*Pi^2)/(9216*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(192*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (881*CA*nf^2)/(3456*x^2*\[Epsilon]) + (CF*nf^2)/(64*x^2*\[Epsilon]) + 
  (7*nf^3)/(432*x^2*\[Epsilon]) - (((631*I)/3456)*CA^3*Pi)/(x^2*\[Epsilon]) + 
  (((199*I)/864)*CA^2*nf*Pi)/(x^2*\[Epsilon]) - 
  ((I/64)*CA*CF*nf*Pi)/(x^2*\[Epsilon]) - ((I/36)*CA*nf^2*Pi)/
   (x^2*\[Epsilon]) - (CA^3*Pi^2)/(192*x^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2)/(288*x^2*\[Epsilon]) - (17*CA*nf^2*Pi^2)/
   (4608*x^2*\[Epsilon]) - (((5*I)/2304)*CA^3*Pi^3)/(x^2*\[Epsilon]) + 
  (((5*I)/2304)*CA^2*nf*Pi^3)/(x^2*\[Epsilon]) + 
  (187*CA^3)/(648*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (2867*CA^2*nf)/(5184*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (11*CA*CF*nf)/(192*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (15*CA^3*Pi^2)/(512*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (191*CA^2*nf*Pi^2)/(4608*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (CA*CF*nf*Pi^2)/(96*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (881*CA*nf^2)/(3456*x*\[Epsilon]) - (CF*nf^2)/(64*x*\[Epsilon]) - 
  (7*nf^3)/(432*x*\[Epsilon]) + (((529*I)/3456)*CA^3*Pi)/(x*\[Epsilon]) - 
  (((43*I)/216)*CA^2*nf*Pi)/(x*\[Epsilon]) + ((I/64)*CA*CF*nf*Pi)/
   (x*\[Epsilon]) + ((I/48)*CA*nf^2*Pi)/(x*\[Epsilon]) + 
  (CA^3*Pi^2)/(192*x*\[Epsilon]) - (CA^2*nf*Pi^2)/(288*x*\[Epsilon]) + 
  (17*CA*nf^2*Pi^2)/(4608*x*\[Epsilon]) + (((5*I)/2304)*CA^3*Pi^3)/
   (x*\[Epsilon]) - (((5*I)/2304)*CA^2*nf*Pi^3)/(x*\[Epsilon]) - 
  (527489*CA^3)/(559872*(-1 + x^(-1))*x*\[Epsilon]) + 
  (125747*CA^2*nf)/(279936*(-1 + x^(-1))*x*\[Epsilon]) + 
  (1225*CA*CF*nf)/(20736*(-1 + x^(-1))*x*\[Epsilon]) - 
  (12329*CA^3*Pi^2)/(746496*(-1 + x^(-1))*x*\[Epsilon]) + 
  (24269*CA^2*nf*Pi^2)/(746496*(-1 + x^(-1))*x*\[Epsilon]) - 
  (11*CA*CF*nf*Pi^2)/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (22583*CA^3*Pi^4)/(3317760*(-1 + x^(-1))*x*\[Epsilon]) + 
  (2437*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF*nf*Pi^4)/(4320*(-1 + x^(-1))*x*\[Epsilon]) - 
  ((I/576)*CA^3*Pi^3*x)/\[Epsilon] + ((I/576)*CA^2*nf*Pi^3*x)/\[Epsilon] - 
  (7703*CA*nf^2*G[0, x])/186624 + ((3923*I)/1728)*CA^3*Pi*G[0, x] - 
  ((5921*I)/6912)*CA^2*nf*Pi*G[0, x] - ((5*I)/32)*CA*CF*nf*Pi*G[0, x] - 
  ((23*I)/2304)*CA*nf^2*Pi*G[0, x] - (2723*CA^3*Pi^2*G[0, x])/1728 + 
  (343*CA^2*nf*Pi^2*G[0, x])/648 + (17*CA*CF*nf*Pi^2*G[0, x])/576 - 
  (25*CA*nf^2*Pi^2*G[0, x])/2592 - ((1117*I)/82944)*CA^3*Pi^3*G[0, x] + 
  ((791*I)/41472)*CA^2*nf*Pi^3*G[0, x] - (I/96)*CA*CF*nf*Pi^3*G[0, x] + 
  ((5*I)/864)*CA*nf^2*Pi^3*G[0, x] + (66319*CA^3*Pi^4*G[0, x])/138240 - 
  (6077*CA^2*nf*Pi^4*G[0, x])/69120 + (CA*CF*nf*Pi^4*G[0, x])/1440 + 
  ((229*I)/110592)*CA^3*Pi^5*G[0, x] + (((25*I)/36)*C4AA*Pi*G[0, x])/
   (dA*TA) - (((25*I)/18)*C4AF*nf*Pi*G[0, x])/(dA*TA) - 
  (11*C4AA*Pi^2*G[0, x])/(18*dA*TA) + (13*C4AF*nf*Pi^2*G[0, x])/(18*dA*TA) - 
  (((143*I)/216)*C4AA*Pi^3*G[0, x])/(dA*TA) + 
  (((35*I)/108)*C4AF*nf*Pi^3*G[0, x])/(dA*TA) - 
  (11*C4AA*Pi^4*G[0, x])/(240*dA*TA) + (C4AF*nf*Pi^4*G[0, x])/(60*dA*TA) - 
  (((7*I)/180)*C4AA*Pi^5*G[0, x])/(dA*TA) + (446705*CA^3*G[0, x])/
   (186624*(-1 + x^(-1))^3) - (24169*CA^2*nf*G[0, x])/
   (46656*(-1 + x^(-1))^3) - (1819*CA*CF*nf*G[0, x])/(6912*(-1 + x^(-1))^3) - 
  (221*CA^3*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^3) - 
  (3481*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^3) - 
  (CA*CF*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))^3) + 
  (25817*CA^3*Pi^4*G[0, x])/(73728*(-1 + x^(-1))^3) - 
  (11863*CA^2*nf*Pi^4*G[0, x])/(184320*(-1 + x^(-1))^3) + 
  (CA*CF*nf*Pi^4*G[0, x])/(1440*(-1 + x^(-1))^3) + 
  (485261*CA^3*G[0, x])/(186624*(-1 + x^(-1))) - 
  (145789*CA^2*nf*G[0, x])/(186624*(-1 + x^(-1))) - 
  (1729*CA*CF*nf*G[0, x])/(6912*(-1 + x^(-1))) + 
  (11*CA*nf^2*G[0, x])/(729*(-1 + x^(-1))) + 
  (((8311*I)/2592)*CA^3*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((5483*I)/5184)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((49*I)/384)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (289661*CA^3*Pi^2*G[0, x])/(124416*(-1 + x^(-1))) + 
  (112547*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))) + 
  (91*CA*CF*nf*Pi^2*G[0, x])/(2304*(-1 + x^(-1))) - 
  (95*CA*nf^2*Pi^2*G[0, x])/(2592*(-1 + x^(-1))) - 
  (((1231*I)/3072)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (((535*I)/4608)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (601117*CA^3*Pi^4*G[0, x])/(3317760*(-1 + x^(-1))) - 
  (58103*CA^2*nf*Pi^4*G[0, x])/(1658880*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^4*G[0, x])/(480*(-1 + x^(-1))) + 
  (((265*I)/110592)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1)) + 
  (17*C4AA*G[0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (17*C4AF*nf*G[0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (((5*I)/16)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((5*I)/8)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (59*C4AA*Pi^2*G[0, x])/(288*dA*TA*(-1 + x^(-1))) + 
  (41*C4AF*nf*Pi^2*G[0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (121*C4AA*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))) - 
  (11*C4AF*nf*Pi^4*G[0, x])/(1080*dA*TA*(-1 + x^(-1))) - 
  (((7*I)/180)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (97*CA^3*Pi^4*G[0, x])/(103680*(-1 + x^(-1))^3*x^6) - 
  (97*CA^2*nf*Pi^4*G[0, x])/(103680*(-1 + x^(-1))^3*x^6) - 
  (97*C4AA*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))^3*x^6) + 
  (97*C4AF*nf*Pi^4*G[0, x])/(2160*dA*TA*(-1 + x^(-1))^3*x^6) + 
  (10079*CA^3*G[0, x])/(10368*(-1 + x^(-1))^3*x^5) - 
  (3407*CA^2*nf*G[0, x])/(2592*(-1 + x^(-1))^3*x^5) + 
  (31*CA*CF*nf*G[0, x])/(384*(-1 + x^(-1))^3*x^5) - 
  (589*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^3*x^5) + 
  (1093*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^3*x^5) - 
  (CA*CF*nf*Pi^2*G[0, x])/(192*(-1 + x^(-1))^3*x^5) - 
  (97*CA^3*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^3*x^5) + 
  (97*CA^2*nf*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^3*x^5) - 
  (65*C4AA*Pi^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (11*C4AF*nf*Pi^2*G[0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (97*C4AA*Pi^4*G[0, x])/(960*dA*TA*(-1 + x^(-1))^3*x^5) - 
  (97*C4AF*nf*Pi^4*G[0, x])/(480*dA*TA*(-1 + x^(-1))^3*x^5) - 
  (21229*CA^3*G[0, x])/(5184*(-1 + x^(-1))^3*x^4) + 
  (114481*CA^2*nf*G[0, x])/(20736*(-1 + x^(-1))^3*x^4) - 
  (43*CA*CF*nf*G[0, x])/(128*(-1 + x^(-1))^3*x^4) + 
  (1535*CA^3*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x^4) - 
  (2489*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x^4) + 
  (CA*CF*nf*Pi^2*G[0, x])/(48*(-1 + x^(-1))^3*x^4) + 
  (97*CA^3*Pi^4*G[0, x])/(7680*(-1 + x^(-1))^3*x^4) - 
  (97*CA^2*nf*Pi^4*G[0, x])/(11520*(-1 + x^(-1))^3*x^4) - 
  (17*C4AA*G[0, x])/(48*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (17*C4AF*nf*G[0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (11*C4AA*Pi^2*G[0, x])/(27*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (13*C4AF*nf*Pi^2*G[0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^4) - 
  (97*C4AA*Pi^4*G[0, x])/(320*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (97*C4AF*nf*Pi^4*G[0, x])/(240*dA*TA*(-1 + x^(-1))^3*x^4) + 
  ((I/432)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x^4) - 
  ((I/432)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x^4) + 
  (469*CA^3*Pi^4*G[0, x])/(103680*(-1 + x^(-1))*x^4) - 
  (613*CA^2*nf*Pi^4*G[0, x])/(103680*(-1 + x^(-1))*x^4) + 
  (CA*CF*nf*Pi^4*G[0, x])/(720*(-1 + x^(-1))*x^4) - 
  ((I/18)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x^4) + 
  ((I/9)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x^4) + 
  (251*C4AA*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))*x^4) - 
  (251*C4AF*nf*Pi^4*G[0, x])/(2160*dA*TA*(-1 + x^(-1))*x^4) - 
  ((I/432)*CA^3*Pi^3*G[0, x])/x^3 + ((I/432)*CA^2*nf*Pi^3*G[0, x])/x^3 - 
  (283*CA^3*Pi^4*G[0, x])/(51840*x^3) + (71*CA^2*nf*Pi^4*G[0, x])/
   (10368*x^3) - (CA*CF*nf*Pi^4*G[0, x])/(720*x^3) + 
  ((I/18)*C4AA*Pi^3*G[0, x])/(dA*TA*x^3) - ((I/9)*C4AF*nf*Pi^3*G[0, x])/
   (dA*TA*x^3) - (77*C4AA*Pi^4*G[0, x])/(2160*dA*TA*x^3) + 
  (77*C4AF*nf*Pi^4*G[0, x])/(1080*dA*TA*x^3) + 
  (757495*CA^3*G[0, x])/(186624*(-1 + x^(-1))^3*x^3) - 
  (1522487*CA^2*nf*G[0, x])/(186624*(-1 + x^(-1))^3*x^3) + 
  (5437*CA*CF*nf*G[0, x])/(6912*(-1 + x^(-1))^3*x^3) - 
  (14737*CA^3*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^3*x^3) + 
  (26179*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^3*x^3) - 
  (7*CA*CF*nf*Pi^2*G[0, x])/(256*(-1 + x^(-1))^3*x^3) - 
  (1234709*CA^3*Pi^4*G[0, x])/(3317760*(-1 + x^(-1))^3*x^3) + 
  (122287*CA^2*nf*Pi^4*G[0, x])/(1658880*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^4*G[0, x])/(1440*(-1 + x^(-1))^3*x^3) + 
  (17*C4AA*G[0, x])/(16*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (17*C4AF*nf*G[0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (83*C4AA*Pi^2*G[0, x])/(288*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (79*C4AF*nf*Pi^2*G[0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (4559*C4AA*Pi^4*G[0, x])/(8640*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (97*C4AF*nf*Pi^4*G[0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (10079*CA^3*G[0, x])/(10368*(-1 + x^(-1))*x^3) - 
  (3407*CA^2*nf*G[0, x])/(2592*(-1 + x^(-1))*x^3) + 
  (31*CA*CF*nf*G[0, x])/(384*(-1 + x^(-1))*x^3) + 
  (7*CA*nf^2*G[0, x])/(72*(-1 + x^(-1))*x^3) + 
  (((125*I)/576)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*x^3) - 
  (((2041*I)/6912)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x^3) + 
  ((I/384)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))*x^3) - 
  (3125*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x^3) + 
  (3125*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*Pi^2*G[0, x])/(64*(-1 + x^(-1))*x^3) - 
  (CA*nf^2*Pi^2*G[0, x])/(768*(-1 + x^(-1))*x^3) - 
  (((7*I)/2304)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x^3) + 
  (((25*I)/2304)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x^3) - 
  ((I/192)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x^3) - 
  (613*CA^3*Pi^4*G[0, x])/(41472*(-1 + x^(-1))*x^3) + 
  (2921*CA^2*nf*Pi^4*G[0, x])/(207360*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*Pi^4*G[0, x])/(720*(-1 + x^(-1))*x^3) - 
  (((91*I)/144)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x^3) + 
  (((91*I)/72)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x^3) + 
  (149*C4AA*Pi^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))*x^3) + 
  (13*C4AF*nf*Pi^2*G[0, x])/(216*dA*TA*(-1 + x^(-1))*x^3) - 
  (((7*I)/96)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x^3) + 
  ((I/48)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x^3) - 
  (323*C4AA*Pi^4*G[0, x])/(1728*dA*TA*(-1 + x^(-1))*x^3) + 
  (1399*C4AF*nf*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))*x^3) + 
  (7*CA*nf^2*G[0, x])/(72*x^2) - (((271*I)/1728)*CA^3*Pi*G[0, x])/x^2 + 
  (((1361*I)/6912)*CA^2*nf*Pi*G[0, x])/x^2 - ((I/384)*CA*CF*nf*Pi*G[0, x])/
   x^2 - (CA^3*Pi^2*G[0, x])/(1296*x^2) + (29*CA^2*nf*Pi^2*G[0, x])/
   (2592*x^2) - (CA*CF*nf*Pi^2*G[0, x])/(288*x^2) - 
  (CA*nf^2*Pi^2*G[0, x])/(768*x^2) - (((173*I)/6912)*CA^3*Pi^3*G[0, x])/x^2 + 
  (((167*I)/6912)*CA^2*nf*Pi^3*G[0, x])/x^2 - ((I/576)*CA*CF*nf*Pi^3*G[0, x])/
   x^2 + (403*CA^3*Pi^4*G[0, x])/(34560*x^2) - (331*CA^2*nf*Pi^4*G[0, x])/
   (34560*x^2) + (((91*I)/144)*C4AA*Pi*G[0, x])/(dA*TA*x^2) - 
  (((91*I)/72)*C4AF*nf*Pi*G[0, x])/(dA*TA*x^2) - 
  (7*C4AA*Pi^2*G[0, x])/(27*dA*TA*x^2) + (C4AF*nf*Pi^2*G[0, x])/
   (54*dA*TA*x^2) - (((43*I)/288)*C4AA*Pi^3*G[0, x])/(dA*TA*x^2) + 
  (((61*I)/144)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*x^2) + 
  (137*C4AA*Pi^4*G[0, x])/(1440*dA*TA*x^2) - (101*C4AF*nf*Pi^4*G[0, x])/
   (720*dA*TA*x^2) + (166253*CA^3*G[0, x])/(62208*(-1 + x^(-1))^3*x^2) + 
  (279509*CA^2*nf*G[0, x])/(62208*(-1 + x^(-1))^3*x^2) - 
  (2653*CA*CF*nf*G[0, x])/(2304*(-1 + x^(-1))^3*x^2) + 
  (2897*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^3*x^2) - 
  (8051*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^3*x^2) + 
  (3*CA*CF*nf*Pi^2*G[0, x])/(256*(-1 + x^(-1))^3*x^2) + 
  (1181941*CA^3*Pi^4*G[0, x])/(1105920*(-1 + x^(-1))^3*x^2) - 
  (109871*CA^2*nf*Pi^4*G[0, x])/(552960*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*Pi^4*G[0, x])/(480*(-1 + x^(-1))^3*x^2) - 
  (17*C4AA*G[0, x])/(16*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (17*C4AF*nf*G[0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (19*C4AA*Pi^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (77*C4AF*nf*Pi^2*G[0, x])/(108*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (1261*C4AA*Pi^4*G[0, x])/(2880*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (97*C4AF*nf*Pi^4*G[0, x])/(360*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (563*CA^3*G[0, x])/(324*(-1 + x^(-1))*x^2) + 
  (49055*CA^2*nf*G[0, x])/(20736*(-1 + x^(-1))*x^2) - 
  (19*CA*CF*nf*G[0, x])/(128*(-1 + x^(-1))*x^2) - 
  (1525*CA*nf^2*G[0, x])/(6912*(-1 + x^(-1))*x^2) - 
  (((125*I)/1152)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*x^2) + 
  (((2123*I)/6912)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x^2) - 
  (((5*I)/384)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))*x^2) + 
  (3137*CA^3*Pi^2*G[0, x])/(20736*(-1 + x^(-1))*x^2) - 
  (2939*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))*x^2) + 
  (31*CA*CF*nf*Pi^2*G[0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (CA*nf^2*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x^2) + 
  (((97*I)/6912)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x^2) - 
  (((133*I)/6912)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x^2) + 
  ((I/96)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x^2) + 
  (1241*CA^3*Pi^4*G[0, x])/(69120*(-1 + x^(-1))*x^2) - 
  (421*CA^2*nf*Pi^4*G[0, x])/(34560*(-1 + x^(-1))*x^2) + 
  (17*C4AA*G[0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) - 
  (17*C4AF*nf*G[0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (((2*I)/9)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x^2) - 
  (((4*I)/9)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x^2) - 
  (491*C4AA*Pi^2*G[0, x])/(864*dA*TA*(-1 + x^(-1))*x^2) - 
  (103*C4AF*nf*Pi^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))*x^2) - 
  (((13*I)/288)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x^2) - 
  (((23*I)/144)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x^2) + 
  (703*C4AA*Pi^4*G[0, x])/(2880*dA*TA*(-1 + x^(-1))*x^2) - 
  (227*C4AF*nf*Pi^4*G[0, x])/(720*dA*TA*(-1 + x^(-1))*x^2) - 
  (491*CA*nf^2*G[0, x])/(6912*x) - (((11*I)/1152)*CA^3*Pi*G[0, x])/x - 
  (((323*I)/3456)*CA^2*nf*Pi*G[0, x])/x + ((I/64)*CA*CF*nf*Pi*G[0, x])/x + 
  ((I/96)*CA*nf^2*Pi*G[0, x])/x - (1253*CA^3*Pi^2*G[0, x])/(20736*x) + 
  (461*CA^2*nf*Pi^2*G[0, x])/(20736*x) + (CA*CF*nf*Pi^2*G[0, x])/(128*x) + 
  (CA*nf^2*Pi^2*G[0, x])/(768*x) - (((17*I)/3456)*CA^3*Pi^3*G[0, x])/x - 
  (((11*I)/432)*CA^2*nf*Pi^3*G[0, x])/x + (((7*I)/576)*CA*CF*nf*Pi^3*G[0, x])/
   x - (23*CA^3*Pi^4*G[0, x])/(1728*x) + (187*CA^2*nf*Pi^4*G[0, x])/
   (34560*x) - (((191*I)/144)*C4AA*Pi*G[0, x])/(dA*TA*x) + 
  (((191*I)/72)*C4AF*nf*Pi*G[0, x])/(dA*TA*x) + 
  (971*C4AA*Pi^2*G[0, x])/(864*dA*TA*x) - (431*C4AF*nf*Pi^2*G[0, x])/
   (432*dA*TA*x) + (((35*I)/144)*C4AA*Pi^3*G[0, x])/(dA*TA*x) - 
  (((13*I)/36)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*x) + 
  (7*C4AA*Pi^4*G[0, x])/(360*dA*TA*x) + (29*C4AF*nf*Pi^4*G[0, x])/
   (720*dA*TA*x) - (373379*CA^3*G[0, x])/(62208*(-1 + x^(-1))^3*x) - 
  (1463*CA^2*nf*G[0, x])/(62208*(-1 + x^(-1))^3*x) + 
  (2035*CA*CF*nf*G[0, x])/(2304*(-1 + x^(-1))^3*x) - 
  (49*CA^3*Pi^2*G[0, x])/(5184*(-1 + x^(-1))^3*x) + 
  (2185*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))^3*x) - 
  (1167973*CA^3*Pi^4*G[0, x])/(1105920*(-1 + x^(-1))^3*x) + 
  (107543*CA^2*nf*Pi^4*G[0, x])/(552960*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*Pi^4*G[0, x])/(480*(-1 + x^(-1))^3*x) + 
  (17*C4AA*G[0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (17*C4AF*nf*G[0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (65*C4AA*Pi^2*G[0, x])/(864*dA*TA*(-1 + x^(-1))^3*x) - 
  (119*C4AF*nf*Pi^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))^3*x) + 
  (97*C4AA*Pi^4*G[0, x])/(720*dA*TA*(-1 + x^(-1))^3*x) - 
  (97*C4AF*nf*Pi^4*G[0, x])/(1440*dA*TA*(-1 + x^(-1))^3*x) - 
  (342395*CA^3*G[0, x])/(186624*(-1 + x^(-1))*x) - 
  (25201*CA^2*nf*G[0, x])/(93312*(-1 + x^(-1))*x) + 
  (2197*CA*CF*nf*G[0, x])/(6912*(-1 + x^(-1))*x) + 
  (20215*CA*nf^2*G[0, x])/(186624*(-1 + x^(-1))*x) - 
  (((34369*I)/10368)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((10843*I)/10368)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((53*I)/384)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (140107*CA^3*Pi^2*G[0, x])/(62208*(-1 + x^(-1))*x) - 
  (3259*CA^2*nf*Pi^2*G[0, x])/(3888*(-1 + x^(-1))*x) - 
  (13*CA*CF*nf*Pi^2*G[0, x])/(256*(-1 + x^(-1))*x) + 
  (805*CA*nf^2*Pi^2*G[0, x])/(20736*(-1 + x^(-1))*x) + 
  (((10735*I)/27648)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (((1469*I)/13824)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  ((I/192)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (626653*CA^3*Pi^4*G[0, x])/(3317760*(-1 + x^(-1))*x) + 
  (64751*CA^2*nf*Pi^4*G[0, x])/(1658880*(-1 + x^(-1))*x) - 
  (CA*CF*nf*Pi^4*G[0, x])/(480*(-1 + x^(-1))*x) - 
  (((265*I)/110592)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))*x) - 
  (17*C4AA*G[0, x])/(24*dA*TA*(-1 + x^(-1))*x) + 
  (17*C4AF*nf*G[0, x])/(12*dA*TA*(-1 + x^(-1))*x) + 
  (((13*I)/18)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x) - 
  (((13*I)/9)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (185*C4AA*Pi^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))*x) - 
  (23*C4AF*nf*Pi^2*G[0, x])/(216*dA*TA*(-1 + x^(-1))*x) + 
  (((25*I)/144)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  ((I/36)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x) - 
  (619*C4AA*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))*x) + 
  (509*C4AF*nf*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))*x) + 
  (((7*I)/180)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (115*CA^3*Pi^2*x*G[0, x])/3456 - (5*CA^2*nf*Pi^2*x*G[0, x])/128 + 
  (CA*CF*nf*Pi^2*x*G[0, x])/192 - (I/288)*CA^3*Pi^3*x*G[0, x] + 
  (I/288)*CA^2*nf*Pi^3*x*G[0, x] + (C4AA*Pi^2*x*G[0, x])/(16*dA*TA) - 
  (C4AF*nf*Pi^2*x*G[0, x])/(8*dA*TA) + (115*CA^3*Pi^2*x*G[0, x])/
   (3456*(-1 + x^(-1))) - (5*CA^2*nf*Pi^2*x*G[0, x])/(128*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x*G[0, x])/(192*(-1 + x^(-1))) + 
  (C4AA*Pi^2*x*G[0, x])/(16*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*x*G[0, x])/(8*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[0, x])/(64*\[Epsilon]^5) + (11*CA^3*G[0, x])/(128*\[Epsilon]^4) - 
  (CA^2*nf*G[0, x])/(64*\[Epsilon]^4) + ((I/32)*CA^3*Pi*G[0, x])/
   \[Epsilon]^4 + (119*CA^3*G[0, x])/(3456*\[Epsilon]^3) + 
  (43*CA^2*nf*G[0, x])/(1728*\[Epsilon]^3) - 
  (CA*nf^2*G[0, x])/(216*\[Epsilon]^3) - (((11*I)/96)*CA^3*Pi*G[0, x])/
   \[Epsilon]^3 + ((I/48)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^3 + 
  (17*CA^3*Pi^2*G[0, x])/(768*\[Epsilon]^3) - 
  (CA^3*G[0, x])/(96*x^2*\[Epsilon]^3) + (CA^2*nf*G[0, x])/
   (96*x^2*\[Epsilon]^3) + (CA^3*G[0, x])/(96*x*\[Epsilon]^3) - 
  (CA^2*nf*G[0, x])/(96*x*\[Epsilon]^3) - (745*CA^3*G[0, x])/
   (2592*\[Epsilon]^2) + (217*CA^2*nf*G[0, x])/(1296*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, x])/(96*\[Epsilon]^2) - (5*CA*nf^2*G[0, x])/
   (324*\[Epsilon]^2) - (((67*I)/288)*CA^3*Pi*G[0, x])/\[Epsilon]^2 + 
  (((5*I)/144)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^2 - 
  (1265*CA^3*Pi^2*G[0, x])/(13824*\[Epsilon]^2) + 
  (115*CA^2*nf*Pi^2*G[0, x])/(6912*\[Epsilon]^2) - 
  ((I/128)*CA^3*Pi^3*G[0, x])/\[Epsilon]^2 + 
  (17*CA^3*G[0, x])/(576*x^2*\[Epsilon]^2) - (17*CA^2*nf*G[0, x])/
   (576*x^2*\[Epsilon]^2) + (CA*nf^2*G[0, x])/(96*x^2*\[Epsilon]^2) + 
  ((I/96)*CA^3*Pi*G[0, x])/(x^2*\[Epsilon]^2) - 
  ((I/96)*CA^2*nf*Pi*G[0, x])/(x^2*\[Epsilon]^2) - 
  (17*CA^3*G[0, x])/(576*x*\[Epsilon]^2) + (17*CA^2*nf*G[0, x])/
   (576*x*\[Epsilon]^2) - (CA*nf^2*G[0, x])/(96*x*\[Epsilon]^2) - 
  ((I/96)*CA^3*Pi*G[0, x])/(x*\[Epsilon]^2) + ((I/96)*CA^2*nf*Pi*G[0, x])/
   (x*\[Epsilon]^2) - (7577*CA^3*G[0, x])/(10368*\[Epsilon]) + 
  (2927*CA^2*nf*G[0, x])/(10368*\[Epsilon]) + (55*CA*CF*nf*G[0, x])/
   (1152*\[Epsilon]) - (5*CA*nf^2*G[0, x])/(144*\[Epsilon]) - 
  (((395*I)/864)*CA^3*Pi*G[0, x])/\[Epsilon] + 
  (((47*I)/864)*CA^2*nf*Pi*G[0, x])/\[Epsilon] - 
  (11347*CA^3*Pi^2*G[0, x])/(82944*\[Epsilon]) + 
  (1625*CA^2*nf*Pi^2*G[0, x])/(41472*\[Epsilon]) + 
  (7*CA*nf^2*Pi^2*G[0, x])/(864*\[Epsilon]) + 
  (((11*I)/144)*CA^3*Pi^3*G[0, x])/\[Epsilon] - 
  ((I/72)*CA^2*nf*Pi^3*G[0, x])/\[Epsilon] - (1003*CA^3*Pi^4*G[0, x])/
   (110592*\[Epsilon]) + (7271*CA^3*G[0, x])/(10368*(-1 + x^(-1))*
    \[Epsilon]) - (2603*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))*\[Epsilon]) - 
  (55*CA*CF*nf*G[0, x])/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (16265*CA^3*Pi^2*G[0, x])/(82944*(-1 + x^(-1))*\[Epsilon]) + 
  (4171*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*\[Epsilon]) - 
  (3433*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*\[Epsilon]) + 
  (631*CA^3*G[0, x])/(3456*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (199*CA^2*nf*G[0, x])/(864*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA*CF*nf*G[0, x])/(64*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, x])/(768*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (631*CA^3*G[0, x])/(3456*x^2*\[Epsilon]) - (199*CA^2*nf*G[0, x])/
   (864*x^2*\[Epsilon]) + (CA*CF*nf*G[0, x])/(64*x^2*\[Epsilon]) + 
  (CA*nf^2*G[0, x])/(18*x^2*\[Epsilon]) + ((I/36)*CA^3*Pi*G[0, x])/
   (x^2*\[Epsilon]) - (((11*I)/288)*CA^2*nf*Pi*G[0, x])/(x^2*\[Epsilon]) + 
  (7*CA^3*Pi^2*G[0, x])/(2304*x^2*\[Epsilon]) - 
  (7*CA^2*nf*Pi^2*G[0, x])/(2304*x^2*\[Epsilon]) - 
  (341*CA^3*G[0, x])/(864*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (425*CA^2*nf*G[0, x])/(864*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (CA*CF*nf*G[0, x])/(32*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (529*CA^3*G[0, x])/(3456*x*\[Epsilon]) + (43*CA^2*nf*G[0, x])/
   (216*x*\[Epsilon]) - (CA*CF*nf*G[0, x])/(64*x*\[Epsilon]) - 
  (CA*nf^2*G[0, x])/(18*x*\[Epsilon]) - (((13*I)/576)*CA^3*Pi*G[0, x])/
   (x*\[Epsilon]) + (((19*I)/576)*CA^2*nf*Pi*G[0, x])/(x*\[Epsilon]) - 
  (7*CA^3*Pi^2*G[0, x])/(2304*x*\[Epsilon]) + (7*CA^2*nf*Pi^2*G[0, x])/
   (2304*x*\[Epsilon]) - (317*CA^3*G[0, x])/(648*(-1 + x^(-1))*x*
    \[Epsilon]) - (109*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))*x*\[Epsilon]) + 
  (73*CA*CF*nf*G[0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (16157*CA^3*Pi^2*G[0, x])/(82944*(-1 + x^(-1))*x*\[Epsilon]) - 
  (4117*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3433*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*x*\[Epsilon]) + 
  (7703*CA*nf^2*G[1, x])/186624 - ((3923*I)/1728)*CA^3*Pi*G[1, x] + 
  ((5921*I)/6912)*CA^2*nf*Pi*G[1, x] + ((5*I)/32)*CA*CF*nf*Pi*G[1, x] - 
  ((137*I)/2304)*CA*nf^2*Pi*G[1, x] + (10351*CA^3*Pi^2*G[1, x])/6912 - 
  (9131*CA^2*nf*Pi^2*G[1, x])/20736 - (25*CA*CF*nf*Pi^2*G[1, x])/1152 - 
  (5*CA*nf^2*Pi^2*G[1, x])/2592 - ((6923*I)/82944)*CA^3*Pi^3*G[1, x] - 
  ((191*I)/41472)*CA^2*nf*Pi^3*G[1, x] + (I/96)*CA*CF*nf*Pi^3*G[1, x] + 
  ((5*I)/1728)*CA*nf^2*Pi^3*G[1, x] - (7447*CA^3*Pi^4*G[1, x])/69120 + 
  (701*CA^2*nf*Pi^4*G[1, x])/34560 - (CA*CF*nf*Pi^4*G[1, x])/1440 - 
  ((2453*I)/552960)*CA^3*Pi^5*G[1, x] - (((25*I)/36)*C4AA*Pi*G[1, x])/
   (dA*TA) + (((25*I)/18)*C4AF*nf*Pi*G[1, x])/(dA*TA) + 
  (11*C4AA*Pi^2*G[1, x])/(18*dA*TA) - (13*C4AF*nf*Pi^2*G[1, x])/(18*dA*TA) + 
  (((143*I)/216)*C4AA*Pi^3*G[1, x])/(dA*TA) - 
  (((35*I)/108)*C4AF*nf*Pi^3*G[1, x])/(dA*TA) - 
  (341*C4AA*Pi^4*G[1, x])/(2880*dA*TA) + (31*C4AF*nf*Pi^4*G[1, x])/
   (720*dA*TA) - (((11*I)/720)*C4AA*Pi^5*G[1, x])/(dA*TA) - 
  (485261*CA^3*G[1, x])/(186624*(-1 + x^(-1))) + 
  (145789*CA^2*nf*G[1, x])/(186624*(-1 + x^(-1))) + 
  (1729*CA*CF*nf*G[1, x])/(6912*(-1 + x^(-1))) + 
  (140585*CA^3*Pi^2*G[1, x])/(124416*(-1 + x^(-1))) - 
  (55079*CA^2*nf*Pi^2*G[1, x])/(124416*(-1 + x^(-1))) - 
  (31*CA*CF*nf*Pi^2*G[1, x])/(2304*(-1 + x^(-1))) - 
  (110759*CA^3*Pi^4*G[1, x])/(1105920*(-1 + x^(-1))) + 
  (11221*CA^2*nf*Pi^4*G[1, x])/(552960*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^4*G[1, x])/(480*(-1 + x^(-1))) - 
  (17*C4AA*G[1, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (17*C4AF*nf*G[1, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (59*C4AA*Pi^2*G[1, x])/(288*dA*TA*(-1 + x^(-1))) - 
  (41*C4AF*nf*Pi^2*G[1, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (11*C4AA*Pi^4*G[1, x])/(480*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^4*G[1, x])/(120*dA*TA*(-1 + x^(-1))) - 
  (509*CA^3*Pi^4*G[1, x])/(103680*(-1 + x^(-1))*x^4) + 
  (653*CA^2*nf*Pi^4*G[1, x])/(103680*(-1 + x^(-1))*x^4) - 
  (CA*CF*nf*Pi^4*G[1, x])/(720*(-1 + x^(-1))*x^4) - 
  (211*C4AA*Pi^4*G[1, x])/(4320*dA*TA*(-1 + x^(-1))*x^4) + 
  (211*C4AF*nf*Pi^4*G[1, x])/(2160*dA*TA*(-1 + x^(-1))*x^4) + 
  (((35*I)/5184)*CA^3*Pi^3*G[1, x])/x^3 - 
  (((35*I)/5184)*CA^2*nf*Pi^3*G[1, x])/x^3 + (127*CA^3*Pi^4*G[1, x])/
   (103680*x^3) - (199*CA^2*nf*Pi^4*G[1, x])/(103680*x^3) + 
  (CA*CF*nf*Pi^4*G[1, x])/(1440*x^3) - (((35*I)/216)*C4AA*Pi^3*G[1, x])/
   (dA*TA*x^3) + (((35*I)/108)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*x^3) + 
  (233*C4AA*Pi^4*G[1, x])/(4320*dA*TA*x^3) - (233*C4AF*nf*Pi^4*G[1, x])/
   (2160*dA*TA*x^3) - (10079*CA^3*G[1, x])/(10368*(-1 + x^(-1))*x^3) + 
  (3407*CA^2*nf*G[1, x])/(2592*(-1 + x^(-1))*x^3) - 
  (31*CA*CF*nf*G[1, x])/(384*(-1 + x^(-1))*x^3) + 
  (1597*CA^3*Pi^2*G[1, x])/(41472*(-1 + x^(-1))*x^3) - 
  (1813*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))*x^3) + 
  (5*CA*CF*nf*Pi^2*G[1, x])/(576*(-1 + x^(-1))*x^3) + 
  (653*CA^3*Pi^4*G[1, x])/(41472*(-1 + x^(-1))*x^3) - 
  (3121*CA^2*nf*Pi^4*G[1, x])/(207360*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*Pi^4*G[1, x])/(720*(-1 + x^(-1))*x^3) - 
  (43*C4AA*Pi^2*G[1, x])/(432*dA*TA*(-1 + x^(-1))*x^3) - 
  (11*C4AF*nf*Pi^2*G[1, x])/(216*dA*TA*(-1 + x^(-1))*x^3) + 
  (283*C4AA*Pi^4*G[1, x])/(1728*dA*TA*(-1 + x^(-1))*x^3) - 
  (1199*C4AF*nf*Pi^4*G[1, x])/(4320*dA*TA*(-1 + x^(-1))*x^3) - 
  (7*CA*nf^2*G[1, x])/(72*x^2) + (((271*I)/1728)*CA^3*Pi*G[1, x])/x^2 - 
  (((1361*I)/6912)*CA^2*nf*Pi*G[1, x])/x^2 + ((I/384)*CA*CF*nf*Pi*G[1, x])/
   x^2 + (((307*I)/6912)*CA*nf^2*Pi*G[1, x])/x^2 - 
  (55*CA^3*Pi^2*G[1, x])/(1152*x^2) + (5*CA^2*nf*Pi^2*G[1, x])/(128*x^2) - 
  (CA*CF*nf*Pi^2*G[1, x])/(144*x^2) + (5*CA*nf^2*Pi^2*G[1, x])/(768*x^2) + 
  (((103*I)/3456)*CA^3*Pi^3*G[1, x])/x^2 - 
  (((91*I)/3456)*CA^2*nf*Pi^3*G[1, x])/x^2 + ((I/576)*CA*CF*nf*Pi^3*G[1, x])/
   x^2 - (967*CA^3*Pi^4*G[1, x])/(69120*x^2) + (31*CA^2*nf*Pi^4*G[1, x])/
   (69120*x^2) + (CA*CF*nf*Pi^4*G[1, x])/(160*x^2) - 
  (((91*I)/144)*C4AA*Pi*G[1, x])/(dA*TA*x^2) + 
  (((91*I)/72)*C4AF*nf*Pi*G[1, x])/(dA*TA*x^2) + 
  (C4AA*Pi^2*G[1, x])/(2*dA*TA*x^2) + (((13*I)/72)*C4AA*Pi^3*G[1, x])/
   (dA*TA*x^2) - (((11*I)/18)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*x^2) - 
  (653*C4AA*Pi^4*G[1, x])/(2880*dA*TA*x^2) + (401*C4AF*nf*Pi^4*G[1, x])/
   (1440*dA*TA*x^2) + (563*CA^3*G[1, x])/(324*(-1 + x^(-1))*x^2) - 
  (49055*CA^2*nf*G[1, x])/(20736*(-1 + x^(-1))*x^2) + 
  (19*CA*CF*nf*G[1, x])/(128*(-1 + x^(-1))*x^2) - 
  (1171*CA^3*Pi^2*G[1, x])/(20736*(-1 + x^(-1))*x^2) + 
  (1585*CA^2*nf*Pi^2*G[1, x])/(20736*(-1 + x^(-1))*x^2) - 
  (25*CA*CF*nf*Pi^2*G[1, x])/(1152*(-1 + x^(-1))*x^2) - 
  (1441*CA^3*Pi^4*G[1, x])/(69120*(-1 + x^(-1))*x^2) + 
  (461*CA^2*nf*Pi^4*G[1, x])/(34560*(-1 + x^(-1))*x^2) - 
  (17*C4AA*G[1, x])/(48*dA*TA*(-1 + x^(-1))*x^2) + 
  (17*C4AF*nf*G[1, x])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (241*C4AA*Pi^2*G[1, x])/(864*dA*TA*(-1 + x^(-1))*x^2) + 
  (29*C4AF*nf*Pi^2*G[1, x])/(432*dA*TA*(-1 + x^(-1))*x^2) - 
  (503*C4AA*Pi^4*G[1, x])/(2880*dA*TA*(-1 + x^(-1))*x^2) + 
  (187*C4AF*nf*Pi^4*G[1, x])/(720*dA*TA*(-1 + x^(-1))*x^2) + 
  (491*CA*nf^2*G[1, x])/(6912*x) + (((11*I)/1152)*CA^3*Pi*G[1, x])/x + 
  (((323*I)/3456)*CA^2*nf*Pi*G[1, x])/x - ((I/64)*CA*CF*nf*Pi*G[1, x])/x - 
  (((23*I)/864)*CA*nf^2*Pi*G[1, x])/x + (25*CA^3*Pi^2*G[1, x])/(3456*x) - 
  (43*CA^2*nf*Pi^2*G[1, x])/(3456*x) + (CA*CF*nf*Pi^2*G[1, x])/(64*x) - 
  (5*CA*nf^2*Pi^2*G[1, x])/(768*x) + (((59*I)/3456)*CA^3*Pi^3*G[1, x])/x + 
  (((91*I)/3456)*CA^2*nf*Pi^3*G[1, x])/x - 
  (((7*I)/576)*CA*CF*nf*Pi^3*G[1, x])/x + (139*CA^3*Pi^4*G[1, x])/(17280*x) + 
  (113*CA^2*nf*Pi^4*G[1, x])/(69120*x) - (CA*CF*nf*Pi^4*G[1, x])/(160*x) + 
  (((191*I)/144)*C4AA*Pi*G[1, x])/(dA*TA*x) - 
  (((191*I)/72)*C4AF*nf*Pi*G[1, x])/(dA*TA*x) - 
  (151*C4AA*Pi^2*G[1, x])/(144*dA*TA*x) + (43*C4AF*nf*Pi^2*G[1, x])/
   (72*dA*TA*x) - (((49*I)/72)*C4AA*Pi^3*G[1, x])/(dA*TA*x) + 
  (((11*I)/18)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*x) + 
  (239*C4AA*Pi^4*G[1, x])/(720*dA*TA*x) - (329*C4AF*nf*Pi^4*G[1, x])/
   (1440*dA*TA*x) + (342395*CA^3*G[1, x])/(186624*(-1 + x^(-1))*x) + 
  (25201*CA^2*nf*G[1, x])/(93312*(-1 + x^(-1))*x) - 
  (2197*CA*CF*nf*G[1, x])/(6912*(-1 + x^(-1))*x) - 
  (67105*CA^3*Pi^2*G[1, x])/(62208*(-1 + x^(-1))*x) + 
  (11537*CA^2*nf*Pi^2*G[1, x])/(31104*(-1 + x^(-1))*x) + 
  (73*CA*CF*nf*Pi^2*G[1, x])/(2304*(-1 + x^(-1))*x) + 
  (121831*CA^3*Pi^4*G[1, x])/(1105920*(-1 + x^(-1))*x) - 
  (13757*CA^2*nf*Pi^4*G[1, x])/(552960*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^4*G[1, x])/(480*(-1 + x^(-1))*x) + 
  (17*C4AA*G[1, x])/(24*dA*TA*(-1 + x^(-1))*x) - 
  (17*C4AF*nf*G[1, x])/(12*dA*TA*(-1 + x^(-1))*x) - 
  (139*C4AA*Pi^2*G[1, x])/(432*dA*TA*(-1 + x^(-1))*x) + 
  (31*C4AF*nf*Pi^2*G[1, x])/(216*dA*TA*(-1 + x^(-1))*x) + 
  (53*C4AA*Pi^4*G[1, x])/(1440*dA*TA*(-1 + x^(-1))*x) - 
  (103*C4AF*nf*Pi^4*G[1, x])/(1440*dA*TA*(-1 + x^(-1))*x) - 
  (115*CA^3*Pi^2*x*G[1, x])/3456 + (5*CA^2*nf*Pi^2*x*G[1, x])/128 - 
  (CA*CF*nf*Pi^2*x*G[1, x])/192 + (I/288)*CA^3*Pi^3*x*G[1, x] - 
  (I/288)*CA^2*nf*Pi^3*x*G[1, x] - (C4AA*Pi^2*x*G[1, x])/(16*dA*TA) + 
  (C4AF*nf*Pi^2*x*G[1, x])/(8*dA*TA) - (115*CA^3*Pi^2*x*G[1, x])/
   (3456*(-1 + x^(-1))) + (5*CA^2*nf*Pi^2*x*G[1, x])/(128*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x*G[1, x])/(192*(-1 + x^(-1))) - 
  (C4AA*Pi^2*x*G[1, x])/(16*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^2*x*G[1, x])/(8*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (11*CA^3*G[1, x])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, x])/(128*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[1, x])/
   \[Epsilon]^4 - (119*CA^3*G[1, x])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[1, x])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, x])/(432*\[Epsilon]^3) + (((33*I)/256)*CA^3*Pi*G[1, x])/
   \[Epsilon]^3 - (((3*I)/128)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (41*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) + 
  (CA^3*G[1, x])/(192*x^2*\[Epsilon]^3) - (CA^2*nf*G[1, x])/
   (192*x^2*\[Epsilon]^3) - (CA^3*G[1, x])/(192*x*\[Epsilon]^3) + 
  (CA^2*nf*G[1, x])/(192*x*\[Epsilon]^3) + (1463*CA^3*G[1, x])/
   (10368*\[Epsilon]^2) - (841*CA^2*nf*G[1, x])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*G[1, x])/(192*\[Epsilon]^2) + (5*CA*nf^2*G[1, x])/
   (648*\[Epsilon]^2) + (((119*I)/2304)*CA^3*Pi*G[1, x])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (3245*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) - (295*CA^2*nf*Pi^2*G[1, x])/(13824*\[Epsilon]^2) + 
  (((19*I)/1536)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 - 
  (17*CA^3*G[1, x])/(1152*x^2*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, x])/(1152*x^2*\[Epsilon]^2) - 
  (CA*nf^2*G[1, x])/(192*x^2*\[Epsilon]^2) - ((I/96)*CA^3*Pi*G[1, x])/
   (x^2*\[Epsilon]^2) + ((I/96)*CA^2*nf*Pi*G[1, x])/(x^2*\[Epsilon]^2) + 
  (23*CA^3*G[1, x])/(1152*x*\[Epsilon]^2) - (23*CA^2*nf*G[1, x])/
   (1152*x*\[Epsilon]^2) + (CA*nf^2*G[1, x])/(192*x*\[Epsilon]^2) + 
  ((I/96)*CA^3*Pi*G[1, x])/(x*\[Epsilon]^2) - ((I/96)*CA^2*nf*Pi*G[1, x])/
   (x*\[Epsilon]^2) + (7577*CA^3*G[1, x])/(10368*\[Epsilon]) - 
  (2927*CA^2*nf*G[1, x])/(10368*\[Epsilon]) - (55*CA*CF*nf*G[1, x])/
   (1152*\[Epsilon]) + (CA*nf^2*G[1, x])/(48*\[Epsilon]) - 
  (((1445*I)/3456)*CA^3*Pi*G[1, x])/\[Epsilon] + 
  (((823*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[1, x])/
   \[Epsilon] + (18313*CA^3*Pi^2*G[1, x])/(82944*\[Epsilon]) - 
  (1211*CA^2*nf*Pi^2*G[1, x])/(41472*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[1, x])/(1728*\[Epsilon]) - 
  (((517*I)/9216)*CA^3*Pi^3*G[1, x])/\[Epsilon] + 
  (((47*I)/4608)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (1511*CA^3*Pi^4*G[1, x])/(552960*\[Epsilon]) - 
  (631*CA^3*G[1, x])/(3456*x^2*\[Epsilon]) + (199*CA^2*nf*G[1, x])/
   (864*x^2*\[Epsilon]) - (CA*CF*nf*G[1, x])/(64*x^2*\[Epsilon]) - 
  (CA*nf^2*G[1, x])/(36*x^2*\[Epsilon]) + ((I/96)*CA^3*Pi*G[1, x])/
   (x^2*\[Epsilon]) - ((I/144)*CA^2*nf*Pi*G[1, x])/(x^2*\[Epsilon]) + 
  ((I/144)*CA*nf^2*Pi*G[1, x])/(x^2*\[Epsilon]) - 
  (23*CA^3*Pi^2*G[1, x])/(2304*x^2*\[Epsilon]) + 
  (23*CA^2*nf*Pi^2*G[1, x])/(2304*x^2*\[Epsilon]) + 
  (529*CA^3*G[1, x])/(3456*x*\[Epsilon]) - (43*CA^2*nf*G[1, x])/
   (216*x*\[Epsilon]) + (CA*CF*nf*G[1, x])/(64*x*\[Epsilon]) + 
  (CA*nf^2*G[1, x])/(48*x*\[Epsilon]) - ((I/32)*CA^3*Pi*G[1, x])/
   (x*\[Epsilon]) + ((I/36)*CA^2*nf*Pi*G[1, x])/(x*\[Epsilon]) - 
  ((I/144)*CA*nf^2*Pi*G[1, x])/(x*\[Epsilon]) + 
  (23*CA^3*Pi^2*G[1, x])/(2304*x*\[Epsilon]) - (23*CA^2*nf*Pi^2*G[1, x])/
   (2304*x*\[Epsilon]) - (3923*CA^3*G[0, 0, x])/1728 + 
  (5921*CA^2*nf*G[0, 0, x])/6912 + (5*CA*CF*nf*G[0, 0, x])/32 + 
  (11*CA*nf^2*G[0, 0, x])/1152 - ((57*I)/32)*CA^3*Pi*G[0, 0, x] + 
  ((1169*I)/1728)*CA^2*nf*Pi*G[0, 0, x] + (I/24)*CA*CF*nf*Pi*G[0, 0, x] - 
  ((23*I)/432)*CA*nf^2*Pi*G[0, 0, x] + (17773*CA^3*Pi^2*G[0, 0, x])/27648 - 
  (2225*CA^2*nf*Pi^2*G[0, 0, x])/13824 + (CA*CF*nf*Pi^2*G[0, 0, x])/96 - 
  (CA*nf^2*Pi^2*G[0, 0, x])/96 - ((275*I)/2304)*CA^3*Pi^3*G[0, 0, x] + 
  ((11*I)/384)*CA^2*nf*Pi^3*G[0, 0, x] - (I/144)*CA*CF*nf*Pi^3*G[0, 0, x] + 
  (1849*CA^3*Pi^4*G[0, 0, x])/184320 - (25*C4AA*G[0, 0, x])/(36*dA*TA) + 
  (25*C4AF*nf*G[0, 0, x])/(18*dA*TA) - (((19*I)/24)*C4AA*Pi*G[0, 0, x])/
   (dA*TA) + (((5*I)/6)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA) + 
  (323*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA) - (71*C4AF*nf*Pi^2*G[0, 0, x])/
   (144*dA*TA) + (C4AA*Pi^4*G[0, 0, x])/(16*dA*TA) + 
  (7271*CA^3*G[0, 0, x])/(3456*(-1 + x^(-1))^3) - 
  (2603*CA^2*nf*G[0, 0, x])/(3456*(-1 + x^(-1))^3) - 
  (55*CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))^3) - 
  (2501*CA^3*Pi^2*G[0, 0, x])/(27648*(-1 + x^(-1))^3) + 
  (31*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^3) + 
  (1487*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))^3) + 
  (1073*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (547*CA^2*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (143*CA^3*Pi^4*G[0, 0, x])/(4608*(-1 + x^(-1))^2) + 
  (C4AA*Pi^4*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2) - 
  (63113*CA^3*G[0, 0, x])/(10368*(-1 + x^(-1))) + 
  (37987*CA^2*nf*G[0, 0, x])/(20736*(-1 + x^(-1))) + 
  (95*CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))) + 
  (59681*CA^3*Pi^2*G[0, 0, x])/(41472*(-1 + x^(-1))) - 
  (2419*CA^2*nf*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))) + 
  (2981*CA^3*Pi^4*G[0, 0, x])/(92160*(-1 + x^(-1))) - 
  (5*C4AA*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (5*C4AF*nf*G[0, 0, x])/(6*dA*TA*(-1 + x^(-1))) - 
  (355*C4AA*Pi^2*G[0, 0, x])/(864*dA*TA*(-1 + x^(-1))) + 
  (139*C4AF*nf*Pi^2*G[0, 0, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (7*C4AA*Pi^4*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (23*CA^3*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))^3*x^6) + 
  (23*CA^2*nf*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))^3*x^6) + 
  (23*C4AA*Pi^2*G[0, 0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^6) - 
  (23*C4AF*nf*Pi^2*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))^3*x^6) + 
  (271*CA^3*G[0, 0, x])/(1728*(-1 + x^(-1))^3*x^5) - 
  (1361*CA^2*nf*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^5) + 
  (CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))^3*x^5) + 
  (133*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^5) - 
  (97*CA^2*nf*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^5) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^3*x^5) - 
  (91*C4AA*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (91*C4AF*nf*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^5) - 
  (157*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (139*C4AF*nf*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (11*CA^3*Pi^2*G[0, 0, x])/(2592*(-1 + x^(-1))^2*x^5) - 
  (11*CA^2*nf*Pi^2*G[0, 0, x])/(2592*(-1 + x^(-1))^2*x^5) - 
  (11*C4AA*Pi^2*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))^2*x^5) + 
  (11*C4AF*nf*Pi^2*G[0, 0, x])/(54*dA*TA*(-1 + x^(-1))^2*x^5) - 
  (2743*CA^3*G[0, 0, x])/(3456*(-1 + x^(-1))^3*x^4) + 
  (2053*CA^2*nf*G[0, 0, x])/(2304*(-1 + x^(-1))^3*x^4) + 
  (CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))^3*x^4) - 
  (313*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^4) + 
  (97*CA^2*nf*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^4) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^3*x^4) + 
  (11*C4AA*G[0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^4) - 
  (11*C4AF*nf*G[0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (409*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA*(-1 + x^(-1))^3*x^4) - 
  (265*C4AF*nf*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (7*CA^3*Pi^2*G[0, 0, x])/(324*(-1 + x^(-1))^2*x^4) - 
  (121*CA^2*nf*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))^2*x^4) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))^2*x^4) + 
  (17*C4AA*Pi^2*G[0, 0, x])/(54*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (17*C4AF*nf*Pi^2*G[0, 0, x])/(27*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (CA^3*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))*x^4) - 
  (CA^2*nf*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))*x^4) + 
  (5*C4AA*Pi^2*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^4) - 
  (5*C4AF*nf*Pi^2*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))*x^4) - 
  (23*C4AA*Pi^2*G[0, 0, x])/(108*dA*TA*x^3) + (23*C4AF*nf*Pi^2*G[0, 0, x])/
   (54*dA*TA*x^3) - (1147*CA^3*G[0, 0, x])/(1728*(-1 + x^(-1))^3*x^3) - 
  (5105*CA^2*nf*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (23*CA*CF*nf*G[0, 0, x])/(192*(-1 + x^(-1))^3*x^3) + 
  (12587*CA^3*Pi^2*G[0, 0, x])/(82944*(-1 + x^(-1))^3*x^3) - 
  (43*CA^2*nf*Pi^2*G[0, 0, x])/(41472*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (1487*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))^3*x^3) - 
  (41*C4AA*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (41*C4AF*nf*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (1775*C4AA*Pi^2*G[0, 0, x])/(864*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (803*C4AF*nf*Pi^2*G[0, 0, x])/(432*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (581*CA^3*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))^2*x^3) + 
  (125*CA^2*nf*Pi^2*G[0, 0, x])/(1296*(-1 + x^(-1))^2*x^3) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x^3) - 
  (47*C4AA*Pi^2*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (67*C4AF*nf*Pi^2*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (125*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))*x^3) + 
  (2041*CA^2*nf*G[0, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*G[0, 0, x])/(192*(-1 + x^(-1))*x^3) - 
  (619*CA^3*Pi^2*G[0, 0, x])/(20736*(-1 + x^(-1))*x^3) + 
  (187*CA^2*nf*Pi^2*G[0, 0, x])/(20736*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(128*(-1 + x^(-1))*x^3) + 
  (91*C4AA*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (91*C4AF*nf*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^3) + 
  (13*C4AA*Pi^2*G[0, 0, x])/(96*dA*TA*(-1 + x^(-1))*x^3) + 
  (5*C4AF*nf*Pi^2*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^3) + 
  (271*CA^3*G[0, 0, x])/(1728*x^2) - (1361*CA^2*nf*G[0, 0, x])/(6912*x^2) + 
  (CA*CF*nf*G[0, 0, x])/(384*x^2) + (13*CA^3*Pi^2*G[0, 0, x])/(288*x^2) - 
  (CA^2*nf*Pi^2*G[0, 0, x])/(24*x^2) + (CA*CF*nf*Pi^2*G[0, 0, x])/(144*x^2) - 
  (91*C4AA*G[0, 0, x])/(144*dA*TA*x^2) + (91*C4AF*nf*G[0, 0, x])/
   (72*dA*TA*x^2) + (47*C4AA*Pi^2*G[0, 0, x])/(144*dA*TA*x^2) - 
  (65*C4AF*nf*Pi^2*G[0, 0, x])/(72*dA*TA*x^2) + 
  (140*CA^3*G[0, 0, x])/(27*(-1 + x^(-1))^3*x^2) - 
  (8029*CA^2*nf*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^2) - 
  (77*CA*CF*nf*G[0, 0, x])/(192*(-1 + x^(-1))^3*x^2) - 
  (8651*CA^3*Pi^2*G[0, 0, x])/(27648*(-1 + x^(-1))^3*x^2) - 
  (53*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (1487*CA^3*Pi^4*G[0, 0, x])/(61440*(-1 + x^(-1))^3*x^2) + 
  (4*C4AA*G[0, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (8*C4AF*nf*G[0, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (431*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (143*C4AF*nf*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (2009*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (889*CA^2*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(64*(-1 + x^(-1))^2*x^2) + 
  (143*CA^3*Pi^4*G[0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[0, 0, x])/(3*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AF*nf*Pi^2*G[0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^4*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (125*CA^3*G[0, 0, x])/(144*(-1 + x^(-1))*x^2) - 
  (2041*CA^2*nf*G[0, 0, x])/(1728*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[0, 0, x])/(96*(-1 + x^(-1))*x^2) + 
  (587*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))*x^2) - 
  (191*CA^2*nf*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(64*(-1 + x^(-1))*x^2) - 
  (91*C4AA*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^2) + 
  (91*C4AF*nf*G[0, 0, x])/(18*dA*TA*(-1 + x^(-1))*x^2) - 
  (47*C4AA*Pi^2*G[0, 0, x])/(96*dA*TA*(-1 + x^(-1))*x^2) + 
  (47*C4AF*nf*Pi^2*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) + 
  (11*CA^3*G[0, 0, x])/(1152*x) + (323*CA^2*nf*G[0, 0, x])/(3456*x) - 
  (CA*CF*nf*G[0, 0, x])/(64*x) - (((25*I)/288)*CA^3*Pi*G[0, 0, x])/x + 
  ((I/18)*CA^2*nf*Pi*G[0, 0, x])/x - (7*CA^3*Pi^2*G[0, 0, x])/(192*x) + 
  (7*CA^2*nf*Pi^2*G[0, 0, x])/(144*x) - (5*CA*CF*nf*Pi^2*G[0, 0, x])/
   (288*x) + (191*C4AA*G[0, 0, x])/(144*dA*TA*x) - 
  (191*C4AF*nf*G[0, 0, x])/(72*dA*TA*x) + (((19*I)/12)*C4AA*Pi*G[0, 0, x])/
   (dA*TA*x) - (((5*I)/3)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*x) - 
  (13*C4AA*Pi^2*G[0, 0, x])/(18*dA*TA*x) + (25*C4AF*nf*Pi^2*G[0, 0, x])/
   (36*dA*TA*x) - (2587*CA^3*G[0, 0, x])/(432*(-1 + x^(-1))^3*x) + 
  (2257*CA^2*nf*G[0, 0, x])/(1152*(-1 + x^(-1))^3*x) + 
  (161*CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))^3*x) + 
  (7799*CA^3*Pi^2*G[0, 0, x])/(27648*(-1 + x^(-1))^3*x) - 
  (25*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^3*x) - 
  (1487*CA^3*Pi^4*G[0, 0, x])/(61440*(-1 + x^(-1))^3*x) + 
  (C4AA*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*G[0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (61*C4AA*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x) + 
  (2*C4AF*nf*Pi^2*G[0, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x) - 
  (1243*CA^3*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (599*CA^2*nf*Pi^2*G[0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))^2*x) - 
  (143*CA^3*Pi^4*G[0, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[0, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*Pi^2*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^4*G[0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) + 
  (58613*CA^3*G[0, 0, x])/(10368*(-1 + x^(-1))*x) - 
  (25741*CA^2*nf*G[0, 0, x])/(20736*(-1 + x^(-1))*x) - 
  (97*CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (62009*CA^3*Pi^2*G[0, 0, x])/(41472*(-1 + x^(-1))*x) + 
  (2521*CA^2*nf*Pi^2*G[0, 0, x])/(5184*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (2981*CA^3*Pi^4*G[0, 0, x])/(92160*(-1 + x^(-1))*x) + 
  (121*C4AA*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (121*C4AF*nf*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (481*C4AA*Pi^2*G[0, 0, x])/(864*dA*TA*(-1 + x^(-1))*x) - 
  (427*C4AF*nf*Pi^2*G[0, 0, x])/(432*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AA*Pi^4*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x) + 
  ((115*I)/1152)*CA^3*Pi*x*G[0, 0, x] - ((15*I)/128)*CA^2*nf*Pi*x*
   G[0, 0, x] + (I/64)*CA*CF*nf*Pi*x*G[0, 0, x] + 
  (I/144)*CA*nf^2*Pi*x*G[0, 0, x] - (11*CA^3*Pi^2*x*G[0, 0, x])/1152 + 
  (11*CA^2*nf*Pi^2*x*G[0, 0, x])/1152 + (((3*I)/16)*C4AA*Pi*x*G[0, 0, x])/
   (dA*TA) - (((3*I)/8)*C4AF*nf*Pi*x*G[0, 0, x])/(dA*TA) - 
  (CA^3*G[0, 0, x])/(16*\[Epsilon]^4) + (11*CA^3*G[0, 0, x])/
   (48*\[Epsilon]^3) - (CA^2*nf*G[0, 0, x])/(24*\[Epsilon]^3) + 
  ((I/16)*CA^3*Pi*G[0, 0, x])/\[Epsilon]^3 + (67*CA^3*G[0, 0, x])/
   (144*\[Epsilon]^2) - (5*CA^2*nf*G[0, 0, x])/(72*\[Epsilon]^2) + 
  (((11*I)/192)*CA^3*Pi*G[0, 0, x])/\[Epsilon]^2 - 
  ((I/96)*CA^2*nf*Pi*G[0, 0, x])/\[Epsilon]^2 + 
  (CA^3*Pi^2*G[0, 0, x])/(64*\[Epsilon]^2) - 
  (CA^3*G[0, 0, x])/(48*x^2*\[Epsilon]^2) + (CA^2*nf*G[0, 0, x])/
   (48*x^2*\[Epsilon]^2) + (CA^3*G[0, 0, x])/(48*x*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, x])/(48*x*\[Epsilon]^2) + (1571*CA^3*G[0, 0, x])/
   (1728*\[Epsilon]) - (179*CA^2*nf*G[0, 0, x])/(1728*\[Epsilon]) - 
  (((43*I)/144)*CA^3*Pi*G[0, 0, x])/\[Epsilon] + 
  (((25*I)/192)*CA^2*nf*Pi*G[0, 0, x])/\[Epsilon] - 
  ((I/72)*CA*nf^2*Pi*G[0, 0, x])/\[Epsilon] - (11*CA^3*Pi^2*G[0, 0, x])/
   (144*\[Epsilon]) + (CA^2*nf*Pi^2*G[0, 0, x])/(72*\[Epsilon]) - 
  ((I/64)*CA^3*Pi^3*G[0, 0, x])/\[Epsilon] - 
  (CA^3*G[0, 0, x])/(18*x^2*\[Epsilon]) + (11*CA^2*nf*G[0, 0, x])/
   (144*x^2*\[Epsilon]) + (CA^3*G[0, 0, x])/(18*x*\[Epsilon]) - 
  (11*CA^2*nf*G[0, 0, x])/(144*x*\[Epsilon]) - ((I/192)*CA^3*Pi*x*G[0, 0, x])/
   \[Epsilon] + ((I/192)*CA^2*nf*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (3923*CA^3*G[0, 1, x])/1728 - (5921*CA^2*nf*G[0, 1, x])/6912 - 
  (5*CA*CF*nf*G[0, 1, x])/32 - (23*CA*nf^2*G[0, 1, x])/2304 + 
  ((389*I)/576)*CA^3*Pi*G[0, 1, x] - ((41*I)/576)*CA^2*nf*Pi*G[0, 1, x] - 
  (871*CA^3*Pi^2*G[0, 1, x])/82944 - (523*CA^2*nf*Pi^2*G[0, 1, x])/41472 + 
  (CA*CF*nf*Pi^2*G[0, 1, x])/192 - (CA*nf^2*Pi^2*G[0, 1, x])/288 - 
  ((1925*I)/6912)*CA^3*Pi^3*G[0, 1, x] + ((151*I)/3456)*CA^2*nf*Pi^3*
   G[0, 1, x] + (I/144)*CA*CF*nf*Pi^3*G[0, 1, x] + 
  (3929*CA^3*Pi^4*G[0, 1, x])/110592 + (25*C4AA*G[0, 1, x])/(36*dA*TA) - 
  (25*C4AF*nf*G[0, 1, x])/(18*dA*TA) - (22*C4AA*Pi^2*G[0, 1, x])/(27*dA*TA) + 
  (55*C4AF*nf*Pi^2*G[0, 1, x])/(216*dA*TA) + 
  (((11*I)/18)*C4AA*Pi^3*G[0, 1, x])/(dA*TA) - 
  (((2*I)/9)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA) + 
  (13*C4AA*Pi^4*G[0, 1, x])/(180*dA*TA) + (8311*CA^3*G[0, 1, x])/
   (2592*(-1 + x^(-1))) - (5483*CA^2*nf*G[0, 1, x])/(5184*(-1 + x^(-1))) - 
  (49*CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))) - 
  (1741*CA^3*Pi^2*G[0, 1, x])/(27648*(-1 + x^(-1))) - 
  (337*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))) + 
  (1853*CA^3*Pi^4*G[0, 1, x])/(110592*(-1 + x^(-1))) - 
  (5*C4AA*G[0, 1, x])/(16*dA*TA*(-1 + x^(-1))) + 
  (5*C4AF*nf*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))) - 
  (17*C4AA*Pi^4*G[0, 1, x])/(180*dA*TA*(-1 + x^(-1))) + 
  (17*CA^3*Pi^2*G[0, 1, x])/(1296*(-1 + x^(-1))*x^4) - 
  (17*CA^2*nf*Pi^2*G[0, 1, x])/(1296*(-1 + x^(-1))*x^4) - 
  (23*C4AA*Pi^2*G[0, 1, x])/(108*dA*TA*(-1 + x^(-1))*x^4) + 
  (23*C4AF*nf*Pi^2*G[0, 1, x])/(54*dA*TA*(-1 + x^(-1))*x^4) - 
  (17*CA^3*Pi^2*G[0, 1, x])/(1296*x^3) + (17*CA^2*nf*Pi^2*G[0, 1, x])/
   (1296*x^3) + ((I/288)*CA^3*Pi^3*G[0, 1, x])/x^3 - 
  ((I/288)*CA^2*nf*Pi^3*G[0, 1, x])/x^3 + (23*C4AA*Pi^2*G[0, 1, x])/
   (108*dA*TA*x^3) - (23*C4AF*nf*Pi^2*G[0, 1, x])/(54*dA*TA*x^3) - 
  ((I/12)*C4AA*Pi^3*G[0, 1, x])/(dA*TA*x^3) + ((I/6)*C4AF*nf*Pi^3*G[0, 1, x])/
   (dA*TA*x^3) + (125*CA^3*G[0, 1, x])/(576*(-1 + x^(-1))*x^3) - 
  (2041*CA^2*nf*G[0, 1, x])/(6912*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))*x^3) - 
  (65*CA^3*Pi^2*G[0, 1, x])/(5184*(-1 + x^(-1))*x^3) + 
  (23*CA^2*nf*Pi^2*G[0, 1, x])/(1296*(-1 + x^(-1))*x^3) - 
  (91*C4AA*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))*x^3) + 
  (91*C4AF*nf*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))*x^3) + 
  (17*C4AA*Pi^2*G[0, 1, x])/(432*dA*TA*(-1 + x^(-1))*x^3) - 
  (71*C4AF*nf*Pi^2*G[0, 1, x])/(216*dA*TA*(-1 + x^(-1))*x^3) - 
  (271*CA^3*G[0, 1, x])/(1728*x^2) + (1361*CA^2*nf*G[0, 1, x])/(6912*x^2) - 
  (CA*CF*nf*G[0, 1, x])/(384*x^2) + (((65*I)/864)*CA^3*Pi*G[0, 1, x])/x^2 - 
  (((37*I)/432)*CA^2*nf*Pi*G[0, 1, x])/x^2 + ((I/48)*CA*CF*nf*Pi*G[0, 1, x])/
   x^2 + (101*CA^3*Pi^2*G[0, 1, x])/(3456*x^2) - 
  (131*CA^2*nf*Pi^2*G[0, 1, x])/(3456*x^2) + (CA*CF*nf*Pi^2*G[0, 1, x])/
   (288*x^2) - ((I/192)*CA^3*Pi^3*G[0, 1, x])/x^2 + 
  ((I/192)*CA^2*nf*Pi^3*G[0, 1, x])/x^2 + (91*C4AA*G[0, 1, x])/
   (144*dA*TA*x^2) - (91*C4AF*nf*G[0, 1, x])/(72*dA*TA*x^2) + 
  ((I/36)*C4AA*Pi*G[0, 1, x])/(dA*TA*x^2) - ((I/18)*C4AF*nf*Pi*G[0, 1, x])/
   (dA*TA*x^2) - (5*C4AA*Pi^2*G[0, 1, x])/(16*dA*TA*x^2) + 
  (7*C4AF*nf*Pi^2*G[0, 1, x])/(8*dA*TA*x^2) + ((I/8)*C4AA*Pi^3*G[0, 1, x])/
   (dA*TA*x^2) - ((I/4)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA*x^2) - 
  (125*CA^3*G[0, 1, x])/(1152*(-1 + x^(-1))*x^2) + 
  (2123*CA^2*nf*G[0, 1, x])/(6912*(-1 + x^(-1))*x^2) - 
  (5*CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))*x^2) + 
  (53*CA^3*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))*x^2) + 
  (CA^2*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))*x^2) + 
  (2*C4AA*G[0, 1, x])/(9*dA*TA*(-1 + x^(-1))*x^2) - 
  (4*C4AF*nf*G[0, 1, x])/(9*dA*TA*(-1 + x^(-1))*x^2) - 
  (37*C4AA*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))*x^2) - 
  (17*C4AF*nf*Pi^2*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))*x^2) - 
  (11*CA^3*G[0, 1, x])/(1152*x) - (323*CA^2*nf*G[0, 1, x])/(3456*x) + 
  (CA*CF*nf*G[0, 1, x])/(64*x) + (CA*nf^2*G[0, 1, x])/(96*x) + 
  (((109*I)/3456)*CA^3*Pi*G[0, 1, x])/x + 
  (((179*I)/3456)*CA^2*nf*Pi*G[0, 1, x])/x - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, x])/x - (CA^3*Pi^2*G[0, 1, x])/(27*x) + 
  (13*CA^2*nf*Pi^2*G[0, 1, x])/(432*x) - (5*CA*CF*nf*Pi^2*G[0, 1, x])/
   (576*x) + ((I/48)*CA^3*Pi^3*G[0, 1, x])/x - 
  ((I/192)*CA^2*nf*Pi^3*G[0, 1, x])/x - (191*C4AA*G[0, 1, x])/(144*dA*TA*x) + 
  (191*C4AF*nf*G[0, 1, x])/(72*dA*TA*x) + (((5*I)/144)*C4AA*Pi*G[0, 1, x])/
   (dA*TA*x) - (((5*I)/72)*C4AF*nf*Pi*G[0, 1, x])/(dA*TA*x) + 
  (49*C4AA*Pi^2*G[0, 1, x])/(48*dA*TA*x) - (11*C4AF*nf*Pi^2*G[0, 1, x])/
   (12*dA*TA*x) - ((I/2)*C4AA*Pi^3*G[0, 1, x])/(dA*TA*x) + 
  ((I/4)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA*x) - (34369*CA^3*G[0, 1, x])/
   (10368*(-1 + x^(-1))*x) + (10843*CA^2*nf*G[0, 1, x])/
   (10368*(-1 + x^(-1))*x) + (53*CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (1373*CA^3*Pi^2*G[0, 1, x])/(27648*(-1 + x^(-1))*x) + 
  (233*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))*x) - 
  (1853*CA^3*Pi^4*G[0, 1, x])/(110592*(-1 + x^(-1))*x) + 
  (13*C4AA*G[0, 1, x])/(18*dA*TA*(-1 + x^(-1))*x) - 
  (13*C4AF*nf*G[0, 1, x])/(9*dA*TA*(-1 + x^(-1))*x) + 
  (31*C4AA*Pi^2*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AF*nf*Pi^2*G[0, 1, x])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (17*C4AA*Pi^4*G[0, 1, x])/(180*dA*TA*(-1 + x^(-1))*x) - 
  (CA^3*Pi^2*x*G[0, 1, x])/1152 + (CA^2*nf*Pi^2*x*G[0, 1, x])/1152 + 
  (CA^3*G[0, 1, x])/(32*\[Epsilon]^4) - (11*CA^3*G[0, 1, x])/
   (96*\[Epsilon]^3) + (CA^2*nf*G[0, 1, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^3 - (67*CA^3*G[0, 1, x])/
   (288*\[Epsilon]^2) + (5*CA^2*nf*G[0, 1, x])/(144*\[Epsilon]^2) + 
  (((11*I)/64)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (5*CA^3*Pi^2*G[0, 1, x])/(128*\[Epsilon]^2) + 
  (CA^3*G[0, 1, x])/(96*x^2*\[Epsilon]^2) - (CA^2*nf*G[0, 1, x])/
   (96*x^2*\[Epsilon]^2) - (CA^3*G[0, 1, x])/(96*x*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, x])/(96*x*\[Epsilon]^2) - (395*CA^3*G[0, 1, x])/
   (864*\[Epsilon]) + (47*CA^2*nf*G[0, 1, x])/(864*\[Epsilon]) + 
  (((67*I)/192)*CA^3*Pi*G[0, 1, x])/\[Epsilon] - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon] + 
  (77*CA^3*Pi^2*G[0, 1, x])/(1152*\[Epsilon]) - 
  (7*CA^2*nf*Pi^2*G[0, 1, x])/(576*\[Epsilon]) + 
  ((I/48)*CA^3*Pi^3*G[0, 1, x])/\[Epsilon] + 
  (CA^3*G[0, 1, x])/(36*x^2*\[Epsilon]) - (11*CA^2*nf*G[0, 1, x])/
   (288*x^2*\[Epsilon]) - ((I/96)*CA^3*Pi*G[0, 1, x])/(x^2*\[Epsilon]) + 
  ((I/96)*CA^2*nf*Pi*G[0, 1, x])/(x^2*\[Epsilon]) - 
  (13*CA^3*G[0, 1, x])/(576*x*\[Epsilon]) + (19*CA^2*nf*G[0, 1, x])/
   (576*x*\[Epsilon]) + ((I/96)*CA^3*Pi*G[0, 1, x])/(x*\[Epsilon]) - 
  ((I/96)*CA^2*nf*Pi*G[0, 1, x])/(x*\[Epsilon]) + 
  (3923*CA^3*G[1, 0, x])/1728 - (5921*CA^2*nf*G[1, 0, x])/6912 - 
  (5*CA*CF*nf*G[1, 0, x])/32 + (7*CA*nf^2*G[1, 0, x])/384 + 
  ((1445*I)/576)*CA^3*Pi*G[1, 0, x] - ((691*I)/864)*CA^2*nf*Pi*G[1, 0, x] - 
  (I/24)*CA*CF*nf*Pi*G[1, 0, x] + ((23*I)/432)*CA*nf^2*Pi*G[1, 0, x] - 
  (9733*CA^3*Pi^2*G[1, 0, x])/27648 + (1625*CA^2*nf*Pi^2*G[1, 0, x])/13824 - 
  (CA*CF*nf*Pi^2*G[1, 0, x])/96 + (CA*nf^2*Pi^2*G[1, 0, x])/72 + 
  ((11*I)/576)*CA^3*Pi^3*G[1, 0, x] - (I/96)*CA^2*nf*Pi^3*G[1, 0, x] + 
  (I/144)*CA*CF*nf*Pi^3*G[1, 0, x] - (3931*CA^3*Pi^4*G[1, 0, x])/552960 + 
  (25*C4AA*G[1, 0, x])/(36*dA*TA) - (25*C4AF*nf*G[1, 0, x])/(18*dA*TA) + 
  (((19*I)/24)*C4AA*Pi*G[1, 0, x])/(dA*TA) - 
  (((5*I)/6)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA) - (323*C4AA*Pi^2*G[1, 0, x])/
   (288*dA*TA) + (71*C4AF*nf*Pi^2*G[1, 0, x])/(144*dA*TA) + 
  (53*C4AA*Pi^4*G[1, 0, x])/(720*dA*TA) + (29869*CA^3*G[1, 0, x])/
   (10368*(-1 + x^(-1))) - (16055*CA^2*nf*G[1, 0, x])/(20736*(-1 + x^(-1))) - 
  (23*CA*CF*nf*G[1, 0, x])/(192*(-1 + x^(-1))) - 
  (62671*CA^3*Pi^2*G[1, 0, x])/(82944*(-1 + x^(-1))) + 
  (10919*CA^2*nf*Pi^2*G[1, 0, x])/(41472*(-1 + x^(-1))) - 
  (5191*CA^3*Pi^4*G[1, 0, x])/(552960*(-1 + x^(-1))) + 
  (35*C4AA*G[1, 0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (35*C4AF*nf*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (355*C4AA*Pi^2*G[1, 0, x])/(864*dA*TA*(-1 + x^(-1))) - 
  (139*C4AF*nf*Pi^2*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (37*C4AA*Pi^4*G[1, 0, x])/(720*dA*TA*(-1 + x^(-1))) - 
  (CA^3*Pi^2*G[1, 0, x])/(5184*(-1 + x^(-1))*x^4) + 
  (CA^2*nf*Pi^2*G[1, 0, x])/(5184*(-1 + x^(-1))*x^4) + 
  (C4AA*Pi^2*G[1, 0, x])/(216*dA*TA*(-1 + x^(-1))*x^4) - 
  (C4AF*nf*Pi^2*G[1, 0, x])/(108*dA*TA*(-1 + x^(-1))*x^4) - 
  (23*CA^3*Pi^2*G[1, 0, x])/(1728*x^3) + (23*CA^2*nf*Pi^2*G[1, 0, x])/
   (1728*x^3) - (((5*I)/216)*CA^3*Pi^3*G[1, 0, x])/x^3 + 
  (((13*I)/432)*CA^2*nf*Pi^3*G[1, 0, x])/x^3 - 
  ((I/144)*CA*CF*nf*Pi^3*G[1, 0, x])/x^3 + (23*C4AA*Pi^2*G[1, 0, x])/
   (72*dA*TA*x^3) - (23*C4AF*nf*Pi^2*G[1, 0, x])/(36*dA*TA*x^3) - 
  (((5*I)/18)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*x^3) + 
  (((5*I)/9)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*x^3) + 
  (125*CA^3*G[1, 0, x])/(576*(-1 + x^(-1))*x^3) - 
  (2041*CA^2*nf*G[1, 0, x])/(6912*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[1, 0, x])/(384*(-1 + x^(-1))*x^3) + 
  (25*CA^3*Pi^2*G[1, 0, x])/(20736*(-1 + x^(-1))*x^3) + 
  (191*CA^2*nf*Pi^2*G[1, 0, x])/(20736*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))*x^3) - 
  (91*C4AA*G[1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^3) + 
  (91*C4AF*nf*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (151*C4AA*Pi^2*G[1, 0, x])/(864*dA*TA*(-1 + x^(-1))*x^3) + 
  (97*C4AF*nf*Pi^2*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))*x^3) - 
  (271*CA^3*G[1, 0, x])/(1728*x^2) + (1361*CA^2*nf*G[1, 0, x])/(6912*x^2) - 
  (CA*CF*nf*G[1, 0, x])/(384*x^2) - (((47*I)/432)*CA^3*Pi*G[1, 0, x])/x^2 + 
  (((179*I)/1728)*CA^2*nf*Pi*G[1, 0, x])/x^2 - 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, x])/x^2 + ((I/96)*CA*nf^2*Pi*G[1, 0, x])/x^2 - 
  (137*CA^3*Pi^2*G[1, 0, x])/(2304*x^2) + (37*CA^2*nf*Pi^2*G[1, 0, x])/
   (768*x^2) - (CA*CF*nf*Pi^2*G[1, 0, x])/(144*x^2) + 
  (((5*I)/288)*CA^3*Pi^3*G[1, 0, x])/x^2 - 
  (((7*I)/144)*CA^2*nf*Pi^3*G[1, 0, x])/x^2 + 
  ((I/48)*CA*CF*nf*Pi^3*G[1, 0, x])/x^2 + (91*C4AA*G[1, 0, x])/
   (144*dA*TA*x^2) - (91*C4AF*nf*G[1, 0, x])/(72*dA*TA*x^2) + 
  (((53*I)/72)*C4AA*Pi*G[1, 0, x])/(dA*TA*x^2) + 
  ((I/36)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA*x^2) + (11*C4AA*Pi^2*G[1, 0, x])/
   (96*dA*TA*x^2) + (31*C4AF*nf*Pi^2*G[1, 0, x])/(48*dA*TA*x^2) + 
  (((5*I)/24)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*x^2) - 
  (((2*I)/3)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*x^2) - 
  (875*CA^3*G[1, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (6041*CA^2*nf*G[1, 0, x])/(6912*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[1, 0, x])/(384*(-1 + x^(-1))*x^2) - 
  (131*CA^3*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))*x^2) - 
  (85*CA^2*nf*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(64*(-1 + x^(-1))*x^2) + 
  (83*C4AA*G[1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^2) - 
  (83*C4AF*nf*G[1, 0, x])/(18*dA*TA*(-1 + x^(-1))*x^2) + 
  (215*C4AA*Pi^2*G[1, 0, x])/(288*dA*TA*(-1 + x^(-1))*x^2) - 
  (107*C4AF*nf*Pi^2*G[1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^2) - 
  (11*CA^3*G[1, 0, x])/(1152*x) - (323*CA^2*nf*G[1, 0, x])/(3456*x) + 
  (CA*CF*nf*G[1, 0, x])/(64*x) - (53*CA*nf^2*G[1, 0, x])/(1152*x) - 
  (((77*I)/3456)*CA^3*Pi*G[1, 0, x])/x - 
  (((103*I)/3456)*CA^2*nf*Pi*G[1, 0, x])/x + 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 0, x])/x - ((I/96)*CA*nf^2*Pi*G[1, 0, x])/x - 
  (59*CA^2*nf*Pi^2*G[1, 0, x])/(1152*x) + (5*CA*CF*nf*Pi^2*G[1, 0, x])/
   (288*x) - ((I/144)*CA^3*Pi^3*G[1, 0, x])/x + 
  ((I/36)*CA^2*nf*Pi^3*G[1, 0, x])/x - ((I/48)*CA*CF*nf*Pi^3*G[1, 0, x])/x - 
  (191*C4AA*G[1, 0, x])/(144*dA*TA*x) + (191*C4AF*nf*G[1, 0, x])/
   (72*dA*TA*x) - (((193*I)/144)*C4AA*Pi*G[1, 0, x])/(dA*TA*x) + 
  (((31*I)/72)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA*x) + 
  (11*C4AA*Pi^2*G[1, 0, x])/(16*dA*TA*x) - (C4AF*nf*Pi^2*G[1, 0, x])/
   (2*dA*TA*x) - ((I/12)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*x) + 
  ((I/6)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*x) - (6061*CA^3*G[1, 0, x])/
   (2592*(-1 + x^(-1))*x) + (4055*CA^2*nf*G[1, 0, x])/
   (20736*(-1 + x^(-1))*x) + (11*CA*CF*nf*G[1, 0, x])/(96*(-1 + x^(-1))*x) + 
  (64159*CA^3*Pi^2*G[1, 0, x])/(82944*(-1 + x^(-1))*x) - 
  (10799*CA^2*nf*Pi^2*G[1, 0, x])/(41472*(-1 + x^(-1))*x) - 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (5191*CA^3*Pi^4*G[1, 0, x])/(552960*(-1 + x^(-1))*x) - 
  (173*C4AA*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (173*C4AF*nf*G[1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (853*C4AA*Pi^2*G[1, 0, x])/(864*dA*TA*(-1 + x^(-1))*x) + 
  (367*C4AF*nf*Pi^2*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))*x) + 
  (37*C4AA*Pi^4*G[1, 0, x])/(720*dA*TA*(-1 + x^(-1))*x) - 
  ((115*I)/1152)*CA^3*Pi*x*G[1, 0, x] + ((15*I)/128)*CA^2*nf*Pi*x*
   G[1, 0, x] - (I/64)*CA*CF*nf*Pi*x*G[1, 0, x] - 
  (I/144)*CA*nf^2*Pi*x*G[1, 0, x] + (11*CA^3*Pi^2*x*G[1, 0, x])/1152 - 
  (11*CA^2*nf*Pi^2*x*G[1, 0, x])/1152 - (((3*I)/16)*C4AA*Pi*x*G[1, 0, x])/
   (dA*TA) + (((3*I)/8)*C4AF*nf*Pi*x*G[1, 0, x])/(dA*TA) + 
  (CA^3*G[1, 0, x])/(32*\[Epsilon]^4) - (11*CA^3*G[1, 0, x])/
   (96*\[Epsilon]^3) + (CA^2*nf*G[1, 0, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^3 - (67*CA^3*G[1, 0, x])/
   (288*\[Epsilon]^2) + (5*CA^2*nf*G[1, 0, x])/(144*\[Epsilon]^2) + 
  (((11*I)/96)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/48)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (5*CA^3*Pi^2*G[1, 0, x])/(128*\[Epsilon]^2) + 
  (CA^3*G[1, 0, x])/(96*x^2*\[Epsilon]^2) - (CA^2*nf*G[1, 0, x])/
   (96*x^2*\[Epsilon]^2) - (CA^3*G[1, 0, x])/(96*x*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, x])/(96*x*\[Epsilon]^2) - (817*CA^3*G[1, 0, x])/
   (1728*\[Epsilon]) + (121*CA^2*nf*G[1, 0, x])/(1728*\[Epsilon]) + 
  (((373*I)/576)*CA^3*Pi*G[1, 0, x])/\[Epsilon] - 
  (((35*I)/192)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] + 
  ((I/72)*CA*nf^2*Pi*G[1, 0, x])/\[Epsilon] - (55*CA^3*Pi^2*G[1, 0, x])/
   (1152*\[Epsilon]) + (5*CA^2*nf*Pi^2*G[1, 0, x])/(576*\[Epsilon]) + 
  ((I/96)*CA^3*Pi^3*G[1, 0, x])/\[Epsilon] + 
  (CA^3*G[1, 0, x])/(36*x^2*\[Epsilon]) - (11*CA^2*nf*G[1, 0, x])/
   (288*x^2*\[Epsilon]) - ((I/64)*CA^3*Pi*G[1, 0, x])/(x^2*\[Epsilon]) + 
  ((I/64)*CA^2*nf*Pi*G[1, 0, x])/(x^2*\[Epsilon]) + 
  (5*CA^3*G[1, 0, x])/(576*x*\[Epsilon]) + (CA^2*nf*G[1, 0, x])/
   (576*x*\[Epsilon]) + ((I/64)*CA^3*Pi*G[1, 0, x])/(x*\[Epsilon]) - 
  ((I/64)*CA^2*nf*Pi*G[1, 0, x])/(x*\[Epsilon]) + 
  ((I/192)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon] - 
  ((I/192)*CA^2*nf*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (3923*CA^3*G[1, 1, x])/1728 + (5921*CA^2*nf*G[1, 1, x])/6912 + 
  (5*CA*CF*nf*G[1, 1, x])/32 - (137*CA*nf^2*G[1, 1, x])/2304 + 
  ((1439*I)/1152)*CA^3*Pi*G[1, 1, x] - ((817*I)/1152)*CA^2*nf*Pi*G[1, 1, x] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, x] + ((5*I)/72)*CA*nf^2*Pi*G[1, 1, x] + 
  (5713*CA^3*Pi^2*G[1, 1, x])/82944 - (8243*CA^2*nf*Pi^2*G[1, 1, x])/41472 - 
  (CA*CF*nf*Pi^2*G[1, 1, x])/192 + (17*CA*nf^2*Pi^2*G[1, 1, x])/576 + 
  ((4543*I)/9216)*CA^3*Pi^3*G[1, 1, x] - ((127*I)/1536)*CA^2*nf*Pi^3*
   G[1, 1, x] - (I/144)*CA*CF*nf*Pi^3*G[1, 1, x] - 
  (20093*CA^3*Pi^4*G[1, 1, x])/552960 - (25*C4AA*G[1, 1, x])/(36*dA*TA) + 
  (25*C4AF*nf*G[1, 1, x])/(18*dA*TA) + (22*C4AA*Pi^2*G[1, 1, x])/(27*dA*TA) - 
  (55*C4AF*nf*Pi^2*G[1, 1, x])/(216*dA*TA) - (C4AA*Pi^4*G[1, 1, x])/
   (144*dA*TA) + (17*CA^3*Pi^2*G[1, 1, x])/(1296*x^3) - 
  (17*CA^2*nf*Pi^2*G[1, 1, x])/(1296*x^3) + 
  (((7*I)/288)*CA^3*Pi^3*G[1, 1, x])/x^3 - ((I/32)*CA^2*nf*Pi^3*G[1, 1, x])/
   x^3 + ((I/144)*CA*CF*nf*Pi^3*G[1, 1, x])/x^3 - 
  (17*C4AA*Pi^2*G[1, 1, x])/(54*dA*TA*x^3) + (17*C4AF*nf*Pi^2*G[1, 1, x])/
   (27*dA*TA*x^3) + ((I/4)*C4AA*Pi^3*G[1, 1, x])/(dA*TA*x^3) - 
  ((I/2)*C4AF*nf*Pi^3*G[1, 1, x])/(dA*TA*x^3) + 
  (271*CA^3*G[1, 1, x])/(1728*x^2) - (1361*CA^2*nf*G[1, 1, x])/(6912*x^2) + 
  (CA*CF*nf*G[1, 1, x])/(384*x^2) + (307*CA*nf^2*G[1, 1, x])/(6912*x^2) - 
  ((I/576)*CA^3*Pi*G[1, 1, x])/x^2 - (((5*I)/576)*CA^2*nf*Pi*G[1, 1, x])/
   x^2 - ((I/96)*CA*nf^2*Pi*G[1, 1, x])/x^2 - (47*CA^3*Pi^2*G[1, 1, x])/
   (3456*x^2) + (77*CA^2*nf*Pi^2*G[1, 1, x])/(3456*x^2) - 
  (CA*CF*nf*Pi^2*G[1, 1, x])/(288*x^2) - (((11*I)/576)*CA^3*Pi^3*G[1, 1, x])/
   x^2 + (((29*I)/576)*CA^2*nf*Pi^3*G[1, 1, x])/x^2 - 
  ((I/48)*CA*CF*nf*Pi^3*G[1, 1, x])/x^2 - (91*C4AA*G[1, 1, x])/
   (144*dA*TA*x^2) + (91*C4AF*nf*G[1, 1, x])/(72*dA*TA*x^2) + 
  (53*C4AA*Pi^2*G[1, 1, x])/(144*dA*TA*x^2) - (71*C4AF*nf*Pi^2*G[1, 1, x])/
   (72*dA*TA*x^2) - ((I/6)*C4AA*Pi^3*G[1, 1, x])/(dA*TA*x^2) + 
  (((7*I)/12)*C4AF*nf*Pi^3*G[1, 1, x])/(dA*TA*x^2) + 
  (11*CA^3*G[1, 1, x])/(1152*x) + (323*CA^2*nf*G[1, 1, x])/(3456*x) - 
  (CA*CF*nf*G[1, 1, x])/(64*x) - (23*CA*nf^2*G[1, 1, x])/(864*x) + 
  (((5*I)/72)*CA^3*Pi*G[1, 1, x])/x - (((17*I)/288)*CA^2*nf*Pi*G[1, 1, x])/
   x + ((I/96)*CA*nf^2*Pi*G[1, 1, x])/x + (37*CA^3*Pi^2*G[1, 1, x])/
   (1728*x) - (25*CA^2*nf*Pi^2*G[1, 1, x])/(1728*x) + 
  (5*CA*CF*nf*Pi^2*G[1, 1, x])/(576*x) + ((I/72)*CA^3*Pi^3*G[1, 1, x])/x - 
  (((17*I)/576)*CA^2*nf*Pi^3*G[1, 1, x])/x + 
  ((I/48)*CA*CF*nf*Pi^3*G[1, 1, x])/x + (191*C4AA*G[1, 1, x])/(144*dA*TA*x) - 
  (191*C4AF*nf*G[1, 1, x])/(72*dA*TA*x) - (125*C4AA*Pi^2*G[1, 1, x])/
   (144*dA*TA*x) + (11*C4AF*nf*Pi^2*G[1, 1, x])/(18*dA*TA*x) - 
  ((I/12)*C4AA*Pi^3*G[1, 1, x])/(dA*TA*x) - ((I/12)*C4AF*nf*Pi^3*G[1, 1, x])/
   (dA*TA*x) + (CA^3*Pi^2*x*G[1, 1, x])/1152 - (CA^2*nf*Pi^2*x*G[1, 1, x])/
   1152 - (3*CA^3*G[1, 1, x])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, 1, x])/(256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, x])/
   (128*\[Epsilon]^3) + (((9*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, x])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, x])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (119*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) - 
  (CA^3*G[1, 1, x])/(96*x^2*\[Epsilon]^2) + (CA^2*nf*G[1, 1, x])/
   (96*x^2*\[Epsilon]^2) + (CA^3*G[1, 1, x])/(96*x*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, x])/(96*x*\[Epsilon]^2) - (1445*CA^3*G[1, 1, x])/
   (3456*\[Epsilon]) + (823*CA^2*nf*G[1, 1, x])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, 1, x])/(64*\[Epsilon]) - (5*CA*nf^2*G[1, 1, x])/
   (216*\[Epsilon]) - (((119*I)/768)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (3641*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) + (331*CA^2*nf*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] + 
  (CA^3*G[1, 1, x])/(96*x^2*\[Epsilon]) - (CA^2*nf*G[1, 1, x])/
   (144*x^2*\[Epsilon]) + (CA*nf^2*G[1, 1, x])/(144*x^2*\[Epsilon]) + 
  ((I/48)*CA^3*Pi*G[1, 1, x])/(x^2*\[Epsilon]) - 
  ((I/48)*CA^2*nf*Pi*G[1, 1, x])/(x^2*\[Epsilon]) - 
  (CA^3*G[1, 1, x])/(32*x*\[Epsilon]) + (CA^2*nf*G[1, 1, x])/
   (36*x*\[Epsilon]) - (CA*nf^2*G[1, 1, x])/(144*x*\[Epsilon]) - 
  ((I/48)*CA^3*Pi*G[1, 1, x])/(x*\[Epsilon]) + ((I/48)*CA^2*nf*Pi*G[1, 1, x])/
   (x*\[Epsilon]) - (953*CA^3*G[0, 0, 0, x])/1152 + 
  (689*CA^2*nf*G[0, 0, 0, x])/3456 + (CA*CF*nf*G[0, 0, 0, x])/192 + 
  (23*CA*nf^2*G[0, 0, 0, x])/432 + ((293*I)/288)*CA^3*Pi*G[0, 0, 0, x] - 
  ((7*I)/72)*CA^2*nf*Pi*G[0, 0, 0, x] + (I/144)*CA*nf^2*Pi*G[0, 0, 0, x] + 
  (49049*CA^3*Pi^2*G[0, 0, 0, x])/27648 - (4651*CA^2*nf*Pi^2*G[0, 0, 0, x])/
   13824 + (CA*CF*nf*Pi^2*G[0, 0, 0, x])/72 + 
  ((5*I)/96)*CA^3*Pi^3*G[0, 0, 0, x] - (C4AA*G[0, 0, 0, x])/(4*dA*TA) + 
  (C4AF*nf*G[0, 0, 0, x])/(2*dA*TA) + (11*C4AA*Pi^2*G[0, 0, 0, x])/
   (144*dA*TA) - (C4AF*nf*Pi^2*G[0, 0, 0, x])/(36*dA*TA) + 
  (1517*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (895*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (3*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3) + 
  (9449*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))^3) - 
  (859*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^3) - 
  (6559*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (7837*CA^2*nf*G[0, 0, 0, x])/(3456*(-1 + x^(-1))) + 
  (29*CA*CF*nf*G[0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (5*CA*nf^2*G[0, 0, 0, x])/(108*(-1 + x^(-1))) - 
  (((95*I)/576)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((23*I)/144)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (7315*CA^3*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))) - 
  (665*CA^2*nf*Pi^2*G[0, 0, 0, x])/(6912*(-1 + x^(-1))) + 
  (((5*I)/96)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (C4AA*G[0, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*G[0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))) + 
  (11*C4AA*Pi^2*G[0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (25*CA^3*Pi^2*G[0, 0, 0, x])/(864*(-1 + x^(-1))^3*x^6) - 
  (31*CA^2*nf*Pi^2*G[0, 0, 0, x])/(864*(-1 + x^(-1))^3*x^6) + 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^6) + 
  (5*C4AA*Pi^2*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^3*x^6) - 
  (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^6) + 
  (CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^5) + 
  (5*CA^2*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^5) - 
  (85*CA^3*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^5) + 
  (91*CA^2*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^5) - 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^5) - 
  (5*C4AA*Pi^2*G[0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (17*C4AF*nf*Pi^2*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (35*CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^4) - 
  (59*CA^2*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^4) + 
  (199*CA^3*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^4) - 
  (83*CA^2*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))^3*x^4) + 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^4) + 
  (4*C4AA*Pi^2*G[0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^4) - 
  (8*C4AF*nf*Pi^2*G[0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (((23*I)/864)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^4) - 
  (((23*I)/864)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^4) - 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x^4) + 
  (5*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x^4) + 
  (5*C4AA*Pi^2*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^4) - 
  (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^4) - 
  (((23*I)/864)*CA^3*Pi*G[0, 0, 0, x])/x^3 + 
  (((23*I)/864)*CA^2*nf*Pi*G[0, 0, 0, x])/x^3 - 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(192*x^3) + (19*CA^2*nf*Pi^2*G[0, 0, 0, x])/
   (576*x^3) - (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(144*x^3) - 
  (5*C4AA*Pi^2*G[0, 0, 0, x])/(24*dA*TA*x^3) + (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/
   (12*dA*TA*x^3) - (1739*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (1189*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (3*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (40523*CA^3*Pi^2*G[0, 0, 0, x])/(27648*(-1 + x^(-1))^3*x^3) + 
  (6385*CA^2*nf*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) - 
  (7*C4AA*Pi^2*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (41*C4AF*nf*Pi^2*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (CA^3*G[0, 0, 0, x])/(27*(-1 + x^(-1))*x^3) + 
  (CA^2*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x^3) + 
  (CA*nf^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x^3) - 
  (((359*I)/3456)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^3) + 
  (((359*I)/3456)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^3) - 
  ((I/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^3) + 
  (25*CA^3*Pi^2*G[0, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (25*CA^2*nf*Pi^2*G[0, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) + 
  (55*C4AA*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (C4AF*nf*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^3) - 
  (25*C4AA*Pi^2*G[0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^3) + 
  (25*C4AF*nf*Pi^2*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) + 
  (61*CA^3*G[0, 0, 0, x])/(1728*x^2) - (CA^2*nf*G[0, 0, 0, x])/(108*x^2) - 
  (CA*nf^2*G[0, 0, 0, x])/(96*x^2) + (((89*I)/1152)*CA^3*Pi*G[0, 0, 0, x])/
   x^2 - (((89*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, x])/x^2 + 
  ((I/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/x^2 + (65*CA^3*Pi^2*G[0, 0, 0, x])/
   (1152*x^2) - (53*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1152*x^2) - 
  (55*C4AA*G[0, 0, 0, x])/(72*dA*TA*x^2) + (C4AF*nf*G[0, 0, 0, x])/
   (36*dA*TA*x^2) + (25*C4AA*Pi^2*G[0, 0, 0, x])/(48*dA*TA*x^2) - 
  (19*C4AF*nf*Pi^2*G[0, 0, 0, x])/(24*dA*TA*x^2) + 
  (4777*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^2) - 
  (2959*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^2) - 
  (9*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^2) + 
  (31019*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))^3*x^2) - 
  (3217*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^3*x^2) - 
  (7*C4AA*Pi^2*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (CA^3*G[0, 0, 0, x])/(27*(-1 + x^(-1))*x^2) + 
  (163*CA^2*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x^2) - 
  (CA*nf^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x^2) + 
  (((295*I)/1152)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^2) - 
  (((187*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^2) + 
  ((I/32)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x^2) - 
  (25*CA^3*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (5*CA^2*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x^2) - 
  (71*C4AA*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^2) - 
  (5*C4AF*nf*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))*x^2) + 
  (25*C4AA*Pi^2*G[0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) - 
  (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))*x^2) + 
  (7*CA^3*G[0, 0, 0, x])/(864*x) - (CA^2*nf*G[0, 0, 0, x])/(54*x) + 
  (CA*nf^2*G[0, 0, 0, x])/(96*x) - (((103*I)/576)*CA^3*Pi*G[0, 0, 0, x])/x + 
  (((49*I)/576)*CA^2*nf*Pi*G[0, 0, 0, x])/x - 
  ((I/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/x - (17*CA^3*Pi^2*G[0, 0, 0, x])/
   (288*x) + (29*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1152*x) + 
  (2*C4AA*G[0, 0, 0, x])/(9*dA*TA*x) + (11*C4AF*nf*G[0, 0, 0, x])/
   (36*dA*TA*x) - (C4AA*Pi^2*G[0, 0, 0, x])/(12*dA*TA*x) + 
  (7*C4AF*nf*Pi^2*G[0, 0, 0, x])/(24*dA*TA*x) - 
  (4627*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x) + 
  (2773*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x) + 
  (9*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x) - 
  (29051*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))^3*x) + 
  (2713*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^3*x) + 
  (C4AA*Pi^2*G[0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AF*nf*Pi^2*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x) + 
  (10139*CA^3*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (4285*CA^2*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (13*CA*CF*nf*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x) + 
  (55*CA*nf^2*G[0, 0, 0, x])/(864*(-1 + x^(-1))*x) - 
  ((I/72)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((43*I)/576)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  ((I/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (7075*CA^3*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))*x) + 
  (635*CA^2*nf*Pi^2*G[0, 0, 0, x])/(6912*(-1 + x^(-1))*x) - 
  (((5*I)/96)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (17*C4AA*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (71*C4AA*Pi^2*G[0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (17*C4AF*nf*Pi^2*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (115*CA^3*x*G[0, 0, 0, x])/1152 + (15*CA^2*nf*x*G[0, 0, 0, x])/128 - 
  (CA*CF*nf*x*G[0, 0, 0, x])/64 - (CA*nf^2*x*G[0, 0, 0, x])/144 - 
  (I/24)*CA^3*Pi*x*G[0, 0, 0, x] + (I/24)*CA^2*nf*Pi*x*G[0, 0, 0, x] - 
  (3*C4AA*x*G[0, 0, 0, x])/(16*dA*TA) + (3*C4AF*nf*x*G[0, 0, 0, x])/
   (8*dA*TA) - (CA^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, 0, x])/(96*\[Epsilon]^2) + (CA^2*nf*G[0, 0, 0, x])/
   (48*\[Epsilon]^2) - (29*CA^3*G[0, 0, 0, x])/(576*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, 0, x])/(64*\[Epsilon]) + (CA*nf^2*G[0, 0, 0, x])/
   (36*\[Epsilon]) + (((11*I)/24)*CA^3*Pi*G[0, 0, 0, x])/\[Epsilon] - 
  ((I/12)*CA^2*nf*Pi*G[0, 0, 0, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*G[0, 0, 0, x])/(192*\[Epsilon]) - 
  (47*CA^3*G[0, 0, 0, x])/(72*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, 0, x])/(16*(-1 + x^(-1))*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^3*G[0, 0, 0, x])/(64*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA^3*G[0, 0, 0, x])/(64*x^2*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, x])/
   (64*x^2*\[Epsilon]) + (CA^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x^2*
    \[Epsilon]) - (CA^2*nf*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (CA^3*G[0, 0, 0, x])/(64*x*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, x])/
   (64*x*\[Epsilon]) + (91*CA^3*G[0, 0, 0, x])/(144*(-1 + x^(-1))*x*
    \[Epsilon]) - (CA^2*nf*G[0, 0, 0, x])/(6*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[0, 0, 0, x])/(192*\[Epsilon]) - (CA^2*nf*x*G[0, 0, 0, x])/
   (192*\[Epsilon]) - (57*CA^3*G[0, 0, 1, x])/32 + 
  (1169*CA^2*nf*G[0, 0, 1, x])/1728 + (CA*CF*nf*G[0, 0, 1, x])/24 - 
  (23*CA*nf^2*G[0, 0, 1, x])/432 + ((2573*I)/3456)*CA^3*Pi*G[0, 0, 1, x] - 
  ((1091*I)/3456)*CA^2*nf*Pi*G[0, 0, 1, x] - 
  (I/32)*CA*CF*nf*Pi*G[0, 0, 1, x] + ((5*I)/144)*CA*nf^2*Pi*G[0, 0, 1, x] - 
  (451*CA^3*Pi^2*G[0, 0, 1, x])/2304 + (37*CA^2*nf*Pi^2*G[0, 0, 1, x])/1152 + 
  (CA*CF*nf*Pi^2*G[0, 0, 1, x])/288 + ((37*I)/576)*CA^3*Pi^3*G[0, 0, 1, x] - 
  (19*C4AA*G[0, 0, 1, x])/(24*dA*TA) + (5*C4AF*nf*G[0, 0, 1, x])/(6*dA*TA) - 
  (((353*I)/144)*C4AA*Pi*G[0, 0, 1, x])/(dA*TA) + 
  (((83*I)/72)*C4AF*nf*Pi*G[0, 0, 1, x])/(dA*TA) - 
  ((I/6)*C4AA*Pi^3*G[0, 0, 1, x])/(dA*TA) - 
  (((19*I)/288)*CA^3*Pi*G[0, 0, 1, x])/x^2 + 
  (((25*I)/288)*CA^2*nf*Pi*G[0, 0, 1, x])/x^2 - 
  ((I/48)*CA*CF*nf*Pi*G[0, 0, 1, x])/x^2 - 
  (((11*I)/12)*C4AA*Pi*G[0, 0, 1, x])/(dA*TA*x^2) + 
  (((11*I)/6)*C4AF*nf*Pi*G[0, 0, 1, x])/(dA*TA*x^2) - 
  (25*CA^3*G[0, 0, 1, x])/(288*x) + (CA^2*nf*G[0, 0, 1, x])/(18*x) + 
  ((I/72)*CA^3*Pi*G[0, 0, 1, x])/x - (((7*I)/72)*CA^2*nf*Pi*G[0, 0, 1, x])/
   x + (((5*I)/96)*CA*CF*nf*Pi*G[0, 0, 1, x])/x + 
  (19*C4AA*G[0, 0, 1, x])/(12*dA*TA*x) - (5*C4AF*nf*G[0, 0, 1, x])/
   (3*dA*TA*x) + (((7*I)/24)*C4AA*Pi*G[0, 0, 1, x])/(dA*TA*x) - 
  (((4*I)/3)*C4AF*nf*Pi*G[0, 0, 1, x])/(dA*TA*x) + 
  (115*CA^3*x*G[0, 0, 1, x])/1152 - (15*CA^2*nf*x*G[0, 0, 1, x])/128 + 
  (CA*CF*nf*x*G[0, 0, 1, x])/64 + (CA*nf^2*x*G[0, 0, 1, x])/144 + 
  (I/48)*CA^3*Pi*x*G[0, 0, 1, x] - (I/48)*CA^2*nf*Pi*x*G[0, 0, 1, x] + 
  (3*C4AA*x*G[0, 0, 1, x])/(16*dA*TA) - (3*C4AF*nf*x*G[0, 0, 1, x])/
   (8*dA*TA) + (CA^3*G[0, 0, 1, x])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[0, 0, 1, x])/(192*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, 1, x])/(96*\[Epsilon]^2) - ((I/16)*CA^3*Pi*G[0, 0, 1, x])/
   \[Epsilon]^2 - (43*CA^3*G[0, 0, 1, x])/(144*\[Epsilon]) + 
  (25*CA^2*nf*G[0, 0, 1, x])/(192*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 1, x])/(72*\[Epsilon]) - 
  (((11*I)/48)*CA^3*Pi*G[0, 0, 1, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*G[0, 0, 1, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[0, 0, 1, x])/(64*\[Epsilon]) - (CA^3*x*G[0, 0, 1, x])/
   (192*\[Epsilon]) + (CA^2*nf*x*G[0, 0, 1, x])/(192*\[Epsilon]) + 
  (2227*CA^3*G[0, 1, 0, x])/1152 - (103*CA^2*nf*G[0, 1, 0, x])/128 - 
  (3*CA*CF*nf*G[0, 1, 0, x])/64 + (5*CA*nf^2*G[0, 1, 0, x])/72 + 
  ((6643*I)/6912)*CA^3*Pi*G[0, 1, 0, x] - ((1859*I)/3456)*CA^2*nf*Pi*
   G[0, 1, 0, x] + (I/32)*CA*CF*nf*Pi*G[0, 1, 0, x] - 
  (I/48)*CA*nf^2*Pi*G[0, 1, 0, x] - (12925*CA^3*Pi^2*G[0, 1, 0, x])/27648 + 
  (1271*CA^2*nf*Pi^2*G[0, 1, 0, x])/13824 - (CA*CF*nf*Pi^2*G[0, 1, 0, x])/
   144 + ((421*I)/4608)*CA^3*Pi^3*G[0, 1, 0, x] + 
  (25*C4AA*G[0, 1, 0, x])/(24*dA*TA) - (4*C4AF*nf*G[0, 1, 0, x])/(3*dA*TA) - 
  (((11*I)/36)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA) - 
  (((5*I)/36)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA) - 
  (121*C4AA*Pi^2*G[0, 1, 0, x])/(144*dA*TA) + (11*C4AF*nf*Pi^2*G[0, 1, 0, x])/
   (36*dA*TA) + ((I/6)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA) + 
  (4141*CA^3*G[0, 1, 0, x])/(1152*(-1 + x^(-1))) - 
  (4789*CA^2*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))) - 
  (5*CA*CF*nf*G[0, 1, 0, x])/(64*(-1 + x^(-1))) + 
  (25*CA*nf^2*G[0, 1, 0, x])/(216*(-1 + x^(-1))) + 
  (((4669*I)/2304)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((971*I)/1152)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (6721*CA^3*Pi^2*G[0, 1, 0, x])/(27648*(-1 + x^(-1))) + 
  (611*CA^2*nf*Pi^2*G[0, 1, 0, x])/(13824*(-1 + x^(-1))) + 
  (((103*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (11*C4AA*Pi^2*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))) + 
  (((11*I)/864)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^4) - 
  (((11*I)/864)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^4) + 
  (CA^3*Pi^2*G[0, 1, 0, x])/(864*(-1 + x^(-1))*x^4) - 
  (CA^2*nf*Pi^2*G[0, 1, 0, x])/(864*(-1 + x^(-1))*x^4) - 
  (C4AA*Pi^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^4) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))*x^4) - 
  (((11*I)/864)*CA^3*Pi*G[0, 1, 0, x])/x^3 + 
  (((11*I)/864)*CA^2*nf*Pi*G[0, 1, 0, x])/x^3 - 
  (7*CA^3*Pi^2*G[0, 1, 0, x])/(864*x^3) + (7*CA^2*nf*Pi^2*G[0, 1, 0, x])/
   (864*x^3) + (7*C4AA*Pi^2*G[0, 1, 0, x])/(36*dA*TA*x^3) - 
  (7*C4AF*nf*Pi^2*G[0, 1, 0, x])/(18*dA*TA*x^3) + 
  (191*CA^3*G[0, 1, 0, x])/(1728*(-1 + x^(-1))*x^3) - 
  (41*CA^2*nf*G[0, 1, 0, x])/(432*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[0, 1, 0, x])/(48*(-1 + x^(-1))*x^3) - 
  (((17*I)/864)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^3) + 
  (((7*I)/1728)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^3) + 
  ((I/64)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^3) - 
  (5*CA^3*Pi^2*G[0, 1, 0, x])/(1728*(-1 + x^(-1))*x^3) + 
  (5*CA^2*nf*Pi^2*G[0, 1, 0, x])/(1728*(-1 + x^(-1))*x^3) - 
  (53*C4AA*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (C4AF*nf*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^3) + 
  (5*C4AA*Pi^2*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (5*C4AF*nf*Pi^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^3) - 
  (191*CA^3*G[0, 1, 0, x])/(1728*x^2) + (41*CA^2*nf*G[0, 1, 0, x])/
   (432*x^2) - (CA*CF*nf*G[0, 1, 0, x])/(48*x^2) + 
  (((17*I)/144)*CA^3*Pi*G[0, 1, 0, x])/x^2 - 
  (((71*I)/576)*CA^2*nf*Pi*G[0, 1, 0, x])/x^2 + 
  ((I/192)*CA*CF*nf*Pi*G[0, 1, 0, x])/x^2 + (7*CA^3*Pi^2*G[0, 1, 0, x])/
   (576*x^2) - (7*CA^2*nf*Pi^2*G[0, 1, 0, x])/(576*x^2) + 
  (53*C4AA*G[0, 1, 0, x])/(72*dA*TA*x^2) + (C4AF*nf*G[0, 1, 0, x])/
   (36*dA*TA*x^2) - (((5*I)/12)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*x^2) + 
  (((5*I)/6)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*x^2) - 
  (7*C4AA*Pi^2*G[0, 1, 0, x])/(24*dA*TA*x^2) + (7*C4AF*nf*Pi^2*G[0, 1, 0, x])/
   (12*dA*TA*x^2) - (983*CA^3*G[0, 1, 0, x])/(3456*(-1 + x^(-1))*x^2) + 
  (677*CA^2*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*G[0, 1, 0, x])/(64*(-1 + x^(-1))*x^2) - 
  (((7*I)/576)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^2) + 
  (((25*I)/576)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^2) - 
  ((I/32)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x^2) + 
  (5*CA^3*Pi^2*G[0, 1, 0, x])/(576*(-1 + x^(-1))*x^2) - 
  (CA^2*nf*Pi^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x^2) + 
  (125*C4AA*G[0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^2) + 
  (37*C4AF*nf*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^2) - 
  (5*C4AA*Pi^2*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))*x^2) + 
  (163*CA^3*G[0, 1, 0, x])/(3456*x) - (307*CA^2*nf*G[0, 1, 0, x])/(3456*x) + 
  (3*CA*CF*nf*G[0, 1, 0, x])/(64*x) - (((23*I)/576)*CA^3*Pi*G[0, 1, 0, x])/
   x + (((31*I)/288)*CA^2*nf*Pi*G[0, 1, 0, x])/x - 
  (((7*I)/192)*CA*CF*nf*Pi*G[0, 1, 0, x])/x - (7*CA^3*Pi^2*G[0, 1, 0, x])/
   (144*x) + (7*CA^2*nf*Pi^2*G[0, 1, 0, x])/(576*x) - 
  (265*C4AA*G[0, 1, 0, x])/(144*dA*TA*x) + (103*C4AF*nf*G[0, 1, 0, x])/
   (72*dA*TA*x) + (((25*I)/24)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*x) - 
  (((4*I)/3)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*x) + 
  (7*C4AA*Pi^2*G[0, 1, 0, x])/(6*dA*TA*x) - (7*C4AF*nf*Pi^2*G[0, 1, 0, x])/
   (12*dA*TA*x) - (12167*CA^3*G[0, 1, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (1615*CA^2*nf*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (11*CA*CF*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x) - 
  (53*CA*nf^2*G[0, 1, 0, x])/(432*(-1 + x^(-1))*x) - 
  (((4613*I)/2304)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((925*I)/1152)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/64)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (6529*CA^3*Pi^2*G[0, 1, 0, x])/(27648*(-1 + x^(-1))*x) - 
  (587*CA^2*nf*Pi^2*G[0, 1, 0, x])/(13824*(-1 + x^(-1))*x) - 
  (((103*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (23*C4AA*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (C4AF*nf*G[0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))*x) + 
  (23*C4AA*Pi^2*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (5*C4AF*nf*Pi^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (I/48)*CA^3*Pi*x*G[0, 1, 0, x] - (I/48)*CA^2*nf*Pi*x*G[0, 1, 0, x] + 
  (CA^3*G[0, 1, 0, x])/(16*\[Epsilon]^3) + (11*CA^3*G[0, 1, 0, x])/
   (192*\[Epsilon]^2) - (CA^2*nf*G[0, 1, 0, x])/(96*\[Epsilon]^2) - 
  ((I/16)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon]^2 + 
  (149*CA^3*G[0, 1, 0, x])/(768*\[Epsilon]) - (21*CA^2*nf*G[0, 1, 0, x])/
   (128*\[Epsilon]) - (CA*nf^2*G[0, 1, 0, x])/(72*\[Epsilon]) - 
  (((11*I)/64)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*\[Epsilon]) + 
  (1147*CA^3*G[0, 1, 0, x])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (115*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^3*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA^3*G[0, 1, 0, x])/(192*x^2*\[Epsilon]) - (CA^2*nf*G[0, 1, 0, x])/
   (192*x^2*\[Epsilon]) + (CA^3*G[0, 1, 0, x])/(96*(-1 + x^(-1))*x^2*
    \[Epsilon]) - (CA^2*nf*G[0, 1, 0, x])/(96*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (CA^3*G[0, 1, 0, x])/(192*x*\[Epsilon]) + (CA^2*nf*G[0, 1, 0, x])/
   (192*x*\[Epsilon]) - (1147*CA^3*G[0, 1, 0, x])/
   (2304*(-1 + x^(-1))*x*\[Epsilon]) + (115*CA^2*nf*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))*x*\[Epsilon]) - (41*CA^3*Pi^2*G[0, 1, 0, x])/
   (1536*(-1 + x^(-1))*x*\[Epsilon]) + (389*CA^3*G[0, 1, 1, x])/576 - 
  (41*CA^2*nf*G[0, 1, 1, x])/576 - ((335*I)/576)*CA^3*Pi*G[0, 1, 1, x] + 
  ((25*I)/288)*CA^2*nf*Pi*G[0, 1, 1, x] - (2057*CA^3*Pi^2*G[0, 1, 1, x])/
   6912 + (199*CA^2*nf*Pi^2*G[0, 1, 1, x])/3456 - 
  (CA*CF*nf*Pi^2*G[0, 1, 1, x])/288 - ((23*I)/288)*CA^3*Pi^3*G[0, 1, 1, x] + 
  (11*C4AA*Pi^2*G[0, 1, 1, x])/(18*dA*TA) - (2*C4AF*nf*Pi^2*G[0, 1, 1, x])/
   (9*dA*TA) - ((I/12)*C4AA*Pi^3*G[0, 1, 1, x])/(dA*TA) + 
  (CA^3*Pi^2*G[0, 1, 1, x])/(288*x^3) - (CA^2*nf*Pi^2*G[0, 1, 1, x])/
   (288*x^3) - (C4AA*Pi^2*G[0, 1, 1, x])/(12*dA*TA*x^3) + 
  (C4AF*nf*Pi^2*G[0, 1, 1, x])/(6*dA*TA*x^3) + 
  (65*CA^3*G[0, 1, 1, x])/(864*x^2) - (37*CA^2*nf*G[0, 1, 1, x])/(432*x^2) + 
  (CA*CF*nf*G[0, 1, 1, x])/(48*x^2) + ((I/96)*CA^3*Pi*G[0, 1, 1, x])/x^2 - 
  ((I/96)*CA^2*nf*Pi*G[0, 1, 1, x])/x^2 - (CA^3*Pi^2*G[0, 1, 1, x])/
   (192*x^2) + (CA^2*nf*Pi^2*G[0, 1, 1, x])/(192*x^2) + 
  (C4AA*G[0, 1, 1, x])/(36*dA*TA*x^2) - (C4AF*nf*G[0, 1, 1, x])/
   (18*dA*TA*x^2) + (C4AA*Pi^2*G[0, 1, 1, x])/(8*dA*TA*x^2) - 
  (C4AF*nf*Pi^2*G[0, 1, 1, x])/(4*dA*TA*x^2) + (109*CA^3*G[0, 1, 1, x])/
   (3456*x) + (179*CA^2*nf*G[0, 1, 1, x])/(3456*x) - 
  (3*CA*CF*nf*G[0, 1, 1, x])/(64*x) - ((I/96)*CA^3*Pi*G[0, 1, 1, x])/x + 
  ((I/96)*CA^2*nf*Pi*G[0, 1, 1, x])/x + (CA^3*Pi^2*G[0, 1, 1, x])/(48*x) - 
  (CA^2*nf*Pi^2*G[0, 1, 1, x])/(192*x) + (5*C4AA*G[0, 1, 1, x])/
   (144*dA*TA*x) - (5*C4AF*nf*G[0, 1, 1, x])/(72*dA*TA*x) - 
  (C4AA*Pi^2*G[0, 1, 1, x])/(2*dA*TA*x) + (C4AF*nf*Pi^2*G[0, 1, 1, x])/
   (4*dA*TA*x) - (CA^3*G[0, 1, 1, x])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, 1, x])/(64*\[Epsilon]^2) - (CA^2*nf*G[0, 1, 1, x])/
   (32*\[Epsilon]^2) + ((I/8)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  (67*CA^3*G[0, 1, 1, x])/(192*\[Epsilon]) - (5*CA^2*nf*G[0, 1, 1, x])/
   (96*\[Epsilon]) - (((55*I)/192)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[0, 1, 1, x])/(64*\[Epsilon]) - 
  (CA^3*G[0, 1, 1, x])/(96*x^2*\[Epsilon]) + (CA^2*nf*G[0, 1, 1, x])/
   (96*x^2*\[Epsilon]) + (CA^3*G[0, 1, 1, x])/(96*x*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 1, x])/(96*x*\[Epsilon]) + (115*CA^3*G[1, 0, 0, x])/1152 - 
  (263*CA^2*nf*G[1, 0, 0, x])/3456 - (CA*CF*nf*G[1, 0, 0, x])/192 - 
  (23*CA*nf^2*G[1, 0, 0, x])/432 - ((251*I)/576)*CA^3*Pi*G[1, 0, 0, x] + 
  (I/96)*CA^2*nf*Pi*G[1, 0, 0, x] + (I/72)*CA*nf^2*Pi*G[1, 0, 0, x] - 
  (16049*CA^3*Pi^2*G[1, 0, 0, x])/27648 + (1651*CA^2*nf*Pi^2*G[1, 0, 0, x])/
   13824 - (CA*CF*nf*Pi^2*G[1, 0, 0, x])/72 + 
  (I/64)*CA^3*Pi^3*G[1, 0, 0, x] + (C4AA*G[1, 0, 0, x])/(4*dA*TA) - 
  (C4AF*nf*G[1, 0, 0, x])/(2*dA*TA) - (55*C4AA*Pi^2*G[1, 0, 0, x])/
   (72*dA*TA) + (5*C4AF*nf*Pi^2*G[1, 0, 0, x])/(18*dA*TA) + 
  (403*CA^3*G[1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (127*CA^2*nf*G[1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (7*CA*CF*nf*G[1, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (7909*CA^3*Pi^2*G[1, 0, 0, x])/(27648*(-1 + x^(-1))) + 
  (719*CA^2*nf*Pi^2*G[1, 0, 0, x])/(13824*(-1 + x^(-1))) + 
  (C4AA*G[1, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*G[1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))) + 
  (11*C4AA*Pi^2*G[1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*G[1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (CA^3*Pi^2*G[1, 0, 0, x])/(576*(-1 + x^(-1))*x^4) - 
  (CA^2*nf*Pi^2*G[1, 0, 0, x])/(576*(-1 + x^(-1))*x^4) - 
  (C4AA*Pi^2*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^4) + 
  (C4AF*nf*Pi^2*G[1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))*x^4) + 
  (77*CA^3*Pi^2*G[1, 0, 0, x])/(1728*x^3) - (101*CA^2*nf*Pi^2*G[1, 0, 0, x])/
   (1728*x^3) + (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(72*x^3) + 
  (43*C4AA*Pi^2*G[1, 0, 0, x])/(72*dA*TA*x^3) - 
  (43*C4AF*nf*Pi^2*G[1, 0, 0, x])/(36*dA*TA*x^3) - 
  (127*CA^3*G[1, 0, 0, x])/(1728*(-1 + x^(-1))*x^3) + 
  (163*CA^2*nf*G[1, 0, 0, x])/(1728*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*G[1, 0, 0, x])/(48*(-1 + x^(-1))*x^3) - 
  (5*CA^3*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x^3) + 
  (5*CA^2*nf*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x^3) - 
  (C4AA*G[1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x^3) + 
  (C4AF*nf*G[1, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))*x^3) + 
  (5*C4AA*Pi^2*G[1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^3) - 
  (5*C4AF*nf*Pi^2*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^3) + 
  (127*CA^3*G[1, 0, 0, x])/(1728*x^2) - (163*CA^2*nf*G[1, 0, 0, x])/
   (1728*x^2) + (CA*CF*nf*G[1, 0, 0, x])/(48*x^2) - 
  (((61*I)/576)*CA^3*Pi*G[1, 0, 0, x])/x^2 + 
  (((13*I)/144)*CA^2*nf*Pi*G[1, 0, 0, x])/x^2 - 
  ((I/64)*CA*CF*nf*Pi*G[1, 0, 0, x])/x^2 - (77*CA^3*Pi^2*G[1, 0, 0, x])/
   (1152*x^2) + (101*CA^2*nf*Pi^2*G[1, 0, 0, x])/(1152*x^2) - 
  (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(48*x^2) + (C4AA*G[1, 0, 0, x])/
   (36*dA*TA*x^2) - (C4AF*nf*G[1, 0, 0, x])/(18*dA*TA*x^2) + 
  (((17*I)/12)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*x^2) - 
  (((4*I)/3)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*x^2) - 
  (43*C4AA*Pi^2*G[1, 0, 0, x])/(48*dA*TA*x^2) + 
  (43*C4AF*nf*Pi^2*G[1, 0, 0, x])/(24*dA*TA*x^2) + 
  (1111*CA^3*G[1, 0, 0, x])/(3456*(-1 + x^(-1))*x^2) - 
  (1003*CA^2*nf*G[1, 0, 0, x])/(3456*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[1, 0, 0, x])/(64*(-1 + x^(-1))*x^2) + 
  (5*CA^3*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))*x^2) - 
  (CA^2*nf*Pi^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))*x^2) + 
  (17*C4AA*G[1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^2) - 
  (17*C4AF*nf*G[1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^2) - 
  (5*C4AA*Pi^2*G[1, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))*x^2) + 
  (C4AF*nf*Pi^2*G[1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x^2) + 
  (349*CA^3*G[1, 0, 0, x])/(3456*x) - (25*CA^2*nf*G[1, 0, 0, x])/(3456*x) - 
  (3*CA*CF*nf*G[1, 0, 0, x])/(64*x) + (((61*I)/576)*CA^3*Pi*G[1, 0, 0, x])/
   x - (((13*I)/144)*CA^2*nf*Pi*G[1, 0, 0, x])/x + 
  ((I/64)*CA*CF*nf*Pi*G[1, 0, 0, x])/x + (11*CA^3*Pi^2*G[1, 0, 0, x])/
   (288*x) - (53*CA^2*nf*Pi^2*G[1, 0, 0, x])/(1152*x) + 
  (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(48*x) - (67*C4AA*G[1, 0, 0, x])/
   (144*dA*TA*x) + (67*C4AF*nf*G[1, 0, 0, x])/(72*dA*TA*x) - 
  (((17*I)/12)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*x) + 
  (((4*I)/3)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*x) + 
  (5*C4AA*Pi^2*G[1, 0, 0, x])/(6*dA*TA*x) - (19*C4AF*nf*Pi^2*G[1, 0, 0, x])/
   (24*dA*TA*x) - (8111*CA^3*G[1, 0, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (3725*CA^2*nf*G[1, 0, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (5*CA*CF*nf*G[1, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (7621*CA^3*Pi^2*G[1, 0, 0, x])/(27648*(-1 + x^(-1))*x) - 
  (683*CA^2*nf*Pi^2*G[1, 0, 0, x])/(13824*(-1 + x^(-1))*x) - 
  (11*C4AA*G[1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (11*C4AF*nf*G[1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (25*C4AA*Pi^2*G[1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*Pi^2*G[1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (115*CA^3*x*G[1, 0, 0, x])/1152 - (15*CA^2*nf*x*G[1, 0, 0, x])/128 + 
  (CA*CF*nf*x*G[1, 0, 0, x])/64 + (CA*nf^2*x*G[1, 0, 0, x])/144 + 
  (I/24)*CA^3*Pi*x*G[1, 0, 0, x] - (I/24)*CA^2*nf*Pi*x*G[1, 0, 0, x] + 
  (3*C4AA*x*G[1, 0, 0, x])/(16*dA*TA) - (3*C4AF*nf*x*G[1, 0, 0, x])/
   (8*dA*TA) + (CA^3*G[1, 0, 0, x])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, 0, x])/(192*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, 0, x])/(96*\[Epsilon]^2) - ((I/16)*CA^3*Pi*G[1, 0, 0, x])/
   \[Epsilon]^2 - (43*CA^3*G[1, 0, 0, x])/(144*\[Epsilon]) + 
  (25*CA^2*nf*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, 0, x])/(72*\[Epsilon]) - 
  (((77*I)/192)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (((7*I)/96)*CA^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, 0, 0, x])/(64*\[Epsilon]) - (CA^3*x*G[1, 0, 0, x])/
   (192*\[Epsilon]) + (CA^2*nf*x*G[1, 0, 0, x])/(192*\[Epsilon]) + 
  (1445*CA^3*G[1, 0, 1, x])/576 - (691*CA^2*nf*G[1, 0, 1, x])/864 - 
  (CA*CF*nf*G[1, 0, 1, x])/24 + (23*CA*nf^2*G[1, 0, 1, x])/432 - 
  ((4583*I)/3456)*CA^3*Pi*G[1, 0, 1, x] + ((1391*I)/3456)*CA^2*nf*Pi*
   G[1, 0, 1, x] + (I/32)*CA*CF*nf*Pi*G[1, 0, 1, x] - 
  ((5*I)/144)*CA*nf^2*Pi*G[1, 0, 1, x] + (11*CA^3*Pi^2*G[1, 0, 1, x])/576 - 
  (CA*CF*nf*Pi^2*G[1, 0, 1, x])/288 - ((5*I)/96)*CA^3*Pi^3*G[1, 0, 1, x] + 
  (19*C4AA*G[1, 0, 1, x])/(24*dA*TA) - (5*C4AF*nf*G[1, 0, 1, x])/(6*dA*TA) + 
  (((353*I)/144)*C4AA*Pi*G[1, 0, 1, x])/(dA*TA) - 
  (((83*I)/72)*C4AF*nf*Pi*G[1, 0, 1, x])/(dA*TA) + 
  (11*C4AA*Pi^2*G[1, 0, 1, x])/(48*dA*TA) - (C4AF*nf*Pi^2*G[1, 0, 1, x])/
   (12*dA*TA) - ((I/4)*C4AA*Pi^3*G[1, 0, 1, x])/(dA*TA) + 
  (((23*I)/864)*CA^3*Pi*G[1, 0, 1, x])/x^3 - 
  (((23*I)/864)*CA^2*nf*Pi*G[1, 0, 1, x])/x^3 + 
  (29*CA^3*Pi^2*G[1, 0, 1, x])/(1728*x^3) - (35*CA^2*nf*Pi^2*G[1, 0, 1, x])/
   (1728*x^3) + (CA*CF*nf*Pi^2*G[1, 0, 1, x])/(288*x^3) - 
  (((23*I)/36)*C4AA*Pi*G[1, 0, 1, x])/(dA*TA*x^3) + 
  (((23*I)/18)*C4AF*nf*Pi*G[1, 0, 1, x])/(dA*TA*x^3) + 
  (C4AA*Pi^2*G[1, 0, 1, x])/(72*dA*TA*x^3) - (C4AF*nf*Pi^2*G[1, 0, 1, x])/
   (36*dA*TA*x^3) - (47*CA^3*G[1, 0, 1, x])/(432*x^2) + 
  (179*CA^2*nf*G[1, 0, 1, x])/(1728*x^2) - (CA*CF*nf*G[1, 0, 1, x])/
   (48*x^2) + (CA*nf^2*G[1, 0, 1, x])/(96*x^2) + 
  (((109*I)/1152)*CA^3*Pi*G[1, 0, 1, x])/x^2 - 
  (((115*I)/1152)*CA^2*nf*Pi*G[1, 0, 1, x])/x^2 + 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 1, x])/x^2 - (19*CA^3*Pi^2*G[1, 0, 1, x])/
   (1152*x^2) + (37*CA^2*nf*Pi^2*G[1, 0, 1, x])/(1152*x^2) - 
  (CA*CF*nf*Pi^2*G[1, 0, 1, x])/(96*x^2) + (53*C4AA*G[1, 0, 1, x])/
   (72*dA*TA*x^2) + (C4AF*nf*G[1, 0, 1, x])/(36*dA*TA*x^2) + 
  (((53*I)/48)*C4AA*Pi*G[1, 0, 1, x])/(dA*TA*x^2) - 
  (((71*I)/24)*C4AF*nf*Pi*G[1, 0, 1, x])/(dA*TA*x^2) + 
  (C4AA*Pi^2*G[1, 0, 1, x])/(12*dA*TA*x^2) - (C4AF*nf*Pi^2*G[1, 0, 1, x])/
   (24*dA*TA*x^2) - (77*CA^3*G[1, 0, 1, x])/(3456*x) - 
  (103*CA^2*nf*G[1, 0, 1, x])/(3456*x) + (3*CA*CF*nf*G[1, 0, 1, x])/(64*x) - 
  (CA*nf^2*G[1, 0, 1, x])/(96*x) + (((17*I)/288)*CA^3*Pi*G[1, 0, 1, x])/x + 
  (((59*I)/576)*CA^2*nf*Pi*G[1, 0, 1, x])/x - 
  (((5*I)/96)*CA*CF*nf*Pi*G[1, 0, 1, x])/x + (5*CA^3*Pi^2*G[1, 0, 1, x])/
   (144*x) - (25*CA^2*nf*Pi^2*G[1, 0, 1, x])/(1152*x) + 
  (CA*CF*nf*Pi^2*G[1, 0, 1, x])/(96*x) - (193*C4AA*G[1, 0, 1, x])/
   (144*dA*TA*x) + (31*C4AF*nf*G[1, 0, 1, x])/(72*dA*TA*x) - 
  (((35*I)/12)*C4AA*Pi*G[1, 0, 1, x])/(dA*TA*x) + 
  (((17*I)/6)*C4AF*nf*Pi*G[1, 0, 1, x])/(dA*TA*x) - 
  (17*C4AA*Pi^2*G[1, 0, 1, x])/(24*dA*TA*x) + (7*C4AF*nf*Pi^2*G[1, 0, 1, x])/
   (24*dA*TA*x) - (115*CA^3*x*G[1, 0, 1, x])/1152 + 
  (15*CA^2*nf*x*G[1, 0, 1, x])/128 - (CA*CF*nf*x*G[1, 0, 1, x])/64 - 
  (CA*nf^2*x*G[1, 0, 1, x])/144 - (I/48)*CA^3*Pi*x*G[1, 0, 1, x] + 
  (I/48)*CA^2*nf*Pi*x*G[1, 0, 1, x] - (3*C4AA*x*G[1, 0, 1, x])/(16*dA*TA) + 
  (3*C4AF*nf*x*G[1, 0, 1, x])/(8*dA*TA) - (CA^3*G[1, 0, 1, x])/
   (16*\[Epsilon]^3) + (11*CA^3*G[1, 0, 1, x])/(96*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, 1, x])/(48*\[Epsilon]^2) + ((I/8)*CA^3*Pi*G[1, 0, 1, x])/
   \[Epsilon]^2 + (373*CA^3*G[1, 0, 1, x])/(576*\[Epsilon]) - 
  (35*CA^2*nf*G[1, 0, 1, x])/(192*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, 1, x])/(72*\[Epsilon]) - 
  (((11*I)/192)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/96)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[1, 0, 1, x])/(64*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, x])/(64*x^2*\[Epsilon]) + (CA^2*nf*G[1, 0, 1, x])/
   (64*x^2*\[Epsilon]) + (CA^3*G[1, 0, 1, x])/(64*x*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, x])/(64*x*\[Epsilon]) + (CA^3*x*G[1, 0, 1, x])/
   (192*\[Epsilon]) - (CA^2*nf*x*G[1, 0, 1, x])/(192*\[Epsilon]) - 
  (1111*CA^3*G[1, 1, 0, x])/288 + (913*CA^2*nf*G[1, 1, 0, x])/576 + 
  (3*CA*CF*nf*G[1, 1, 0, x])/32 - (5*CA*nf^2*G[1, 1, 0, x])/36 - 
  ((1459*I)/1728)*CA^3*Pi*G[1, 1, 0, x] + ((199*I)/1728)*CA^2*nf*Pi*
   G[1, 1, 0, x] - (I/32)*CA*CF*nf*Pi*G[1, 1, 0, x] - 
  (5621*CA^3*Pi^2*G[1, 1, 0, x])/13824 + (463*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   6912 + (CA*CF*nf*Pi^2*G[1, 1, 0, x])/144 - ((67*I)/1152)*CA^3*Pi^3*
   G[1, 1, 0, x] - (25*C4AA*G[1, 1, 0, x])/(24*dA*TA) + 
  (4*C4AF*nf*G[1, 1, 0, x])/(3*dA*TA) + (((11*I)/36)*C4AA*Pi*G[1, 1, 0, x])/
   (dA*TA) + (((5*I)/36)*C4AF*nf*Pi*G[1, 1, 0, x])/(dA*TA) + 
  (11*C4AA*Pi^2*G[1, 1, 0, x])/(9*dA*TA) - (4*C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (9*dA*TA) - ((I/6)*C4AA*Pi^3*G[1, 1, 0, x])/(dA*TA) + 
  (((11*I)/864)*CA^3*Pi*G[1, 1, 0, x])/x^3 - 
  (((11*I)/864)*CA^2*nf*Pi*G[1, 1, 0, x])/x^3 - 
  (11*CA^3*Pi^2*G[1, 1, 0, x])/(864*x^3) + (17*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   (864*x^3) - (CA*CF*nf*Pi^2*G[1, 1, 0, x])/(144*x^3) - 
  (((11*I)/36)*C4AA*Pi*G[1, 1, 0, x])/(dA*TA*x^3) + 
  (((11*I)/18)*C4AF*nf*Pi*G[1, 1, 0, x])/(dA*TA*x^3) - 
  (19*C4AA*Pi^2*G[1, 1, 0, x])/(36*dA*TA*x^3) + 
  (19*C4AF*nf*Pi^2*G[1, 1, 0, x])/(18*dA*TA*x^3) + 
  (CA^3*G[1, 1, 0, x])/(27*x^2) - (CA^2*nf*G[1, 1, 0, x])/(1728*x^2) + 
  (CA*nf^2*G[1, 1, 0, x])/(96*x^2) - (((25*I)/288)*CA^3*Pi*G[1, 1, 0, x])/
   x^2 + (((53*I)/576)*CA^2*nf*Pi*G[1, 1, 0, x])/x^2 - 
  ((I/192)*CA*CF*nf*Pi*G[1, 1, 0, x])/x^2 + (CA^3*Pi^2*G[1, 1, 0, x])/
   (576*x^2) - (19*CA^2*nf*Pi^2*G[1, 1, 0, x])/(576*x^2) + 
  (CA*CF*nf*Pi^2*G[1, 1, 0, x])/(48*x^2) - (55*C4AA*G[1, 1, 0, x])/
   (72*dA*TA*x^2) + (C4AF*nf*G[1, 1, 0, x])/(36*dA*TA*x^2) + 
  (((7*I)/12)*C4AA*Pi*G[1, 1, 0, x])/(dA*TA*x^2) - 
  (((7*I)/6)*C4AF*nf*Pi*G[1, 1, 0, x])/(dA*TA*x^2) + 
  (7*C4AA*Pi^2*G[1, 1, 0, x])/(12*dA*TA*x^2) - 
  (17*C4AF*nf*Pi^2*G[1, 1, 0, x])/(12*dA*TA*x^2) - 
  (4*CA^3*G[1, 1, 0, x])/(27*x) + (83*CA^2*nf*G[1, 1, 0, x])/(864*x) - 
  (CA*nf^2*G[1, 1, 0, x])/(96*x) + (((5*I)/576)*CA^3*Pi*G[1, 1, 0, x])/x - 
  (((11*I)/144)*CA^2*nf*Pi*G[1, 1, 0, x])/x + 
  (((7*I)/192)*CA*CF*nf*Pi*G[1, 1, 0, x])/x + (CA^3*Pi^2*G[1, 1, 0, x])/
   (18*x) + (7*CA^2*nf*Pi^2*G[1, 1, 0, x])/(576*x) - 
  (CA*CF*nf*Pi^2*G[1, 1, 0, x])/(48*x) + (65*C4AA*G[1, 1, 0, x])/
   (36*dA*TA*x) - (49*C4AF*nf*G[1, 1, 0, x])/(36*dA*TA*x) - 
  (((7*I)/12)*C4AA*Pi*G[1, 1, 0, x])/(dA*TA*x) + 
  (((5*I)/12)*C4AF*nf*Pi*G[1, 1, 0, x])/(dA*TA*x) - 
  (19*C4AA*Pi^2*G[1, 1, 0, x])/(12*dA*TA*x) + (11*C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (12*dA*TA*x) - (I/48)*CA^3*Pi*x*G[1, 1, 0, x] + 
  (I/48)*CA^2*nf*Pi*x*G[1, 1, 0, x] - (5*CA^3*G[1, 1, 0, x])/
   (64*\[Epsilon]^3) + (55*CA^3*G[1, 1, 0, x])/(128*\[Epsilon]^2) - 
  (5*CA^2*nf*G[1, 1, 0, x])/(64*\[Epsilon]^2) + 
  (((5*I)/32)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon]^2 - 
  (149*CA^3*G[1, 1, 0, x])/(384*\[Epsilon]) + (21*CA^2*nf*G[1, 1, 0, x])/
   (64*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, x])/(24*\[Epsilon]) - 
  (((11*I)/24)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/12)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (27*CA^3*Pi^2*G[1, 1, 0, x])/(256*\[Epsilon]) - 
  (CA^3*G[1, 1, 0, x])/(64*x^2*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, x])/
   (64*x^2*\[Epsilon]) + (CA^3*G[1, 1, 0, x])/(64*x*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, x])/(64*x*\[Epsilon]) + (1439*CA^3*G[1, 1, 1, x])/
   1152 - (817*CA^2*nf*G[1, 1, 1, x])/1152 - (3*CA*CF*nf*G[1, 1, 1, x])/64 + 
  (5*CA*nf^2*G[1, 1, 1, x])/72 + ((119*I)/256)*CA^3*Pi*G[1, 1, 1, x] + 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x] - (I/16)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (25861*CA^3*Pi^2*G[1, 1, 1, x])/27648 - (2399*CA^2*nf*Pi^2*G[1, 1, 1, x])/
   13824 + (CA*CF*nf*Pi^2*G[1, 1, 1, x])/288 + ((203*I)/1536)*CA^3*Pi^3*
   G[1, 1, 1, x] - (77*C4AA*Pi^2*G[1, 1, 1, x])/(144*dA*TA) + 
  (7*C4AF*nf*Pi^2*G[1, 1, 1, x])/(36*dA*TA) - (7*CA^3*Pi^2*G[1, 1, 1, x])/
   (432*x^3) + (17*CA^2*nf*Pi^2*G[1, 1, 1, x])/(864*x^3) - 
  (CA*CF*nf*Pi^2*G[1, 1, 1, x])/(288*x^3) - (C4AA*Pi^2*G[1, 1, 1, x])/
   (36*dA*TA*x^3) + (C4AF*nf*Pi^2*G[1, 1, 1, x])/(18*dA*TA*x^3) - 
  (CA^3*G[1, 1, 1, x])/(576*x^2) - (5*CA^2*nf*G[1, 1, 1, x])/(576*x^2) - 
  (CA*nf^2*G[1, 1, 1, x])/(96*x^2) - ((I/24)*CA^3*Pi*G[1, 1, 1, x])/x^2 + 
  ((I/24)*CA^2*nf*Pi*G[1, 1, 1, x])/x^2 + (CA^3*Pi^2*G[1, 1, 1, x])/
   (64*x^2) - (CA^2*nf*Pi^2*G[1, 1, 1, x])/(32*x^2) + 
  (CA*CF*nf*Pi^2*G[1, 1, 1, x])/(96*x^2) - (C4AA*Pi^2*G[1, 1, 1, x])/
   (16*dA*TA*x^2) + (5*CA^3*G[1, 1, 1, x])/(72*x) - 
  (17*CA^2*nf*G[1, 1, 1, x])/(288*x) + (CA*nf^2*G[1, 1, 1, x])/(96*x) + 
  ((I/24)*CA^3*Pi*G[1, 1, 1, x])/x - ((I/24)*CA^2*nf*Pi*G[1, 1, 1, x])/x - 
  (CA^3*Pi^2*G[1, 1, 1, x])/(32*x) + (CA^2*nf*Pi^2*G[1, 1, 1, x])/(48*x) - 
  (CA*CF*nf*Pi^2*G[1, 1, 1, x])/(96*x) + (5*C4AA*Pi^2*G[1, 1, 1, x])/
   (8*dA*TA*x) - (C4AF*nf*Pi^2*G[1, 1, 1, x])/(4*dA*TA*x) + 
  (9*CA^3*G[1, 1, 1, x])/(128*\[Epsilon]^3) - (99*CA^3*G[1, 1, 1, x])/
   (256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, x])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, x])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, x])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (107*CA^3*Pi^2*G[1, 1, 1, x])/(512*\[Epsilon]) + 
  (CA^3*G[1, 1, 1, x])/(48*x^2*\[Epsilon]) - (CA^2*nf*G[1, 1, 1, x])/
   (48*x^2*\[Epsilon]) - (CA^3*G[1, 1, 1, x])/(48*x*\[Epsilon]) + 
  (CA^2*nf*G[1, 1, 1, x])/(48*x*\[Epsilon]) + (5005*CA^3*G[0, 0, 0, 0, x])/
   6912 - (967*CA^2*nf*G[0, 0, 0, 0, x])/1728 - 
  (CA*nf^2*G[0, 0, 0, 0, x])/72 - ((11*I)/96)*CA^3*Pi*G[0, 0, 0, 0, x] + 
  (I/48)*CA^2*nf*Pi*G[0, 0, 0, 0, x] - (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/512 + 
  (397*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA) - (73*C4AF*nf*G[0, 0, 0, 0, x])/
   (72*dA*TA) + (C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA) + 
  (671*CA^3*G[0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (517*CA^2*nf*G[0, 0, 0, 0, x])/(576*(-1 + x^(-1))^2) + 
  (55*CA^3*Pi^2*G[0, 0, 0, 0, x])/(256*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (25051*CA^3*G[0, 0, 0, 0, x])/(6912*(-1 + x^(-1))) - 
  (3325*CA^2*nf*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))) + 
  (91*CA^3*Pi^2*G[0, 0, 0, 0, x])/(512*(-1 + x^(-1))) + 
  (397*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (73*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))) + 
  (11*CA^3*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))^2*x^5) - 
  (11*CA^2*nf*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))^2*x^5) - 
  (11*C4AA*G[0, 0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^5) + 
  (11*C4AF*nf*G[0, 0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x^5) + 
  (83*CA^3*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))^2*x^4) - 
  (175*CA^2*nf*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x^4) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^4) + 
  (17*C4AA*G[0, 0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (17*C4AF*nf*G[0, 0, 0, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (17*CA^3*G[0, 0, 0, 0, x])/(216*(-1 + x^(-1))*x^4) + 
  (17*CA^2*nf*G[0, 0, 0, 0, x])/(216*(-1 + x^(-1))*x^4) + 
  (5*C4AA*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x^4) - 
  (5*C4AF*nf*G[0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))*x^4) + 
  (19*CA^3*G[0, 0, 0, 0, x])/(288*x^3) - (19*CA^2*nf*G[0, 0, 0, 0, x])/
   (288*x^3) - (17*C4AA*G[0, 0, 0, 0, x])/(18*dA*TA*x^3) + 
  (17*C4AF*nf*G[0, 0, 0, 0, x])/(9*dA*TA*x^3) - 
  (743*CA^3*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x^3) + 
  (331*CA^2*nf*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))^2*x^3) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^3) - 
  (47*C4AA*G[0, 0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (67*C4AF*nf*G[0, 0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (59*CA^3*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))*x^3) - 
  (17*CA^2*nf*G[0, 0, 0, 0, x])/(216*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))*x^3) - 
  (127*C4AA*G[0, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^3) + 
  (145*C4AF*nf*G[0, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^3) - 
  (CA^3*G[0, 0, 0, 0, x])/(9*x^2) + (73*CA^2*nf*G[0, 0, 0, 0, x])/(576*x^2) - 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(64*x^2) + (17*C4AA*G[0, 0, 0, 0, x])/
   (16*dA*TA*x^2) - (23*C4AF*nf*G[0, 0, 0, 0, x])/(8*dA*TA*x^2) + 
  (1247*CA^3*G[0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (371*CA^2*nf*G[0, 0, 0, 0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*nf*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) + 
  (55*CA^3*Pi^2*G[0, 0, 0, 0, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (C4AA*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AF*nf*G[0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5*CA^3*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))*x^2) - 
  (5*CA^2*nf*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))*x^2) - 
  (5*CA*CF*nf*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))*x^2) + 
  (221*C4AA*G[0, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) - 
  (131*C4AF*nf*G[0, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (83*CA^3*G[0, 0, 0, 0, x])/(288*x) - (67*CA^2*nf*G[0, 0, 0, 0, x])/
   (576*x) + (CA*CF*nf*G[0, 0, 0, 0, x])/(64*x) - 
  (23*C4AA*G[0, 0, 0, 0, x])/(8*dA*TA*x) + (2*C4AF*nf*G[0, 0, 0, 0, x])/
   (dA*TA*x) - (43*CA^3*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x) + 
  (23*CA^2*nf*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (55*CA^3*Pi^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (C4AA*G[0, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*G[0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x) - 
  (24619*CA^3*G[0, 0, 0, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (3415*CA^2*nf*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))*x) - 
  (91*CA^3*Pi^2*G[0, 0, 0, 0, x])/(512*(-1 + x^(-1))*x) - 
  (859*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (211*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))*x) + 
  (3*CA^3*x*G[0, 0, 0, 0, x])/64 - (3*CA^2*nf*x*G[0, 0, 0, 0, x])/64 + 
  (CA^3*x*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (11*CA^3*G[0, 0, 0, 0, x])/(12*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, 0, x])/
   (6*\[Epsilon]) + (293*CA^3*G[0, 0, 0, 1, x])/288 - 
  (7*CA^2*nf*G[0, 0, 0, 1, x])/72 + (CA*nf^2*G[0, 0, 0, 1, x])/144 - 
  ((77*I)/96)*CA^3*Pi*G[0, 0, 0, 1, x] + (I/6)*CA^2*nf*Pi*G[0, 0, 0, 1, x] - 
  (I/48)*CA*CF*nf*Pi*G[0, 0, 0, 1, x] + (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/96 - 
  (95*CA^3*G[0, 0, 0, 1, x])/(576*(-1 + x^(-1))) + 
  (23*CA^2*nf*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))) + 
  (23*CA^3*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))*x^4) - 
  (23*CA^2*nf*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))*x^4) - 
  (23*CA^3*G[0, 0, 0, 1, x])/(864*x^3) + (23*CA^2*nf*G[0, 0, 0, 1, x])/
   (864*x^3) - (359*CA^3*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))*x^3) + 
  (359*CA^2*nf*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))*x^3) + 
  (89*CA^3*G[0, 0, 0, 1, x])/(1152*x^2) - (89*CA^2*nf*G[0, 0, 0, 1, x])/
   (1152*x^2) + (CA*CF*nf*G[0, 0, 0, 1, x])/(64*x^2) + 
  (295*CA^3*G[0, 0, 0, 1, x])/(1152*(-1 + x^(-1))*x^2) - 
  (187*CA^2*nf*G[0, 0, 0, 1, x])/(1152*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))*x^2) - 
  (103*CA^3*G[0, 0, 0, 1, x])/(576*x) + (49*CA^2*nf*G[0, 0, 0, 1, x])/
   (576*x) - (CA*CF*nf*G[0, 0, 0, 1, x])/(64*x) - 
  (CA^3*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))*x) - 
  (43*CA^2*nf*G[0, 0, 0, 1, x])/(576*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))*x) - 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 0, 0, 1, x])/24 + (CA^2*nf*x*G[0, 0, 0, 1, x])/24 + 
  (11*CA^3*G[0, 0, 0, 1, x])/(24*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, 1, x])/
   (12*\[Epsilon]) - (17183*CA^3*G[0, 0, 1, 0, x])/6912 + 
  (3361*CA^2*nf*G[0, 0, 1, 0, x])/3456 + (CA*CF*nf*G[0, 0, 1, 0, x])/32 + 
  (CA*nf^2*G[0, 0, 1, 0, x])/144 - ((11*I)/96)*CA^3*Pi*G[0, 0, 1, 0, x] + 
  (I/48)*CA*CF*nf*Pi*G[0, 0, 1, 0, x] + (83*CA^3*Pi^2*G[0, 0, 1, 0, x])/
   4608 - (11*C4AA*G[0, 0, 1, 0, x])/(36*dA*TA) - 
  (5*C4AF*nf*G[0, 0, 1, 0, x])/(36*dA*TA) + (C4AA*Pi^2*G[0, 0, 1, 0, x])/
   (3*dA*TA) - (1073*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (547*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (143*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (14017*CA^3*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))) + 
  (1459*CA^2*nf*G[0, 0, 1, 0, x])/(864*(-1 + x^(-1))) - 
  (269*CA^3*Pi^2*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (23*C4AA*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (23*C4AF*nf*G[0, 0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (5*C4AA*Pi^2*G[0, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (11*CA^3*G[0, 0, 1, 0, x])/(864*(-1 + x^(-1))^2*x^5) + 
  (11*CA^2*nf*G[0, 0, 1, 0, x])/(864*(-1 + x^(-1))^2*x^5) + 
  (11*C4AA*G[0, 0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^5) - 
  (11*C4AF*nf*G[0, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x^5) - 
  (7*CA^3*G[0, 0, 1, 0, x])/(108*(-1 + x^(-1))^2*x^4) + 
  (121*CA^2*nf*G[0, 0, 1, 0, x])/(1728*(-1 + x^(-1))^2*x^4) - 
  (CA*CF*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^4) - 
  (17*C4AA*G[0, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (17*C4AF*nf*G[0, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (5*CA^3*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))*x^4) - 
  (5*CA^2*nf*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))*x^4) - 
  (5*C4AA*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))*x^4) + 
  (5*C4AF*nf*G[0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))*x^4) - 
  (17*CA^3*G[0, 0, 1, 0, x])/(432*x^3) + (17*CA^2*nf*G[0, 0, 1, 0, x])/
   (432*x^3) + (17*C4AA*G[0, 0, 1, 0, x])/(18*dA*TA*x^3) - 
  (17*C4AF*nf*G[0, 0, 1, 0, x])/(9*dA*TA*x^3) + 
  (581*CA^3*G[0, 0, 1, 0, x])/(1728*(-1 + x^(-1))^2*x^3) - 
  (125*CA^2*nf*G[0, 0, 1, 0, x])/(432*(-1 + x^(-1))^2*x^3) - 
  (CA*CF*nf*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (47*C4AA*G[0, 0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (67*C4AF*nf*G[0, 0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (71*CA^3*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))*x^3) + 
  (107*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))*x^3) + 
  (83*C4AA*G[0, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^3) - 
  (101*C4AF*nf*G[0, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^3) + 
  (115*CA^3*G[0, 0, 1, 0, x])/(1152*x^2) - (157*CA^2*nf*G[0, 0, 1, 0, x])/
   (1152*x^2) + (CA*CF*nf*G[0, 0, 1, 0, x])/(48*x^2) - 
  (7*C4AA*G[0, 0, 1, 0, x])/(48*dA*TA*x^2) + (25*C4AF*nf*G[0, 0, 1, 0, x])/
   (24*dA*TA*x^2) - (2009*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (889*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*nf*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (143*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))^2*x^2) - 
  (C4AA*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AF*nf*G[0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (79*CA^3*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))*x^2) - 
  (43*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[0, 0, 1, 0, x])/(32*(-1 + x^(-1))*x^2) - 
  (103*C4AA*G[0, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) + 
  (31*C4AF*nf*G[0, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) - 
  (71*CA^3*G[0, 0, 1, 0, x])/(576*x) + (37*CA^2*nf*G[0, 0, 1, 0, x])/
   (288*x) - (5*CA*CF*nf*G[0, 0, 1, 0, x])/(96*x) + 
  (31*C4AA*G[0, 0, 1, 0, x])/(12*dA*TA*x) - (2*C4AF*nf*G[0, 0, 1, 0, x])/
   (3*dA*TA*x) + (1243*CA^3*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (599*CA^2*nf*G[0, 0, 1, 0, x])/(576*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (143*CA^3*Pi^2*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))^2*x) + 
  (C4AA*G[0, 0, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AF*nf*G[0, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x) + 
  (13831*CA^3*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (2933*CA^2*nf*G[0, 0, 1, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))*x) + 
  (269*CA^3*Pi^2*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (97*C4AA*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (19*C4AF*nf*G[0, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AA*Pi^2*G[0, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 0, 1, 0, x])/192 + (5*CA^2*nf*x*G[0, 0, 1, 0, x])/192 - 
  (CA^3*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (11*CA^3*G[0, 0, 1, 0, x])/(24*\[Epsilon]) - (CA^2*nf*G[0, 0, 1, 0, x])/
   (12*\[Epsilon]) + (2573*CA^3*G[0, 0, 1, 1, x])/3456 - 
  (1091*CA^2*nf*G[0, 0, 1, 1, x])/3456 - (CA*CF*nf*G[0, 0, 1, 1, x])/32 + 
  (5*CA*nf^2*G[0, 0, 1, 1, x])/144 + ((143*I)/192)*CA^3*Pi*G[0, 0, 1, 1, x] - 
  ((13*I)/96)*CA^2*nf*Pi*G[0, 0, 1, 1, x] + (13*CA^3*Pi^2*G[0, 0, 1, 1, x])/
   576 - (353*C4AA*G[0, 0, 1, 1, x])/(144*dA*TA) + 
  (83*C4AF*nf*G[0, 0, 1, 1, x])/(72*dA*TA) - (C4AA*Pi^2*G[0, 0, 1, 1, x])/
   (6*dA*TA) - (19*CA^3*G[0, 0, 1, 1, x])/(288*x^2) + 
  (25*CA^2*nf*G[0, 0, 1, 1, x])/(288*x^2) - (CA*CF*nf*G[0, 0, 1, 1, x])/
   (48*x^2) - (11*C4AA*G[0, 0, 1, 1, x])/(12*dA*TA*x^2) + 
  (11*C4AF*nf*G[0, 0, 1, 1, x])/(6*dA*TA*x^2) + 
  (CA^3*G[0, 0, 1, 1, x])/(72*x) - (7*CA^2*nf*G[0, 0, 1, 1, x])/(72*x) + 
  (5*CA*CF*nf*G[0, 0, 1, 1, x])/(96*x) + (7*C4AA*G[0, 0, 1, 1, x])/
   (24*dA*TA*x) - (4*C4AF*nf*G[0, 0, 1, 1, x])/(3*dA*TA*x) + 
  (CA^3*x*G[0, 0, 1, 1, x])/48 - (CA^2*nf*x*G[0, 0, 1, 1, x])/48 - 
  (CA^3*G[0, 0, 1, 1, x])/(16*\[Epsilon]^2) - (11*CA^3*G[0, 0, 1, 1, x])/
   (48*\[Epsilon]) + (CA^2*nf*G[0, 0, 1, 1, x])/(24*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 1, x])/\[Epsilon] - 
  (2335*CA^3*G[0, 1, 0, 0, x])/864 + (4129*CA^2*nf*G[0, 1, 0, 0, x])/3456 - 
  (CA*CF*nf*G[0, 1, 0, 0, x])/32 + (CA*nf^2*G[0, 1, 0, 0, x])/144 - 
  ((121*I)/576)*CA^3*Pi*G[0, 1, 0, 0, x] + ((11*I)/288)*CA^2*nf*Pi*
   G[0, 1, 0, 0, x] + (31*CA^3*Pi^2*G[0, 1, 0, 0, x])/2304 - 
  (353*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA) + (83*C4AF*nf*G[0, 1, 0, 0, x])/
   (72*dA*TA) - (((11*I)/24)*C4AA*Pi*G[0, 1, 0, 0, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi*G[0, 1, 0, 0, x])/(dA*TA) + 
  (7*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA) - (847*CA^3*G[0, 1, 0, 0, x])/
   (216*(-1 + x^(-1))) + (4927*CA^2*nf*G[0, 1, 0, 0, x])/
   (3456*(-1 + x^(-1))) - (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))) - (443*C4AA*G[0, 1, 0, 0, x])/
   (144*dA*TA*(-1 + x^(-1))) + (119*C4AF*nf*G[0, 1, 0, 0, x])/
   (72*dA*TA*(-1 + x^(-1))) - (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/
   (12*dA*TA*(-1 + x^(-1))) + (23*CA^3*G[0, 1, 0, 0, x])/
   (864*(-1 + x^(-1))*x^4) - (23*CA^2*nf*G[0, 1, 0, 0, x])/
   (864*(-1 + x^(-1))*x^4) - (17*C4AA*G[0, 1, 0, 0, x])/
   (18*dA*TA*(-1 + x^(-1))*x^4) + (17*C4AF*nf*G[0, 1, 0, 0, x])/
   (9*dA*TA*(-1 + x^(-1))*x^4) - (23*CA^3*G[0, 1, 0, 0, x])/(864*x^3) + 
  (23*CA^2*nf*G[0, 1, 0, 0, x])/(864*x^3) + (17*C4AA*G[0, 1, 0, 0, x])/
   (18*dA*TA*x^3) - (17*C4AF*nf*G[0, 1, 0, 0, x])/(9*dA*TA*x^3) + 
  (199*CA^3*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (163*CA^2*nf*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))*x^3) + 
  (229*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^3) - 
  (283*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (97*CA^3*G[0, 1, 0, 0, x])/(1152*x^2) + (85*CA^2*nf*G[0, 1, 0, 0, x])/
   (1152*x^2) - (CA*CF*nf*G[0, 1, 0, 0, x])/(192*x^2) - 
  (31*C4AA*G[0, 1, 0, 0, x])/(48*dA*TA*x^2) + (49*C4AF*nf*G[0, 1, 0, 0, x])/
   (24*dA*TA*x^2) - (137*CA^3*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (149*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))*x^2) - 
  (179*C4AA*G[0, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) + 
  (89*C4AF*nf*G[0, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) - 
  (5*CA^3*G[0, 1, 0, 0, x])/(72*x) - (11*CA^2*nf*G[0, 1, 0, 0, x])/(144*x) + 
  (7*CA*CF*nf*G[0, 1, 0, 0, x])/(192*x) + (11*C4AA*G[0, 1, 0, 0, x])/
   (6*dA*TA*x) - (2*C4AF*nf*G[0, 1, 0, 0, x])/(3*dA*TA*x) + 
  (6863*CA^3*G[0, 1, 0, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (5173*CA^2*nf*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (5*CA*CF*nf*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))*x) + 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (887*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (239*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 1, 0, 0, x])/192 + (5*CA^2*nf*x*G[0, 1, 0, 0, x])/192 + 
  (11*CA^3*G[0, 1, 0, 0, x])/(24*\[Epsilon]) - (CA^2*nf*G[0, 1, 0, 0, x])/
   (12*\[Epsilon]) + ((I/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (6643*CA^3*G[0, 1, 0, 1, x])/6912 - (1859*CA^2*nf*G[0, 1, 0, 1, x])/3456 + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/32 - (CA*nf^2*G[0, 1, 0, 1, x])/48 + 
  ((11*I)/64)*CA^3*Pi*G[0, 1, 0, 1, x] - ((5*I)/96)*CA^2*nf*Pi*
   G[0, 1, 0, 1, x] + (I/48)*CA*CF*nf*Pi*G[0, 1, 0, 1, x] + 
  (37*CA^3*Pi^2*G[0, 1, 0, 1, x])/512 - (11*C4AA*G[0, 1, 0, 1, x])/
   (36*dA*TA) - (5*C4AF*nf*G[0, 1, 0, 1, x])/(36*dA*TA) + 
  (4669*CA^3*G[0, 1, 0, 1, x])/(2304*(-1 + x^(-1))) - 
  (971*CA^2*nf*G[0, 1, 0, 1, x])/(1152*(-1 + x^(-1))) + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))) + 
  (11*CA^3*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))*x^4) - 
  (11*CA^2*nf*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))*x^4) - 
  (11*CA^3*G[0, 1, 0, 1, x])/(864*x^3) + (11*CA^2*nf*G[0, 1, 0, 1, x])/
   (864*x^3) + ((I/96)*CA^3*Pi*G[0, 1, 0, 1, x])/x^3 - 
  ((I/96)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/x^3 - ((I/4)*C4AA*Pi*G[0, 1, 0, 1, x])/
   (dA*TA*x^3) + ((I/2)*C4AF*nf*Pi*G[0, 1, 0, 1, x])/(dA*TA*x^3) - 
  (17*CA^3*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))*x^3) + 
  (7*CA^2*nf*G[0, 1, 0, 1, x])/(1728*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))*x^3) + 
  (17*CA^3*G[0, 1, 0, 1, x])/(144*x^2) - (71*CA^2*nf*G[0, 1, 0, 1, x])/
   (576*x^2) + (CA*CF*nf*G[0, 1, 0, 1, x])/(192*x^2) - 
  ((I/64)*CA^3*Pi*G[0, 1, 0, 1, x])/x^2 + 
  ((I/64)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/x^2 - (5*C4AA*G[0, 1, 0, 1, x])/
   (12*dA*TA*x^2) + (5*C4AF*nf*G[0, 1, 0, 1, x])/(6*dA*TA*x^2) + 
  (((3*I)/8)*C4AA*Pi*G[0, 1, 0, 1, x])/(dA*TA*x^2) - 
  (((3*I)/4)*C4AF*nf*Pi*G[0, 1, 0, 1, x])/(dA*TA*x^2) - 
  (7*CA^3*G[0, 1, 0, 1, x])/(576*(-1 + x^(-1))*x^2) + 
  (25*CA^2*nf*G[0, 1, 0, 1, x])/(576*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))*x^2) - 
  (23*CA^3*G[0, 1, 0, 1, x])/(576*x) + (31*CA^2*nf*G[0, 1, 0, 1, x])/
   (288*x) - (7*CA*CF*nf*G[0, 1, 0, 1, x])/(192*x) + 
  ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/x - ((I/64)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/
   x + (25*C4AA*G[0, 1, 0, 1, x])/(24*dA*TA*x) - 
  (4*C4AF*nf*G[0, 1, 0, 1, x])/(3*dA*TA*x) - 
  (((3*I)/2)*C4AA*Pi*G[0, 1, 0, 1, x])/(dA*TA*x) + 
  (((3*I)/4)*C4AF*nf*Pi*G[0, 1, 0, 1, x])/(dA*TA*x) - 
  (4613*CA^3*G[0, 1, 0, 1, x])/(2304*(-1 + x^(-1))*x) + 
  (925*CA^2*nf*G[0, 1, 0, 1, x])/(1152*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))*x) - 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 1, 0, 1, x])/48 - (CA^2*nf*x*G[0, 1, 0, 1, x])/48 - 
  (CA^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]^2) - (11*CA^3*G[0, 1, 0, 1, x])/
   (64*\[Epsilon]) + (CA^2*nf*G[0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] + 
  (16057*CA^3*G[0, 1, 1, 0, x])/6912 - (1285*CA^2*nf*G[0, 1, 1, 0, x])/1728 - 
  (CA*nf^2*G[0, 1, 1, 0, x])/48 + ((473*I)/576)*CA^3*Pi*G[0, 1, 1, 0, x] - 
  ((37*I)/288)*CA^2*nf*Pi*G[0, 1, 1, 0, x] - 
  (I/48)*CA*CF*nf*Pi*G[0, 1, 1, 0, x] - (35*CA^3*Pi^2*G[0, 1, 1, 0, x])/
   4608 + (397*C4AA*G[0, 1, 1, 0, x])/(144*dA*TA) - 
  (73*C4AF*nf*G[0, 1, 1, 0, x])/(72*dA*TA) - 
  (((11*I)/6)*C4AA*Pi*G[0, 1, 1, 0, x])/(dA*TA) + 
  (((2*I)/3)*C4AF*nf*Pi*G[0, 1, 1, 0, x])/(dA*TA) - 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TA) + (4669*CA^3*G[0, 1, 1, 0, x])/
   (2304*(-1 + x^(-1))) - (971*CA^2*nf*G[0, 1, 1, 0, x])/
   (1152*(-1 + x^(-1))) + (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/
   (4608*(-1 + x^(-1))) + (C4AA*Pi^2*G[0, 1, 1, 0, x])/
   (3*dA*TA*(-1 + x^(-1))) - (17*CA^3*G[0, 1, 1, 0, x])/
   (432*(-1 + x^(-1))*x^4) + (17*CA^2*nf*G[0, 1, 1, 0, x])/
   (432*(-1 + x^(-1))*x^4) + (17*C4AA*G[0, 1, 1, 0, x])/
   (18*dA*TA*(-1 + x^(-1))*x^4) - (17*C4AF*nf*G[0, 1, 1, 0, x])/
   (9*dA*TA*(-1 + x^(-1))*x^4) + (17*CA^3*G[0, 1, 1, 0, x])/(432*x^3) - 
  (17*CA^2*nf*G[0, 1, 1, 0, x])/(432*x^3) - (17*C4AA*G[0, 1, 1, 0, x])/
   (18*dA*TA*x^3) + (17*C4AF*nf*G[0, 1, 1, 0, x])/(9*dA*TA*x^3) + 
  (61*CA^3*G[0, 1, 1, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (115*CA^2*nf*G[0, 1, 1, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (97*C4AA*G[0, 1, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^3) + 
  (151*C4AF*nf*G[0, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) - 
  (17*CA^3*G[0, 1, 1, 0, x])/(384*x^2) + (23*CA^2*nf*G[0, 1, 1, 0, x])/
   (384*x^2) + (17*C4AA*G[0, 1, 1, 0, x])/(16*dA*TA*x^2) - 
  (23*C4AF*nf*G[0, 1, 1, 0, x])/(8*dA*TA*x^2) - 
  (37*CA^3*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))*x^2) - 
  (35*CA^2*nf*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (61*C4AA*G[0, 1, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) + 
  (11*C4AF*nf*G[0, 1, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (23*CA^3*G[0, 1, 1, 0, x])/(192*x) - (CA^2*nf*G[0, 1, 1, 0, x])/(24*x) - 
  (23*C4AA*G[0, 1, 1, 0, x])/(8*dA*TA*x) + (2*C4AF*nf*G[0, 1, 1, 0, x])/
   (dA*TA*x) - (505*CA^3*G[0, 1, 1, 0, x])/(256*(-1 + x^(-1))*x) + 
  (111*CA^2*nf*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))*x) - 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (37*C4AA*G[0, 1, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))*x) - 
  (2*C4AF*nf*G[0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 1, 1, 0, x])/192 - (CA^2*nf*x*G[0, 1, 1, 0, x])/192 - 
  (CA^3*G[0, 1, 1, 0, x])/(8*\[Epsilon]^2) + (33*CA^3*G[0, 1, 1, 0, x])/
   (64*\[Epsilon]) - (3*CA^2*nf*G[0, 1, 1, 0, x])/(32*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] - 
  (335*CA^3*G[0, 1, 1, 1, x])/576 + (25*CA^2*nf*G[0, 1, 1, 1, x])/288 + 
  ((33*I)/64)*CA^3*Pi*G[0, 1, 1, 1, x] - ((3*I)/32)*CA^2*nf*Pi*
   G[0, 1, 1, 1, x] - (55*CA^3*Pi^2*G[0, 1, 1, 1, x])/576 + 
  (5*C4AA*Pi^2*G[0, 1, 1, 1, x])/(12*dA*TA) + (CA^3*G[0, 1, 1, 1, x])/
   (96*x^2) - (CA^2*nf*G[0, 1, 1, 1, x])/(96*x^2) - 
  (CA^3*G[0, 1, 1, 1, x])/(96*x) + (CA^2*nf*G[0, 1, 1, 1, x])/(96*x) + 
  (CA^3*G[0, 1, 1, 1, x])/(8*\[Epsilon]^2) - (55*CA^3*G[0, 1, 1, 1, x])/
   (192*\[Epsilon]) + (5*CA^2*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  (9025*CA^3*G[1, 0, 0, 0, x])/6912 + (1117*CA^2*nf*G[1, 0, 0, 0, x])/1728 + 
  (CA*nf^2*G[1, 0, 0, 0, x])/144 - ((55*I)/192)*CA^3*Pi*G[1, 0, 0, 0, x] + 
  ((5*I)/96)*CA^2*nf*Pi*G[1, 0, 0, 0, x] - (269*CA^3*Pi^2*G[1, 0, 0, 0, x])/
   4608 - (397*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA) + 
  (73*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA) - 
  (((11*I)/8)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA) + 
  ((I/2)*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA) + 
  (7*C4AA*Pi^2*G[1, 0, 0, 0, x])/(6*dA*TA) - (269*CA^3*G[1, 0, 0, 0, x])/
   (2304*(-1 + x^(-1))^2) + (487*CA^2*nf*G[1, 0, 0, 0, x])/
   (1152*(-1 + x^(-1))^2) - (187*CA^3*Pi^2*G[1, 0, 0, 0, x])/
   (1536*(-1 + x^(-1))^2) - (1123*CA^3*G[1, 0, 0, 0, x])/
   (432*(-1 + x^(-1))) + (4565*CA^2*nf*G[1, 0, 0, 0, x])/
   (3456*(-1 + x^(-1))) - (271*CA^3*Pi^2*G[1, 0, 0, 0, x])/
   (2304*(-1 + x^(-1))) - (397*C4AA*G[1, 0, 0, 0, x])/
   (144*dA*TA*(-1 + x^(-1))) + (73*C4AF*nf*G[1, 0, 0, 0, x])/
   (72*dA*TA*(-1 + x^(-1))) - (C4AA*Pi^2*G[1, 0, 0, 0, x])/
   (3*dA*TA*(-1 + x^(-1))) - (CA^3*G[1, 0, 0, 0, x])/
   (32*(-1 + x^(-1))^2*x^4) + (CA^2*nf*G[1, 0, 0, 0, x])/
   (32*(-1 + x^(-1))^2*x^4) + (17*CA^3*G[1, 0, 0, 0, x])/
   (432*(-1 + x^(-1))*x^4) - (17*CA^2*nf*G[1, 0, 0, 0, x])/
   (432*(-1 + x^(-1))*x^4) - (17*C4AA*G[1, 0, 0, 0, x])/
   (18*dA*TA*(-1 + x^(-1))*x^4) + (17*C4AF*nf*G[1, 0, 0, 0, x])/
   (9*dA*TA*(-1 + x^(-1))*x^4) - (17*CA^3*G[1, 0, 0, 0, x])/(432*x^3) + 
  (17*CA^2*nf*G[1, 0, 0, 0, x])/(432*x^3) + (17*C4AA*G[1, 0, 0, 0, x])/
   (18*dA*TA*x^3) - (17*C4AF*nf*G[1, 0, 0, 0, x])/(9*dA*TA*x^3) + 
  (3*CA^3*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^3) - 
  (3*CA^2*nf*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^3) - 
  (511*CA^3*G[1, 0, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) + 
  (511*CA^2*nf*G[1, 0, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))*x^3) + 
  (493*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^3) - 
  (439*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) + 
  (161*CA^3*G[1, 0, 0, 0, x])/(1152*x^2) - (161*CA^2*nf*G[1, 0, 0, 0, x])/
   (1152*x^2) + (CA*CF*nf*G[1, 0, 0, 0, x])/(64*x^2) - 
  (119*C4AA*G[1, 0, 0, 0, x])/(48*dA*TA*x^2) + (101*C4AF*nf*G[1, 0, 0, 0, x])/
   (24*dA*TA*x^2) - (485*CA^3*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (595*CA^2*nf*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, x])/(1536*(-1 + x^(-1))^2*x^2) + 
  (337*CA^3*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) - 
  (229*CA^2*nf*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x^2) - 
  (325*C4AA*G[1, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) + 
  (181*C4AF*nf*G[1, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) - 
  (31*CA^3*G[1, 0, 0, 0, x])/(144*x) + (35*CA^2*nf*G[1, 0, 0, 0, x])/
   (288*x) - (CA*CF*nf*G[1, 0, 0, 0, x])/(64*x) + 
  (103*C4AA*G[1, 0, 0, 0, x])/(24*dA*TA*x) - (10*C4AF*nf*G[1, 0, 0, 0, x])/
   (3*dA*TA*x) + (305*CA^3*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (505*CA^2*nf*G[1, 0, 0, 0, x])/(576*(-1 + x^(-1))^2*x) + 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))^2*x) + 
  (4183*CA^3*G[1, 0, 0, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (4271*CA^2*nf*G[1, 0, 0, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (271*CA^3*Pi^2*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (1015*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (313*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (C4AA*Pi^2*G[1, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[1, 0, 0, 0, x])/64 + (3*CA^2*nf*x*G[1, 0, 0, 0, x])/64 - 
  (CA^3*x*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (11*CA^3*G[1, 0, 0, 0, x])/(24*\[Epsilon]) - (CA^2*nf*G[1, 0, 0, 0, x])/
   (12*\[Epsilon]) - (251*CA^3*G[1, 0, 0, 1, x])/576 + 
  (CA^2*nf*G[1, 0, 0, 1, x])/96 + (CA*nf^2*G[1, 0, 0, 1, x])/72 + 
  ((121*I)/144)*CA^3*Pi*G[1, 0, 0, 1, x] - ((25*I)/144)*CA^2*nf*Pi*
   G[1, 0, 0, 1, x] + (I/48)*CA*CF*nf*Pi*G[1, 0, 0, 1, x] + 
  (CA^3*Pi^2*G[1, 0, 0, 1, x])/64 + (((11*I)/6)*C4AA*Pi*G[1, 0, 0, 1, x])/
   (dA*TA) - (((2*I)/3)*C4AF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TA) - 
  (((19*I)/288)*CA^3*Pi*G[1, 0, 0, 1, x])/x^3 + 
  (((25*I)/288)*CA^2*nf*Pi*G[1, 0, 0, 1, x])/x^3 - 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 0, 1, x])/x^3 - 
  (((11*I)/12)*C4AA*Pi*G[1, 0, 0, 1, x])/(dA*TA*x^3) + 
  (((11*I)/6)*C4AF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TA*x^3) - 
  (61*CA^3*G[1, 0, 0, 1, x])/(576*x^2) + (13*CA^2*nf*G[1, 0, 0, 1, x])/
   (144*x^2) - (CA*CF*nf*G[1, 0, 0, 1, x])/(64*x^2) + 
  (((3*I)/64)*CA^3*Pi*G[1, 0, 0, 1, x])/x^2 - 
  (((9*I)/64)*CA^2*nf*Pi*G[1, 0, 0, 1, x])/x^2 + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 0, 1, x])/x^2 + (17*C4AA*G[1, 0, 0, 1, x])/
   (12*dA*TA*x^2) - (4*C4AF*nf*G[1, 0, 0, 1, x])/(3*dA*TA*x^2) + 
  (((3*I)/4)*C4AA*Pi*G[1, 0, 0, 1, x])/(dA*TA*x^2) - 
  (((9*I)/4)*C4AF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TA*x^2) + 
  (61*CA^3*G[1, 0, 0, 1, x])/(576*x) - (13*CA^2*nf*G[1, 0, 0, 1, x])/
   (144*x) + (CA*CF*nf*G[1, 0, 0, 1, x])/(64*x) + 
  (((5*I)/64)*CA^2*nf*Pi*G[1, 0, 0, 1, x])/x - 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 0, 1, x])/x - (17*C4AA*G[1, 0, 0, 1, x])/
   (12*dA*TA*x) + (4*C4AF*nf*G[1, 0, 0, 1, x])/(3*dA*TA*x) - 
  (((3*I)/4)*C4AA*Pi*G[1, 0, 0, 1, x])/(dA*TA*x) + 
  (((3*I)/4)*C4AF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TA*x) + 
  (CA^3*x*G[1, 0, 0, 1, x])/24 - (CA^2*nf*x*G[1, 0, 0, 1, x])/24 - 
  (CA^3*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) - (77*CA^3*G[1, 0, 0, 1, x])/
   (192*\[Epsilon]) + (7*CA^2*nf*G[1, 0, 0, 1, x])/(96*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[1, 0, 0, 1, x])/\[Epsilon] + 
  (21203*CA^3*G[1, 0, 1, 0, x])/6912 - (3661*CA^2*nf*G[1, 0, 1, 0, x])/3456 - 
  (CA*CF*nf*G[1, 0, 1, 0, x])/32 + (CA*nf^2*G[1, 0, 1, 0, x])/72 + 
  ((209*I)/288)*CA^3*Pi*G[1, 0, 1, 0, x] - 
  (I/9)*CA^2*nf*Pi*G[1, 0, 1, 0, x] - (I/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x] + 
  (293*CA^3*Pi^2*G[1, 0, 1, 0, x])/4608 + (11*C4AA*G[1, 0, 1, 0, x])/
   (36*dA*TA) + (5*C4AF*nf*G[1, 0, 1, 0, x])/(36*dA*TA) + 
  (((11*I)/6)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA) - 
  (((2*I)/3)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA) - 
  (5*C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA) + (14027*CA^3*G[1, 0, 1, 0, x])/
   (6912*(-1 + x^(-1))) - (2923*CA^2*nf*G[1, 0, 1, 0, x])/
   (3456*(-1 + x^(-1))) + (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/
   (4608*(-1 + x^(-1))) - (23*C4AA*G[1, 0, 1, 0, x])/
   (72*dA*TA*(-1 + x^(-1))) + (23*C4AF*nf*G[1, 0, 1, 0, x])/
   (36*dA*TA*(-1 + x^(-1))) + (C4AA*Pi^2*G[1, 0, 1, 0, x])/
   (12*dA*TA*(-1 + x^(-1))) - (11*CA^3*G[1, 0, 1, 0, x])/
   (864*(-1 + x^(-1))*x^4) + (11*CA^2*nf*G[1, 0, 1, 0, x])/
   (864*(-1 + x^(-1))*x^4) + (11*C4AA*G[1, 0, 1, 0, x])/
   (36*dA*TA*(-1 + x^(-1))*x^4) - (11*C4AF*nf*G[1, 0, 1, 0, x])/
   (18*dA*TA*(-1 + x^(-1))*x^4) + (11*CA^3*G[1, 0, 1, 0, x])/(864*x^3) - 
  (11*CA^2*nf*G[1, 0, 1, 0, x])/(864*x^3) + 
  (((23*I)/288)*CA^3*Pi*G[1, 0, 1, 0, x])/x^3 - 
  (((29*I)/288)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/x^3 + 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/x^3 - (11*C4AA*G[1, 0, 1, 0, x])/
   (36*dA*TA*x^3) + (11*C4AF*nf*G[1, 0, 1, 0, x])/(18*dA*TA*x^3) + 
  (((7*I)/12)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*x^3) - 
  (((7*I)/6)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*x^3) + 
  (19*CA^3*G[1, 0, 1, 0, x])/(432*(-1 + x^(-1))*x^3) - 
  (103*CA^2*nf*G[1, 0, 1, 0, x])/(1728*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))*x^3) - 
  (19*C4AA*G[1, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))*x^3) + 
  (19*C4AF*nf*G[1, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))*x^3) - 
  (37*CA^3*G[1, 0, 1, 0, x])/(288*x^2) + (43*CA^2*nf*G[1, 0, 1, 0, x])/
   (288*x^2) - (CA*CF*nf*G[1, 0, 1, 0, x])/(48*x^2) - 
  (((13*I)/192)*CA^3*Pi*G[1, 0, 1, 0, x])/x^2 + 
  (((31*I)/192)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/x^2 - 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/x^2 - (C4AA*G[1, 0, 1, 0, x])/
   (24*dA*TA*x^2) + (C4AF*nf*G[1, 0, 1, 0, x])/(12*dA*TA*x^2) - 
  ((I/4)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*x^2) + 
  (((5*I)/4)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*x^2) - 
  (7*CA^3*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))*x^2) + 
  (13*CA^2*nf*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))*x^2) + 
  (7*C4AA*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))*x^2) - 
  (7*C4AF*nf*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))*x^2) + 
  (29*CA^3*G[1, 0, 1, 0, x])/(576*x) - (77*CA^2*nf*G[1, 0, 1, 0, x])/
   (576*x) + (5*CA*CF*nf*G[1, 0, 1, 0, x])/(96*x) + 
  ((I/12)*CA^3*Pi*G[1, 0, 1, 0, x])/x - 
  (((19*I)/192)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/x + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/x + (C4AA*G[1, 0, 1, 0, x])/
   (24*dA*TA*x) - (5*C4AF*nf*G[1, 0, 1, 0, x])/(6*dA*TA*x) - 
  (((5*I)/4)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*x) + 
  ((I/4)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*x) - 
  (14027*CA^3*G[1, 0, 1, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (2869*CA^2*nf*G[1, 0, 1, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))*x) - 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (7*C4AA*G[1, 0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*G[1, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) + 
  (5*CA^3*x*G[1, 0, 1, 0, x])/192 - (5*CA^2*nf*x*G[1, 0, 1, 0, x])/192 + 
  (CA^3*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 1, 0, x])/(8*\[Epsilon]^2) + (55*CA^3*G[1, 0, 1, 0, x])/
   (192*\[Epsilon]) - (5*CA^2*nf*G[1, 0, 1, 0, x])/(96*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (4583*CA^3*G[1, 0, 1, 1, x])/3456 + (1391*CA^2*nf*G[1, 0, 1, 1, x])/3456 + 
  (CA*CF*nf*G[1, 0, 1, 1, x])/32 - (5*CA*nf^2*G[1, 0, 1, 1, x])/144 - 
  ((11*I)/48)*CA^3*Pi*G[1, 0, 1, 1, x] + (I/24)*CA^2*nf*Pi*G[1, 0, 1, 1, x] - 
  (19*CA^3*Pi^2*G[1, 0, 1, 1, x])/288 + (353*C4AA*G[1, 0, 1, 1, x])/
   (144*dA*TA) - (83*C4AF*nf*G[1, 0, 1, 1, x])/(72*dA*TA) - 
  (C4AA*Pi^2*G[1, 0, 1, 1, x])/(6*dA*TA) + (23*CA^3*G[1, 0, 1, 1, x])/
   (864*x^3) - (23*CA^2*nf*G[1, 0, 1, 1, x])/(864*x^3) - 
  (23*C4AA*G[1, 0, 1, 1, x])/(36*dA*TA*x^3) + (23*C4AF*nf*G[1, 0, 1, 1, x])/
   (18*dA*TA*x^3) + (109*CA^3*G[1, 0, 1, 1, x])/(1152*x^2) - 
  (115*CA^2*nf*G[1, 0, 1, 1, x])/(1152*x^2) + (CA*CF*nf*G[1, 0, 1, 1, x])/
   (48*x^2) + (53*C4AA*G[1, 0, 1, 1, x])/(48*dA*TA*x^2) - 
  (71*C4AF*nf*G[1, 0, 1, 1, x])/(24*dA*TA*x^2) + 
  (17*CA^3*G[1, 0, 1, 1, x])/(288*x) + (59*CA^2*nf*G[1, 0, 1, 1, x])/
   (576*x) - (5*CA*CF*nf*G[1, 0, 1, 1, x])/(96*x) - 
  (35*C4AA*G[1, 0, 1, 1, x])/(12*dA*TA*x) + (17*C4AF*nf*G[1, 0, 1, 1, x])/
   (6*dA*TA*x) - (CA^3*x*G[1, 0, 1, 1, x])/48 + 
  (CA^2*nf*x*G[1, 0, 1, 1, x])/48 + (CA^3*G[1, 0, 1, 1, x])/
   (8*\[Epsilon]^2) - (11*CA^3*G[1, 0, 1, 1, x])/(192*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] + 
  (17873*CA^3*G[1, 1, 0, 0, x])/6912 - (667*CA^2*nf*G[1, 1, 0, 0, x])/864 + 
  (CA*CF*nf*G[1, 1, 0, 0, x])/32 + ((473*I)/576)*CA^3*Pi*G[1, 1, 0, 0, x] - 
  ((43*I)/288)*CA^2*nf*Pi*G[1, 1, 0, 0, x] + (289*CA^3*Pi^2*G[1, 1, 0, 0, x])/
   4608 + (353*C4AA*G[1, 1, 0, 0, x])/(144*dA*TA) - 
  (83*C4AF*nf*G[1, 1, 0, 0, x])/(72*dA*TA) + 
  (((11*I)/3)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA) - 
  (((4*I)/3)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA) - 
  (13*C4AA*Pi^2*G[1, 1, 0, 0, x])/(12*dA*TA) + (3941*CA^3*G[1, 1, 0, 0, x])/
   (6912*(-1 + x^(-1))) - (821*CA^2*nf*G[1, 1, 0, 0, x])/
   (1728*(-1 + x^(-1))) + (25*CA^3*Pi^2*G[1, 1, 0, 0, x])/
   (512*(-1 + x^(-1))) + (443*C4AA*G[1, 1, 0, 0, x])/
   (144*dA*TA*(-1 + x^(-1))) - (119*C4AF*nf*G[1, 1, 0, 0, x])/
   (72*dA*TA*(-1 + x^(-1))) + (C4AA*Pi^2*G[1, 1, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))) - (23*CA^3*G[1, 1, 0, 0, x])/
   (864*(-1 + x^(-1))*x^4) + (23*CA^2*nf*G[1, 1, 0, 0, x])/
   (864*(-1 + x^(-1))*x^4) + (23*C4AA*G[1, 1, 0, 0, x])/
   (36*dA*TA*(-1 + x^(-1))*x^4) - (23*C4AF*nf*G[1, 1, 0, 0, x])/
   (18*dA*TA*(-1 + x^(-1))*x^4) + (23*CA^3*G[1, 1, 0, 0, x])/(864*x^3) - 
  (23*CA^2*nf*G[1, 1, 0, 0, x])/(864*x^3) + ((I/72)*CA^3*Pi*G[1, 1, 0, 0, x])/
   x^3 - ((I/72)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/x^3 - 
  (23*C4AA*G[1, 1, 0, 0, x])/(36*dA*TA*x^3) + (23*C4AF*nf*G[1, 1, 0, 0, x])/
   (18*dA*TA*x^3) - ((I/3)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*x^3) + 
  (((2*I)/3)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*x^3) + 
  (359*CA^3*G[1, 1, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (305*CA^2*nf*G[1, 1, 0, 0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (341*C4AA*G[1, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x^3) + 
  (287*C4AF*nf*G[1, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x^3) + 
  (61*CA^3*G[1, 1, 0, 0, x])/(1152*x^2) - (49*CA^2*nf*G[1, 1, 0, 0, x])/
   (1152*x^2) + (CA*CF*nf*G[1, 1, 0, 0, x])/(192*x^2) - 
  ((I/48)*CA^3*Pi*G[1, 1, 0, 0, x])/x^2 + 
  ((I/48)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/x^2 + (23*C4AA*G[1, 1, 0, 0, x])/
   (48*dA*TA*x^2) - (41*C4AF*nf*G[1, 1, 0, 0, x])/(24*dA*TA*x^2) + 
  ((I/2)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*x^2) - 
  (I*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*x^2) - 
  (295*CA^3*G[1, 1, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (151*CA^2*nf*G[1, 1, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (283*C4AA*G[1, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))*x^2) - 
  (139*C4AF*nf*G[1, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (29*CA^3*G[1, 1, 0, 0, x])/(288*x) + (13*CA^2*nf*G[1, 1, 0, 0, x])/
   (288*x) - (7*CA*CF*nf*G[1, 1, 0, 0, x])/(192*x) + 
  ((I/12)*CA^3*Pi*G[1, 1, 0, 0, x])/x - ((I/48)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/
   x - (55*C4AA*G[1, 1, 0, 0, x])/(24*dA*TA*x) + 
  (19*C4AF*nf*G[1, 1, 0, 0, x])/(12*dA*TA*x) - 
  ((2*I)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*x) + 
  (I*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*x) - (2705*CA^3*G[1, 1, 0, 0, x])/
   (6912*(-1 + x^(-1))*x) + (701*CA^2*nf*G[1, 1, 0, 0, x])/
   (1728*(-1 + x^(-1))*x) - (25*CA^3*Pi^2*G[1, 1, 0, 0, x])/
   (512*(-1 + x^(-1))*x) - (1043*C4AA*G[1, 1, 0, 0, x])/
   (144*dA*TA*(-1 + x^(-1))*x) + (341*C4AF*nf*G[1, 1, 0, 0, x])/
   (72*dA*TA*(-1 + x^(-1))*x) - (C4AA*Pi^2*G[1, 1, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))*x) + (5*CA^3*x*G[1, 1, 0, 0, x])/192 - 
  (5*CA^2*nf*x*G[1, 1, 0, 0, x])/192 - (3*CA^3*G[1, 1, 0, 0, x])/
   (16*\[Epsilon]^2) + (33*CA^3*G[1, 1, 0, 0, x])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  ((I/8)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (1459*CA^3*G[1, 1, 0, 1, x])/1728 + (199*CA^2*nf*G[1, 1, 0, 1, x])/1728 - 
  (CA*CF*nf*G[1, 1, 0, 1, x])/32 + ((187*I)/288)*CA^3*Pi*G[1, 1, 0, 1, x] - 
  ((7*I)/72)*CA^2*nf*Pi*G[1, 1, 0, 1, x] - (I/48)*CA*CF*nf*Pi*
   G[1, 1, 0, 1, x] - (143*CA^3*Pi^2*G[1, 1, 0, 1, x])/1152 + 
  (11*C4AA*G[1, 1, 0, 1, x])/(36*dA*TA) + (5*C4AF*nf*G[1, 1, 0, 1, x])/
   (36*dA*TA) - (((11*I)/6)*C4AA*Pi*G[1, 1, 0, 1, x])/(dA*TA) + 
  (((2*I)/3)*C4AF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TA) - 
  (C4AA*Pi^2*G[1, 1, 0, 1, x])/(3*dA*TA) + (11*CA^3*G[1, 1, 0, 1, x])/
   (864*x^3) - (11*CA^2*nf*G[1, 1, 0, 1, x])/(864*x^3) + 
  (((17*I)/288)*CA^3*Pi*G[1, 1, 0, 1, x])/x^3 - 
  (((23*I)/288)*CA^2*nf*Pi*G[1, 1, 0, 1, x])/x^3 + 
  ((I/48)*CA*CF*nf*Pi*G[1, 1, 0, 1, x])/x^3 - (11*C4AA*G[1, 1, 0, 1, x])/
   (36*dA*TA*x^3) + (11*C4AF*nf*G[1, 1, 0, 1, x])/(18*dA*TA*x^3) + 
  (((13*I)/12)*C4AA*Pi*G[1, 1, 0, 1, x])/(dA*TA*x^3) - 
  (((13*I)/6)*C4AF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TA*x^3) - 
  (25*CA^3*G[1, 1, 0, 1, x])/(288*x^2) + (53*CA^2*nf*G[1, 1, 0, 1, x])/
   (576*x^2) - (CA*CF*nf*G[1, 1, 0, 1, x])/(192*x^2) - 
  (((7*I)/192)*CA^3*Pi*G[1, 1, 0, 1, x])/x^2 + 
  (((25*I)/192)*CA^2*nf*Pi*G[1, 1, 0, 1, x])/x^2 - 
  ((I/16)*CA*CF*nf*Pi*G[1, 1, 0, 1, x])/x^2 + (7*C4AA*G[1, 1, 0, 1, x])/
   (12*dA*TA*x^2) - (7*C4AF*nf*G[1, 1, 0, 1, x])/(6*dA*TA*x^2) - 
  (I*C4AA*Pi*G[1, 1, 0, 1, x])/(dA*TA*x^2) + 
  (((11*I)/4)*C4AF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TA*x^2) + 
  (5*CA^3*G[1, 1, 0, 1, x])/(576*x) - (11*CA^2*nf*G[1, 1, 0, 1, x])/(144*x) + 
  (7*CA*CF*nf*G[1, 1, 0, 1, x])/(192*x) - ((I/24)*CA^3*Pi*G[1, 1, 0, 1, x])/
   x - (((13*I)/192)*CA^2*nf*Pi*G[1, 1, 0, 1, x])/x + 
  ((I/16)*CA*CF*nf*Pi*G[1, 1, 0, 1, x])/x - (7*C4AA*G[1, 1, 0, 1, x])/
   (12*dA*TA*x) + (5*C4AF*nf*G[1, 1, 0, 1, x])/(12*dA*TA*x) + 
  (((7*I)/4)*C4AA*Pi*G[1, 1, 0, 1, x])/(dA*TA*x) - 
  (((5*I)/4)*C4AF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TA*x) - 
  (CA^3*x*G[1, 1, 0, 1, x])/48 + (CA^2*nf*x*G[1, 1, 0, 1, x])/48 + 
  (5*CA^3*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (11*CA^3*G[1, 1, 0, 1, x])/(24*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, 1, x])/
   (12*\[Epsilon]) - (((5*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] - 
  (7625*CA^3*G[1, 1, 1, 0, x])/3456 + (1109*CA^2*nf*G[1, 1, 1, 0, x])/3456 - 
  ((55*I)/576)*CA^3*Pi*G[1, 1, 1, 0, x] - (I/288)*CA^2*nf*Pi*
   G[1, 1, 1, 0, x] + (I/48)*CA*CF*nf*Pi*G[1, 1, 1, 0, x] - 
  (3*CA^3*Pi^2*G[1, 1, 1, 0, x])/128 - (397*C4AA*G[1, 1, 1, 0, x])/
   (144*dA*TA) + (73*C4AF*nf*G[1, 1, 1, 0, x])/(72*dA*TA) - 
  (((11*I)/6)*C4AA*Pi*G[1, 1, 1, 0, x])/(dA*TA) + 
  (((2*I)/3)*C4AF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TA) - 
  (C4AA*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TA) - (17*CA^3*G[1, 1, 1, 0, x])/
   (432*x^3) + (17*CA^2*nf*G[1, 1, 1, 0, x])/(432*x^3) - 
  (((25*I)/288)*CA^3*Pi*G[1, 1, 1, 0, x])/x^3 + 
  (((31*I)/288)*CA^2*nf*Pi*G[1, 1, 1, 0, x])/x^3 - 
  ((I/48)*CA*CF*nf*Pi*G[1, 1, 1, 0, x])/x^3 + (17*C4AA*G[1, 1, 1, 0, x])/
   (18*dA*TA*x^3) - (17*C4AF*nf*G[1, 1, 1, 0, x])/(9*dA*TA*x^3) - 
  (((5*I)/12)*C4AA*Pi*G[1, 1, 1, 0, x])/(dA*TA*x^3) + 
  (((5*I)/6)*C4AF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TA*x^3) + 
  (29*CA^3*G[1, 1, 1, 0, x])/(384*x^2) - (35*CA^2*nf*G[1, 1, 1, 0, x])/
   (384*x^2) + (((5*I)/64)*CA^3*Pi*G[1, 1, 1, 0, x])/x^2 - 
  (((11*I)/64)*CA^2*nf*Pi*G[1, 1, 1, 0, x])/x^2 + 
  ((I/16)*CA*CF*nf*Pi*G[1, 1, 1, 0, x])/x^2 - (17*C4AA*G[1, 1, 1, 0, x])/
   (16*dA*TA*x^2) + (23*C4AF*nf*G[1, 1, 1, 0, x])/(8*dA*TA*x^2) - 
  (((3*I)/4)*C4AF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TA*x^2) - 
  (29*CA^3*G[1, 1, 1, 0, x])/(192*x) + (7*CA^2*nf*G[1, 1, 1, 0, x])/(96*x) - 
  ((I/8)*CA^3*Pi*G[1, 1, 1, 0, x])/x + 
  (((7*I)/64)*CA^2*nf*Pi*G[1, 1, 1, 0, x])/x - 
  ((I/16)*CA*CF*nf*Pi*G[1, 1, 1, 0, x])/x + (23*C4AA*G[1, 1, 1, 0, x])/
   (8*dA*TA*x) - (2*C4AF*nf*G[1, 1, 1, 0, x])/(dA*TA*x) + 
  (((9*I)/4)*C4AA*Pi*G[1, 1, 1, 0, x])/(dA*TA*x) - 
  (((3*I)/4)*C4AF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TA*x) - 
  (CA^3*x*G[1, 1, 1, 0, x])/192 + (CA^2*nf*x*G[1, 1, 1, 0, x])/192 + 
  (7*CA^3*G[1, 1, 1, 0, x])/(32*\[Epsilon]^2) - 
  (55*CA^3*G[1, 1, 1, 0, x])/(48*\[Epsilon]) + (5*CA^2*nf*G[1, 1, 1, 0, x])/
   (24*\[Epsilon]) - (((5*I)/16)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, 1, x])/256 + (43*CA^2*nf*G[1, 1, 1, 1, x])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, x])/16 - ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, x] + 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, x] + (863*CA^3*Pi^2*G[1, 1, 1, 1, x])/
   1536 - (CA^3*G[1, 1, 1, 1, x])/(24*x^2) + (CA^2*nf*G[1, 1, 1, 1, x])/
   (24*x^2) + (CA^3*G[1, 1, 1, 1, x])/(24*x) - (CA^2*nf*G[1, 1, 1, 1, x])/
   (24*x) - (27*CA^3*G[1, 1, 1, 1, x])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, 1, x])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, x])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (979*CA^3*G[0, 0, 0, 0, 0, x])/128 - (89*CA^2*nf*G[0, 0, 0, 0, 0, x])/64 + 
  (2849*CA^3*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3) - 
  (259*CA^2*nf*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3) + 
  (25*CA^3*G[0, 0, 0, 0, 0, x])/(288*(-1 + x^(-1))^3*x^6) - 
  (31*CA^2*nf*G[0, 0, 0, 0, 0, x])/(288*(-1 + x^(-1))^3*x^6) + 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^6) + 
  (5*C4AA*G[0, 0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^6) - 
  (5*C4AF*nf*G[0, 0, 0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^6) - 
  (85*CA^3*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^5) + 
  (91*CA^2*nf*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^5) - 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^5) - 
  (5*C4AA*G[0, 0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (17*C4AF*nf*G[0, 0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (199*CA^3*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^4) - 
  (83*CA^2*nf*G[0, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^3*x^4) + 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^4) + 
  (4*C4AA*G[0, 0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^4) - 
  (8*C4AF*nf*G[0, 0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^4) - 
  (25*CA^3*G[0, 0, 0, 0, 0, x])/(288*x^3) + (31*CA^2*nf*G[0, 0, 0, 0, 0, x])/
   (288*x^3) - (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(48*x^3) - 
  (5*C4AA*G[0, 0, 0, 0, 0, x])/(12*dA*TA*x^3) + 
  (5*C4AF*nf*G[0, 0, 0, 0, 0, x])/(6*dA*TA*x^3) - 
  (10069*CA^3*G[0, 0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (1253*CA^2*nf*G[0, 0, 0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (7*C4AA*G[0, 0, 0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (41*C4AF*nf*G[0, 0, 0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (35*CA^3*G[0, 0, 0, 0, 0, x])/(192*x^2) - (29*CA^2*nf*G[0, 0, 0, 0, 0, x])/
   (192*x^2) + (5*C4AA*G[0, 0, 0, 0, 0, x])/(4*dA*TA*x^2) - 
  (7*C4AF*nf*G[0, 0, 0, 0, 0, x])/(4*dA*TA*x^2) + 
  (8881*CA^3*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (857*CA^2*nf*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^2) - 
  (7*C4AA*G[0, 0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*C4AF*nf*G[0, 0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (11*CA^3*G[0, 0, 0, 0, 0, x])/(48*x) + (17*CA^2*nf*G[0, 0, 0, 0, 0, x])/
   (192*x) + (C4AA*G[0, 0, 0, 0, 0, x])/(dA*TA*x) + 
  (C4AF*nf*G[0, 0, 0, 0, 0, x])/(4*dA*TA*x) - (8635*CA^3*G[0, 0, 0, 0, 0, x])/
   (384*(-1 + x^(-1))^3*x) + (397*CA^2*nf*G[0, 0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^3*x) + (C4AA*G[0, 0, 0, 0, 0, x])/
   (dA*TA*(-1 + x^(-1))^3*x) + (C4AF*nf*G[0, 0, 0, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x) - (11*CA^3*G[0, 0, 0, 0, 1, x])/96 + 
  (CA^2*nf*G[0, 0, 0, 0, 1, x])/48 - (979*CA^3*G[0, 0, 0, 1, 0, x])/256 + 
  (89*CA^2*nf*G[0, 0, 0, 1, 0, x])/128 - (2849*CA^3*G[0, 0, 0, 1, 0, x])/
   (768*(-1 + x^(-1))^3) + (259*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (384*(-1 + x^(-1))^3) - (25*CA^3*G[0, 0, 0, 1, 0, x])/
   (288*(-1 + x^(-1))^3*x^6) + (31*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (288*(-1 + x^(-1))^3*x^6) - (CA*CF*nf*G[0, 0, 0, 1, 0, x])/
   (48*(-1 + x^(-1))^3*x^6) - (5*C4AA*G[0, 0, 0, 1, 0, x])/
   (12*dA*TA*(-1 + x^(-1))^3*x^6) + (5*C4AF*nf*G[0, 0, 0, 1, 0, x])/
   (6*dA*TA*(-1 + x^(-1))^3*x^6) + (85*CA^3*G[0, 0, 0, 1, 0, x])/
   (192*(-1 + x^(-1))^3*x^5) - (91*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (192*(-1 + x^(-1))^3*x^5) + (CA*CF*nf*G[0, 0, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x^5) + (5*C4AA*G[0, 0, 0, 1, 0, x])/
   (2*dA*TA*(-1 + x^(-1))^3*x^5) - (17*C4AF*nf*G[0, 0, 0, 1, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x^5) - (199*CA^3*G[0, 0, 0, 1, 0, x])/
   (192*(-1 + x^(-1))^3*x^4) + (83*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (96*(-1 + x^(-1))^3*x^4) - (CA*CF*nf*G[0, 0, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x^4) - (4*C4AA*G[0, 0, 0, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^3*x^4) + (8*C4AF*nf*G[0, 0, 0, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^3*x^4) + (25*CA^3*G[0, 0, 0, 1, 0, x])/(288*x^3) - 
  (31*CA^2*nf*G[0, 0, 0, 1, 0, x])/(288*x^3) + (CA*CF*nf*G[0, 0, 0, 1, 0, x])/
   (48*x^3) + (5*C4AA*G[0, 0, 0, 1, 0, x])/(12*dA*TA*x^3) - 
  (5*C4AF*nf*G[0, 0, 0, 1, 0, x])/(6*dA*TA*x^3) + 
  (11591*CA^3*G[0, 0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (1729*CA^2*nf*G[0, 0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (7*C4AA*G[0, 0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (41*C4AF*nf*G[0, 0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (35*CA^3*G[0, 0, 0, 1, 0, x])/(192*x^2) + (29*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (192*x^2) - (5*C4AA*G[0, 0, 0, 1, 0, x])/(4*dA*TA*x^2) + 
  (7*C4AF*nf*G[0, 0, 0, 1, 0, x])/(4*dA*TA*x^2) - 
  (9215*CA^3*G[0, 0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (937*CA^2*nf*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (7*C4AA*G[0, 0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AF*nf*G[0, 0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (11*CA^3*G[0, 0, 0, 1, 0, x])/(48*x) - (17*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (192*x) - (C4AA*G[0, 0, 0, 1, 0, x])/(dA*TA*x) - 
  (C4AF*nf*G[0, 0, 0, 1, 0, x])/(4*dA*TA*x) + (8723*CA^3*G[0, 0, 0, 1, 0, x])/
   (768*(-1 + x^(-1))^3*x) - (811*CA^2*nf*G[0, 0, 0, 1, 0, x])/
   (384*(-1 + x^(-1))^3*x) - (C4AA*G[0, 0, 0, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^3*x) - (C4AF*nf*G[0, 0, 0, 1, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x) - (77*CA^3*G[0, 0, 0, 1, 1, x])/96 + 
  (CA^2*nf*G[0, 0, 0, 1, 1, x])/6 - (CA*CF*nf*G[0, 0, 0, 1, 1, x])/48 - 
  (11*CA^3*G[0, 0, 1, 0, 0, x])/96 + (CA^2*nf*G[0, 0, 1, 0, 0, x])/48 + 
  (I/12)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + (I*C4AA*Pi*G[0, 0, 1, 0, 0, x])/
   (dA*TA) - (11*CA^3*G[0, 0, 1, 0, 1, x])/96 + 
  (CA*CF*nf*G[0, 0, 1, 0, 1, x])/48 + (I/48)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - 
  ((I/2)*C4AA*Pi*G[0, 0, 1, 0, 1, x])/(dA*TA) - 
  (11*CA^3*G[0, 0, 1, 1, 0, x])/24 + (CA^2*nf*G[0, 0, 1, 1, 0, x])/12 - 
  (I/4)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - (CA^3*G[0, 0, 1, 1, 0, x])/
   (8*\[Epsilon]) + (143*CA^3*G[0, 0, 1, 1, 1, x])/192 - 
  (13*CA^2*nf*G[0, 0, 1, 1, 1, x])/96 - (I/16)*CA^3*Pi*G[0, 0, 1, 1, 1, x] + 
  (CA^3*G[0, 0, 1, 1, 1, x])/(16*\[Epsilon]) - (979*CA^3*G[0, 1, 0, 0, 0, x])/
   256 + (89*CA^2*nf*G[0, 1, 0, 0, 0, x])/128 + 
  (I/6)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + ((2*I)*C4AA*Pi*G[0, 1, 0, 0, 0, x])/
   (dA*TA) - (2849*CA^3*G[0, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))^3) + 
  (259*CA^2*nf*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3) + 
  (2849*CA^3*G[0, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x^3) - 
  (259*CA^2*nf*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3) - 
  (2849*CA^3*G[0, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2) + 
  (259*CA^2*nf*G[0, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2) + 
  (2849*CA^3*G[0, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x) - 
  (259*CA^2*nf*G[0, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x) - 
  (121*CA^3*G[0, 1, 0, 0, 1, x])/576 + (11*CA^2*nf*G[0, 1, 0, 0, 1, x])/288 - 
  (I/12)*CA^3*Pi*G[0, 1, 0, 0, 1, x] - (11*C4AA*G[0, 1, 0, 0, 1, x])/
   (24*dA*TA) + (C4AF*nf*G[0, 1, 0, 0, 1, x])/(6*dA*TA) - 
  (I*C4AA*Pi*G[0, 1, 0, 0, 1, x])/(dA*TA) + (CA^3*G[0, 1, 0, 0, 1, x])/
   (32*\[Epsilon]) + (209*CA^3*G[0, 1, 0, 1, 0, x])/288 - 
  (CA^2*nf*G[0, 1, 0, 1, 0, x])/9 - (CA*CF*nf*G[0, 1, 0, 1, 0, x])/48 - 
  ((23*I)/96)*CA^3*Pi*G[0, 1, 0, 1, 0, x] + (11*C4AA*G[0, 1, 0, 1, 0, x])/
   (6*dA*TA) - (2*C4AF*nf*G[0, 1, 0, 1, 0, x])/(3*dA*TA) - 
  (I*C4AA*Pi*G[0, 1, 0, 1, 0, x])/(dA*TA) - (5*CA^3*G[0, 1, 0, 1, 0, x])/
   (32*\[Epsilon]) + (11*CA^3*G[0, 1, 0, 1, 1, x])/64 - 
  (5*CA^2*nf*G[0, 1, 0, 1, 1, x])/96 + (CA*CF*nf*G[0, 1, 0, 1, 1, x])/48 - 
  (I/16)*CA^3*Pi*G[0, 1, 0, 1, 1, x] + (CA^3*G[0, 1, 0, 1, 1, x])/(96*x^3) - 
  (CA^2*nf*G[0, 1, 0, 1, 1, x])/(96*x^3) - (C4AA*G[0, 1, 0, 1, 1, x])/
   (4*dA*TA*x^3) + (C4AF*nf*G[0, 1, 0, 1, 1, x])/(2*dA*TA*x^3) - 
  (CA^3*G[0, 1, 0, 1, 1, x])/(64*x^2) + (CA^2*nf*G[0, 1, 0, 1, 1, x])/
   (64*x^2) + (3*C4AA*G[0, 1, 0, 1, 1, x])/(8*dA*TA*x^2) - 
  (3*C4AF*nf*G[0, 1, 0, 1, 1, x])/(4*dA*TA*x^2) + 
  (CA^3*G[0, 1, 0, 1, 1, x])/(16*x) - (CA^2*nf*G[0, 1, 0, 1, 1, x])/(64*x) - 
  (3*C4AA*G[0, 1, 0, 1, 1, x])/(2*dA*TA*x) + (3*C4AF*nf*G[0, 1, 0, 1, 1, x])/
   (4*dA*TA*x) + (CA^3*G[0, 1, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (77*CA^3*G[0, 1, 1, 0, 0, x])/64 + (19*CA^2*nf*G[0, 1, 1, 0, 0, x])/96 + 
  (CA*CF*nf*G[0, 1, 1, 0, 0, x])/48 - ((49*I)/96)*CA^3*Pi*
   G[0, 1, 1, 0, 0, x] + (33*C4AA*G[0, 1, 1, 0, 0, x])/(8*dA*TA) - 
  (3*C4AF*nf*G[0, 1, 1, 0, 0, x])/(2*dA*TA) - 
  ((2*I)*C4AA*Pi*G[0, 1, 1, 0, 0, x])/(dA*TA) - 
  (5*CA^3*G[0, 1, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (473*CA^3*G[0, 1, 1, 0, 1, x])/576 - (37*CA^2*nf*G[0, 1, 1, 0, 1, x])/288 - 
  (CA*CF*nf*G[0, 1, 1, 0, 1, x])/48 + (I/12)*CA^3*Pi*G[0, 1, 1, 0, 1, x] - 
  (11*C4AA*G[0, 1, 1, 0, 1, x])/(6*dA*TA) + (2*C4AF*nf*G[0, 1, 1, 0, 1, x])/
   (3*dA*TA) + (I*C4AA*Pi*G[0, 1, 1, 0, 1, x])/(dA*TA) + 
  (CA^3*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) + (319*CA^3*G[0, 1, 1, 1, 0, x])/
   576 - (29*CA^2*nf*G[0, 1, 1, 1, 0, x])/288 + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 1, 1, 0, x] - (11*C4AA*G[0, 1, 1, 1, 0, x])/
   (3*dA*TA) + (4*C4AF*nf*G[0, 1, 1, 1, 0, x])/(3*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[0, 1, 1, 1, 0, x])/(dA*TA) - 
  (CA^3*G[0, 1, 1, 1, 0, x])/(96*x^3) + (CA^2*nf*G[0, 1, 1, 1, 0, x])/
   (96*x^3) + (C4AA*G[0, 1, 1, 1, 0, x])/(4*dA*TA*x^3) - 
  (C4AF*nf*G[0, 1, 1, 1, 0, x])/(2*dA*TA*x^3) + 
  (CA^3*G[0, 1, 1, 1, 0, x])/(64*x^2) - (CA^2*nf*G[0, 1, 1, 1, 0, x])/
   (64*x^2) - (3*C4AA*G[0, 1, 1, 1, 0, x])/(8*dA*TA*x^2) + 
  (3*C4AF*nf*G[0, 1, 1, 1, 0, x])/(4*dA*TA*x^2) - 
  (CA^3*G[0, 1, 1, 1, 0, x])/(16*x) + (CA^2*nf*G[0, 1, 1, 1, 0, x])/(64*x) + 
  (3*C4AA*G[0, 1, 1, 1, 0, x])/(2*dA*TA*x) - (3*C4AF*nf*G[0, 1, 1, 1, 0, x])/
   (4*dA*TA*x) + (7*CA^3*G[0, 1, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, 1, 1, 1, x])/64 - (3*CA^2*nf*G[0, 1, 1, 1, 1, x])/32 + 
  (I/2)*CA^3*Pi*G[0, 1, 1, 1, 1, x] - (CA^3*G[0, 1, 1, 1, 1, x])/
   (4*\[Epsilon]) - (11*CA^3*G[1, 0, 0, 0, 0, x])/96 + 
  (CA^2*nf*G[1, 0, 0, 0, 0, x])/48 - (I/8)*CA^3*Pi*G[1, 0, 0, 0, 0, x] + 
  ((3*I)*C4AA*Pi*G[1, 0, 0, 0, 0, x])/(dA*TA) - 
  (55*CA^3*G[1, 0, 0, 0, 1, x])/192 + (5*CA^2*nf*G[1, 0, 0, 0, 1, x])/96 + 
  ((5*I)/48)*CA^3*Pi*G[1, 0, 0, 0, 1, x] - (11*C4AA*G[1, 0, 0, 0, 1, x])/
   (8*dA*TA) + (C4AF*nf*G[1, 0, 0, 0, 1, x])/(2*dA*TA) - 
  (((5*I)/2)*C4AA*Pi*G[1, 0, 0, 0, 1, x])/(dA*TA) - 
  (11*CA^3*G[1, 0, 0, 1, 0, x])/24 + (CA^2*nf*G[1, 0, 0, 1, 0, x])/12 - 
  (I/24)*CA^3*Pi*G[1, 0, 0, 1, 0, x] - (11*C4AA*G[1, 0, 0, 1, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[1, 0, 0, 1, 0, x])/(2*dA*TA) - 
  ((2*I)*C4AA*Pi*G[1, 0, 0, 1, 0, x])/(dA*TA) + 
  (5*CA^3*G[1, 0, 0, 1, 0, x])/(48*x^2) + (CA^2*nf*G[1, 0, 0, 1, 0, x])/
   (48*x^2) - (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(16*x^2) + 
  (5*C4AA*G[1, 0, 0, 1, 0, x])/(4*dA*TA*x^2) - (C4AF*nf*G[1, 0, 0, 1, 0, x])/
   (dA*TA*x^2) - (5*CA^3*G[1, 0, 0, 1, 0, x])/(48*x) - 
  (CA^2*nf*G[1, 0, 0, 1, 0, x])/(48*x) + (CA*CF*nf*G[1, 0, 0, 1, 0, x])/
   (16*x) - (5*C4AA*G[1, 0, 0, 1, 0, x])/(4*dA*TA*x) + 
  (C4AF*nf*G[1, 0, 0, 1, 0, x])/(dA*TA*x) - (CA^3*G[1, 0, 0, 1, 0, x])/
   (8*\[Epsilon]) + (121*CA^3*G[1, 0, 0, 1, 1, x])/144 - 
  (25*CA^2*nf*G[1, 0, 0, 1, 1, x])/144 + (CA*CF*nf*G[1, 0, 0, 1, 1, x])/48 - 
  (I/16)*CA^3*Pi*G[1, 0, 0, 1, 1, x] + (11*C4AA*G[1, 0, 0, 1, 1, x])/
   (6*dA*TA) - (2*C4AF*nf*G[1, 0, 0, 1, 1, x])/(3*dA*TA) - 
  (19*CA^3*G[1, 0, 0, 1, 1, x])/(288*x^3) + (25*CA^2*nf*G[1, 0, 0, 1, 1, x])/
   (288*x^3) - (CA*CF*nf*G[1, 0, 0, 1, 1, x])/(48*x^3) - 
  (11*C4AA*G[1, 0, 0, 1, 1, x])/(12*dA*TA*x^3) + 
  (11*C4AF*nf*G[1, 0, 0, 1, 1, x])/(6*dA*TA*x^3) + 
  (3*CA^3*G[1, 0, 0, 1, 1, x])/(64*x^2) - (9*CA^2*nf*G[1, 0, 0, 1, 1, x])/
   (64*x^2) + (CA*CF*nf*G[1, 0, 0, 1, 1, x])/(16*x^2) + 
  (3*C4AA*G[1, 0, 0, 1, 1, x])/(4*dA*TA*x^2) - 
  (9*C4AF*nf*G[1, 0, 0, 1, 1, x])/(4*dA*TA*x^2) + 
  (5*CA^2*nf*G[1, 0, 0, 1, 1, x])/(64*x) - (CA*CF*nf*G[1, 0, 0, 1, 1, x])/
   (16*x) - (3*C4AA*G[1, 0, 0, 1, 1, x])/(4*dA*TA*x) + 
  (3*C4AF*nf*G[1, 0, 0, 1, 1, x])/(4*dA*TA*x) + 
  (CA^3*G[1, 0, 0, 1, 1, x])/(16*\[Epsilon]) - (33*CA^3*G[1, 0, 1, 0, 0, x])/
   32 + (3*CA^2*nf*G[1, 0, 1, 0, 0, x])/16 - 
  ((7*I)/32)*CA^3*Pi*G[1, 0, 1, 0, 0, x] - (11*C4AA*G[1, 0, 1, 0, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[1, 0, 1, 0, 0, x])/(2*dA*TA) - 
  ((3*I)*C4AA*Pi*G[1, 0, 1, 0, 0, x])/(dA*TA) - 
  (5*CA^3*G[1, 0, 1, 0, 0, x])/(48*x^2) - (CA^2*nf*G[1, 0, 1, 0, 0, x])/
   (48*x^2) + (CA*CF*nf*G[1, 0, 1, 0, 0, x])/(16*x^2) - 
  (5*C4AA*G[1, 0, 1, 0, 0, x])/(4*dA*TA*x^2) + (C4AF*nf*G[1, 0, 1, 0, 0, x])/
   (dA*TA*x^2) + (5*CA^3*G[1, 0, 1, 0, 0, x])/(48*x) + 
  (CA^2*nf*G[1, 0, 1, 0, 0, x])/(48*x) - (CA*CF*nf*G[1, 0, 1, 0, 0, x])/
   (16*x) + (5*C4AA*G[1, 0, 1, 0, 0, x])/(4*dA*TA*x) - 
  (C4AF*nf*G[1, 0, 1, 0, 0, x])/(dA*TA*x) - (3*CA^3*G[1, 0, 1, 0, 0, x])/
   (16*\[Epsilon]) + (209*CA^3*G[1, 0, 1, 0, 1, x])/288 - 
  (CA^2*nf*G[1, 0, 1, 0, 1, x])/9 - (CA*CF*nf*G[1, 0, 1, 0, 1, x])/48 - 
  (I/24)*CA^3*Pi*G[1, 0, 1, 0, 1, x] + (11*C4AA*G[1, 0, 1, 0, 1, x])/
   (6*dA*TA) - (2*C4AF*nf*G[1, 0, 1, 0, 1, x])/(3*dA*TA) + 
  (I*C4AA*Pi*G[1, 0, 1, 0, 1, x])/(dA*TA) + (23*CA^3*G[1, 0, 1, 0, 1, x])/
   (288*x^3) - (29*CA^2*nf*G[1, 0, 1, 0, 1, x])/(288*x^3) + 
  (CA*CF*nf*G[1, 0, 1, 0, 1, x])/(48*x^3) + (7*C4AA*G[1, 0, 1, 0, 1, x])/
   (12*dA*TA*x^3) - (7*C4AF*nf*G[1, 0, 1, 0, 1, x])/(6*dA*TA*x^3) - 
  (13*CA^3*G[1, 0, 1, 0, 1, x])/(192*x^2) + (31*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   (192*x^2) - (CA*CF*nf*G[1, 0, 1, 0, 1, x])/(16*x^2) - 
  (C4AA*G[1, 0, 1, 0, 1, x])/(4*dA*TA*x^2) + (5*C4AF*nf*G[1, 0, 1, 0, 1, x])/
   (4*dA*TA*x^2) + (CA^3*G[1, 0, 1, 0, 1, x])/(12*x) - 
  (19*CA^2*nf*G[1, 0, 1, 0, 1, x])/(192*x) + (CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   (16*x) - (5*C4AA*G[1, 0, 1, 0, 1, x])/(4*dA*TA*x) + 
  (C4AF*nf*G[1, 0, 1, 0, 1, x])/(4*dA*TA*x) + (3*CA^3*G[1, 0, 1, 0, 1, x])/
   (32*\[Epsilon]) + (77*CA^3*G[1, 0, 1, 1, 0, x])/72 - 
  (7*CA^2*nf*G[1, 0, 1, 1, 0, x])/36 + ((5*I)/32)*CA^3*Pi*
   G[1, 0, 1, 1, 0, x] + (11*C4AA*G[1, 0, 1, 1, 0, x])/(24*dA*TA) - 
  (C4AF*nf*G[1, 0, 1, 1, 0, x])/(6*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 0, 1, 1, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 1, 1, 0, x])/(72*x^3) + (CA^2*nf*G[1, 0, 1, 1, 0, x])/
   (72*x^3) + (C4AA*G[1, 0, 1, 1, 0, x])/(3*dA*TA*x^3) - 
  (2*C4AF*nf*G[1, 0, 1, 1, 0, x])/(3*dA*TA*x^3) + 
  (CA^3*G[1, 0, 1, 1, 0, x])/(48*x^2) - (CA^2*nf*G[1, 0, 1, 1, 0, x])/
   (48*x^2) - (C4AA*G[1, 0, 1, 1, 0, x])/(2*dA*TA*x^2) + 
  (C4AF*nf*G[1, 0, 1, 1, 0, x])/(dA*TA*x^2) - (CA^3*G[1, 0, 1, 1, 0, x])/
   (12*x) + (CA^2*nf*G[1, 0, 1, 1, 0, x])/(48*x) + 
  (2*C4AA*G[1, 0, 1, 1, 0, x])/(dA*TA*x) - (C4AF*nf*G[1, 0, 1, 1, 0, x])/
   (dA*TA*x) + (7*CA^3*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (11*CA^3*G[1, 0, 1, 1, 1, x])/48 + (CA^2*nf*G[1, 0, 1, 1, 1, x])/24 + 
  (I/2)*CA^3*Pi*G[1, 0, 1, 1, 1, x] - (CA^3*G[1, 0, 1, 1, 1, x])/
   (4*\[Epsilon]) - (319*CA^3*G[1, 1, 0, 0, 0, x])/288 + 
  (29*CA^2*nf*G[1, 1, 0, 0, 0, x])/144 - (I/3)*CA^3*Pi*G[1, 1, 0, 0, 0, x] - 
  (11*C4AA*G[1, 1, 0, 0, 0, x])/(3*dA*TA) + (4*C4AF*nf*G[1, 1, 0, 0, 0, x])/
   (3*dA*TA) - ((4*I)*C4AA*Pi*G[1, 1, 0, 0, 0, x])/(dA*TA) - 
  (9*CA^3*G[1, 1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (473*CA^3*G[1, 1, 0, 0, 1, x])/576 - (43*CA^2*nf*G[1, 1, 0, 0, 1, x])/288 - 
  (I/48)*CA^3*Pi*G[1, 1, 0, 0, 1, x] + (11*C4AA*G[1, 1, 0, 0, 1, x])/
   (3*dA*TA) - (4*C4AF*nf*G[1, 1, 0, 0, 1, x])/(3*dA*TA) + 
  ((2*I)*C4AA*Pi*G[1, 1, 0, 0, 1, x])/(dA*TA) + 
  (CA^3*G[1, 1, 0, 0, 1, x])/(72*x^3) - (CA^2*nf*G[1, 1, 0, 0, 1, x])/
   (72*x^3) - (C4AA*G[1, 1, 0, 0, 1, x])/(3*dA*TA*x^3) + 
  (2*C4AF*nf*G[1, 1, 0, 0, 1, x])/(3*dA*TA*x^3) - 
  (CA^3*G[1, 1, 0, 0, 1, x])/(48*x^2) + (CA^2*nf*G[1, 1, 0, 0, 1, x])/
   (48*x^2) + (C4AA*G[1, 1, 0, 0, 1, x])/(2*dA*TA*x^2) - 
  (C4AF*nf*G[1, 1, 0, 0, 1, x])/(dA*TA*x^2) + (CA^3*G[1, 1, 0, 0, 1, x])/
   (12*x) - (CA^2*nf*G[1, 1, 0, 0, 1, x])/(48*x) - 
  (2*C4AA*G[1, 1, 0, 0, 1, x])/(dA*TA*x) + (C4AF*nf*G[1, 1, 0, 0, 1, x])/
   (dA*TA*x) + (CA^3*G[1, 1, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (33*CA^3*G[1, 1, 0, 1, 0, x])/64 - (11*CA^2*nf*G[1, 1, 0, 1, 0, x])/96 + 
  (CA*CF*nf*G[1, 1, 0, 1, 0, x])/48 + ((3*I)/32)*CA^3*Pi*
   G[1, 1, 0, 1, 0, x] + (11*C4AA*G[1, 1, 0, 1, 0, x])/(8*dA*TA) - 
  (C4AF*nf*G[1, 1, 0, 1, 0, x])/(2*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 1, 0, 1, 0, x])/(dA*TA) - 
  (11*CA^3*G[1, 1, 0, 1, 0, x])/(144*x^3) + (7*CA^2*nf*G[1, 1, 0, 1, 0, x])/
   (72*x^3) - (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(48*x^3) - 
  (2*C4AA*G[1, 1, 0, 1, 0, x])/(3*dA*TA*x^3) + 
  (4*C4AF*nf*G[1, 1, 0, 1, 0, x])/(3*dA*TA*x^3) + 
  (CA^3*G[1, 1, 0, 1, 0, x])/(16*x^2) - (5*CA^2*nf*G[1, 1, 0, 1, 0, x])/
   (32*x^2) + (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(16*x^2) + 
  (3*C4AA*G[1, 1, 0, 1, 0, x])/(8*dA*TA*x^2) - 
  (3*C4AF*nf*G[1, 1, 0, 1, 0, x])/(2*dA*TA*x^2) - 
  (CA^3*G[1, 1, 0, 1, 0, x])/(16*x) + (3*CA^2*nf*G[1, 1, 0, 1, 0, x])/
   (32*x) - (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(16*x) + 
  (3*C4AA*G[1, 1, 0, 1, 0, x])/(4*dA*TA*x) + (9*CA^3*G[1, 1, 0, 1, 0, x])/
   (32*\[Epsilon]) + (187*CA^3*G[1, 1, 0, 1, 1, x])/288 - 
  (7*CA^2*nf*G[1, 1, 0, 1, 1, x])/72 - (CA*CF*nf*G[1, 1, 0, 1, 1, x])/48 + 
  ((5*I)/8)*CA^3*Pi*G[1, 1, 0, 1, 1, x] - (11*C4AA*G[1, 1, 0, 1, 1, x])/
   (6*dA*TA) + (2*C4AF*nf*G[1, 1, 0, 1, 1, x])/(3*dA*TA) + 
  (17*CA^3*G[1, 1, 0, 1, 1, x])/(288*x^3) - (23*CA^2*nf*G[1, 1, 0, 1, 1, x])/
   (288*x^3) + (CA*CF*nf*G[1, 1, 0, 1, 1, x])/(48*x^3) + 
  (13*C4AA*G[1, 1, 0, 1, 1, x])/(12*dA*TA*x^3) - 
  (13*C4AF*nf*G[1, 1, 0, 1, 1, x])/(6*dA*TA*x^3) - 
  (7*CA^3*G[1, 1, 0, 1, 1, x])/(192*x^2) + (25*CA^2*nf*G[1, 1, 0, 1, 1, x])/
   (192*x^2) - (CA*CF*nf*G[1, 1, 0, 1, 1, x])/(16*x^2) - 
  (C4AA*G[1, 1, 0, 1, 1, x])/(dA*TA*x^2) + (11*C4AF*nf*G[1, 1, 0, 1, 1, x])/
   (4*dA*TA*x^2) - (CA^3*G[1, 1, 0, 1, 1, x])/(24*x) - 
  (13*CA^2*nf*G[1, 1, 0, 1, 1, x])/(192*x) + (CA*CF*nf*G[1, 1, 0, 1, 1, x])/
   (16*x) + (7*C4AA*G[1, 1, 0, 1, 1, x])/(4*dA*TA*x) - 
  (5*C4AF*nf*G[1, 1, 0, 1, 1, x])/(4*dA*TA*x) - 
  (5*CA^3*G[1, 1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (121*CA^3*G[1, 1, 1, 0, 0, x])/72 - (41*CA^2*nf*G[1, 1, 1, 0, 0, x])/144 - 
  (CA*CF*nf*G[1, 1, 1, 0, 0, x])/48 + ((7*I)/16)*CA^3*Pi*
   G[1, 1, 1, 0, 0, x] + (11*C4AA*G[1, 1, 1, 0, 0, x])/(12*dA*TA) - 
  (C4AF*nf*G[1, 1, 1, 0, 0, x])/(3*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 1, 1, 0, 0, x])/(dA*TA) + 
  (23*CA^3*G[1, 1, 1, 0, 0, x])/(288*x^3) - (29*CA^2*nf*G[1, 1, 1, 0, 0, x])/
   (288*x^3) + (CA*CF*nf*G[1, 1, 1, 0, 0, x])/(48*x^3) + 
  (7*C4AA*G[1, 1, 1, 0, 0, x])/(12*dA*TA*x^3) - 
  (7*C4AF*nf*G[1, 1, 1, 0, 0, x])/(6*dA*TA*x^3) - 
  (13*CA^3*G[1, 1, 1, 0, 0, x])/(192*x^2) + (31*CA^2*nf*G[1, 1, 1, 0, 0, x])/
   (192*x^2) - (CA*CF*nf*G[1, 1, 1, 0, 0, x])/(16*x^2) - 
  (C4AA*G[1, 1, 1, 0, 0, x])/(4*dA*TA*x^2) + (5*C4AF*nf*G[1, 1, 1, 0, 0, x])/
   (4*dA*TA*x^2) + (CA^3*G[1, 1, 1, 0, 0, x])/(12*x) - 
  (19*CA^2*nf*G[1, 1, 1, 0, 0, x])/(192*x) + (CA*CF*nf*G[1, 1, 1, 0, 0, x])/
   (16*x) - (5*C4AA*G[1, 1, 1, 0, 0, x])/(4*dA*TA*x) + 
  (C4AF*nf*G[1, 1, 1, 0, 0, x])/(4*dA*TA*x) + (5*CA^3*G[1, 1, 1, 0, 0, x])/
   (16*\[Epsilon]) - (55*CA^3*G[1, 1, 1, 0, 1, x])/576 - 
  (CA^2*nf*G[1, 1, 1, 0, 1, x])/288 + (CA*CF*nf*G[1, 1, 1, 0, 1, x])/48 + 
  ((3*I)/8)*CA^3*Pi*G[1, 1, 1, 0, 1, x] - (11*C4AA*G[1, 1, 1, 0, 1, x])/
   (6*dA*TA) + (2*C4AF*nf*G[1, 1, 1, 0, 1, x])/(3*dA*TA) - 
  (25*CA^3*G[1, 1, 1, 0, 1, x])/(288*x^3) + (31*CA^2*nf*G[1, 1, 1, 0, 1, x])/
   (288*x^3) - (CA*CF*nf*G[1, 1, 1, 0, 1, x])/(48*x^3) - 
  (5*C4AA*G[1, 1, 1, 0, 1, x])/(12*dA*TA*x^3) + 
  (5*C4AF*nf*G[1, 1, 1, 0, 1, x])/(6*dA*TA*x^3) + 
  (5*CA^3*G[1, 1, 1, 0, 1, x])/(64*x^2) - (11*CA^2*nf*G[1, 1, 1, 0, 1, x])/
   (64*x^2) + (CA*CF*nf*G[1, 1, 1, 0, 1, x])/(16*x^2) - 
  (3*C4AF*nf*G[1, 1, 1, 0, 1, x])/(4*dA*TA*x^2) - 
  (CA^3*G[1, 1, 1, 0, 1, x])/(8*x) + (7*CA^2*nf*G[1, 1, 1, 0, 1, x])/(64*x) - 
  (CA*CF*nf*G[1, 1, 1, 0, 1, x])/(16*x) + (9*C4AA*G[1, 1, 1, 0, 1, x])/
   (4*dA*TA*x) - (3*C4AF*nf*G[1, 1, 1, 0, 1, x])/(4*dA*TA*x) - 
  (5*CA^3*G[1, 1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (1331*CA^3*G[1, 1, 1, 1, 0, x])/384 - (121*CA^2*nf*G[1, 1, 1, 1, 0, x])/
   192 + ((17*I)/32)*CA^3*Pi*G[1, 1, 1, 1, 0, x] + 
  (11*C4AA*G[1, 1, 1, 1, 0, x])/(8*dA*TA) - (C4AF*nf*G[1, 1, 1, 1, 0, x])/
   (2*dA*TA) + (CA^3*G[1, 1, 1, 1, 0, x])/(96*x^3) - 
  (CA^2*nf*G[1, 1, 1, 1, 0, x])/(96*x^3) - (C4AA*G[1, 1, 1, 1, 0, x])/
   (4*dA*TA*x^3) + (C4AF*nf*G[1, 1, 1, 1, 0, x])/(2*dA*TA*x^3) - 
  (CA^3*G[1, 1, 1, 1, 0, x])/(64*x^2) + (CA^2*nf*G[1, 1, 1, 1, 0, x])/
   (64*x^2) + (3*C4AA*G[1, 1, 1, 1, 0, x])/(8*dA*TA*x^2) - 
  (3*C4AF*nf*G[1, 1, 1, 1, 0, x])/(4*dA*TA*x^2) + 
  (CA^3*G[1, 1, 1, 1, 0, x])/(16*x) - (CA^2*nf*G[1, 1, 1, 1, 0, x])/(64*x) - 
  (3*C4AA*G[1, 1, 1, 1, 0, x])/(2*dA*TA*x) + (3*C4AF*nf*G[1, 1, 1, 1, 0, x])/
   (4*dA*TA*x) - (41*CA^3*G[1, 1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, x])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, x])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] + (81*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (CA^3*G[0, 0, 1, 0, 0, 1, x])/12 + 
  (C4AA*G[0, 0, 1, 0, 0, 1, x])/(dA*TA) - (CA^3*G[0, 0, 1, 0, 1, 0, x])/8 + 
  (CA^3*G[0, 0, 1, 0, 1, 1, x])/48 - (C4AA*G[0, 0, 1, 0, 1, 1, x])/
   (2*dA*TA) + (5*CA^3*G[0, 0, 1, 1, 0, 0, x])/12 - 
  (C4AA*G[0, 0, 1, 1, 0, 0, x])/(dA*TA) - (CA^3*G[0, 0, 1, 1, 0, 1, x])/4 - 
  (7*CA^3*G[0, 0, 1, 1, 1, 0, x])/48 + (C4AA*G[0, 0, 1, 1, 1, 0, x])/
   (2*dA*TA) - (CA^3*G[0, 0, 1, 1, 1, 1, x])/16 + 
  (CA^3*G[0, 1, 0, 0, 0, 1, x])/6 + (2*C4AA*G[0, 1, 0, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[0, 1, 0, 0, 1, 1, x])/12 - (C4AA*G[0, 1, 0, 0, 1, 1, x])/(dA*TA) + 
  (5*CA^3*G[0, 1, 0, 1, 0, 0, x])/16 - (23*CA^3*G[0, 1, 0, 1, 0, 1, x])/96 - 
  (C4AA*G[0, 1, 0, 1, 0, 1, x])/(dA*TA) - (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/
   32 - (CA^3*G[0, 1, 0, 1, 1, 1, x])/16 + (37*CA^3*G[0, 1, 1, 0, 0, 0, x])/
   48 + (C4AA*G[0, 1, 1, 0, 0, 0, x])/(dA*TA) - 
  (49*CA^3*G[0, 1, 1, 0, 0, 1, x])/96 - (2*C4AA*G[0, 1, 1, 0, 0, 1, x])/
   (dA*TA) - (31*CA^3*G[0, 1, 1, 0, 1, 0, x])/96 - 
  (C4AA*G[0, 1, 1, 0, 1, 0, x])/(2*dA*TA) + (CA^3*G[0, 1, 1, 0, 1, 1, x])/
   12 + (C4AA*G[0, 1, 1, 0, 1, 1, x])/(dA*TA) - 
  (3*CA^3*G[0, 1, 1, 1, 0, 0, x])/4 + (9*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + 
  (3*C4AA*G[0, 1, 1, 1, 0, 1, x])/(2*dA*TA) - 
  (41*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - (C4AA*G[0, 1, 1, 1, 1, 0, x])/
   (dA*TA) + (CA^3*G[0, 1, 1, 1, 1, 1, x])/2 - (CA^3*G[1, 0, 0, 0, 0, 1, x])/
   8 + (3*C4AA*G[1, 0, 0, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 0, 1, 0, x])/12 + (2*C4AA*G[1, 0, 0, 0, 1, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - 
  (5*C4AA*G[1, 0, 0, 0, 1, 1, x])/(2*dA*TA) + (5*CA^3*G[1, 0, 0, 1, 0, 0, x])/
   24 + (C4AA*G[1, 0, 0, 1, 0, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 1, 0, 1, x])/24 - (2*C4AA*G[1, 0, 0, 1, 0, 1, x])/
   (dA*TA) - (CA^3*G[1, 0, 0, 1, 1, 0, x])/16 - 
  (3*C4AA*G[1, 0, 0, 1, 1, 0, x])/(2*dA*TA) - (CA^3*G[1, 0, 0, 1, 1, 1, x])/
   16 + (23*CA^3*G[1, 0, 1, 0, 0, 0, x])/48 + (2*C4AA*G[1, 0, 1, 0, 0, 0, x])/
   (dA*TA) - (7*CA^3*G[1, 0, 1, 0, 0, 1, x])/32 - 
  (3*C4AA*G[1, 0, 1, 0, 0, 1, x])/(dA*TA) - (13*CA^3*G[1, 0, 1, 0, 1, 0, x])/
   96 - (2*C4AA*G[1, 0, 1, 0, 1, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 1, 0, 1, 1, x])/24 + (C4AA*G[1, 0, 1, 0, 1, 1, x])/(dA*TA) - 
  (53*CA^3*G[1, 0, 1, 1, 0, 0, x])/96 - (C4AA*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 0, 1, 1, 0, 1, x])/32 + 
  (3*C4AA*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TA) - (9*CA^3*G[1, 0, 1, 1, 1, 0, x])/
   16 + (3*C4AA*G[1, 0, 1, 1, 1, 0, x])/(2*dA*TA) + 
  (CA^3*G[1, 0, 1, 1, 1, 1, x])/2 + (5*CA^3*G[1, 1, 0, 0, 0, 0, x])/8 + 
  (3*C4AA*G[1, 1, 0, 0, 0, 0, x])/(dA*TA) - (CA^3*G[1, 1, 0, 0, 0, 1, x])/3 - 
  (4*C4AA*G[1, 1, 0, 0, 0, 1, x])/(dA*TA) - (13*CA^3*G[1, 1, 0, 0, 1, 0, x])/
   48 - (5*C4AA*G[1, 1, 0, 0, 1, 0, x])/(2*dA*TA) - 
  (CA^3*G[1, 1, 0, 0, 1, 1, x])/48 + (2*C4AA*G[1, 1, 0, 0, 1, 1, x])/
   (dA*TA) - (55*CA^3*G[1, 1, 0, 1, 0, 0, x])/96 - 
  (2*C4AA*G[1, 1, 0, 1, 0, 0, x])/(dA*TA) + (3*CA^3*G[1, 1, 0, 1, 0, 1, x])/
   32 + (3*C4AA*G[1, 1, 0, 1, 0, 1, x])/(2*dA*TA) - 
  (31*CA^3*G[1, 1, 0, 1, 1, 0, x])/48 + (2*C4AA*G[1, 1, 0, 1, 1, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 1, 0, 1, 1, 1, x])/8 - 
  (15*CA^3*G[1, 1, 1, 0, 0, 0, x])/16 - (3*C4AA*G[1, 1, 1, 0, 0, 0, x])/
   (dA*TA) + (7*CA^3*G[1, 1, 1, 0, 0, 1, x])/16 + 
  (3*C4AA*G[1, 1, 1, 0, 0, 1, x])/(2*dA*TA) - (5*CA^3*G[1, 1, 1, 0, 1, 0, x])/
   16 + (3*C4AA*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TA) + 
  (3*CA^3*G[1, 1, 1, 0, 1, 1, x])/8 - (9*CA^3*G[1, 1, 1, 1, 0, 0, x])/16 + 
  (17*CA^3*G[1, 1, 1, 1, 0, 1, x])/32 + (61*CA^3*G[1, 1, 1, 1, 1, 0, x])/32 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 + (11*CA*nf^2*Log[Q2/\[Mu]2])/729 - 
  ((7577*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2] + ((2927*I)/3456)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2] + ((55*I)/384)*CA*CF*nf*Pi*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*Log[Q2/\[Mu]2] - (1481*CA^3*Pi^2*Log[Q2/\[Mu]2])/2304 + 
  (859*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/2304 + (3*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/
   128 - (85*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/2592 + 
  ((4415*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2] - ((1669*I)/13824)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2] + (I/64)*CA*nf^2*Pi^3*Log[Q2/\[Mu]2] - 
  (451*CA^3*Pi^4*Log[Q2/\[Mu]2])/5120 + (41*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   2560 - ((71*I)/184320)*CA^3*Pi^5*Log[Q2/\[Mu]2] - 
  (446705*CA^3*Log[Q2/\[Mu]2])/(186624*(-1 + x^(-1))) + 
  (24169*CA^2*nf*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))) + 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))) - 
  (211*CA^3*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))) + 
  (3913*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) - 
  (22583*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))) + 
  (2437*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(1440*(-1 + x^(-1))) + 
  (187*CA^3*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x^3) - 
  (2867*CA^2*nf*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x^3) + 
  (11*CA*CF*nf*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x^3) + 
  (41*CA^3*Pi^2*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))*x^3) - 
  (179*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^3) + 
  (881*CA*nf^2*Log[Q2/\[Mu]2])/(1152*x^2) - (3*CF*nf^2*Log[Q2/\[Mu]2])/
   (64*x^2) - (7*nf^3*Log[Q2/\[Mu]2])/(144*x^2) + 
  (((631*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2])/x^2 - 
  (((199*I)/288)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/x^2 + 
  (((3*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/x^2 + 
  ((I/12)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/x^2 + (CA^3*Pi^2*Log[Q2/\[Mu]2])/
   (64*x^2) - (CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(96*x^2) + 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1536*x^2) + 
  (((5*I)/768)*CA^3*Pi^3*Log[Q2/\[Mu]2])/x^2 - 
  (((5*I)/768)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/x^2 - 
  (187*CA^3*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))*x^2) + 
  (2867*CA^2*nf*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))*x^2) - 
  (11*CA*CF*nf*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^2) - 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x^2) + 
  (191*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x^2) - 
  (881*CA*nf^2*Log[Q2/\[Mu]2])/(1152*x) + (3*CF*nf^2*Log[Q2/\[Mu]2])/(64*x) + 
  (7*nf^3*Log[Q2/\[Mu]2])/(144*x) - (((529*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2])/
   x + (((43*I)/72)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/x - 
  (((3*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/x - 
  ((I/16)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/x - (CA^3*Pi^2*Log[Q2/\[Mu]2])/(64*x) + 
  (CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(96*x) - (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/
   (1536*x) - (((5*I)/768)*CA^3*Pi^3*Log[Q2/\[Mu]2])/x + 
  (((5*I)/768)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/x + 
  (527489*CA^3*Log[Q2/\[Mu]2])/(186624*(-1 + x^(-1))*x) - 
  (125747*CA^2*nf*Log[Q2/\[Mu]2])/(93312*(-1 + x^(-1))*x) - 
  (1225*CA*CF*nf*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))*x) + 
  (12329*CA^3*Pi^2*Log[Q2/\[Mu]2])/(248832*(-1 + x^(-1))*x) - 
  (24269*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(248832*(-1 + x^(-1))*x) + 
  (11*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) + 
  (22583*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))*x) - 
  (2437*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(1440*(-1 + x^(-1))*x) + 
  (I/192)*CA^3*Pi^3*x*Log[Q2/\[Mu]2] - (I/192)*CA^2*nf*Pi^3*x*
   Log[Q2/\[Mu]2] + (CA^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]^5) - 
  (11*CA^3*Log[Q2/\[Mu]2])/(256*\[Epsilon]^4) + 
  (CA^2*nf*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(432*\[Epsilon]^3) + 
  (((33*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (CA^3*Log[Q2/\[Mu]2])/(128*x^2*\[Epsilon]^3) - 
  (CA^2*nf*Log[Q2/\[Mu]2])/(128*x^2*\[Epsilon]^3) - 
  (CA^3*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]^3) + (CA^2*nf*Log[Q2/\[Mu]2])/
   (128*x*\[Epsilon]^3) + (1517*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(648*\[Epsilon]^2) + 
  (((119*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (((9*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (13*CA^3*Log[Q2/\[Mu]2])/(256*x^2*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(768*x^2*\[Epsilon]^2) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(384*x^2*\[Epsilon]^2) - 
  ((I/64)*CA^3*Pi*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]^2) + 
  ((I/64)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]^2) + 
  (13*CA^3*Log[Q2/\[Mu]2])/(256*x*\[Epsilon]^2) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(768*x*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(384*x*\[Epsilon]^2) + 
  ((I/64)*CA^3*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]^2) - 
  ((I/64)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]^2) + 
  (7271*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((1463*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((841*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/216)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3925*CA^3*Pi^2*Log[Q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (2353*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (((1397*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((127*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*\[Epsilon]) - 
  (727*CA^3*Log[Q2/\[Mu]2])/(2304*x^2*\[Epsilon]) + 
  (37*CA^2*nf*Log[Q2/\[Mu]2])/(96*x^2*\[Epsilon]) - 
  (3*CA*CF*nf*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*x^2*\[Epsilon]) - 
  (nf^3*Log[Q2/\[Mu]2])/(144*x^2*\[Epsilon]) + 
  (((17*I)/384)*CA^3*Pi*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) - 
  (((17*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) + 
  ((I/64)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) - 
  (7*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*x^2*\[Epsilon]) + 
  (7*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(512*x^2*\[Epsilon]) + 
  (727*CA^3*Log[Q2/\[Mu]2])/(2304*x*\[Epsilon]) - 
  (37*CA^2*nf*Log[Q2/\[Mu]2])/(96*x*\[Epsilon]) + 
  (3*CA*CF*nf*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) - 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*x*\[Epsilon]) + 
  (nf^3*Log[Q2/\[Mu]2])/(144*x*\[Epsilon]) - 
  (((23*I)/384)*CA^3*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (((23*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  ((I/64)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (7*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*x*\[Epsilon]) - 
  (7*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(512*x*\[Epsilon]) + 
  (7577*CA^3*G[0, x]*Log[Q2/\[Mu]2])/3456 - 
  (2927*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/3456 - 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/384 + 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/48 + ((395*I)/288)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2] - ((47*I)/288)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  (11347*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/27648 - 
  (1625*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/13824 - 
  (7*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/288 - 
  ((11*I)/48)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (1003*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/36864 - 
  (7271*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (2603*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) + 
  (16265*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))) - 
  (4171*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))) + 
  (3433*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))) - 
  (631*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))*x^3) + 
  (199*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))*x^3) - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^3) - 
  (CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x^3) + 
  (CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x^3) - 
  (631*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*x^2) + 
  (199*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(288*x^2) - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(6*x^2) - 
  ((I/12)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((11*I)/96)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (7*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(768*x^2) + 
  (7*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(768*x^2) + 
  (341*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))*x^2) - 
  (425*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))*x^2) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x^2) + 
  (CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x^2) - 
  (CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x^2) + 
  (529*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*x) - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(72*x) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(6*x) + 
  (((13*I)/192)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (((19*I)/192)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (7*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(768*x) - 
  (7*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(768*x) + 
  (317*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))*x) + 
  (109*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) - 
  (73*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) - 
  (16157*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))*x) + 
  (4117*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))*x) - 
  (3433*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))*x) + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) + 
  (((11*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (17*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (CA^3*G[0, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]^2) - 
  (CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]^2) - 
  (CA^3*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]^2) + 
  (CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]^2) + 
  (745*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(864*\[Epsilon]) - 
  (217*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(432*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(108*\[Epsilon]) + 
  (((67*I)/96)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/48)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1265*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (115*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(192*x^2*\[Epsilon]) + 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(192*x^2*\[Epsilon]) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) + 
  ((I/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) + 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(192*x*\[Epsilon]) - 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(192*x*\[Epsilon]) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  ((I/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (7577*CA^3*G[1, x]*Log[Q2/\[Mu]2])/3456 + 
  (2927*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/3456 + 
  (55*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/384 - (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/
   16 + ((1445*I)/1152)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (18313*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/27648 + 
  (1211*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/13824 + 
  (CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/576 + ((517*I)/3072)*CA^3*Pi^3*
   G[1, x]*Log[Q2/\[Mu]2] - ((47*I)/1536)*CA^2*nf*Pi^3*G[1, x]*
   Log[Q2/\[Mu]2] - (1511*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/184320 + 
  (631*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1152*x^2) - 
  (199*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(288*x^2) + 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(12*x^2) - 
  ((I/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/48)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (23*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(768*x^2) - 
  (23*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(768*x^2) - 
  (529*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1152*x) + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(72*x) - 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (((3*I)/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/x - 
  ((I/12)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (23*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(768*x) + 
  (23*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(768*x) - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (41*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (CA^3*G[1, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]^2) + 
  (CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]^2) + 
  (CA^3*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]^2) - 
  (CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]^2) - 
  (1463*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3245*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (295*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (((19*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (17*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(384*x^2*\[Epsilon]) - 
  (17*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(384*x^2*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) - 
  ((I/32)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) - 
  (23*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(384*x*\[Epsilon]) + 
  (23*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(384*x*\[Epsilon]) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  ((I/32)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (1571*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/576 + 
  (179*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/576 + 
  ((43*I)/48)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((25*I)/64)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((3*I)/64)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(6*x^2) - 
  (11*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*x^2) - 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(6*x) + 
  (11*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*x) + 
  (I/64)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - (I/64)*CA^2*nf*Pi*x*G[0, 0, x]*
   Log[Q2/\[Mu]2] + (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (((3*I)/16)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((11*I)/64)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*x^2*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*x^2*\[Epsilon]) - 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (395*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/288 - 
  (47*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/288 - ((67*I)/64)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2] + ((5*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (77*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/384 + 
  (7*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (I/16)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(12*x^2) + 
  (11*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*x^2) + 
  ((I/32)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (13*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(192*x) - 
  (19*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(192*x) - 
  ((I/32)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (15*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) + 
  (CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (817*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/576 - 
  (121*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/576 - 
  ((373*I)/192)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((35*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (55*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/384 - 
  (5*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (I/32)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*x^2) + 
  (11*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(96*x^2) + 
  (((3*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (5*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*x) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*x) - 
  (((3*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (I/64)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + (I/64)*CA^2*nf*Pi*x*G[1, 0, x]*
   Log[Q2/\[Mu]2] - (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((11*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/16)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (15*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) + 
  (CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (1445*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + ((119*I)/256)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] + ((43*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (3641*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 - 
  (331*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 + 
  ((81*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*x^2) - 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*x^2) - 
  ((I/16)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/16)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(12*x) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*x) + 
  ((I/16)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/x - 
  ((I/16)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/x + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (119*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) + 
  (CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) - 
  (CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (29*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (15*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  ((11*I)/8)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA^2*nf*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (47*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (9*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) - 
  (5*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^3) - 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^3) - 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x^2) + 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x^2) + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (91*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))*x) + 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))*x) + 
  (5*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (11*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (43*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (25*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  ((11*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*nf*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (11*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (149*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (63*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*nf^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((33*I)/64)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/512 - 
  (1147*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) + 
  (115*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) + 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^3) - 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x^3) - 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x^2) + 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x^2) + 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (1147*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) - 
  (115*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) - 
  (3*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (11*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (67*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((55*I)/64)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA^2*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (3*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (43*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (25*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((77*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/32)*CA^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (11*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (373*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (35*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  ((11*I)/64)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (11*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((3*I)/8)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (149*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (63*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + ((11*I)/8)*CA^3*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] - (I/4)*CA^2*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (81*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (15*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (165*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((15*I)/32)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + (321*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 - 
  (CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (11*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (11*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (11*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^2*nf*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (11*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (33*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (99*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (55*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (11*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (77*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (7*CA^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (55*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (11*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (99*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/8)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (11*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  ((15*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (55*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (5*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  ((15*I)/16)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (21*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (27*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (27*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (123*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (7271*CA^3*Log[Q2/\[Mu]2]^2)/6912 + (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/6912 + 
  (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/768 - (CA*nf^2*Log[Q2/\[Mu]2]^2)/48 + 
  ((1463*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2]^2 - ((841*I)/2304)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2 - (3925*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   55296 - (2353*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/27648 + 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/1152 + ((1397*I)/6144)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((127*I)/3072)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2]^2 - 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/368640 + (727*CA^3*Log[Q2/\[Mu]2]^2)/
   (1536*x^2) - (37*CA^2*nf*Log[Q2/\[Mu]2]^2)/(64*x^2) + 
  (9*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(128*x^2) - (CA*nf^2*Log[Q2/\[Mu]2]^2)/
   (48*x^2) + (nf^3*Log[Q2/\[Mu]2]^2)/(96*x^2) - 
  (((17*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/x^2 + 
  (((17*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/x^2 - 
  (((3*I)/128)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/x^2 + 
  (21*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*x^2) - 
  (21*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*x^2) - 
  (727*CA^3*Log[Q2/\[Mu]2]^2)/(1536*x) + (37*CA^2*nf*Log[Q2/\[Mu]2]^2)/
   (64*x) - (9*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(128*x) + 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/(48*x) - (nf^3*Log[Q2/\[Mu]2]^2)/(96*x) + 
  (((23*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/x - 
  (((23*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/x + 
  (((3*I)/128)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/x - 
  (21*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*x) + 
  (21*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*x) - 
  (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/(288*\[Epsilon]^2) - 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*x^2*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*x^2*\[Epsilon]^2) + 
  (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]^2) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]^2) - 
  (1517*CA^3*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(432*\[Epsilon]) - 
  (((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((43*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (39*CA^3*Log[Q2/\[Mu]2]^2)/(512*x^2*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(512*x^2*\[Epsilon]) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(256*x^2*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/(x^2*\[Epsilon]) - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/(x^2*\[Epsilon]) - 
  (39*CA^3*Log[Q2/\[Mu]2]^2)/(512*x*\[Epsilon]) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(512*x*\[Epsilon]) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/(x*\[Epsilon]) + 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/(x*\[Epsilon]) - 
  (745*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/576 + 
  (217*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/288 + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 - ((67*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 + ((5*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (1265*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  (115*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 - 
  ((9*I)/256)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) - 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) + 
  (3*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) + 
  (((3*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x^2 - 
  (((3*I)/64)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x^2 - 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*x) + 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (3*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x) - 
  (((3*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (((3*I)/64)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (51*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x^2*\[Epsilon]) + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x^2*\[Epsilon]) + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x*\[Epsilon]) - 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x*\[Epsilon]) + 
  (1463*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 + ((119*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((43*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3245*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 - 
  (295*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  ((57*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (17*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x^2) + 
  (17*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x^2) - 
  (3*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) - 
  (((3*I)/64)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/x^2 + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/x^2 + 
  (23*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x) - 
  (23*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x) + 
  (3*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x) + 
  (((3*I)/64)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/x - 
  (((3*I)/64)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/x + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (123*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x^2*\[Epsilon]) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x^2*\[Epsilon]) - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x*\[Epsilon]) + 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x*\[Epsilon]) + 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((33*I)/128)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x^2) + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x^2) + 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x) - 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x) - 
  (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (67*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((99*I)/128)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) - 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (67*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + ((33*I)/64)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2]^2 - ((3*I)/32)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) - 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2]^2 + ((81*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (357*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) + 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) + 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x) - 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x) - 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (33*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (33*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/32)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (495*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (45*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((45*I)/64)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (27*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (243*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[Q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[Q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/432 + 
  ((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + ((43*I)/768)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^3 - (I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^3 + 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/18432 - 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 + ((27*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 - (39*CA^3*Log[Q2/\[Mu]2]^3)/(512*x^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/(512*x^2) - (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/
   (256*x^2) - (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/x^2 + 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/x^2 + 
  (39*CA^3*Log[Q2/\[Mu]2]^3)/(512*x) - (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/
   (512*x) + (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/(256*x) + 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/x - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/x + 
  (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2]^3)/(288*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) + 
  (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*x^2*\[Epsilon]) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*x^2*\[Epsilon]) - 
  (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*x*\[Epsilon]) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*x*\[Epsilon]) - 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/48 + ((33*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((3*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (51*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*x^2) - 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*x^2) - 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*x) + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*x) + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/96 - ((297*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 + ((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (123*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*x^2) + 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*x^2) + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*x) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*x) - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - ((9*I)/32)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2]^3 + (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + ((9*I)/32)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + ((9*I)/32)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (45*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[Q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[Q2/\[Mu]2]^4)/384 - ((297*I)/2048)*CA^3*Pi*Log[Q2/\[Mu]2]^4 + 
  ((27*I)/1024)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^4 + 
  (135*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/4096 - (9*CA^3*Log[Q2/\[Mu]2]^4)/
   (1024*x^2) + (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*x^2) + 
  (9*CA^3*Log[Q2/\[Mu]2]^4)/(1024*x) - (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/
   (1024*x) - (9*CA^3*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) + 
  (99*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 + ((27*I)/256)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^4 - (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 - ((81*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 + (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (81*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[Q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - 
  ((81*I)/5120)*CA^3*Pi*Log[Q2/\[Mu]2]^5 + (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^3*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 + (4723*CA^3*Zeta[3])/576 - (1345*CA^2*nf*Zeta[3])/432 - 
  (17*CA*CF*nf*Zeta[3])/96 + (53*CA*nf^2*Zeta[3])/216 + 
  ((2639*I)/2304)*CA^3*Pi*Zeta[3] + ((19*I)/1152)*CA^2*nf*Pi*Zeta[3] - 
  ((3*I)/32)*CA*CF*nf*Pi*Zeta[3] - ((7*I)/54)*CA*nf^2*Pi*Zeta[3] + 
  (2101*CA^3*Pi^2*Zeta[3])/864 - (233*CA^2*nf*Pi^2*Zeta[3])/432 + 
  (7*CA*CF*nf*Pi^2*Zeta[3])/72 + ((179*I)/4608)*CA^3*Pi^3*Zeta[3] + 
  (21*C4AA*Zeta[3])/(8*dA*TA) - (3*C4AF*nf*Zeta[3])/(dA*TA) + 
  (((11*I)/12)*C4AA*Pi*Zeta[3])/(dA*TA) + (((5*I)/12)*C4AF*nf*Pi*Zeta[3])/
   (dA*TA) - (55*C4AA*Pi^2*Zeta[3])/(36*dA*TA) + 
  (5*C4AF*nf*Pi^2*Zeta[3])/(9*dA*TA) - (((5*I)/12)*C4AA*Pi^3*Zeta[3])/
   (dA*TA) + (203867*CA^3*Zeta[3])/(31104*(-1 + x^(-1))^2) - 
  (2519*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))^2) - 
  (1385*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^2) - 
  (2453*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))^2) + 
  (271*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))^2) - 
  (CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^2) + 
  (C4AA*Zeta[3])/(3*dA*TA*(-1 + x^(-1))^2) - (2*C4AF*nf*Zeta[3])/
   (3*dA*TA*(-1 + x^(-1))^2) - (325*CA*nf^2*Zeta[3])/(1944*(-1 + x^(-1))) + 
  (((11411*I)/3456)*CA^3*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((1217*I)/1152)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((83*I)/288)*CA*CF*nf*Pi*Zeta[3])/(-1 + x^(-1)) + 
  (803*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))) - 
  (85*CA^2*nf*Pi^2*Zeta[3])/(864*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*Zeta[3])/(72*(-1 + x^(-1))) - 
  (((17*I)/1536)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1)) + 
  (((127*I)/144)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (((35*I)/72)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (11*C4AA*Pi^2*Zeta[3])/(36*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*Zeta[3])/(9*dA*TA*(-1 + x^(-1))) + 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (CA^3*Pi^2*Zeta[3])/(64*(-1 + x^(-1))^2*x^5) - 
  (11*CA^2*nf*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*x^5) + 
  (CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^2*x^5) + 
  (C4AA*Pi^2*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x^5) - 
  (C4AF*nf*Pi^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2*x^5) + 
  (413*CA^3*Zeta[3])/(6912*(-1 + x^(-1))^2*x^4) + 
  (997*CA^2*nf*Zeta[3])/(6912*(-1 + x^(-1))^2*x^4) - 
  (CA*CF*nf*Zeta[3])/(16*(-1 + x^(-1))^2*x^4) - 
  (53*CA^3*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))^2*x^4) + 
  (79*CA^2*nf*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))^2*x^4) - 
  (5*CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^2*x^4) - 
  (95*C4AA*Zeta[3])/(72*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (67*C4AF*nf*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (C4AA*Pi^2*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (5*C4AF*nf*Pi^2*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (((7*I)/108)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))*x^4) + 
  (((7*I)/108)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))*x^4) + 
  (143*CA^3*Pi^2*Zeta[3])/(864*(-1 + x^(-1))*x^4) - 
  (185*CA^2*nf*Pi^2*Zeta[3])/(864*(-1 + x^(-1))*x^4) + 
  (7*CA*CF*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))*x^4) + 
  (((17*I)/18)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^4) - 
  (((17*I)/9)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^4) + 
  (67*C4AA*Pi^2*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x^4) - 
  (67*C4AF*nf*Pi^2*Zeta[3])/(18*dA*TA*(-1 + x^(-1))*x^4) + 
  (((7*I)/108)*CA^3*Pi*Zeta[3])/x^3 - (((7*I)/108)*CA^2*nf*Pi*Zeta[3])/x^3 - 
  (313*CA^3*Pi^2*Zeta[3])/(1728*x^3) + (403*CA^2*nf*Pi^2*Zeta[3])/
   (1728*x^3) - (5*CA*CF*nf*Pi^2*Zeta[3])/(96*x^3) - 
  (((17*I)/18)*C4AA*Pi*Zeta[3])/(dA*TA*x^3) + (((17*I)/9)*C4AF*nf*Pi*Zeta[3])/
   (dA*TA*x^3) - (137*C4AA*Pi^2*Zeta[3])/(72*dA*TA*x^3) + 
  (137*C4AF*nf*Pi^2*Zeta[3])/(36*dA*TA*x^3) + 
  (181*CA^3*Zeta[3])/(2304*(-1 + x^(-1))^2*x^3) - 
  (1195*CA^2*nf*Zeta[3])/(2304*(-1 + x^(-1))^2*x^3) + 
  (7*CA*CF*nf*Zeta[3])/(64*(-1 + x^(-1))^2*x^3) + 
  (7*CA^3*Pi^2*Zeta[3])/(96*(-1 + x^(-1))^2*x^3) - 
  (115*CA^2*nf*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))^2*x^3) + 
  (5*CA*CF*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))^2*x^3) + 
  (301*C4AA*Zeta[3])/(48*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (77*C4AF*nf*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (7*C4AA*Pi^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (C4AF*nf*Pi^2*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (247*CA*nf^2*Zeta[3])/(1152*(-1 + x^(-1))*x^3) + 
  (CF*nf^2*Zeta[3])/(8*(-1 + x^(-1))*x^3) + (((1721*I)/3456)*CA^3*Pi*Zeta[3])/
   ((-1 + x^(-1))*x^3) - (((1811*I)/3456)*CA^2*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))*x^3) + ((I/96)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))*x^3) - 
  (625*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))*x^3) + 
  (943*CA^2*nf*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))*x^3) - 
  (11*CA*CF*nf*Pi^2*Zeta[3])/(72*(-1 + x^(-1))*x^3) - 
  (((37*I)/144)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^3) + 
  (((91*I)/72)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^3) - 
  (145*C4AA*Pi^2*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x^3) + 
  (317*C4AF*nf*Pi^2*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x^3) - 
  (95*CA^3*Zeta[3])/(288*x^2) + (169*CA^2*nf*Zeta[3])/(576*x^2) - 
  (CA*CF*nf*Zeta[3])/(16*x^2) + (CA*nf^2*Zeta[3])/(96*x^2) - 
  (((133*I)/384)*CA^3*Pi*Zeta[3])/x^2 + (((151*I)/384)*CA^2*nf*Pi*Zeta[3])/
   x^2 - ((I/32)*CA*CF*nf*Pi*Zeta[3])/x^2 + (27*CA^3*Pi^2*Zeta[3])/
   (128*x^2) - (139*CA^2*nf*Pi^2*Zeta[3])/(384*x^2) + 
  (11*CA*CF*nf*Pi^2*Zeta[3])/(96*x^2) + (53*C4AA*Zeta[3])/(24*dA*TA*x^2) + 
  (C4AF*nf*Zeta[3])/(12*dA*TA*x^2) + (((47*I)/48)*C4AA*Pi*Zeta[3])/
   (dA*TA*x^2) - (((65*I)/24)*C4AF*nf*Pi*Zeta[3])/(dA*TA*x^2) + 
  (17*C4AA*Pi^2*Zeta[3])/(8*dA*TA*x^2) - (41*C4AF*nf*Pi^2*Zeta[3])/
   (8*dA*TA*x^2) + (399229*CA^3*Zeta[3])/(62208*(-1 + x^(-1))^2*x^2) - 
  (465*CA^2*nf*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) - 
  (1385*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^2*x^2) - 
  (4397*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))^2*x^2) + 
  (1243*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (63*C4AA*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (9*C4AF*nf*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (9*C4AA*Pi^2*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*nf*Pi^2*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (247*CA*nf^2*Zeta[3])/(576*(-1 + x^(-1))*x^2) - 
  (CF*nf^2*Zeta[3])/(4*(-1 + x^(-1))*x^2) - (((485*I)/1152)*CA^3*Pi*Zeta[3])/
   ((-1 + x^(-1))*x^2) + (((941*I)/1152)*CA^2*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))*x^2) - (((17*I)/96)*CA*CF*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))*x^2) + (193*CA^3*Pi^2*Zeta[3])/(576*(-1 + x^(-1))*x^2) - 
  (149*CA^2*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))*x^2) + 
  (5*CA*CF*nf*Pi^2*Zeta[3])/(24*(-1 + x^(-1))*x^2) - 
  (((23*I)/16)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^2) + 
  (((29*I)/8)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^2) + 
  (37*C4AA*Pi^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^2) - 
  (20*C4AF*nf*Pi^2*Zeta[3])/(3*dA*TA*(-1 + x^(-1))*x^2) + 
  (83*CA^3*Zeta[3])/(1152*x) - (239*CA^2*nf*Zeta[3])/(1152*x) + 
  (9*CA*CF*nf*Zeta[3])/(64*x) - (CA*nf^2*Zeta[3])/(96*x) + 
  (((41*I)/192)*CA^3*Pi*Zeta[3])/x - (((17*I)/48)*CA^2*nf*Pi*Zeta[3])/x + 
  ((I/8)*CA*CF*nf*Pi*Zeta[3])/x - (CA^3*Pi^2*Zeta[3])/(6*x) + 
  (79*CA^2*nf*Pi^2*Zeta[3])/(384*x) - (11*CA*CF*nf*Pi^2*Zeta[3])/(96*x) - 
  (217*C4AA*Zeta[3])/(48*dA*TA*x) + (55*C4AF*nf*Zeta[3])/(24*dA*TA*x) - 
  (((14*I)/3)*C4AA*Pi*Zeta[3])/(dA*TA*x) + (((10*I)/3)*C4AF*nf*Pi*Zeta[3])/
   (dA*TA*x) - (3*C4AA*Pi^2*Zeta[3])/(8*dA*TA*x) + 
  (11*C4AF*nf*Pi^2*Zeta[3])/(8*dA*TA*x) - (815567*CA^3*Zeta[3])/
   (62208*(-1 + x^(-1))^2*x) + (30257*CA^2*nf*Zeta[3])/
   (6912*(-1 + x^(-1))^2*x) + (2527*CA*CF*nf*Zeta[3])/
   (5184*(-1 + x^(-1))^2*x) + (2837*CA^3*Pi^2*Zeta[3])/
   (13824*(-1 + x^(-1))^2*x) - (409*CA^2*nf*Pi^2*Zeta[3])/
   (6912*(-1 + x^(-1))^2*x) + (5*CA*CF*nf*Pi^2*Zeta[3])/
   (288*(-1 + x^(-1))^2*x) + (373*C4AA*Zeta[3])/(144*dA*TA*(-1 + x^(-1))^2*
    x) + (113*C4AF*nf*Zeta[3])/(72*dA*TA*(-1 + x^(-1))^2*x) - 
  (13*C4AA*Pi^2*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*C4AF*nf*Pi^2*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x) - 
  (1037*CA*nf^2*Zeta[3])/(31104*(-1 + x^(-1))*x) + 
  (CF*nf^2*Zeta[3])/(8*(-1 + x^(-1))*x) - (((11507*I)/3456)*CA^3*Pi*Zeta[3])/
   ((-1 + x^(-1))*x) + (((823*I)/1152)*CA^2*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))*x) + (((131*I)/288)*CA*CF*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))*x) - (1043*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))*x) + 
  (491*CA^2*nf*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))*x) - 
  (17*CA*CF*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (((17*I)/1536)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))*x) - 
  (((19*I)/144)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (((251*I)/72)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (11*C4AA*Pi^2*Zeta[3])/(9*dA*TA*(-1 + x^(-1))*x) + 
  (61*C4AF*nf*Pi^2*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x) - 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (115*CA^3*x*Zeta[3])/576 + (15*CA^2*nf*x*Zeta[3])/64 - 
  (CA*CF*nf*x*Zeta[3])/32 - (CA*nf^2*x*Zeta[3])/72 - 
  (I/64)*CA^3*Pi*x*Zeta[3] + (I/64)*CA^2*nf*Pi*x*Zeta[3] - 
  (3*C4AA*x*Zeta[3])/(8*dA*TA) + (3*C4AF*nf*x*Zeta[3])/(4*dA*TA) + 
  ((I/192)*CA^3*Pi*x*Zeta[3])/(-1 + x^(-1)) - ((I/192)*CA^2*nf*Pi*x*Zeta[3])/
   (-1 + x^(-1)) + (5*CA^3*Zeta[3])/(192*\[Epsilon]^3) - 
  (4675*CA^3*Zeta[3])/(6912*\[Epsilon]^2) + (473*CA^2*nf*Zeta[3])/
   (3456*\[Epsilon]^2) - (CA*CF*nf*Zeta[3])/(72*\[Epsilon]^2) - 
  ((I/16)*CA^3*Pi*Zeta[3])/\[Epsilon]^2 + (1537*CA^3*Zeta[3])/
   (1152*\[Epsilon]) - (41*CA^2*nf*Zeta[3])/(64*\[Epsilon]) + 
  (155*CA*nf^2*Zeta[3])/(1296*\[Epsilon]) + (((2893*I)/2304)*CA^3*Pi*Zeta[3])/
   \[Epsilon] - (((311*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] + 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - (73*CA^3*Pi^2*Zeta[3])/
   (768*\[Epsilon]) - (C4AA*Pi^2*Zeta[3])/(12*dA*TA*\[Epsilon]) - 
  (2575*CA^3*Zeta[3])/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (4945*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))*\[Epsilon]) + 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + x^(-1))*\[Epsilon]) - 
  (11*CA^3*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^3*Zeta[3])/(24*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (5*CA^2*nf*Zeta[3])/(48*(-1 + x^(-1))*x^3*\[Epsilon]) + 
  (CA*CF*nf*Zeta[3])/(16*(-1 + x^(-1))*x^3*\[Epsilon]) - 
  (CA^3*Zeta[3])/(192*x^2*\[Epsilon]) + (CA^2*nf*Zeta[3])/
   (192*x^2*\[Epsilon]) - (CA^3*Zeta[3])/(12*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (5*CA^2*nf*Zeta[3])/(24*(-1 + x^(-1))*x^2*\[Epsilon]) - 
  (CA*CF*nf*Zeta[3])/(8*(-1 + x^(-1))*x^2*\[Epsilon]) + 
  (CA^3*Zeta[3])/(192*x*\[Epsilon]) - (CA^2*nf*Zeta[3])/(192*x*\[Epsilon]) + 
  (2647*CA^3*Zeta[3])/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5917*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF*nf*Zeta[3])/(54*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA^3*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*Zeta[3])/(96*\[Epsilon]) - (CA^2*nf*x*Zeta[3])/(96*\[Epsilon]) - 
  (2639*CA^3*G[0, x]*Zeta[3])/2304 - (19*CA^2*nf*G[0, x]*Zeta[3])/1152 + 
  (3*CA*CF*nf*G[0, x]*Zeta[3])/32 + (47*CA*nf^2*G[0, x]*Zeta[3])/432 + 
  ((5159*I)/2304)*CA^3*Pi*G[0, x]*Zeta[3] - ((661*I)/1152)*CA^2*nf*Pi*G[0, x]*
   Zeta[3] + (I/6)*CA*CF*nf*Pi*G[0, x]*Zeta[3] - 
  (75*CA^3*Pi^2*G[0, x]*Zeta[3])/512 - (11*C4AA*G[0, x]*Zeta[3])/(12*dA*TA) - 
  (5*C4AF*nf*G[0, x]*Zeta[3])/(12*dA*TA) - 
  (((11*I)/24)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA) + (C4AA*Pi^2*G[0, x]*Zeta[3])/
   (4*dA*TA) - (2575*CA^3*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3) + 
  (4945*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^3) + 
  (19*CA*CF*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3) - 
  (11*CA^3*Pi^2*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^3) + 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (3179*CA^3*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))) + 
  (295*CA^2*nf*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))) + 
  (83*CA*CF*nf*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (65*CA*nf^2*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))) - 
  (((121*I)/2304)*CA^3*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (((133*I)/1152)*CA^2*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  ((I/8)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (143*CA^3*Pi^2*G[0, x]*Zeta[3])/(4608*(-1 + x^(-1))) - 
  (331*C4AA*G[0, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) + 
  (22*C4AF*nf*G[0, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))) - 
  (((11*I)/24)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  ((I/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (35*CA^3*G[0, x]*Zeta[3])/(864*(-1 + x^(-1))^3*x^6) + 
  (35*CA^2*nf*G[0, x]*Zeta[3])/(864*(-1 + x^(-1))^3*x^6) + 
  (35*C4AA*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^6) - 
  (35*C4AF*nf*G[0, x]*Zeta[3])/(18*dA*TA*(-1 + x^(-1))^3*x^6) + 
  (CA^3*G[0, x]*Zeta[3])/(36*(-1 + x^(-1))^3*x^5) - 
  (5*CA^2*nf*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x^5) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x^5) - 
  (109*C4AA*G[0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (109*C4AF*nf*G[0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^3*x^5) + 
  (97*CA^3*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x^4) - 
  (91*CA^2*nf*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x^4) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^4) + 
  (67*C4AA*G[0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3*x^4) - 
  (107*C4AF*nf*G[0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3*x^4) + 
  (91*CA^3*G[0, x]*Zeta[3])/(864*(-1 + x^(-1))*x^4) - 
  (91*CA^2*nf*G[0, x]*Zeta[3])/(864*(-1 + x^(-1))*x^4) + 
  (((107*I)/288)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^4) - 
  (((137*I)/288)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^4) + 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^4) - 
  (23*C4AA*G[0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^4) + 
  (23*C4AF*nf*G[0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x^4) + 
  (((43*I)/12)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^4) - 
  (((43*I)/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^4) - 
  (7*CA^3*G[0, x]*Zeta[3])/(108*x^3) + (7*CA^2*nf*G[0, x]*Zeta[3])/
   (108*x^3) - (((107*I)/288)*CA^3*Pi*G[0, x]*Zeta[3])/x^3 + 
  (((137*I)/288)*CA^2*nf*Pi*G[0, x]*Zeta[3])/x^3 - 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/x^3 + 
  (17*C4AA*G[0, x]*Zeta[3])/(18*dA*TA*x^3) - (17*C4AF*nf*G[0, x]*Zeta[3])/
   (9*dA*TA*x^3) - (((43*I)/12)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*x^3) + 
  (((43*I)/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*x^3) + 
  (17695*CA^3*G[0, x]*Zeta[3])/(6912*(-1 + x^(-1))^3*x^3) - 
  (293*CA^2*nf*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) + 
  (11*CA^3*Pi^2*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^3*x^3) - 
  (575*C4AA*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (166*C4AF*nf*G[0, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (1837*CA^3*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))*x^3) + 
  (1819*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x^3) - 
  (((385*I)/576)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^3) + 
  (((715*I)/576)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^3) - 
  (((5*I)/12)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^3) + 
  (19*C4AA*G[0, x]*Zeta[3])/(16*dA*TA*(-1 + x^(-1))*x^3) - 
  (25*C4AF*nf*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))*x^3) - 
  (((35*I)/6)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^3) + 
  (((185*I)/12)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^3) + 
  (133*CA^3*G[0, x]*Zeta[3])/(384*x^2) - (151*CA^2*nf*G[0, x]*Zeta[3])/
   (384*x^2) + (CA*CF*nf*G[0, x]*Zeta[3])/(32*x^2) + 
  (((19*I)/64)*CA^3*Pi*G[0, x]*Zeta[3])/x^2 - 
  (((49*I)/64)*CA^2*nf*Pi*G[0, x]*Zeta[3])/x^2 + 
  (((5*I)/16)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/x^2 - 
  (47*C4AA*G[0, x]*Zeta[3])/(48*dA*TA*x^2) + (65*C4AF*nf*G[0, x]*Zeta[3])/
   (24*dA*TA*x^2) + (((9*I)/4)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*x^2) - 
  (((33*I)/4)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*x^2) - 
  (7213*CA^3*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) + 
  (4345*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x^2) - 
  (11*CA^3*Pi^2*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) + 
  (47*C4AA*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (10*C4AF*nf*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3*C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (733*CA^3*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x^2) - 
  (901*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x^2) + 
  (11*CA*CF*nf*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))*x^2) + 
  (((35*I)/64)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^2) - 
  (((39*I)/32)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^2) + 
  (((5*I)/8)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x^2) - 
  (191*C4AA*G[0, x]*Zeta[3])/(48*dA*TA*(-1 + x^(-1))*x^2) - 
  (43*C4AF*nf*G[0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))*x^2) - 
  ((9*I)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^2) - 
  (41*CA^3*G[0, x]*Zeta[3])/(192*x) + (17*CA^2*nf*G[0, x]*Zeta[3])/(48*x) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(8*x) - ((I/4)*CA^3*Pi*G[0, x]*Zeta[3])/x + 
  (((29*I)/64)*CA^2*nf*Pi*G[0, x]*Zeta[3])/x - 
  (((5*I)/16)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/x + (14*C4AA*G[0, x]*Zeta[3])/
   (3*dA*TA*x) - (10*C4AF*nf*G[0, x]*Zeta[3])/(3*dA*TA*x) + 
  (((9*I)/4)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*x) + 
  (((3*I)/4)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*x) + 
  (7573*CA^3*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x) - 
  (4777*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*x) - 
  (11*CA*CF*nf*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) + 
  (11*CA^3*Pi^2*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x) - 
  (27*C4AA*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (9*C4AF*nf*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (3*C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (2825*CA^3*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))*x) - 
  (565*CA^2*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))*x) - 
  (61*CA*CF*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (65*CA*nf^2*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))*x) - 
  (((455*I)/2304)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((655*I)/1152)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((7*I)/16)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (143*CA^3*Pi^2*G[0, x]*Zeta[3])/(4608*(-1 + x^(-1))*x) + 
  (335*C4AA*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (49*C4AF*nf*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (((65*I)/24)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  (((7*I)/12)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, x]*Zeta[3])/64 - (CA^2*nf*x*G[0, x]*Zeta[3])/64 + 
  (CA^3*x*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (CA^3*G[0, x]*Zeta[3])/(8*\[Epsilon]^2) - (3685*CA^3*G[0, x]*Zeta[3])/
   (2304*\[Epsilon]) + (383*CA^2*nf*G[0, x]*Zeta[3])/(1152*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(24*\[Epsilon]) - 
  (((7*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] + 
  (2101*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (239*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*\[Epsilon]) - 
  (2101*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (239*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x*\[Epsilon]) + 
  (59*CA^3*G[1, x]*Zeta[3])/32 - (71*CA^2*nf*G[1, x]*Zeta[3])/144 - 
  (3*CA*CF*nf*G[1, x]*Zeta[3])/32 - (7*CA*nf^2*G[1, x]*Zeta[3])/54 - 
  ((781*I)/768)*CA^3*Pi*G[1, x]*Zeta[3] + ((45*I)/128)*CA^2*nf*Pi*G[1, x]*
   Zeta[3] - (I/6)*CA*CF*nf*Pi*G[1, x]*Zeta[3] + 
  (91*CA^3*Pi^2*G[1, x]*Zeta[3])/1152 + (11*C4AA*G[1, x]*Zeta[3])/
   (12*dA*TA) + (5*C4AF*nf*G[1, x]*Zeta[3])/(12*dA*TA) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(12*dA*TA) + (26723*CA^3*G[1, x]*Zeta[3])/
   (6912*(-1 + x^(-1))) - (5273*CA^2*nf*G[1, x]*Zeta[3])/
   (3456*(-1 + x^(-1))) - (83*CA*CF*nf*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))) + 
  (79*CA^3*Pi^2*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))) + 
  (331*C4AA*G[1, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) - 
  (22*C4AF*nf*G[1, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (35*CA^3*G[1, x]*Zeta[3])/(864*(-1 + x^(-1))*x^4) + 
  (35*CA^2*nf*G[1, x]*Zeta[3])/(864*(-1 + x^(-1))*x^4) + 
  (35*C4AA*G[1, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x^4) - 
  (35*C4AF*nf*G[1, x]*Zeta[3])/(18*dA*TA*(-1 + x^(-1))*x^4) + 
  (11*CA^3*G[1, x]*Zeta[3])/(288*x^3) - (11*CA^2*nf*G[1, x]*Zeta[3])/
   (288*x^3) + (((5*I)/36)*CA^3*Pi*G[1, x]*Zeta[3])/x^3 - 
  (((13*I)/72)*CA^2*nf*Pi*G[1, x]*Zeta[3])/x^3 + 
  ((I/24)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/x^3 - (11*C4AA*G[1, x]*Zeta[3])/
   (12*dA*TA*x^3) + (11*C4AF*nf*G[1, x]*Zeta[3])/(6*dA*TA*x^3) + 
  (((5*I)/3)*C4AA*Pi*G[1, x]*Zeta[3])/(dA*TA*x^3) - 
  (((10*I)/3)*C4AF*nf*Pi*G[1, x]*Zeta[3])/(dA*TA*x^3) + 
  (205*CA^3*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))*x^3) - 
  (419*CA^2*nf*G[1, x]*Zeta[3])/(864*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))*x^3) - 
  (37*C4AA*G[1, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))*x^3) + 
  (37*C4AF*nf*G[1, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x^3) - 
  (11*CA^3*G[1, x]*Zeta[3])/(32*x^2) + (3*CA^2*nf*G[1, x]*Zeta[3])/(8*x^2) - 
  (CA*CF*nf*G[1, x]*Zeta[3])/(32*x^2) - (((5*I)/48)*CA^3*Pi*G[1, x]*Zeta[3])/
   x^2 + (((7*I)/24)*CA^2*nf*Pi*G[1, x]*Zeta[3])/x^2 - 
  ((I/8)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/x^2 + (9*C4AA*G[1, x]*Zeta[3])/
   (8*dA*TA*x^2) - (9*C4AF*nf*G[1, x]*Zeta[3])/(4*dA*TA*x^2) - 
  (((5*I)/4)*C4AA*Pi*G[1, x]*Zeta[3])/(dA*TA*x^2) + 
  ((4*I)*C4AF*nf*Pi*G[1, x]*Zeta[3])/(dA*TA*x^2) - 
  (181*CA^3*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))*x^2) + 
  (259*CA^2*nf*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))*x^2) - 
  (17*CA*CF*nf*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))*x^2) + 
  (65*C4AA*G[1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))*x^2) + 
  (4*C4AF*nf*G[1, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))*x^2) + 
  (7*CA^3*G[1, x]*Zeta[3])/(64*x) - (21*CA^2*nf*G[1, x]*Zeta[3])/(64*x) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(8*x) + ((I/24)*CA^3*Pi*G[1, x]*Zeta[3])/x - 
  ((I/6)*CA^2*nf*Pi*G[1, x]*Zeta[3])/x + ((I/8)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/
   x - (9*C4AA*G[1, x]*Zeta[3])/(8*dA*TA*x) + ((I/2)*C4AA*Pi*G[1, x]*Zeta[3])/
   (dA*TA*x) - (I*C4AF*nf*Pi*G[1, x]*Zeta[3])/(dA*TA*x) - 
  (25343*CA^3*G[1, x]*Zeta[3])/(6912*(-1 + x^(-1))*x) + 
  (3683*CA^2*nf*G[1, x]*Zeta[3])/(3456*(-1 + x^(-1))*x) + 
  (131*CA*CF*nf*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))*x) - 
  (79*CA^3*Pi^2*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) - 
  (559*C4AA*G[1, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (73*C4AF*nf*G[1, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x) - 
  (CA^3*x*G[1, x]*Zeta[3])/64 + (CA^2*nf*x*G[1, x]*Zeta[3])/64 - 
  (CA^3*x*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (CA^3*G[1, x]*Zeta[3])/(16*\[Epsilon]^2) + (2893*CA^3*G[1, x]*Zeta[3])/
   (2304*\[Epsilon]) - (311*CA^2*nf*G[1, x]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(24*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (803*CA^3*G[0, 0, x]*Zeta[3])/2304 + (265*CA^2*nf*G[0, 0, x]*Zeta[3])/
   1152 - (CA*CF*nf*G[0, 0, x]*Zeta[3])/6 - ((7*I)/16)*CA^3*Pi*G[0, 0, x]*
   Zeta[3] + (11*C4AA*G[0, 0, x]*Zeta[3])/(6*dA*TA) - 
  (2*C4AF*nf*G[0, 0, x]*Zeta[3])/(3*dA*TA) + (2101*CA^3*G[0, 0, x]*Zeta[3])/
   (768*(-1 + x^(-1))^3) - (239*CA^2*nf*G[0, 0, x]*Zeta[3])/
   (384*(-1 + x^(-1))^3) + (CA*CF*nf*G[0, 0, x]*Zeta[3])/
   (8*(-1 + x^(-1))^3) + (1727*CA^3*G[0, 0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))) - (37*CA^2*nf*G[0, 0, x]*Zeta[3])/
   (576*(-1 + x^(-1))) - (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (11*C4AA*G[0, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (2*C4AF*nf*G[0, 0, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - 
  (7*CA^3*G[0, 0, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^6) + 
  (3*CA^2*nf*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^6) - 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^6) - 
  (3*C4AA*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^6) + 
  (3*C4AF*nf*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^6) + 
  (73*CA^3*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x^5) - 
  (79*CA^2*nf*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x^5) + 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^5) + 
  (8*C4AA*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^5) - 
  (29*C4AF*nf*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^5) - 
  (163*CA^3*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x^4) + 
  (71*CA^2*nf*G[0, 0, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^4) - 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^4) - 
  (17*C4AA*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^4) + 
  (28*C4AF*nf*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^4) - 
  (71*CA^3*G[0, 0, x]*Zeta[3])/(288*(-1 + x^(-1))*x^4) + 
  (89*CA^2*nf*G[0, 0, x]*Zeta[3])/(288*(-1 + x^(-1))*x^4) - 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x^4) - 
  (19*C4AA*G[0, 0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^4) + 
  (19*C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x^4) + 
  (113*CA^3*G[0, 0, x]*Zeta[3])/(288*x^3) - (143*CA^2*nf*G[0, 0, x]*Zeta[3])/
   (288*x^3) + (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(48*x^3) + 
  (37*C4AA*G[0, 0, x]*Zeta[3])/(12*dA*TA*x^3) - 
  (37*C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA*x^3) - 
  (191*CA^3*G[0, 0, x]*Zeta[3])/(256*(-1 + x^(-1))^3*x^3) - 
  (289*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^3*x^3) + 
  (18*C4AA*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (27*C4AF*nf*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (145*CA^3*G[0, 0, x]*Zeta[3])/(576*(-1 + x^(-1))*x^3) - 
  (487*CA^2*nf*G[0, 0, x]*Zeta[3])/(576*(-1 + x^(-1))*x^3) + 
  (3*CA*CF*nf*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x^3) - 
  (5*C4AA*G[0, 0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^3) - 
  (53*C4AF*nf*G[0, 0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^3) - 
  (21*CA^3*G[0, 0, x]*Zeta[3])/(64*x^2) + (51*CA^2*nf*G[0, 0, x]*Zeta[3])/
   (64*x^2) - (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(16*x^2) - 
  (3*C4AA*G[0, 0, x]*Zeta[3])/(2*dA*TA*x^2) + (27*C4AF*nf*G[0, 0, x]*Zeta[3])/
   (4*dA*TA*x^2) + (5383*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) - 
  (461*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x^2) + 
  (3*CA*CF*nf*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2) - 
  (19*C4AA*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (13*C4AF*nf*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (17*CA^3*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))*x^2) + 
  (85*CA^2*nf*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))*x^2) - 
  (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x^2) + 
  (37*C4AA*G[0, 0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))*x^2) - 
  (2*C4AF*nf*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^2) + 
  (3*CA^3*G[0, 0, x]*Zeta[3])/(8*x) - (31*CA^2*nf*G[0, 0, x]*Zeta[3])/
   (64*x) + (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(16*x) - 
  (21*C4AA*G[0, 0, x]*Zeta[3])/(4*dA*TA*x) + (3*C4AF*nf*G[0, 0, x]*Zeta[3])/
   (4*dA*TA*x) - (6079*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x) + 
  (665*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x) - 
  (3*CA*CF*nf*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x) + 
  (2*C4AA*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (5*C4AF*nf*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (1631*CA^3*G[0, 0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) - 
  (41*CA^2*nf*G[0, 0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (25*CA*CF*nf*G[0, 0, x]*Zeta[3])/(48*(-1 + x^(-1))*x) - 
  (109*C4AA*G[0, 0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x) + 
  (47*C4AF*nf*G[0, 0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x) + 
  (7*CA^3*G[0, 0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (5291*CA^3*G[0, 1, x]*Zeta[3])/2304 - (673*CA^2*nf*G[0, 1, x]*Zeta[3])/
   1152 + (CA*CF*nf*G[0, 1, x]*Zeta[3])/6 + ((37*I)/96)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] - (11*C4AA*G[0, 1, x]*Zeta[3])/(6*dA*TA) + 
  (2*C4AF*nf*G[0, 1, x]*Zeta[3])/(3*dA*TA) - (I*C4AA*Pi*G[0, 1, x]*Zeta[3])/
   (dA*TA) - (121*CA^3*G[0, 1, x]*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (133*CA^2*nf*G[0, 1, x]*Zeta[3])/(1152*(-1 + x^(-1))) + 
  (CA*CF*nf*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (11*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) + 
  (107*CA^3*G[0, 1, x]*Zeta[3])/(288*(-1 + x^(-1))*x^4) - 
  (137*CA^2*nf*G[0, 1, x]*Zeta[3])/(288*(-1 + x^(-1))*x^4) + 
  (5*CA*CF*nf*G[0, 1, x]*Zeta[3])/(48*(-1 + x^(-1))*x^4) + 
  (43*C4AA*G[0, 1, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^4) - 
  (43*C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x^4) - 
  (113*CA^3*G[0, 1, x]*Zeta[3])/(288*x^3) + (143*CA^2*nf*G[0, 1, x]*Zeta[3])/
   (288*x^3) - (5*CA*CF*nf*G[0, 1, x]*Zeta[3])/(48*x^3) - 
  (37*C4AA*G[0, 1, x]*Zeta[3])/(12*dA*TA*x^3) + 
  (37*C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*x^3) - 
  (385*CA^3*G[0, 1, x]*Zeta[3])/(576*(-1 + x^(-1))*x^3) + 
  (715*CA^2*nf*G[0, 1, x]*Zeta[3])/(576*(-1 + x^(-1))*x^3) - 
  (5*CA*CF*nf*G[0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))*x^3) - 
  (35*C4AA*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x^3) + 
  (185*C4AF*nf*G[0, 1, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x^3) + 
  (21*CA^3*G[0, 1, x]*Zeta[3])/(64*x^2) - (51*CA^2*nf*G[0, 1, x]*Zeta[3])/
   (64*x^2) + (5*CA*CF*nf*G[0, 1, x]*Zeta[3])/(16*x^2) + 
  (3*C4AA*G[0, 1, x]*Zeta[3])/(2*dA*TA*x^2) - (27*C4AF*nf*G[0, 1, x]*Zeta[3])/
   (4*dA*TA*x^2) + (35*CA^3*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))*x^2) - 
  (39*CA^2*nf*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))*x^2) + 
  (5*CA*CF*nf*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))*x^2) - 
  (9*C4AF*nf*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^2) - 
  (3*CA^3*G[0, 1, x]*Zeta[3])/(8*x) + (31*CA^2*nf*G[0, 1, x]*Zeta[3])/
   (64*x) - (5*CA*CF*nf*G[0, 1, x]*Zeta[3])/(16*x) + 
  (21*C4AA*G[0, 1, x]*Zeta[3])/(4*dA*TA*x) - (3*C4AF*nf*G[0, 1, x]*Zeta[3])/
   (4*dA*TA*x) - (455*CA^3*G[0, 1, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (655*CA^2*nf*G[0, 1, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))*x) + 
  (65*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*G[0, 1, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))*x) - 
  (7*CA^3*G[0, 1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (2123*CA^3*G[1, 0, x]*Zeta[3])/2304 - (385*CA^2*nf*G[1, 0, x]*Zeta[3])/
   1152 + (CA*CF*nf*G[1, 0, x]*Zeta[3])/6 + ((13*I)/96)*CA^3*Pi*G[1, 0, x]*
   Zeta[3] - (11*C4AA*G[1, 0, x]*Zeta[3])/(24*dA*TA) + 
  (C4AF*nf*G[1, 0, x]*Zeta[3])/(6*dA*TA) + ((I/2)*C4AA*Pi*G[1, 0, x]*Zeta[3])/
   (dA*TA) - (1111*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))) + 
  (23*CA^2*nf*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (11*C4AA*G[1, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*G[1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x^4) + 
  (CA^2*nf*G[1, 0, x]*Zeta[3])/(6*(-1 + x^(-1))*x^4) - 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))*x^4) - 
  (2*C4AA*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^4) + 
  (4*C4AF*nf*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^4) - 
  (11*CA^3*G[1, 0, x]*Zeta[3])/(72*x^3) + (7*CA^2*nf*G[1, 0, x]*Zeta[3])/
   (36*x^3) - (CA*CF*nf*G[1, 0, x]*Zeta[3])/(24*x^3) - 
  (4*C4AA*G[1, 0, x]*Zeta[3])/(3*dA*TA*x^3) + (8*C4AF*nf*G[1, 0, x]*Zeta[3])/
   (3*dA*TA*x^3) + (5*CA^3*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))*x^3) - 
  (19*CA^2*nf*G[1, 0, x]*Zeta[3])/(48*(-1 + x^(-1))*x^3) + 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))*x^3) + 
  (25*C4AA*G[1, 0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))*x^3) - 
  (11*C4AF*nf*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^3) + 
  (CA^3*G[1, 0, x]*Zeta[3])/(8*x^2) - (5*CA^2*nf*G[1, 0, x]*Zeta[3])/
   (16*x^2) + (CA*CF*nf*G[1, 0, x]*Zeta[3])/(8*x^2) + 
  (3*C4AA*G[1, 0, x]*Zeta[3])/(4*dA*TA*x^2) - (3*C4AF*nf*G[1, 0, x]*Zeta[3])/
   (dA*TA*x^2) - (11*CA^3*G[1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))*x^2) + 
  (CA^2*nf*G[1, 0, x]*Zeta[3])/(3*(-1 + x^(-1))*x^2) - 
  (37*C4AA*G[1, 0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))*x^2) + 
  (11*C4AF*nf*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x^2) - 
  (CA^3*G[1, 0, x]*Zeta[3])/(8*x) + (3*CA^2*nf*G[1, 0, x]*Zeta[3])/(16*x) - 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(8*x) + (3*C4AA*G[1, 0, x]*Zeta[3])/
   (2*dA*TA*x) + (413*CA^3*G[1, 0, x]*Zeta[3])/(256*(-1 + x^(-1))*x) - 
  (109*CA^2*nf*G[1, 0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))*x) + 
  (51*C4AA*G[1, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))*x) - 
  (9*C4AF*nf*G[1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))*x) - 
  (7*CA^3*G[1, 0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (4367*CA^3*G[1, 1, x]*Zeta[3])/768 + (461*CA^2*nf*G[1, 1, x]*Zeta[3])/384 - 
  (CA*CF*nf*G[1, 1, x]*Zeta[3])/6 - ((11*I)/24)*CA^3*Pi*G[1, 1, x]*Zeta[3] - 
  (11*C4AA*G[1, 1, x]*Zeta[3])/(8*dA*TA) + (C4AF*nf*G[1, 1, x]*Zeta[3])/
   (2*dA*TA) + ((I/2)*C4AA*Pi*G[1, 1, x]*Zeta[3])/(dA*TA) + 
  (43*CA^3*G[1, 1, x]*Zeta[3])/(288*x^3) - (55*CA^2*nf*G[1, 1, x]*Zeta[3])/
   (288*x^3) + (CA*CF*nf*G[1, 1, x]*Zeta[3])/(24*x^3) + 
  (17*C4AA*G[1, 1, x]*Zeta[3])/(12*dA*TA*x^3) - 
  (17*C4AF*nf*G[1, 1, x]*Zeta[3])/(6*dA*TA*x^3) - 
  (23*CA^3*G[1, 1, x]*Zeta[3])/(192*x^2) + (59*CA^2*nf*G[1, 1, x]*Zeta[3])/
   (192*x^2) - (CA*CF*nf*G[1, 1, x]*Zeta[3])/(8*x^2) - 
  (7*C4AA*G[1, 1, x]*Zeta[3])/(8*dA*TA*x^2) + (13*C4AF*nf*G[1, 1, x]*Zeta[3])/
   (4*dA*TA*x^2) + (5*CA^3*G[1, 1, x]*Zeta[3])/(48*x) - 
  (35*CA^2*nf*G[1, 1, x]*Zeta[3])/(192*x) + (CA*CF*nf*G[1, 1, x]*Zeta[3])/
   (8*x) - (C4AA*G[1, 1, x]*Zeta[3])/(dA*TA*x) - 
  (C4AF*nf*G[1, 1, x]*Zeta[3])/(4*dA*TA*x) + (19*CA^3*G[1, 1, x]*Zeta[3])/
   (64*\[Epsilon]) + (25*CA^3*G[0, 0, 0, x]*Zeta[3])/96 - 
  (C4AA*G[0, 0, 0, x]*Zeta[3])/(dA*TA) - (9*CA^3*G[0, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3) - (CA^3*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))) - 
  (C4AA*G[0, 0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (9*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) - 
  (27*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (27*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) + 
  (CA^3*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))*x) + 
  (C4AA*G[0, 0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (7*CA^3*G[0, 0, 1, x]*Zeta[3])/16 - (3*CA^3*G[0, 1, 0, x]*Zeta[3])/8 + 
  (3*C4AA*G[0, 1, 0, x]*Zeta[3])/(2*dA*TA) + (CA^3*G[0, 1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))) + (3*C4AA*G[0, 1, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))) - (CA^3*G[0, 1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))*x) - (3*C4AA*G[0, 1, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))*x) + (27*CA^3*G[0, 1, 1, x]*Zeta[3])/32 + 
  (3*C4AA*G[0, 1, 1, x]*Zeta[3])/(2*dA*TA) - (CA^3*G[1, 0, 0, x]*Zeta[3])/6 - 
  (C4AA*G[1, 0, 0, x]*Zeta[3])/(2*dA*TA) + (13*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (48*(-1 + x^(-1))) - (C4AA*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))) - (13*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (48*(-1 + x^(-1))*x) + (C4AA*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))*x) + (73*CA^3*G[1, 0, 1, x]*Zeta[3])/96 + 
  (2*C4AA*G[1, 0, 1, x]*Zeta[3])/(dA*TA) + (5*CA^3*G[1, 1, 0, x]*Zeta[3])/6 - 
  (C4AA*G[1, 1, 0, x]*Zeta[3])/(2*dA*TA) - CA^3*G[1, 1, 1, x]*Zeta[3] - 
  (3*C4AA*G[1, 1, 1, x]*Zeta[3])/(2*dA*TA) - 
  (1537*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (123*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (155*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/432 - ((2893*I)/768)*CA^3*Pi*
   Log[Q2/\[Mu]2]*Zeta[3] + ((311*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  (I/8)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  (73*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/256 + 
  (C4AA*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TA) + 
  (2575*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))) - 
  (4945*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))) - 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))*x^3) + 
  (5*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))*x^3) - 
  (3*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))*x^3) + 
  (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*x^2) - (CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*x^2) + (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))*x^2) - 
  (5*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))*x^2) + 
  (3*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))*x^2) - 
  (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*x) + (CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*x) - (2647*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))*x) + 
  (5917*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))*x) - 
  (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(18*(-1 + x^(-1))*x) - 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))*x) - 
  (CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/32 + (CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/
   32 - (5*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (4675*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (473*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(24*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (3685*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 - 
  (383*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  ((21*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (2101*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))) + 
  (239*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (2101*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))*x) - 
  (239*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))*x) - 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) - 
  (2893*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 + 
  (311*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 - 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  ((3*I)/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (21*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (21*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (21*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (57*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (4675*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (473*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/768 - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/16 - ((9*I)/32)*CA^3*Pi*
   Log[Q2/\[Mu]2]^2*Zeta[3] + (15*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (128*\[Epsilon]) + (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/16 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (15*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/128 + (CA^3*Zeta[3]^2)/6 + 
  (11*C4AA*Zeta[3]^2)/(4*dA*TA) + (293*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))^2) - (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^2) + 
  (293*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))^2*x^2) - 
  (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (293*CA^3*Zeta[3]^2)/(1152*(-1 + x^(-1))^2*x) + 
  (6*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^2*x) - (3971*CA^3*Zeta[5])/1152 + 
  (361*CA^2*nf*Zeta[5])/576 + ((7*I)/192)*CA^3*Pi*Zeta[5] + 
  (55*C4AA*Zeta[5])/(6*dA*TA) - (10*C4AF*nf*Zeta[5])/(3*dA*TA) - 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA) - (26543*CA^3*Zeta[5])/
   (3840*(-1 + x^(-1))^2) + (7799*CA^2*nf*Zeta[5])/(5760*(-1 + x^(-1))^2) - 
  (7*CA*CF*nf*Zeta[5])/(72*(-1 + x^(-1))^2) + 
  (55*C4AA*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2) - 
  (10*C4AF*nf*Zeta[5])/(3*dA*TA*(-1 + x^(-1))^2) + 
  (((1157*I)/960)*CA^3*Pi*Zeta[5])/(-1 + x^(-1)) - 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))) - 
  (5*CA^3*Zeta[5])/(144*(-1 + x^(-1))^2*x^5) + 
  (5*CA^2*nf*Zeta[5])/(144*(-1 + x^(-1))^2*x^5) + 
  (5*C4AA*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x^5) - 
  (5*C4AF*nf*Zeta[5])/(3*dA*TA*(-1 + x^(-1))^2*x^5) + 
  (335*CA^3*Zeta[5])/(288*(-1 + x^(-1))^2*x^4) + 
  (25*CA^2*nf*Zeta[5])/(288*(-1 + x^(-1))^2*x^4) - 
  (5*CA*CF*nf*Zeta[5])/(8*(-1 + x^(-1))^2*x^4) + 
  (115*C4AA*Zeta[5])/(12*dA*TA*(-1 + x^(-1))^2*x^4) - 
  (25*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x^4) + 
  (5*CA^3*Zeta[5])/(144*x^3) - (5*CA^2*nf*Zeta[5])/(144*x^3) - 
  (5*C4AA*Zeta[5])/(6*dA*TA*x^3) + (5*C4AF*nf*Zeta[5])/(3*dA*TA*x^3) - 
  (125*CA^3*Zeta[5])/(36*(-1 + x^(-1))^2*x^3) - 
  (125*CA^2*nf*Zeta[5])/(288*(-1 + x^(-1))^2*x^3) + 
  (15*CA*CF*nf*Zeta[5])/(8*(-1 + x^(-1))^2*x^3) - 
  (175*C4AA*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x^3) + 
  (125*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x^3) - 
  (35*CA^3*Zeta[5])/(32*x^2) - (5*CA^2*nf*Zeta[5])/(32*x^2) + 
  (5*CA*CF*nf*Zeta[5])/(8*x^2) - (45*C4AA*Zeta[5])/(4*dA*TA*x^2) + 
  (15*C4AF*nf*Zeta[5])/(2*dA*TA*x^2) - (12743*CA^3*Zeta[5])/
   (3840*(-1 + x^(-1))^2*x^2) + (10499*CA^2*nf*Zeta[5])/
   (5760*(-1 + x^(-1))^2*x^2) - (71*CA*CF*nf*Zeta[5])/
   (36*(-1 + x^(-1))^2*x^2) + (425*C4AA*Zeta[5])/(12*dA*TA*(-1 + x^(-1))^2*
    x^2) - (155*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (5*CA^3*Zeta[5])/(4*x) + (5*CA^2*nf*Zeta[5])/(32*x) - 
  (5*CA*CF*nf*Zeta[5])/(8*x) + (15*C4AA*Zeta[5])/(2*dA*TA*x) - 
  (15*C4AF*nf*Zeta[5])/(2*dA*TA*x) + (24143*CA^3*Zeta[5])/
   (1920*(-1 + x^(-1))^2*x) - (8249*CA^2*nf*Zeta[5])/
   (2880*(-1 + x^(-1))^2*x) + (59*CA*CF*nf*Zeta[5])/(72*(-1 + x^(-1))^2*x) - 
  (155*C4AA*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x) + 
  (85*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^2*x) - 
  (((1157*I)/960)*CA^3*Pi*Zeta[5])/((-1 + x^(-1))*x) + 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))*x) + 
  (13*CA^3*Zeta[5])/(64*\[Epsilon]) - (C4AA*Zeta[5])/(4*dA*TA*\[Epsilon]) - 
  (49*CA^3*Zeta[5])/(160*(-1 + x^(-1))*\[Epsilon]) + 
  (49*CA^3*Zeta[5])/(160*(-1 + x^(-1))*x*\[Epsilon]) + 
  (41*CA^3*G[0, x]*Zeta[5])/192 + (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA) - 
  (147*CA^3*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^3) + 
  (3*C4AA*G[0, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (1157*CA^3*G[0, x]*Zeta[5])/(960*(-1 + x^(-1))) + 
  (11*C4AA*G[0, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))) + 
  (147*CA^3*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^3*x^3) - 
  (3*C4AA*G[0, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (441*CA^3*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^3*x^2) + 
  (9*C4AA*G[0, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (441*CA^3*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^3*x) - 
  (9*C4AA*G[0, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (1157*CA^3*G[0, x]*Zeta[5])/(960*(-1 + x^(-1))*x) - 
  (11*C4AA*G[0, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (7*CA^3*G[1, x]*Zeta[5])/192 - (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA) + 
  (1157*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))) - 
  (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))) - 
  (1157*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))*x) + 
  (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (39*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/64 + (3*C4AA*Log[Q2/\[Mu]2]*Zeta[5])/
   (4*dA*TA) + (147*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))) - 
  (147*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))*x), 
 ((38*I)/729)*CA*nf^2*Pi + (3635*CA^3*Pi^2)/3456 - 
  (5735*CA^2*nf*Pi^2)/13824 - (7*CA*CF*nf*Pi^2)/128 + 
  (409*CA*nf^2*Pi^2)/13824 + ((33599*I)/62208)*CA^3*Pi^3 - 
  ((9857*I)/62208)*CA^2*nf*Pi^3 - (I/128)*CA*CF*nf*Pi^3 - 
  ((5*I)/2592)*CA*nf^2*Pi^3 + (39889*CA^3*Pi^4)/311040 - 
  (59737*CA^2*nf*Pi^4)/1244160 - (7*CA*CF*nf*Pi^4)/1280 + 
  (17*CA*nf^2*Pi^4)/6480 - ((2387*I)/51840)*CA^3*Pi^5 + 
  ((347*I)/51840)*CA^2*nf*Pi^5 + ((29*I)/17280)*CA*CF*nf*Pi^5 + 
  (10283*CA^3*Pi^6)/1990656 + (13*C4AA*Pi^2)/(72*dA*TA) - 
  (13*C4AF*nf*Pi^2)/(36*dA*TA) + (((73*I)/162)*C4AA*Pi^3)/(dA*TA) - 
  (((65*I)/162)*C4AF*nf*Pi^3)/(dA*TA) - (7709*C4AA*Pi^4)/(51840*dA*TA) + 
  (451*C4AF*nf*Pi^4)/(5184*dA*TA) + (((143*I)/2160)*C4AA*Pi^5)/(dA*TA) - 
  (((13*I)/540)*C4AF*nf*Pi^5)/(dA*TA) - (71*C4AA*Pi^6)/(9072*dA*TA) + 
  (8218525*CA^3)/(3359232*(-1 + x^(-1))) - 
  (409363*CA^2*nf)/(1679616*(-1 + x^(-1))) - 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))) + 
  (409*CA*nf^2)/(209952*(-1 + x^(-1))) - (((527165*I)/186624)*CA^3*Pi)/
   (-1 + x^(-1)) + (((199789*I)/186624)*CA^2*nf*Pi)/(-1 + x^(-1)) + 
  (((1621*I)/6912)*CA*CF*nf*Pi)/(-1 + x^(-1)) + 
  (6305*CA^3*Pi^2)/(1119744*(-1 + x^(-1))) - (3731*CA^2*nf*Pi^2)/
   (69984*(-1 + x^(-1))) + (227*CA*CF*nf*Pi^2)/(13824*(-1 + x^(-1))) + 
  (803*CA*nf^2*Pi^2)/(41472*(-1 + x^(-1))) - (((10019*I)/124416)*CA^3*Pi^3)/
   (-1 + x^(-1)) + (((12593*I)/124416)*CA^2*nf*Pi^3)/(-1 + x^(-1)) - 
  ((I/2304)*CA*CF*nf*Pi^3)/(-1 + x^(-1)) - (604253*CA^3*Pi^4)/
   (9953280*(-1 + x^(-1))) + (141659*CA^2*nf*Pi^4)/(4976640*(-1 + x^(-1))) - 
  (107*CA*CF*nf*Pi^4)/(25920*(-1 + x^(-1))) - 
  (821*CA*nf^2*Pi^4)/(622080*(-1 + x^(-1))) - (((63941*I)/3317760)*CA^3*Pi^5)/
   (-1 + x^(-1)) - (((8681*I)/1658880)*CA^2*nf*Pi^5)/(-1 + x^(-1)) + 
  (((17*I)/17280)*CA*CF*nf*Pi^5)/(-1 + x^(-1)) + 
  (734689*CA^3*Pi^6)/(418037760*(-1 + x^(-1))) - 
  (((61*I)/144)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))) + 
  (((61*I)/72)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))) - 
  (545*C4AA*Pi^2)/(648*dA*TA*(-1 + x^(-1))) + 
  (545*C4AF*nf*Pi^2)/(324*dA*TA*(-1 + x^(-1))) - 
  (((97*I)/648)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))) - 
  (((77*I)/81)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))) + 
  (3017*C4AA*Pi^4)/(10368*dA*TA*(-1 + x^(-1))) - 
  (6661*C4AF*nf*Pi^4)/(25920*dA*TA*(-1 + x^(-1))) + 
  (((47*I)/540)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))) + 
  ((I/108)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))) + 
  (29*C4AA*Pi^6)/(3780*dA*TA*(-1 + x^(-1))) - 
  (8212693*CA^3)/(3359232*(-1 + x^(-1))*x) + 
  (403531*CA^2*nf)/(1679616*(-1 + x^(-1))*x) + 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))*x) - 
  (89*CA*nf^2)/(419904*(-1 + x^(-1))*x) + (((488969*I)/186624)*CA^3*Pi)/
   ((-1 + x^(-1))*x) - (((37759*I)/46656)*CA^2*nf*Pi)/((-1 + x^(-1))*x) - 
  (((1711*I)/6912)*CA*CF*nf*Pi)/((-1 + x^(-1))*x) + 
  (31963*CA^3*Pi^2)/(1119744*(-1 + x^(-1))*x) - 
  (3391*CA^2*nf*Pi^2)/(279936*(-1 + x^(-1))*x) - 
  (23*CA*CF*nf*Pi^2)/(13824*(-1 + x^(-1))*x) + 
  (101*CA*nf^2*Pi^2)/(41472*(-1 + x^(-1))*x) - (((63631*I)/124416)*CA^3*Pi^3)/
   ((-1 + x^(-1))*x) + (((20737*I)/124416)*CA^2*nf*Pi^3)/((-1 + x^(-1))*x) + 
  (((7*I)/768)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*x) - 
  (137203*CA^3*Pi^4)/(9953280*(-1 + x^(-1))*x) + 
  (28621*CA^2*nf*Pi^4)/(4976640*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^4)/(20736*(-1 + x^(-1))*x) + (821*CA*nf^2*Pi^4)/
   (622080*(-1 + x^(-1))*x) + (((209957*I)/3317760)*CA^3*Pi^5)/
   ((-1 + x^(-1))*x) - (((3491*I)/331776)*CA^2*nf*Pi^5)/((-1 + x^(-1))*x) - 
  (((17*I)/17280)*CA*CF*nf*Pi^5)/((-1 + x^(-1))*x) - 
  (734689*CA^3*Pi^6)/(418037760*(-1 + x^(-1))*x) + 
  (((5*I)/216)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))*x) - 
  (((5*I)/108)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AA*Pi^2)/(36*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*Pi^2)/(18*dA*TA*(-1 + x^(-1))*x) + 
  (((179*I)/1296)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))*x) + 
  (((145*I)/648)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))*x) - 
  (6703*C4AA*Pi^4)/(51840*dA*TA*(-1 + x^(-1))*x) + 
  (1897*C4AF*nf*Pi^4)/(25920*dA*TA*(-1 + x^(-1))*x) - 
  (((187*I)/4320)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))*x) + 
  (((17*I)/1080)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))*x) - 
  (29*C4AA*Pi^6)/(3780*dA*TA*(-1 + x^(-1))*x) - ((181*I)/6912)*CA*nf^2*Pi*x - 
  (25*CA^3*Pi^2*x)/6912 + (319*CA^2*nf*Pi^2*x)/6912 - (CA*CF*nf*Pi^2*x)/48 - 
  (149*CA*nf^2*Pi^2*x)/5184 + ((89*I)/2304)*CA^3*Pi^3*x - 
  ((91*I)/6912)*CA^2*nf*Pi^3*x - ((5*I)/1152)*CA*CF*nf*Pi^3*x - 
  ((7*I)/288)*CA*nf^2*Pi^3*x - (287*CA^3*Pi^4*x)/6480 + 
  (2117*CA^2*nf*Pi^4*x)/103680 + (49*CA*CF*nf*Pi^4*x)/4608 - 
  (97*CA*nf^2*Pi^4*x)/11520 - ((713*I)/17280)*CA^3*Pi^5*x + 
  ((49*I)/3456)*CA^2*nf*Pi^5*x + (I/3840)*CA*CF*nf*Pi^5*x - 
  (113*C4AA*Pi^2*x)/(288*dA*TA) + (113*C4AF*nf*Pi^2*x)/(144*dA*TA) - 
  (((161*I)/288)*C4AA*Pi^3*x)/(dA*TA) + (((89*I)/144)*C4AF*nf*Pi^3*x)/
   (dA*TA) + (1019*C4AA*Pi^4*x)/(8640*dA*TA) - 
  (163*C4AF*nf*Pi^4*x)/(2160*dA*TA) - (((103*I)/720)*C4AA*Pi^5*x)/(dA*TA) + 
  (((79*I)/1440)*C4AF*nf*Pi^5*x)/(dA*TA) - (CA^3*x)/(576*(-1 + x^(-1))) + 
  (CA^2*nf*x)/(288*(-1 + x^(-1))) - (CA*nf^2*x)/(576*(-1 + x^(-1))) + 
  (((79*I)/432)*CA^3*Pi*x)/(-1 + x^(-1)) - (((799*I)/3456)*CA^2*nf*Pi*x)/
   (-1 + x^(-1)) + ((I/96)*CA*CF*nf*Pi*x)/(-1 + x^(-1)) - 
  (11*CA^3*Pi^2*x)/(486*(-1 + x^(-1))) + (3415*CA^2*nf*Pi^2*x)/
   (62208*(-1 + x^(-1))) - (11*CA*CF*nf*Pi^2*x)/(576*(-1 + x^(-1))) - 
  (229*CA*nf^2*Pi^2*x)/(5184*(-1 + x^(-1))) + (((15775*I)/20736)*CA^3*Pi^3*x)/
   (-1 + x^(-1)) - (((10267*I)/20736)*CA^2*nf*Pi^3*x)/(-1 + x^(-1)) + 
  (155*CA^3*Pi^4*x)/(1728*(-1 + x^(-1))) - (463*CA^2*nf*Pi^4*x)/
   (8640*(-1 + x^(-1))) + (7*CA*CF*nf*Pi^4*x)/(11520*(-1 + x^(-1))) - 
  (((187*I)/2560)*CA^3*Pi^5*x)/(-1 + x^(-1)) + (((11*I)/256)*CA^2*nf*Pi^5*x)/
   (-1 + x^(-1)) + (((7*I)/9)*C4AA*Pi*x)/(dA*TA*(-1 + x^(-1))) - 
  (((14*I)/9)*C4AF*nf*Pi*x)/(dA*TA*(-1 + x^(-1))) + 
  (133*C4AA*Pi^2*x)/(162*dA*TA*(-1 + x^(-1))) - 
  (133*C4AF*nf*Pi^2*x)/(81*dA*TA*(-1 + x^(-1))) - 
  (((43*I)/216)*C4AA*Pi^3*x)/(dA*TA*(-1 + x^(-1))) + 
  (((151*I)/108)*C4AF*nf*Pi^3*x)/(dA*TA*(-1 + x^(-1))) - 
  (883*C4AA*Pi^4*x)/(8640*dA*TA*(-1 + x^(-1))) + 
  (241*C4AF*nf*Pi^4*x)/(1080*dA*TA*(-1 + x^(-1))) + 
  ((I/64)*C4AA*Pi^5*x)/(dA*TA*(-1 + x^(-1))) - (((19*I)/80)*C4AF*nf*Pi^5*x)/
   (dA*TA*(-1 + x^(-1))) - ((25*I)/2304)*CA*nf^2*Pi*x^2 + 
  (13*CA^3*Pi^2*x^2)/3456 - (109*CA^2*nf*Pi^2*x^2)/13824 + 
  (CA*CF*nf*Pi^2*x^2)/256 + (1219*CA*nf^2*Pi^2*x^2)/41472 - 
  (I/144)*CA^3*Pi^3*x^2 + ((7*I)/1728)*CA^2*nf*Pi^3*x^2 + 
  ((23*I)/864)*CA*nf^2*Pi^3*x^2 + (9173*CA^3*Pi^4*x^2)/414720 - 
  (2153*CA^2*nf*Pi^4*x^2)/414720 - (119*CA*CF*nf*Pi^4*x^2)/23040 + 
  (97*CA*nf^2*Pi^4*x^2)/11520 + ((1829*I)/69120)*CA^3*Pi^5*x^2 - 
  ((799*I)/34560)*CA^2*nf*Pi^5*x^2 - (I/3840)*CA*CF*nf*Pi^5*x^2 + 
  (61*C4AA*Pi^2*x^2)/(288*dA*TA) - (61*C4AF*nf*Pi^2*x^2)/(144*dA*TA) + 
  (((19*I)/144)*C4AA*Pi^3*x^2)/(dA*TA) - (((19*I)/72)*C4AF*nf*Pi^3*x^2)/
   (dA*TA) - (71*C4AA*Pi^4*x^2)/(3456*dA*TA) + 
  (215*C4AF*nf*Pi^4*x^2)/(1728*dA*TA) + (((31*I)/2880)*C4AA*Pi^5*x^2)/
   (dA*TA) + (((17*I)/1440)*C4AF*nf*Pi^5*x^2)/(dA*TA) + 
  (((113*I)/5184)*CA^3*Pi*x^2)/(-1 + x^(-1)) - 
  (((623*I)/20736)*CA^2*nf*Pi*x^2)/(-1 + x^(-1)) + 
  ((I/384)*CA*CF*nf*Pi*x^2)/(-1 + x^(-1)) - (359*CA^3*Pi^2*x^2)/
   (31104*(-1 + x^(-1))) + (655*CA^2*nf*Pi^2*x^2)/(62208*(-1 + x^(-1))) + 
  (5*CA*CF*nf*Pi^2*x^2)/(1152*(-1 + x^(-1))) + 
  (29*CA*nf^2*Pi^2*x^2)/(1296*(-1 + x^(-1))) - 
  (((8617*I)/31104)*CA^3*Pi^3*x^2)/(-1 + x^(-1)) + 
  (((11617*I)/31104)*CA^2*nf*Pi^3*x^2)/(-1 + x^(-1)) - 
  ((I/64)*CA*CF*nf*Pi^3*x^2)/(-1 + x^(-1)) - (4939*CA^3*Pi^4*x^2)/
   (155520*(-1 + x^(-1))) + (6037*CA^2*nf*Pi^4*x^2)/(155520*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^4*x^2)/(288*(-1 + x^(-1))) + (((641*I)/13824)*CA^3*Pi^5*x^2)/
   (-1 + x^(-1)) - (((71*I)/1536)*CA^2*nf*Pi^5*x^2)/(-1 + x^(-1)) + 
  (((29*I)/17280)*CA*CF*nf*Pi^5*x^2)/(-1 + x^(-1)) - 
  (((163*I)/432)*C4AA*Pi*x^2)/(dA*TA*(-1 + x^(-1))) + 
  (((163*I)/216)*C4AF*nf*Pi*x^2)/(dA*TA*(-1 + x^(-1))) - 
  (113*C4AA*Pi^2*x^2)/(648*dA*TA*(-1 + x^(-1))) + 
  (113*C4AF*nf*Pi^2*x^2)/(324*dA*TA*(-1 + x^(-1))) + 
  (((191*I)/648)*C4AA*Pi^3*x^2)/(dA*TA*(-1 + x^(-1))) - 
  (((68*I)/81)*C4AF*nf*Pi^3*x^2)/(dA*TA*(-1 + x^(-1))) - 
  (377*C4AA*Pi^4*x^2)/(12960*dA*TA*(-1 + x^(-1))) - 
  (649*C4AF*nf*Pi^4*x^2)/(6480*dA*TA*(-1 + x^(-1))) - 
  (((29*I)/192)*C4AA*Pi^5*x^2)/(dA*TA*(-1 + x^(-1))) + 
  (((19*I)/48)*C4AF*nf*Pi^5*x^2)/(dA*TA*(-1 + x^(-1))) + 
  ((17*I)/31104)*CA^3*Pi^3*x^3 - ((17*I)/31104)*CA^2*nf*Pi^3*x^3 - 
  ((23*I)/1296)*CA*nf^2*Pi^3*x^3 - (6569*CA^3*Pi^4*x^3)/622080 + 
  (4211*CA^2*nf*Pi^4*x^3)/622080 - (97*CA*nf^2*Pi^4*x^3)/17280 - 
  ((737*I)/51840)*CA^3*Pi^5*x^3 + ((163*I)/10368)*CA^2*nf*Pi^5*x^3 - 
  ((13*I)/8640)*CA*CF*nf*Pi^5*x^3 - (((17*I)/1296)*C4AA*Pi^3*x^3)/(dA*TA) + 
  (((17*I)/648)*C4AF*nf*Pi^3*x^3)/(dA*TA) + (433*C4AA*Pi^4*x^3)/
   (6480*dA*TA) - (433*C4AF*nf*Pi^4*x^3)/(3240*dA*TA) + 
  (((49*I)/4320)*C4AA*Pi^5*x^3)/(dA*TA) - (((49*I)/2160)*C4AF*nf*Pi^5*x^3)/
   (dA*TA) + (((3367*I)/31104)*CA^3*Pi^3*x^3)/(-1 + x^(-1)) - 
  (((4549*I)/31104)*CA^2*nf*Pi^3*x^3)/(-1 + x^(-1)) + 
  ((I/144)*CA*CF*nf*Pi^3*x^3)/(-1 + x^(-1)) + 
  (163*CA^3*Pi^4*x^3)/(9720*(-1 + x^(-1))) - (1529*CA^2*nf*Pi^4*x^3)/
   (77760*(-1 + x^(-1))) - (((599*I)/34560)*CA^3*Pi^5*x^3)/(-1 + x^(-1)) + 
  (((73*I)/3840)*CA^2*nf*Pi^5*x^3)/(-1 + x^(-1)) - 
  (((29*I)/17280)*CA*CF*nf*Pi^5*x^3)/(-1 + x^(-1)) - 
  (((109*I)/1296)*C4AA*Pi^3*x^3)/(dA*TA*(-1 + x^(-1))) + 
  (((109*I)/648)*C4AF*nf*Pi^3*x^3)/(dA*TA*(-1 + x^(-1))) - 
  (197*C4AA*Pi^4*x^3)/(6480*dA*TA*(-1 + x^(-1))) + 
  (197*C4AF*nf*Pi^4*x^3)/(3240*dA*TA*(-1 + x^(-1))) + 
  (((11*I)/120)*C4AA*Pi^5*x^3)/(dA*TA*(-1 + x^(-1))) - 
  (((11*I)/60)*C4AF*nf*Pi^5*x^3)/(dA*TA*(-1 + x^(-1))) - 
  CA^3/(384*\[Epsilon]^6) + (11*CA^3)/(768*\[Epsilon]^5) - 
  (CA^2*nf)/(384*\[Epsilon]^5) + ((I/128)*CA^3*Pi)/\[Epsilon]^5 + 
  (119*CA^3)/(20736*\[Epsilon]^4) + (43*CA^2*nf)/(10368*\[Epsilon]^4) - 
  (CA*nf^2)/(1296*\[Epsilon]^4) - (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 + 
  ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + (5*CA^3*Pi^2)/(512*\[Epsilon]^4) - 
  (1517*CA^3)/(31104*\[Epsilon]^3) + (895*CA^2*nf)/(31104*\[Epsilon]^3) + 
  (CA*CF*nf)/(576*\[Epsilon]^3) - (5*CA*nf^2)/(1944*\[Epsilon]^3) - 
  (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - (((43*I)/3456)*CA^2*nf*Pi)/
   \[Epsilon]^3 + ((I/432)*CA*nf^2*Pi)/\[Epsilon]^3 - 
  (4697*CA^3*Pi^2)/(82944*\[Epsilon]^3) + (427*CA^2*nf*Pi^2)/
   (41472*\[Epsilon]^3) - (((3*I)/512)*CA^3*Pi^3)/\[Epsilon]^3 - 
  (7271*CA^3)/(31104*\[Epsilon]^2) + (2603*CA^2*nf)/(31104*\[Epsilon]^2) + 
  (55*CA*CF*nf)/(3456*\[Epsilon]^2) - (CA*nf^2)/(216*\[Epsilon]^2) + 
  (((1463*I)/10368)*CA^3*Pi)/\[Epsilon]^2 - (((841*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon]^2 - ((I/192)*CA*CF*nf*Pi)/\[Epsilon]^2 + 
  (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - (3925*CA^3*Pi^2)/
   (248832*\[Epsilon]^2) - (2353*CA^2*nf*Pi^2)/(124416*\[Epsilon]^2) + 
  (17*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) + (((869*I)/27648)*CA^3*Pi^3)/
   \[Epsilon]^2 - (((79*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - 
  (1487*CA^3*Pi^4)/(1658880*\[Epsilon]^2) + ((I/192)*CA^3*Pi*x)/
   \[Epsilon]^2 - ((I/192)*CA^2*nf*Pi*x)/\[Epsilon]^2 + 
  ((I/48)*CA^3*Pi^3*x)/\[Epsilon]^2 - ((I/192)*CA^2*nf*Pi^3*x)/\[Epsilon]^2 - 
  ((I/192)*CA^3*Pi^3*x^2)/\[Epsilon]^2 + ((I/192)*CA^2*nf*Pi^3*x^2)/
   \[Epsilon]^2 + ((I/288)*CA^3*Pi^3*x^3)/\[Epsilon]^2 - 
  ((I/288)*CA^2*nf*Pi^3*x^3)/\[Epsilon]^2 - (11*CA*nf^2)/(2187*\[Epsilon]) + 
  (((7523*I)/10368)*CA^3*Pi)/\[Epsilon] - (((2873*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon] - (((55*I)/1152)*CA*CF*nf*Pi)/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi)/\[Epsilon] + (1445*CA^3*Pi^2)/(6912*\[Epsilon]) - 
  (823*CA^2*nf*Pi^2)/(6912*\[Epsilon]) - (CA*CF*nf*Pi^2)/(128*\[Epsilon]) + 
  (85*CA*nf^2*Pi^2)/(7776*\[Epsilon]) + (((3841*I)/82944)*CA^3*Pi^3)/
   \[Epsilon] - (((131*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] - 
  ((I/1728)*CA*nf^2*Pi^3)/\[Epsilon] - (319*CA^3*Pi^4)/(27648*\[Epsilon]) + 
  (29*CA^2*nf*Pi^4)/(13824*\[Epsilon]) + (((71*I)/552960)*CA^3*Pi^5)/
   \[Epsilon] + (446705*CA^3)/(559872*(-1 + x^(-1))*\[Epsilon]) - 
  (24169*CA^2*nf)/(139968*(-1 + x^(-1))*\[Epsilon]) - 
  (1819*CA*CF*nf)/(20736*(-1 + x^(-1))*\[Epsilon]) + 
  (6583*CA^3*Pi^2)/(373248*(-1 + x^(-1))*\[Epsilon]) - 
  (10717*CA^2*nf*Pi^2)/(373248*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (13607*CA^3*Pi^4)/(3317760*(-1 + x^(-1))*\[Epsilon]) - 
  (1621*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(4320*(-1 + x^(-1))*\[Epsilon]) - 
  (446705*CA^3)/(559872*(-1 + x^(-1))*x*\[Epsilon]) + 
  (24169*CA^2*nf)/(139968*(-1 + x^(-1))*x*\[Epsilon]) + 
  (1819*CA*CF*nf)/(20736*(-1 + x^(-1))*x*\[Epsilon]) + 
  (437*CA^3*Pi^2)/(373248*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3265*CA^2*nf*Pi^2)/(373248*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF*nf*Pi^2)/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (13607*CA^3*Pi^4)/(3317760*(-1 + x^(-1))*x*\[Epsilon]) + 
  (1621*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF*nf*Pi^4)/(4320*(-1 + x^(-1))*x*\[Epsilon]) - 
  (((17*I)/576)*CA^3*Pi*x)/\[Epsilon] + ((I/32)*CA^2*nf*Pi*x)/\[Epsilon] - 
  ((I/144)*CA*nf^2*Pi*x)/\[Epsilon] - (CA^3*Pi^2*x)/(108*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x)/(96*\[Epsilon]) - (((65*I)/576)*CA^3*Pi^3*x)/\[Epsilon] + 
  (((11*I)/192)*CA^2*nf*Pi^3*x)/\[Epsilon] - ((I/144)*CA*nf^2*Pi^3*x)/
   \[Epsilon] + (5*CA^3*Pi^4*x)/(128*\[Epsilon]) - 
  (5*CA^2*nf*Pi^4*x)/(512*\[Epsilon]) - (127*CA^3*Pi^2*x)/
   (3456*(-1 + x^(-1))*\[Epsilon]) + (5*CA^2*nf*Pi^2*x)/
   (128*(-1 + x^(-1))*\[Epsilon]) + ((I/192)*CA^3*Pi*x^2)/\[Epsilon] - 
  ((I/192)*CA^2*nf*Pi*x^2)/\[Epsilon] + (25*CA^3*Pi^2*x^2)/
   (1728*\[Epsilon]) - (CA^2*nf*Pi^2*x^2)/(64*\[Epsilon]) + 
  (((19*I)/576)*CA^3*Pi^3*x^2)/\[Epsilon] - (((5*I)/144)*CA^2*nf*Pi^3*x^2)/
   \[Epsilon] + ((I/144)*CA*nf^2*Pi^3*x^2)/\[Epsilon] - 
  (5*CA^3*Pi^4*x^2)/(512*\[Epsilon]) + (5*CA^2*nf*Pi^4*x^2)/
   (512*\[Epsilon]) + (31*CA^3*Pi^2*x^2)/(1728*(-1 + x^(-1))*\[Epsilon]) - 
  (11*CA^2*nf*Pi^2*x^2)/(576*(-1 + x^(-1))*\[Epsilon]) - 
  (((37*I)/1728)*CA^3*Pi^3*x^3)/\[Epsilon] + (((13*I)/576)*CA^2*nf*Pi^3*x^3)/
   \[Epsilon] - ((I/216)*CA*nf^2*Pi^3*x^3)/\[Epsilon] + 
  (5*CA^3*Pi^4*x^3)/(768*\[Epsilon]) - (5*CA^2*nf*Pi^4*x^3)/
   (768*\[Epsilon]) - (38*CA*nf^2*G[0, x])/729 + 
  ((3635*I)/1728)*CA^3*Pi*G[0, x] - ((5735*I)/6912)*CA^2*nf*Pi*G[0, x] - 
  ((7*I)/64)*CA*CF*nf*Pi*G[0, x] - (29963*CA^3*Pi^2*G[0, x])/31104 + 
  (9353*CA^2*nf*Pi^2*G[0, x])/31104 + (CA*CF*nf*Pi^2*G[0, x])/64 - 
  (25*CA*nf^2*Pi^2*G[0, x])/2592 + ((5075*I)/82944)*CA^3*Pi^3*G[0, x] - 
  ((1069*I)/41472)*CA^2*nf*Pi^3*G[0, x] - (I/96)*CA*CF*nf*Pi^3*G[0, x] + 
  (8525*CA^3*Pi^4*G[0, x])/82944 - (727*CA^2*nf*Pi^4*G[0, x])/41472 - 
  (CA*CF*nf*Pi^4*G[0, x])/864 + ((229*I)/110592)*CA^3*Pi^5*G[0, x] + 
  (((13*I)/36)*C4AA*Pi*G[0, x])/(dA*TA) - (((13*I)/18)*C4AF*nf*Pi*G[0, x])/
   (dA*TA) - (73*C4AA*Pi^2*G[0, x])/(81*dA*TA) + 
  (65*C4AF*nf*Pi^2*G[0, x])/(81*dA*TA) - (((85*I)/432)*C4AA*Pi^3*G[0, x])/
   (dA*TA) + (((31*I)/216)*C4AF*nf*Pi^3*G[0, x])/(dA*TA) - 
  (55*C4AA*Pi^4*G[0, x])/(432*dA*TA) + (5*C4AF*nf*Pi^4*G[0, x])/(108*dA*TA) - 
  (((7*I)/180)*C4AA*Pi^5*G[0, x])/(dA*TA) + (510281*CA^3*G[0, x])/
   (93312*(-1 + x^(-1))) - (44599*CA^2*nf*G[0, x])/(23328*(-1 + x^(-1))) - 
  (1657*CA*CF*nf*G[0, x])/(3456*(-1 + x^(-1))) + 
  (11753*CA*nf^2*G[0, x])/(186624*(-1 + x^(-1))) + 
  (((29399*I)/10368)*CA^3*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((13615*I)/20736)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((23*I)/192)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (3707*CA^3*Pi^2*G[0, x])/(20736*(-1 + x^(-1))) - 
  (451*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*G[0, x])/(48*(-1 + x^(-1))) - (31*CA*nf^2*Pi^2*G[0, x])/
   (1296*(-1 + x^(-1))) + (((12395*I)/82944)*CA^3*Pi^3*G[0, x])/
   (-1 + x^(-1)) - (((2821*I)/41472)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1)) - 
  (((11*I)/576)*CA*CF*nf*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (165529*CA^3*Pi^4*G[0, x])/(1658880*(-1 + x^(-1))) - 
  (9071*CA^2*nf*Pi^4*G[0, x])/(829440*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^4*G[0, x])/(4320*(-1 + x^(-1))) + 
  (((265*I)/110592)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1)) + 
  (5*C4AA*G[0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (5*C4AF*nf*G[0, x])/(108*dA*TA*(-1 + x^(-1))) - 
  (((97*I)/432)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((97*I)/216)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (2861*C4AA*Pi^2*G[0, x])/(2592*dA*TA*(-1 + x^(-1))) + 
  (2213*C4AF*nf*Pi^2*G[0, x])/(1296*dA*TA*(-1 + x^(-1))) + 
  (((89*I)/432)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((19*I)/216)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (1219*C4AA*Pi^4*G[0, x])/(4320*dA*TA*(-1 + x^(-1))) + 
  (83*C4AF*nf*Pi^4*G[0, x])/(1080*dA*TA*(-1 + x^(-1))) - 
  (((7*I)/180)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (489149*CA^3*G[0, x])/(93312*(-1 + x^(-1))*x) + 
  (9451*CA^2*nf*G[0, x])/(5832*(-1 + x^(-1))*x) + 
  (1711*CA*CF*nf*G[0, x])/(3456*(-1 + x^(-1))*x) - 
  (38*CA*nf^2*G[0, x])/(729*(-1 + x^(-1))*x) - 
  (((15761*I)/5184)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((19829*I)/20736)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((7*I)/64)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (5923*CA^3*Pi^2*G[0, x])/(6912*(-1 + x^(-1))*x) - 
  (2141*CA^2*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x) + 
  (35*CA*nf^2*Pi^2*G[0, x])/(2592*(-1 + x^(-1))*x) - 
  (((251*I)/82944)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  (((709*I)/41472)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  ((I/96)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (230857*CA^3*Pi^4*G[0, x])/(1658880*(-1 + x^(-1))*x) + 
  (21179*CA^2*nf*Pi^4*G[0, x])/(829440*(-1 + x^(-1))*x) - 
  (CA*CF*nf*Pi^4*G[0, x])/(4320*(-1 + x^(-1))*x) - 
  (((265*I)/110592)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))*x) - 
  (((13*I)/36)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (((13*I)/18)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (73*C4AA*Pi^2*G[0, x])/(81*dA*TA*(-1 + x^(-1))*x) - 
  (65*C4AF*nf*Pi^2*G[0, x])/(81*dA*TA*(-1 + x^(-1))*x) + 
  (((85*I)/432)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x) - 
  (((31*I)/216)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (55*C4AA*Pi^4*G[0, x])/(432*dA*TA*(-1 + x^(-1))*x) - 
  (5*C4AF*nf*Pi^4*G[0, x])/(108*dA*TA*(-1 + x^(-1))*x) + 
  (((7*I)/180)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (181*CA*nf^2*x*G[0, x])/6912 - ((25*I)/3456)*CA^3*Pi*x*G[0, x] + 
  ((319*I)/3456)*CA^2*nf*Pi*x*G[0, x] - (I/24)*CA*CF*nf*Pi*x*G[0, x] - 
  ((29*I)/432)*CA*nf^2*Pi*x*G[0, x] - (13195*CA^3*Pi^2*x*G[0, x])/20736 + 
  (4999*CA^2*nf*Pi^2*x*G[0, x])/20736 + (25*CA*CF*nf*Pi^2*x*G[0, x])/1152 - 
  ((517*I)/3456)*CA^3*Pi^3*x*G[0, x] + ((217*I)/3456)*CA^2*nf*Pi^3*x*
   G[0, x] + ((17*I)/1152)*CA*CF*nf*Pi^3*x*G[0, x] - 
  (I/576)*CA*nf^2*Pi^3*x*G[0, x] + (3731*CA^3*Pi^4*x*G[0, x])/34560 - 
  (1409*CA^2*nf*Pi^4*x*G[0, x])/34560 + (11*CA*CF*nf*Pi^4*x*G[0, x])/3840 - 
  (((113*I)/144)*C4AA*Pi*x*G[0, x])/(dA*TA) + 
  (((113*I)/72)*C4AF*nf*Pi*x*G[0, x])/(dA*TA) + 
  (679*C4AA*Pi^2*x*G[0, x])/(864*dA*TA) - (679*C4AF*nf*Pi^2*x*G[0, x])/
   (432*dA*TA) + (((25*I)/144)*C4AA*Pi^3*x*G[0, x])/(dA*TA) - 
  (((2*I)/9)*C4AF*nf*Pi^3*x*G[0, x])/(dA*TA) + (17*C4AA*Pi^4*x*G[0, x])/
   (288*dA*TA) - (C4AF*nf*Pi^4*x*G[0, x])/(180*dA*TA) - 
  (1061*CA^3*x*G[0, x])/(5184*(-1 + x^(-1))) + (5417*CA^2*nf*x*G[0, x])/
   (20736*(-1 + x^(-1))) - (5*CA*CF*nf*x*G[0, x])/(384*(-1 + x^(-1))) - 
  (25*CA*nf^2*x*G[0, x])/(2304*(-1 + x^(-1))) + 
  (((5899*I)/10368)*CA^3*Pi*x*G[0, x])/(-1 + x^(-1)) - 
  (((8101*I)/10368)*CA^2*nf*Pi*x*G[0, x])/(-1 + x^(-1)) + 
  ((I/32)*CA*CF*nf*Pi*x*G[0, x])/(-1 + x^(-1)) - 
  (15719*CA^3*Pi^2*x*G[0, x])/(20736*(-1 + x^(-1))) + 
  (9419*CA^2*nf*Pi^2*x*G[0, x])/(20736*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x*G[0, x])/(96*(-1 + x^(-1))) + 
  (CA*nf^2*Pi^2*x*G[0, x])/(36*(-1 + x^(-1))) - 
  (((151*I)/864)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  (((19*I)/216)*CA^2*nf*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  ((I/144)*CA*CF*nf*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  (4649*CA^3*Pi^4*x*G[0, x])/(69120*(-1 + x^(-1))) - 
  (281*CA^2*nf*Pi^4*x*G[0, x])/(6912*(-1 + x^(-1))) - 
  (173*C4AA*x*G[0, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (173*C4AF*nf*x*G[0, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (((347*I)/432)*C4AA*Pi*x*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (((347*I)/216)*C4AF*nf*Pi*x*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (211*C4AA*Pi^2*x*G[0, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (373*C4AF*nf*Pi^2*x*G[0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (((2*I)/9)*C4AA*Pi^3*x*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (((11*I)/36)*C4AF*nf*Pi^3*x*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (71*C4AA*Pi^4*x*G[0, x])/(576*dA*TA*(-1 + x^(-1))) + 
  (91*C4AF*nf*Pi^4*x*G[0, x])/(720*dA*TA*(-1 + x^(-1))) + 
  (25*CA*nf^2*x^2*G[0, x])/2304 + ((13*I)/1728)*CA^3*Pi*x^2*G[0, x] - 
  ((109*I)/6912)*CA^2*nf*Pi*x^2*G[0, x] + (I/128)*CA*CF*nf*Pi*x^2*G[0, x] + 
  ((467*I)/6912)*CA*nf^2*Pi*x^2*G[0, x] + (1391*CA^3*Pi^2*x^2*G[0, x])/
   10368 - (1799*CA^2*nf*Pi^2*x^2*G[0, x])/10368 + 
  (5*CA*CF*nf*Pi^2*x^2*G[0, x])/576 + ((323*I)/6912)*CA^3*Pi^3*x^2*G[0, x] - 
  ((245*I)/6912)*CA^2*nf*Pi^3*x^2*G[0, x] - ((5*I)/1152)*CA*CF*nf*Pi^3*x^2*
   G[0, x] + (I/576)*CA*nf^2*Pi^3*x^2*G[0, x] - 
  (4849*CA^3*Pi^4*x^2*G[0, x])/69120 + (1099*CA^2*nf*Pi^4*x^2*G[0, x])/
   17280 - (11*CA*CF*nf*Pi^4*x^2*G[0, x])/3840 + 
  (((61*I)/144)*C4AA*Pi*x^2*G[0, x])/(dA*TA) - 
  (((61*I)/72)*C4AF*nf*Pi*x^2*G[0, x])/(dA*TA) - 
  (161*C4AA*Pi^2*x^2*G[0, x])/(432*dA*TA) + (215*C4AF*nf*Pi^2*x^2*G[0, x])/
   (216*dA*TA) - (((29*I)/288)*C4AA*Pi^3*x^2*G[0, x])/(dA*TA) + 
  (((47*I)/144)*C4AF*nf*Pi^3*x^2*G[0, x])/(dA*TA) + 
  (61*C4AA*Pi^4*x^2*G[0, x])/(2880*dA*TA) - (13*C4AF*nf*Pi^4*x^2*G[0, x])/
   (144*dA*TA) - (113*CA^3*x^2*G[0, x])/(5184*(-1 + x^(-1))) + 
  (623*CA^2*nf*x^2*G[0, x])/(20736*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, x])/(384*(-1 + x^(-1))) - 
  (((59*I)/162)*CA^3*Pi*x^2*G[0, x])/(-1 + x^(-1)) + 
  (((2497*I)/5184)*CA^2*nf*Pi*x^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/48)*CA*CF*nf*Pi*x^2*G[0, x])/(-1 + x^(-1)) + 
  (7405*CA^3*Pi^2*x^2*G[0, x])/(31104*(-1 + x^(-1))) - 
  (10189*CA^2*nf*Pi^2*x^2*G[0, x])/(31104*(-1 + x^(-1))) + 
  (13*CA*CF*nf*Pi^2*x^2*G[0, x])/(576*(-1 + x^(-1))) - 
  (CA*nf^2*Pi^2*x^2*G[0, x])/(72*(-1 + x^(-1))) + 
  (((595*I)/10368)*CA^3*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) - 
  (((733*I)/10368)*CA^2*nf*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) + 
  ((I/576)*CA*CF*nf*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) - 
  (1843*CA^3*Pi^4*x^2*G[0, x])/(41472*(-1 + x^(-1))) + 
  (1837*CA^2*nf*Pi^4*x^2*G[0, x])/(41472*(-1 + x^(-1))) - 
  (29*CA*CF*nf*Pi^4*x^2*G[0, x])/(17280*(-1 + x^(-1))) + 
  (163*C4AA*x^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (163*C4AF*nf*x^2*G[0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (((47*I)/216)*C4AA*Pi*x^2*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((47*I)/108)*C4AF*nf*Pi*x^2*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (179*C4AA*Pi^2*x^2*G[0, x])/(648*dA*TA*(-1 + x^(-1))) + 
  (65*C4AF*nf*Pi^2*x^2*G[0, x])/(81*dA*TA*(-1 + x^(-1))) - 
  (((53*I)/216)*C4AA*Pi^3*x^2*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((53*I)/108)*C4AF*nf*Pi^3*x^2*G[0, x])/(dA*TA*(-1 + x^(-1))) + 
  (181*C4AA*Pi^4*x^2*G[0, x])/(1728*dA*TA*(-1 + x^(-1))) - 
  (131*C4AF*nf*Pi^4*x^2*G[0, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (47*CA^3*Pi^2*x^3*G[0, x])/432 + (761*CA^2*nf*Pi^2*x^3*G[0, x])/5184 - 
  (CA*CF*nf*Pi^2*x^3*G[0, x])/144 - ((31*I)/1152)*CA^3*Pi^3*x^3*G[0, x] + 
  ((89*I)/3456)*CA^2*nf*Pi^3*x^3*G[0, x] - (I/864)*CA*nf^2*Pi^3*x^3*G[0, x] + 
  (941*CA^3*Pi^4*x^3*G[0, x])/25920 - (2221*CA^2*nf*Pi^4*x^3*G[0, x])/51840 + 
  (113*CA*CF*nf*Pi^4*x^3*G[0, x])/17280 + (7*C4AA*Pi^2*x^3*G[0, x])/
   (72*dA*TA) - (7*C4AF*nf*Pi^2*x^3*G[0, x])/(36*dA*TA) + 
  (((11*I)/144)*C4AA*Pi^3*x^3*G[0, x])/(dA*TA) - 
  (((11*I)/72)*C4AF*nf*Pi^3*x^3*G[0, x])/(dA*TA) - 
  (11*C4AA*Pi^4*x^3*G[0, x])/(270*dA*TA) + (11*C4AF*nf*Pi^4*x^3*G[0, x])/
   (135*dA*TA) - (3367*CA^3*Pi^2*x^3*G[0, x])/(31104*(-1 + x^(-1))) + 
  (4549*CA^2*nf*Pi^2*x^3*G[0, x])/(31104*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x^3*G[0, x])/(144*(-1 + x^(-1))) - 
  (((73*I)/2592)*CA^3*Pi^3*x^3*G[0, x])/(-1 + x^(-1)) + 
  (((85*I)/2592)*CA^2*nf*Pi^3*x^3*G[0, x])/(-1 + x^(-1)) + 
  (1717*CA^3*Pi^4*x^3*G[0, x])/(103680*(-1 + x^(-1))) - 
  (1891*CA^2*nf*Pi^4*x^3*G[0, x])/(103680*(-1 + x^(-1))) + 
  (29*CA*CF*nf*Pi^4*x^3*G[0, x])/(17280*(-1 + x^(-1))) + 
  (109*C4AA*Pi^2*x^3*G[0, x])/(1296*dA*TA*(-1 + x^(-1))) - 
  (109*C4AF*nf*Pi^2*x^3*G[0, x])/(648*dA*TA*(-1 + x^(-1))) + 
  (((7*I)/108)*C4AA*Pi^3*x^3*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (((7*I)/54)*C4AF*nf*Pi^3*x^3*G[0, x])/(dA*TA*(-1 + x^(-1))) - 
  (79*C4AA*Pi^4*x^3*G[0, x])/(1080*dA*TA*(-1 + x^(-1))) + 
  (79*C4AF*nf*Pi^4*x^3*G[0, x])/(540*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[0, x])/(64*\[Epsilon]^5) + (11*CA^3*G[0, x])/(128*\[Epsilon]^4) - 
  (CA^2*nf*G[0, x])/(64*\[Epsilon]^4) + ((I/32)*CA^3*Pi*G[0, x])/
   \[Epsilon]^4 + (119*CA^3*G[0, x])/(3456*\[Epsilon]^3) + 
  (43*CA^2*nf*G[0, x])/(1728*\[Epsilon]^3) - 
  (CA*nf^2*G[0, x])/(216*\[Epsilon]^3) - (((11*I)/96)*CA^3*Pi*G[0, x])/
   \[Epsilon]^3 + ((I/48)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^3 + 
  (17*CA^3*Pi^2*G[0, x])/(768*\[Epsilon]^3) - 
  (1463*CA^3*G[0, x])/(5184*\[Epsilon]^2) + (841*CA^2*nf*G[0, x])/
   (5184*\[Epsilon]^2) + (CA*CF*nf*G[0, x])/(96*\[Epsilon]^2) - 
  (5*CA*nf^2*G[0, x])/(324*\[Epsilon]^2) - (((67*I)/288)*CA^3*Pi*G[0, x])/
   \[Epsilon]^2 + (((5*I)/144)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^2 - 
  (869*CA^3*Pi^2*G[0, x])/(13824*\[Epsilon]^2) + 
  (79*CA^2*nf*Pi^2*G[0, x])/(6912*\[Epsilon]^2) - 
  ((I/128)*CA^3*Pi^3*G[0, x])/\[Epsilon]^2 - 
  (CA^3*x*G[0, x])/(192*\[Epsilon]^2) + (CA^2*nf*x*G[0, x])/
   (192*\[Epsilon]^2) + ((I/96)*CA^3*Pi*x*G[0, x])/\[Epsilon]^2 - 
  ((I/96)*CA^2*nf*Pi*x*G[0, x])/\[Epsilon]^2 - ((I/96)*CA^3*Pi*x^2*G[0, x])/
   \[Epsilon]^2 + ((I/96)*CA^2*nf*Pi*x^2*G[0, x])/\[Epsilon]^2 - 
  (7523*CA^3*G[0, x])/(10368*\[Epsilon]) + (2873*CA^2*nf*G[0, x])/
   (10368*\[Epsilon]) + (55*CA*CF*nf*G[0, x])/(1152*\[Epsilon]) - 
  (CA*nf^2*G[0, x])/(24*\[Epsilon]) - (((101*I)/216)*CA^3*Pi*G[0, x])/
   \[Epsilon] + (((7*I)/108)*CA^2*nf*Pi*G[0, x])/\[Epsilon] - 
  (11347*CA^3*Pi^2*G[0, x])/(82944*\[Epsilon]) + 
  (1625*CA^2*nf*Pi^2*G[0, x])/(41472*\[Epsilon]) + 
  (CA*nf^2*Pi^2*G[0, x])/(864*\[Epsilon]) + (((11*I)/384)*CA^3*Pi^3*G[0, x])/
   \[Epsilon] - ((I/192)*CA^2*nf*Pi^3*G[0, x])/\[Epsilon] - 
  (1003*CA^3*Pi^4*G[0, x])/(110592*\[Epsilon]) + 
  (7469*CA^3*G[0, x])/(10368*(-1 + x^(-1))*\[Epsilon]) - 
  (2819*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))*\[Epsilon]) - 
  (55*CA*CF*nf*G[0, x])/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (3881*CA^3*Pi^2*G[0, x])/(82944*(-1 + x^(-1))*\[Epsilon]) + 
  (1471*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*\[Epsilon]) - 
  (3433*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*\[Epsilon]) - 
  (7523*CA^3*G[0, x])/(10368*(-1 + x^(-1))*x*\[Epsilon]) + 
  (2873*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))*x*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3665*CA^3*Pi^2*G[0, x])/(82944*(-1 + x^(-1))*x*\[Epsilon]) - 
  (1363*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3433*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*x*\[Epsilon]) + 
  (17*CA^3*x*G[0, x])/(576*\[Epsilon]) - (CA^2*nf*x*G[0, x])/
   (32*\[Epsilon]) + (CA*nf^2*x*G[0, x])/(144*\[Epsilon]) - 
  (((11*I)/288)*CA^3*Pi*x*G[0, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*x*G[0, x])/\[Epsilon] - ((I/72)*CA*nf^2*Pi*x*G[0, x])/
   \[Epsilon] + (11*CA^3*Pi^2*x*G[0, x])/(576*\[Epsilon]) - 
  (11*CA^2*nf*Pi^2*x*G[0, x])/(576*\[Epsilon]) + 
  ((I/24)*CA^3*Pi^3*x*G[0, x])/\[Epsilon] - ((I/96)*CA^2*nf*Pi^3*x*G[0, x])/
   \[Epsilon] + (CA^3*x*G[0, x])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*x*G[0, x])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^3*x^2*G[0, x])/(192*\[Epsilon]) + (CA^2*nf*x^2*G[0, x])/
   (192*\[Epsilon]) + (((31*I)/576)*CA^3*Pi*x^2*G[0, x])/\[Epsilon] - 
  (((11*I)/192)*CA^2*nf*Pi*x^2*G[0, x])/\[Epsilon] + 
  ((I/72)*CA*nf^2*Pi*x^2*G[0, x])/\[Epsilon] - (11*CA^3*Pi^2*x^2*G[0, x])/
   (576*\[Epsilon]) + (11*CA^2*nf*Pi^2*x^2*G[0, x])/(576*\[Epsilon]) - 
  ((I/96)*CA^3*Pi^3*x^2*G[0, x])/\[Epsilon] + 
  ((I/96)*CA^2*nf*Pi^3*x^2*G[0, x])/\[Epsilon] + 
  ((I/144)*CA^3*Pi^3*x^3*G[0, x])/\[Epsilon] - 
  ((I/144)*CA^2*nf*Pi^3*x^3*G[0, x])/\[Epsilon] + (38*CA*nf^2*G[1, x])/729 - 
  ((3635*I)/1728)*CA^3*Pi*G[1, x] + ((5735*I)/6912)*CA^2*nf*Pi*G[1, x] + 
  ((7*I)/64)*CA*CF*nf*Pi*G[1, x] - ((15*I)/256)*CA*nf^2*Pi*G[1, x] + 
  (6107*CA^3*Pi^2*G[1, x])/6912 - (1309*CA^2*nf*Pi^2*G[1, x])/6912 - 
  (CA*CF*nf*Pi^2*G[1, x])/128 - (5*CA*nf^2*Pi^2*G[1, x])/2592 - 
  ((493*I)/3072)*CA^3*Pi^3*G[1, x] + ((553*I)/13824)*CA^2*nf*Pi^3*G[1, x] + 
  (I/96)*CA*CF*nf*Pi^3*G[1, x] - ((5*I)/1728)*CA*nf^2*Pi^3*G[1, x] - 
  (187*CA^3*Pi^4*G[1, x])/7680 - (73*CA^2*nf*Pi^4*G[1, x])/34560 + 
  (113*CA*CF*nf*Pi^4*G[1, x])/17280 - ((2453*I)/552960)*CA^3*Pi^5*G[1, x] - 
  (((13*I)/36)*C4AA*Pi*G[1, x])/(dA*TA) + (((13*I)/18)*C4AF*nf*Pi*G[1, x])/
   (dA*TA) + (5*C4AA*Pi^2*G[1, x])/(8*dA*TA) - (5*C4AF*nf*Pi^2*G[1, x])/
   (4*dA*TA) + (((73*I)/288)*C4AA*Pi^3*G[1, x])/(dA*TA) - 
  (((19*I)/144)*C4AF*nf*Pi^3*G[1, x])/(dA*TA) + 
  (77*C4AA*Pi^4*G[1, x])/(192*dA*TA) - (7*C4AF*nf*Pi^4*G[1, x])/(48*dA*TA) - 
  (((11*I)/720)*C4AA*Pi^5*G[1, x])/(dA*TA) - (527165*CA^3*G[1, x])/
   (186624*(-1 + x^(-1))) + (199789*CA^2*nf*G[1, x])/(186624*(-1 + x^(-1))) + 
  (1621*CA*CF*nf*G[1, x])/(6912*(-1 + x^(-1))) - 
  (10019*CA^3*Pi^2*G[1, x])/(124416*(-1 + x^(-1))) + 
  (12593*CA^2*nf*Pi^2*G[1, x])/(124416*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*G[1, x])/(2304*(-1 + x^(-1))) - 
  (63941*CA^3*Pi^4*G[1, x])/(3317760*(-1 + x^(-1))) - 
  (8681*CA^2*nf*Pi^4*G[1, x])/(1658880*(-1 + x^(-1))) + 
  (17*CA*CF*nf*Pi^4*G[1, x])/(17280*(-1 + x^(-1))) - 
  (61*C4AA*G[1, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (61*C4AF*nf*G[1, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (97*C4AA*Pi^2*G[1, x])/(648*dA*TA*(-1 + x^(-1))) - 
  (77*C4AF*nf*Pi^2*G[1, x])/(81*dA*TA*(-1 + x^(-1))) + 
  (47*C4AA*Pi^4*G[1, x])/(540*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^4*G[1, x])/(108*dA*TA*(-1 + x^(-1))) + 
  (488969*CA^3*G[1, x])/(186624*(-1 + x^(-1))*x) - 
  (37759*CA^2*nf*G[1, x])/(46656*(-1 + x^(-1))*x) - 
  (1711*CA*CF*nf*G[1, x])/(6912*(-1 + x^(-1))*x) - 
  (63631*CA^3*Pi^2*G[1, x])/(124416*(-1 + x^(-1))*x) + 
  (20737*CA^2*nf*Pi^2*G[1, x])/(124416*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*Pi^2*G[1, x])/(768*(-1 + x^(-1))*x) + 
  (209957*CA^3*Pi^4*G[1, x])/(3317760*(-1 + x^(-1))*x) - 
  (3491*CA^2*nf*Pi^4*G[1, x])/(331776*(-1 + x^(-1))*x) - 
  (17*CA*CF*nf*Pi^4*G[1, x])/(17280*(-1 + x^(-1))*x) + 
  (5*C4AA*G[1, x])/(216*dA*TA*(-1 + x^(-1))*x) - 
  (5*C4AF*nf*G[1, x])/(108*dA*TA*(-1 + x^(-1))*x) + 
  (179*C4AA*Pi^2*G[1, x])/(1296*dA*TA*(-1 + x^(-1))*x) + 
  (145*C4AF*nf*Pi^2*G[1, x])/(648*dA*TA*(-1 + x^(-1))*x) - 
  (187*C4AA*Pi^4*G[1, x])/(4320*dA*TA*(-1 + x^(-1))*x) + 
  (17*C4AF*nf*Pi^4*G[1, x])/(1080*dA*TA*(-1 + x^(-1))*x) - 
  (181*CA*nf^2*x*G[1, x])/6912 + ((25*I)/3456)*CA^3*Pi*x*G[1, x] - 
  ((319*I)/3456)*CA^2*nf*Pi*x*G[1, x] + (I/24)*CA*CF*nf*Pi*x*G[1, x] + 
  ((5*I)/288)*CA*nf^2*Pi*x*G[1, x] + (3121*CA^3*Pi^2*x*G[1, x])/5184 - 
  (689*CA^2*nf*Pi^2*x*G[1, x])/2592 - (5*CA*CF*nf*Pi^2*x*G[1, x])/576 - 
  (CA*nf^2*Pi^2*x*G[1, x])/288 + ((239*I)/1728)*CA^3*Pi^3*x*G[1, x] - 
  ((169*I)/3456)*CA^2*nf*Pi^3*x*G[1, x] - ((17*I)/1152)*CA*CF*nf*Pi^3*x*
   G[1, x] + ((5*I)/576)*CA*nf^2*Pi^3*x*G[1, x] - 
  (1457*CA^3*Pi^4*x*G[1, x])/11520 + (523*CA^2*nf*Pi^4*x*G[1, x])/11520 - 
  (11*CA*CF*nf*Pi^4*x*G[1, x])/3840 + (((113*I)/144)*C4AA*Pi*x*G[1, x])/
   (dA*TA) - (((113*I)/72)*C4AF*nf*Pi*x*G[1, x])/(dA*TA) - 
  (497*C4AA*Pi^2*x*G[1, x])/(432*dA*TA) + (551*C4AF*nf*Pi^2*x*G[1, x])/
   (216*dA*TA) - (((11*I)/72)*C4AA*Pi^3*x*G[1, x])/(dA*TA) + 
  ((I/18)*C4AF*nf*Pi^3*x*G[1, x])/(dA*TA) - (53*C4AA*Pi^4*x*G[1, x])/
   (160*dA*TA) + (17*C4AF*nf*Pi^4*x*G[1, x])/(120*dA*TA) + 
  (79*CA^3*x*G[1, x])/(432*(-1 + x^(-1))) - (799*CA^2*nf*x*G[1, x])/
   (3456*(-1 + x^(-1))) + (CA*CF*nf*x*G[1, x])/(96*(-1 + x^(-1))) + 
  (15775*CA^3*Pi^2*x*G[1, x])/(20736*(-1 + x^(-1))) - 
  (10267*CA^2*nf*Pi^2*x*G[1, x])/(20736*(-1 + x^(-1))) - 
  (187*CA^3*Pi^4*x*G[1, x])/(2560*(-1 + x^(-1))) + 
  (11*CA^2*nf*Pi^4*x*G[1, x])/(256*(-1 + x^(-1))) + 
  (7*C4AA*x*G[1, x])/(9*dA*TA*(-1 + x^(-1))) - 
  (14*C4AF*nf*x*G[1, x])/(9*dA*TA*(-1 + x^(-1))) - 
  (43*C4AA*Pi^2*x*G[1, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (151*C4AF*nf*Pi^2*x*G[1, x])/(108*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^4*x*G[1, x])/(64*dA*TA*(-1 + x^(-1))) - 
  (19*C4AF*nf*Pi^4*x*G[1, x])/(80*dA*TA*(-1 + x^(-1))) - 
  (25*CA*nf^2*x^2*G[1, x])/2304 - ((13*I)/1728)*CA^3*Pi*x^2*G[1, x] + 
  ((109*I)/6912)*CA^2*nf*Pi*x^2*G[1, x] - (I/128)*CA*CF*nf*Pi*x^2*G[1, x] - 
  (I/2304)*CA*nf^2*Pi*x^2*G[1, x] - (1769*CA^3*Pi^2*x^2*G[1, x])/10368 + 
  (2357*CA^2*nf*Pi^2*x^2*G[1, x])/10368 - (5*CA*CF*nf*Pi^2*x^2*G[1, x])/576 + 
  (CA*nf^2*Pi^2*x^2*G[1, x])/288 - ((215*I)/6912)*CA^3*Pi^3*x^2*G[1, x] + 
  ((137*I)/6912)*CA^2*nf*Pi^3*x^2*G[1, x] + ((5*I)/1152)*CA*CF*nf*Pi^3*x^2*
   G[1, x] - ((5*I)/576)*CA*nf^2*Pi^3*x^2*G[1, x] + 
  (1723*CA^3*Pi^4*x^2*G[1, x])/23040 - (131*CA^2*nf*Pi^4*x^2*G[1, x])/1920 + 
  (11*CA*CF*nf*Pi^4*x^2*G[1, x])/3840 - (((61*I)/144)*C4AA*Pi*x^2*G[1, x])/
   (dA*TA) + (((61*I)/72)*C4AF*nf*Pi*x^2*G[1, x])/(dA*TA) + 
  (269*C4AA*Pi^2*x^2*G[1, x])/(432*dA*TA) - (323*C4AF*nf*Pi^2*x^2*G[1, x])/
   (216*dA*TA) - (((7*I)/288)*C4AA*Pi^3*x^2*G[1, x])/(dA*TA) - 
  (((11*I)/144)*C4AF*nf*Pi^3*x^2*G[1, x])/(dA*TA) + 
  (3*C4AA*Pi^4*x^2*G[1, x])/(64*dA*TA) - (11*C4AF*nf*Pi^4*x^2*G[1, x])/
   (240*dA*TA) + (113*CA^3*x^2*G[1, x])/(5184*(-1 + x^(-1))) - 
  (623*CA^2*nf*x^2*G[1, x])/(20736*(-1 + x^(-1))) + 
  (CA*CF*nf*x^2*G[1, x])/(384*(-1 + x^(-1))) - (8617*CA^3*Pi^2*x^2*G[1, x])/
   (31104*(-1 + x^(-1))) + (11617*CA^2*nf*Pi^2*x^2*G[1, x])/
   (31104*(-1 + x^(-1))) - (CA*CF*nf*Pi^2*x^2*G[1, x])/(64*(-1 + x^(-1))) + 
  (641*CA^3*Pi^4*x^2*G[1, x])/(13824*(-1 + x^(-1))) - 
  (71*CA^2*nf*Pi^4*x^2*G[1, x])/(1536*(-1 + x^(-1))) + 
  (29*CA*CF*nf*Pi^4*x^2*G[1, x])/(17280*(-1 + x^(-1))) - 
  (163*C4AA*x^2*G[1, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (163*C4AF*nf*x^2*G[1, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (191*C4AA*Pi^2*x^2*G[1, x])/(648*dA*TA*(-1 + x^(-1))) - 
  (68*C4AF*nf*Pi^2*x^2*G[1, x])/(81*dA*TA*(-1 + x^(-1))) - 
  (29*C4AA*Pi^4*x^2*G[1, x])/(192*dA*TA*(-1 + x^(-1))) + 
  (19*C4AF*nf*Pi^4*x^2*G[1, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (47*CA^3*Pi^2*x^3*G[1, x])/432 - (761*CA^2*nf*Pi^2*x^3*G[1, x])/5184 + 
  (CA*CF*nf*Pi^2*x^3*G[1, x])/144 + ((31*I)/1152)*CA^3*Pi^3*x^3*G[1, x] - 
  ((89*I)/3456)*CA^2*nf*Pi^3*x^3*G[1, x] + ((5*I)/864)*CA*nf^2*Pi^3*x^3*
   G[1, x] - (1021*CA^3*Pi^4*x^3*G[1, x])/25920 + 
  (2381*CA^2*nf*Pi^4*x^3*G[1, x])/51840 - (113*CA*CF*nf*Pi^4*x^3*G[1, x])/
   17280 - (7*C4AA*Pi^2*x^3*G[1, x])/(72*dA*TA) + 
  (7*C4AF*nf*Pi^2*x^3*G[1, x])/(36*dA*TA) - 
  (((11*I)/144)*C4AA*Pi^3*x^3*G[1, x])/(dA*TA) + 
  (((11*I)/72)*C4AF*nf*Pi^3*x^3*G[1, x])/(dA*TA) - 
  (C4AA*Pi^4*x^3*G[1, x])/(216*dA*TA) + (C4AF*nf*Pi^4*x^3*G[1, x])/
   (108*dA*TA) + (3367*CA^3*Pi^2*x^3*G[1, x])/(31104*(-1 + x^(-1))) - 
  (4549*CA^2*nf*Pi^2*x^3*G[1, x])/(31104*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x^3*G[1, x])/(144*(-1 + x^(-1))) - 
  (599*CA^3*Pi^4*x^3*G[1, x])/(34560*(-1 + x^(-1))) + 
  (73*CA^2*nf*Pi^4*x^3*G[1, x])/(3840*(-1 + x^(-1))) - 
  (29*CA*CF*nf*Pi^4*x^3*G[1, x])/(17280*(-1 + x^(-1))) - 
  (109*C4AA*Pi^2*x^3*G[1, x])/(1296*dA*TA*(-1 + x^(-1))) + 
  (109*C4AF*nf*Pi^2*x^3*G[1, x])/(648*dA*TA*(-1 + x^(-1))) + 
  (11*C4AA*Pi^4*x^3*G[1, x])/(120*dA*TA*(-1 + x^(-1))) - 
  (11*C4AF*nf*Pi^4*x^3*G[1, x])/(60*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (11*CA^3*G[1, x])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, x])/(128*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[1, x])/
   \[Epsilon]^4 - (119*CA^3*G[1, x])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[1, x])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, x])/(432*\[Epsilon]^3) + (((33*I)/256)*CA^3*Pi*G[1, x])/
   \[Epsilon]^3 - (((3*I)/128)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (41*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) + 
  (1463*CA^3*G[1, x])/(10368*\[Epsilon]^2) - (841*CA^2*nf*G[1, x])/
   (10368*\[Epsilon]^2) - (CA*CF*nf*G[1, x])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*G[1, x])/(648*\[Epsilon]^2) + (((119*I)/2304)*CA^3*Pi*G[1, x])/
   \[Epsilon]^2 + (((43*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (3245*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) - (295*CA^2*nf*Pi^2*G[1, x])/(13824*\[Epsilon]^2) + 
  (((19*I)/1536)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 + 
  (CA^3*x*G[1, x])/(192*\[Epsilon]^2) - (CA^2*nf*x*G[1, x])/
   (192*\[Epsilon]^2) + (7523*CA^3*G[1, x])/(10368*\[Epsilon]) - 
  (2873*CA^2*nf*G[1, x])/(10368*\[Epsilon]) - (55*CA*CF*nf*G[1, x])/
   (1152*\[Epsilon]) + (CA*nf^2*G[1, x])/(48*\[Epsilon]) - 
  (((1445*I)/3456)*CA^3*Pi*G[1, x])/\[Epsilon] + 
  (((823*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[1, x])/
   \[Epsilon] + (18313*CA^3*Pi^2*G[1, x])/(82944*\[Epsilon]) - 
  (1211*CA^2*nf*Pi^2*G[1, x])/(41472*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[1, x])/(1728*\[Epsilon]) - 
  (((55*I)/3072)*CA^3*Pi^3*G[1, x])/\[Epsilon] + 
  (((5*I)/1536)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (1511*CA^3*Pi^4*G[1, x])/(552960*\[Epsilon]) - 
  (17*CA^3*x*G[1, x])/(576*\[Epsilon]) + (CA^2*nf*x*G[1, x])/
   (32*\[Epsilon]) - (CA*nf^2*x*G[1, x])/(144*\[Epsilon]) - 
  ((I/48)*CA^3*Pi*x*G[1, x])/\[Epsilon] + ((I/48)*CA^2*nf*Pi*x*G[1, x])/
   \[Epsilon] + (CA^3*Pi^2*x*G[1, x])/(576*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x*G[1, x])/(576*\[Epsilon]) - ((I/24)*CA^3*Pi^3*x*G[1, x])/
   \[Epsilon] + ((I/96)*CA^2*nf*Pi^3*x*G[1, x])/\[Epsilon] + 
  (CA^3*x^2*G[1, x])/(192*\[Epsilon]) - (CA^2*nf*x^2*G[1, x])/
   (192*\[Epsilon]) - (CA^3*Pi^2*x^2*G[1, x])/(576*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x^2*G[1, x])/(576*\[Epsilon]) + 
  ((I/96)*CA^3*Pi^3*x^2*G[1, x])/\[Epsilon] - 
  ((I/96)*CA^2*nf*Pi^3*x^2*G[1, x])/\[Epsilon] - 
  ((I/144)*CA^3*Pi^3*x^3*G[1, x])/\[Epsilon] + 
  ((I/144)*CA^2*nf*Pi^3*x^3*G[1, x])/\[Epsilon] - 
  (3635*CA^3*G[0, 0, x])/1728 + (5735*CA^2*nf*G[0, 0, x])/6912 + 
  (7*CA*CF*nf*G[0, 0, x])/64 + (41711*CA^3*Pi^2*G[0, 0, x])/82944 - 
  (5371*CA^2*nf*Pi^2*G[0, 0, x])/41472 + (1849*CA^3*Pi^4*G[0, 0, x])/184320 - 
  (13*C4AA*G[0, 0, x])/(36*dA*TA) + (13*C4AF*nf*G[0, 0, x])/(18*dA*TA) - 
  (25*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA) - (11*C4AF*nf*Pi^2*G[0, 0, x])/
   (144*dA*TA) + (C4AA*Pi^4*G[0, 0, x])/(16*dA*TA) - 
  (39421*CA^3*G[0, 0, x])/(10368*(-1 + x^(-1))) + 
  (15239*CA^2*nf*G[0, 0, x])/(20736*(-1 + x^(-1))) + 
  (31*CA*CF*nf*G[0, 0, x])/(192*(-1 + x^(-1))) + 
  (24407*CA^3*Pi^2*G[0, 0, x])/(82944*(-1 + x^(-1))) - 
  (895*CA^2*nf*Pi^2*G[0, 0, x])/(41472*(-1 + x^(-1))) - 
  (5*CA*CF*nf*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))) + 
  (1729*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))) - 
  (565*C4AA*G[0, 0, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (565*C4AF*nf*G[0, 0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (181*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA*(-1 + x^(-1))) - 
  (17*C4AF*nf*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^4*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))) + 
  (20617*CA^3*G[0, 0, x])/(5184*(-1 + x^(-1))*x) - 
  (22453*CA^2*nf*G[0, 0, x])/(20736*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*G[0, 0, x])/(64*(-1 + x^(-1))*x) - 
  (51359*CA^3*Pi^2*G[0, 0, x])/(82944*(-1 + x^(-1))*x) + 
  (6091*CA^2*nf*Pi^2*G[0, 0, x])/(41472*(-1 + x^(-1))*x) - 
  (1729*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))*x) + 
  (13*C4AA*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (13*C4AF*nf*G[0, 0, x])/(18*dA*TA*(-1 + x^(-1))*x) + 
  (25*C4AA*Pi^2*G[0, 0, x])/(288*dA*TA*(-1 + x^(-1))*x) + 
  (11*C4AF*nf*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^4*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))*x) + 
  (25*CA^3*x*G[0, 0, x])/3456 - (319*CA^2*nf*x*G[0, 0, x])/3456 + 
  (CA*CF*nf*x*G[0, 0, x])/24 + (49*CA*nf^2*x*G[0, 0, x])/864 - 
  ((127*I)/72)*CA^3*Pi*x*G[0, 0, x] + ((199*I)/288)*CA^2*nf*Pi*x*G[0, 0, x] + 
  ((5*I)/96)*CA*CF*nf*Pi*x*G[0, 0, x] - (I/12)*CA*nf^2*Pi*x*G[0, 0, x] + 
  (5*CA^3*Pi^2*x*G[0, 0, x])/24 - (37*CA^2*nf*Pi^2*x*G[0, 0, x])/384 + 
  (7*CA*CF*nf*Pi^2*x*G[0, 0, x])/384 - (CA*nf^2*Pi^2*x*G[0, 0, x])/48 + 
  ((5*I)/192)*CA^3*Pi^3*x*G[0, 0, x] - ((3*I)/256)*CA^2*nf*Pi^3*x*
   G[0, 0, x] + (I/192)*CA*CF*nf*Pi^3*x*G[0, 0, x] + 
  (113*C4AA*x*G[0, 0, x])/(144*dA*TA) - (113*C4AF*nf*x*G[0, 0, x])/
   (72*dA*TA) - (((9*I)/8)*C4AA*Pi*x*G[0, 0, x])/(dA*TA) - 
  (((3*I)/4)*C4AF*nf*Pi*x*G[0, 0, x])/(dA*TA) + 
  (31*C4AA*Pi^2*x*G[0, 0, x])/(36*dA*TA) - (25*C4AF*nf*Pi^2*x*G[0, 0, x])/
   (72*dA*TA) - ((I/2)*C4AA*Pi^3*x*G[0, 0, x])/(dA*TA) + 
  ((I/4)*C4AF*nf*Pi^3*x*G[0, 0, x])/(dA*TA) - (5315*CA^3*x*G[0, 0, x])/
   (10368*(-1 + x^(-1))) + (16717*CA^2*nf*x*G[0, 0, x])/
   (20736*(-1 + x^(-1))) - (11*CA*CF*nf*x*G[0, 0, x])/(128*(-1 + x^(-1))) + 
  (607*CA^3*Pi^2*x*G[0, 0, x])/(1728*(-1 + x^(-1))) - 
  (143*CA^2*nf*Pi^2*x*G[0, 0, x])/(864*(-1 + x^(-1))) - 
  (5*CA*CF*nf*Pi^2*x*G[0, 0, x])/(576*(-1 + x^(-1))) + 
  (143*C4AA*x*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))) - 
  (143*C4AF*nf*x*G[0, 0, x])/(54*dA*TA*(-1 + x^(-1))) + 
  (31*C4AA*Pi^2*x*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^2*x*G[0, 0, x])/(3*dA*TA*(-1 + x^(-1))) - 
  (13*CA^3*x^2*G[0, 0, x])/1728 + (109*CA^2*nf*x^2*G[0, 0, x])/6912 - 
  (CA*CF*nf*x^2*G[0, 0, x])/128 - (163*CA*nf^2*x^2*G[0, 0, x])/3456 + 
  ((469*I)/1152)*CA^3*Pi*x^2*G[0, 0, x] - ((69*I)/128)*CA^2*nf*Pi*x^2*
   G[0, 0, x] + ((5*I)/192)*CA*CF*nf*Pi*x^2*G[0, 0, x] + 
  ((13*I)/144)*CA*nf^2*Pi*x^2*G[0, 0, x] - (23*CA^3*Pi^2*x^2*G[0, 0, x])/
   576 + (31*CA^2*nf*Pi^2*x^2*G[0, 0, x])/288 - 
  (7*CA*CF*nf*Pi^2*x^2*G[0, 0, x])/384 + (CA*nf^2*Pi^2*x^2*G[0, 0, x])/48 - 
  ((5*I)/768)*CA^3*Pi^3*x^2*G[0, 0, x] + ((3*I)/256)*CA^2*nf*Pi^3*x^2*
   G[0, 0, x] - (I/192)*CA*CF*nf*Pi^3*x^2*G[0, 0, x] - 
  (61*C4AA*x^2*G[0, 0, x])/(144*dA*TA) + (61*C4AF*nf*x^2*G[0, 0, x])/
   (72*dA*TA) - (((11*I)/48)*C4AA*Pi*x^2*G[0, 0, x])/(dA*TA) + 
  (((29*I)/24)*C4AF*nf*Pi*x^2*G[0, 0, x])/(dA*TA) + 
  (C4AA*Pi^2*x^2*G[0, 0, x])/(18*dA*TA) + (C4AF*nf*Pi^2*x^2*G[0, 0, x])/
   (72*dA*TA) + ((I/8)*C4AA*Pi^3*x^2*G[0, 0, x])/(dA*TA) - 
  ((I/4)*C4AF*nf*Pi^3*x^2*G[0, 0, x])/(dA*TA) + 
  (1751*CA^3*x^2*G[0, 0, x])/(5184*(-1 + x^(-1))) - 
  (9503*CA^2*nf*x^2*G[0, 0, x])/(20736*(-1 + x^(-1))) + 
  (13*CA*CF*nf*x^2*G[0, 0, x])/(384*(-1 + x^(-1))) - 
  (623*CA^3*Pi^2*x^2*G[0, 0, x])/(5184*(-1 + x^(-1))) + 
  (767*CA^2*nf*Pi^2*x^2*G[0, 0, x])/(5184*(-1 + x^(-1))) + 
  (5*CA*CF*nf*Pi^2*x^2*G[0, 0, x])/(288*(-1 + x^(-1))) - 
  (163*C4AA*x^2*G[0, 0, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (163*C4AF*nf*x^2*G[0, 0, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (47*C4AA*Pi^2*x^2*G[0, 0, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (155*C4AF*nf*Pi^2*x^2*G[0, 0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  ((1675*I)/5184)*CA^3*Pi*x^3*G[0, 0, x] + ((1133*I)/2592)*CA^2*nf*Pi*x^3*
   G[0, 0, x] - (I/48)*CA*CF*nf*Pi*x^3*G[0, 0, x] - 
  ((23*I)/432)*CA*nf^2*Pi*x^3*G[0, 0, x] + (55*CA^3*Pi^2*x^3*G[0, 0, x])/
   3456 - (121*CA^2*nf*Pi^2*x^3*G[0, 0, x])/3456 - 
  (CA*nf^2*Pi^2*x^3*G[0, 0, x])/72 + ((5*I)/1152)*CA^3*Pi^3*x^3*G[0, 0, x] - 
  (I/128)*CA^2*nf*Pi^3*x^3*G[0, 0, x] + (I/288)*CA*CF*nf*Pi^3*x^3*
   G[0, 0, x] + (((23*I)/108)*C4AA*Pi*x^3*G[0, 0, x])/(dA*TA) - 
  (((23*I)/54)*C4AF*nf*Pi*x^3*G[0, 0, x])/(dA*TA) + 
  (19*C4AA*Pi^2*x^3*G[0, 0, x])/(216*dA*TA) - 
  (19*C4AF*nf*Pi^2*x^3*G[0, 0, x])/(108*dA*TA) - 
  ((I/12)*C4AA*Pi^3*x^3*G[0, 0, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi^3*x^3*G[0, 0, x])/(dA*TA) + 
  (107*CA^3*Pi^2*x^3*G[0, 0, x])/(1296*(-1 + x^(-1))) - 
  (125*CA^2*nf*Pi^2*x^3*G[0, 0, x])/(1296*(-1 + x^(-1))) - 
  (23*C4AA*Pi^2*x^3*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))) + 
  (23*C4AF*nf*Pi^2*x^3*G[0, 0, x])/(54*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[0, 0, x])/(16*\[Epsilon]^4) + (11*CA^3*G[0, 0, x])/
   (48*\[Epsilon]^3) - (CA^2*nf*G[0, 0, x])/(24*\[Epsilon]^3) + 
  ((I/16)*CA^3*Pi*G[0, 0, x])/\[Epsilon]^3 + (67*CA^3*G[0, 0, x])/
   (144*\[Epsilon]^2) - (5*CA^2*nf*G[0, 0, x])/(72*\[Epsilon]^2) + 
  (CA^3*Pi^2*G[0, 0, x])/(64*\[Epsilon]^2) - (CA^3*x*G[0, 0, x])/
   (96*\[Epsilon]^2) + (CA^2*nf*x*G[0, 0, x])/(96*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*x*G[0, 0, x])/\[Epsilon]^2 - 
  ((I/64)*CA^2*nf*Pi*x*G[0, 0, x])/\[Epsilon]^2 + 
  (CA^3*x^2*G[0, 0, x])/(96*\[Epsilon]^2) - (CA^2*nf*x^2*G[0, 0, x])/
   (96*\[Epsilon]^2) - ((I/64)*CA^3*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 + 
  ((I/64)*CA^2*nf*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 + 
  ((I/96)*CA^3*Pi*x^3*G[0, 0, x])/\[Epsilon]^2 - 
  ((I/96)*CA^2*nf*Pi*x^3*G[0, 0, x])/\[Epsilon]^2 + 
  (101*CA^3*G[0, 0, x])/(108*\[Epsilon]) - (7*CA^2*nf*G[0, 0, x])/
   (54*\[Epsilon]) - (11*CA^3*Pi^2*G[0, 0, x])/(192*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, 0, x])/(96*\[Epsilon]) - ((I/64)*CA^3*Pi^3*G[0, 0, x])/
   \[Epsilon] + (11*CA^3*x*G[0, 0, x])/(288*\[Epsilon]) - 
  (CA^2*nf*x*G[0, 0, x])/(24*\[Epsilon]) + (CA*nf^2*x*G[0, 0, x])/
   (72*\[Epsilon]) - (((53*I)/192)*CA^3*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (((7*I)/64)*CA^2*nf*Pi*x*G[0, 0, x])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*x*G[0, 0, x])/(96*\[Epsilon]) - 
  (11*CA^2*nf*Pi^2*x*G[0, 0, x])/(384*\[Epsilon]) - 
  (37*CA^3*x^2*G[0, 0, x])/(576*\[Epsilon]) + (13*CA^2*nf*x^2*G[0, 0, x])/
   (192*\[Epsilon]) - (CA*nf^2*x^2*G[0, 0, x])/(72*\[Epsilon]) + 
  (((7*I)/192)*CA^3*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  ((I/24)*CA^2*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  (11*CA^3*Pi^2*x^2*G[0, 0, x])/(384*\[Epsilon]) + 
  (11*CA^2*nf*Pi^2*x^2*G[0, 0, x])/(384*\[Epsilon]) - 
  (((37*I)/576)*CA^3*Pi*x^3*G[0, 0, x])/\[Epsilon] + 
  (((13*I)/192)*CA^2*nf*Pi*x^3*G[0, 0, x])/\[Epsilon] - 
  ((I/72)*CA*nf^2*Pi*x^3*G[0, 0, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*x^3*G[0, 0, x])/(576*\[Epsilon]) - 
  (11*CA^2*nf*Pi^2*x^3*G[0, 0, x])/(576*\[Epsilon]) + 
  (3635*CA^3*G[0, 1, x])/1728 - (5735*CA^2*nf*G[0, 1, x])/6912 - 
  (7*CA*CF*nf*G[0, 1, x])/64 + ((101*I)/144)*CA^3*Pi*G[0, 1, x] - 
  ((7*I)/72)*CA^2*nf*Pi*G[0, 1, x] + (1031*CA^3*Pi^2*G[0, 1, x])/27648 - 
  (571*CA^2*nf*Pi^2*G[0, 1, x])/13824 - ((275*I)/2304)*CA^3*Pi^3*G[0, 1, x] + 
  ((25*I)/1152)*CA^2*nf*Pi^3*G[0, 1, x] + (3929*CA^3*Pi^4*G[0, 1, x])/
   110592 + (13*C4AA*G[0, 1, x])/(36*dA*TA) - (13*C4AF*nf*G[0, 1, x])/
   (18*dA*TA) + (25*C4AA*Pi^2*G[0, 1, x])/(288*dA*TA) + 
  (11*C4AF*nf*Pi^2*G[0, 1, x])/(144*dA*TA) + (13*C4AA*Pi^4*G[0, 1, x])/
   (180*dA*TA) + (29399*CA^3*G[0, 1, x])/(10368*(-1 + x^(-1))) - 
  (13615*CA^2*nf*G[0, 1, x])/(20736*(-1 + x^(-1))) - 
  (23*CA*CF*nf*G[0, 1, x])/(192*(-1 + x^(-1))) + 
  (61*CA^3*Pi^2*G[0, 1, x])/(9216*(-1 + x^(-1))) - 
  (337*CA^2*nf*Pi^2*G[0, 1, x])/(4608*(-1 + x^(-1))) + 
  (1853*CA^3*Pi^4*G[0, 1, x])/(110592*(-1 + x^(-1))) - 
  (97*C4AA*G[0, 1, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (97*C4AF*nf*G[0, 1, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (61*C4AA*Pi^2*G[0, 1, x])/(96*dA*TA*(-1 + x^(-1))) + 
  (5*C4AF*nf*Pi^2*G[0, 1, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (17*C4AA*Pi^4*G[0, 1, x])/(180*dA*TA*(-1 + x^(-1))) - 
  (15761*CA^3*G[0, 1, x])/(5184*(-1 + x^(-1))*x) + 
  (19829*CA^2*nf*G[0, 1, x])/(20736*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*G[0, 1, x])/(64*(-1 + x^(-1))*x) + 
  (577*CA^3*Pi^2*G[0, 1, x])/(27648*(-1 + x^(-1))*x) + 
  (451*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))*x) - 
  (1853*CA^3*Pi^4*G[0, 1, x])/(110592*(-1 + x^(-1))*x) - 
  (13*C4AA*G[0, 1, x])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (13*C4AF*nf*G[0, 1, x])/(18*dA*TA*(-1 + x^(-1))*x) - 
  (25*C4AA*Pi^2*G[0, 1, x])/(288*dA*TA*(-1 + x^(-1))*x) - 
  (11*C4AF*nf*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (17*C4AA*Pi^4*G[0, 1, x])/(180*dA*TA*(-1 + x^(-1))*x) - 
  (25*CA^3*x*G[0, 1, x])/3456 + (319*CA^2*nf*x*G[0, 1, x])/3456 - 
  (CA*CF*nf*x*G[0, 1, x])/24 - (29*CA*nf^2*x*G[0, 1, x])/432 + 
  ((599*I)/3456)*CA^3*Pi*x*G[0, 1, x] - ((323*I)/3456)*CA^2*nf*Pi*x*
   G[0, 1, x] - ((5*I)/192)*CA*CF*nf*Pi*x*G[0, 1, x] + 
  ((5*I)/144)*CA*nf^2*Pi*x*G[0, 1, x] - (55*CA^3*Pi^2*x*G[0, 1, x])/384 + 
  (7*CA^2*nf*Pi^2*x*G[0, 1, x])/64 - (CA*nf^2*Pi^2*x*G[0, 1, x])/192 - 
  ((91*I)/576)*CA^3*Pi^3*x*G[0, 1, x] + ((41*I)/1152)*CA^2*nf*Pi^3*x*
   G[0, 1, x] + (I/192)*CA*CF*nf*Pi^3*x*G[0, 1, x] - 
  (113*C4AA*x*G[0, 1, x])/(144*dA*TA) + (113*C4AF*nf*x*G[0, 1, x])/
   (72*dA*TA) + (((37*I)/144)*C4AA*Pi*x*G[0, 1, x])/(dA*TA) - 
  (((37*I)/72)*C4AF*nf*Pi*x*G[0, 1, x])/(dA*TA) - 
  (17*C4AA*Pi^2*x*G[0, 1, x])/(16*dA*TA) + (7*C4AF*nf*Pi^2*x*G[0, 1, x])/
   (8*dA*TA) + (((7*I)/24)*C4AA*Pi^3*x*G[0, 1, x])/(dA*TA) - 
  (((5*I)/24)*C4AF*nf*Pi^3*x*G[0, 1, x])/(dA*TA) + 
  (5899*CA^3*x*G[0, 1, x])/(10368*(-1 + x^(-1))) - 
  (8101*CA^2*nf*x*G[0, 1, x])/(10368*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[0, 1, x])/(32*(-1 + x^(-1))) - (119*CA^3*Pi^2*x*G[0, 1, x])/
   (1728*(-1 + x^(-1))) + (283*CA^2*nf*Pi^2*x*G[0, 1, x])/
   (3456*(-1 + x^(-1))) + (347*C4AA*x*G[0, 1, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (347*C4AF*nf*x*G[0, 1, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (19*C4AA*Pi^2*x*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (43*C4AF*nf*Pi^2*x*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (13*CA^3*x^2*G[0, 1, x])/1728 - (109*CA^2*nf*x^2*G[0, 1, x])/6912 + 
  (CA*CF*nf*x^2*G[0, 1, x])/128 + (467*CA*nf^2*x^2*G[0, 1, x])/6912 - 
  ((5*I)/54)*CA^3*Pi*x^2*G[0, 1, x] + ((37*I)/432)*CA^2*nf*Pi*x^2*
   G[0, 1, x] - ((5*I)/144)*CA*nf^2*Pi*x^2*G[0, 1, x] + 
  (205*CA^3*Pi^2*x^2*G[0, 1, x])/2304 - (211*CA^2*nf*Pi^2*x^2*G[0, 1, x])/
   2304 + (CA*nf^2*Pi^2*x^2*G[0, 1, x])/192 + ((25*I)/576)*CA^3*Pi^3*x^2*
   G[0, 1, x] - ((47*I)/1152)*CA^2*nf*Pi^3*x^2*G[0, 1, x] - 
  (I/192)*CA*CF*nf*Pi^3*x^2*G[0, 1, x] + (61*C4AA*x^2*G[0, 1, x])/
   (144*dA*TA) - (61*C4AF*nf*x^2*G[0, 1, x])/(72*dA*TA) - 
  (((7*I)/36)*C4AA*Pi*x^2*G[0, 1, x])/(dA*TA) + 
  (((7*I)/18)*C4AF*nf*Pi*x^2*G[0, 1, x])/(dA*TA) + 
  (11*C4AA*Pi^2*x^2*G[0, 1, x])/(32*dA*TA) - (11*C4AF*nf*Pi^2*x^2*G[0, 1, x])/
   (16*dA*TA) - ((I/6)*C4AA*Pi^3*x^2*G[0, 1, x])/(dA*TA) + 
  (((11*I)/24)*C4AF*nf*Pi^3*x^2*G[0, 1, x])/(dA*TA) - 
  (59*CA^3*x^2*G[0, 1, x])/(162*(-1 + x^(-1))) + 
  (2497*CA^2*nf*x^2*G[0, 1, x])/(5184*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, 1, x])/(48*(-1 + x^(-1))) + 
  (113*CA^3*Pi^2*x^2*G[0, 1, x])/(2592*(-1 + x^(-1))) - 
  (113*CA^2*nf*Pi^2*x^2*G[0, 1, x])/(2592*(-1 + x^(-1))) - 
  (47*C4AA*x^2*G[0, 1, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (47*C4AF*nf*x^2*G[0, 1, x])/(108*dA*TA*(-1 + x^(-1))) - 
  (49*C4AA*Pi^2*x^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (49*C4AF*nf*Pi^2*x^2*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (53*CA^3*Pi^2*x^3*G[0, 1, x])/3456 + (59*CA^2*nf*Pi^2*x^3*G[0, 1, x])/
   3456 - (CA*nf^2*Pi^2*x^3*G[0, 1, x])/288 - ((55*I)/1728)*CA^3*Pi^3*x^3*
   G[0, 1, x] + ((49*I)/1728)*CA^2*nf*Pi^3*x^3*G[0, 1, x] + 
  (I/288)*CA*CF*nf*Pi^3*x^3*G[0, 1, x] + (5*C4AA*Pi^2*x^3*G[0, 1, x])/
   (216*dA*TA) - (5*C4AF*nf*Pi^2*x^3*G[0, 1, x])/(108*dA*TA) + 
  (((13*I)/72)*C4AA*Pi^3*x^3*G[0, 1, x])/(dA*TA) - 
  (((13*I)/36)*C4AF*nf*Pi^3*x^3*G[0, 1, x])/(dA*TA) + 
  (CA^3*Pi^2*x^3*G[0, 1, x])/(2592*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x^3*G[0, 1, x])/(2592*(-1 + x^(-1))) + 
  (C4AA*Pi^2*x^3*G[0, 1, x])/(18*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*x^3*G[0, 1, x])/(9*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, 1, x])/(32*\[Epsilon]^4) - (11*CA^3*G[0, 1, x])/
   (96*\[Epsilon]^3) + (CA^2*nf*G[0, 1, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^3 - (67*CA^3*G[0, 1, x])/
   (288*\[Epsilon]^2) + (5*CA^2*nf*G[0, 1, x])/(144*\[Epsilon]^2) + 
  (((11*I)/64)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (5*CA^3*Pi^2*G[0, 1, x])/(128*\[Epsilon]^2) + 
  (CA^3*x*G[0, 1, x])/(96*\[Epsilon]^2) - (CA^2*nf*x*G[0, 1, x])/
   (96*\[Epsilon]^2) - (CA^3*x^2*G[0, 1, x])/(96*\[Epsilon]^2) + 
  (CA^2*nf*x^2*G[0, 1, x])/(96*\[Epsilon]^2) - 
  (101*CA^3*G[0, 1, x])/(216*\[Epsilon]) + (7*CA^2*nf*G[0, 1, x])/
   (108*\[Epsilon]) + (((67*I)/192)*CA^3*Pi*G[0, 1, x])/\[Epsilon] - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*G[0, 1, x])/(384*\[Epsilon]) - (CA^2*nf*Pi^2*G[0, 1, x])/
   (192*\[Epsilon]) + ((I/48)*CA^3*Pi^3*G[0, 1, x])/\[Epsilon] - 
  (11*CA^3*x*G[0, 1, x])/(288*\[Epsilon]) + (CA^2*nf*x*G[0, 1, x])/
   (24*\[Epsilon]) - (CA*nf^2*x*G[0, 1, x])/(72*\[Epsilon]) - 
  ((I/24)*CA^3*Pi*x*G[0, 1, x])/\[Epsilon] + ((I/24)*CA^2*nf*Pi*x*G[0, 1, x])/
   \[Epsilon] + (CA^3*Pi^2*x*G[0, 1, x])/(96*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x*G[0, 1, x])/(384*\[Epsilon]) + 
  (31*CA^3*x^2*G[0, 1, x])/(576*\[Epsilon]) - (11*CA^2*nf*x^2*G[0, 1, x])/
   (192*\[Epsilon]) + (CA*nf^2*x^2*G[0, 1, x])/(72*\[Epsilon]) + 
  ((I/24)*CA^3*Pi*x^2*G[0, 1, x])/\[Epsilon] - 
  ((I/24)*CA^2*nf*Pi*x^2*G[0, 1, x])/\[Epsilon] - 
  (CA^3*Pi^2*x^2*G[0, 1, x])/(384*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x^2*G[0, 1, x])/(384*\[Epsilon]) + 
  (CA^3*Pi^2*x^3*G[0, 1, x])/(576*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x^3*G[0, 1, x])/(576*\[Epsilon]) + 
  (3635*CA^3*G[1, 0, x])/1728 - (5735*CA^2*nf*G[1, 0, x])/6912 - 
  (7*CA*CF*nf*G[1, 0, x])/64 - (CA*nf^2*G[1, 0, x])/1152 + 
  ((3815*I)/5184)*CA^3*Pi*G[1, 0, x] - ((359*I)/5184)*CA^2*nf*Pi*G[1, 0, x] - 
  (17003*CA^3*Pi^2*G[1, 0, x])/82944 + (3601*CA^2*nf*Pi^2*G[1, 0, x])/41472 - 
  (CA*nf^2*Pi^2*G[1, 0, x])/144 + ((55*I)/6912)*CA^3*Pi^3*G[1, 0, x] - 
  ((17*I)/3456)*CA^2*nf*Pi^3*G[1, 0, x] + (I/288)*CA*CF*nf*Pi^3*G[1, 0, x] - 
  (3931*CA^3*Pi^4*G[1, 0, x])/552960 + (13*C4AA*G[1, 0, x])/(36*dA*TA) - 
  (13*C4AF*nf*G[1, 0, x])/(18*dA*TA) - (((179*I)/216)*C4AA*Pi*G[1, 0, x])/
   (dA*TA) - (((145*I)/108)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA) + 
  (31*C4AA*Pi^2*G[1, 0, x])/(432*dA*TA) - (C4AF*nf*Pi^2*G[1, 0, x])/
   (54*dA*TA) + (((55*I)/144)*C4AA*Pi^3*G[1, 0, x])/(dA*TA) - 
  (((5*I)/36)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA) + 
  (53*C4AA*Pi^4*G[1, 0, x])/(720*dA*TA) + (16633*CA^3*G[1, 0, x])/
   (5184*(-1 + x^(-1))) - (18799*CA^2*nf*G[1, 0, x])/(20736*(-1 + x^(-1))) - 
  (19*CA*CF*nf*G[1, 0, x])/(96*(-1 + x^(-1))) + 
  (26845*CA^3*Pi^2*G[1, 0, x])/(82944*(-1 + x^(-1))) - 
  (5219*CA^2*nf*Pi^2*G[1, 0, x])/(41472*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(96*(-1 + x^(-1))) - 
  (5191*CA^3*Pi^4*G[1, 0, x])/(552960*(-1 + x^(-1))) + 
  (233*C4AA*G[1, 0, x])/(108*dA*TA*(-1 + x^(-1))) - 
  (233*C4AF*nf*G[1, 0, x])/(54*dA*TA*(-1 + x^(-1))) - 
  (53*C4AA*Pi^2*G[1, 0, x])/(108*dA*TA*(-1 + x^(-1))) + 
  (131*C4AF*nf*Pi^2*G[1, 0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (37*C4AA*Pi^4*G[1, 0, x])/(720*dA*TA*(-1 + x^(-1))) - 
  (16559*CA^3*G[1, 0, x])/(5184*(-1 + x^(-1))*x) + 
  (20123*CA^2*nf*G[1, 0, x])/(20736*(-1 + x^(-1))*x) + 
  (5*CA*CF*nf*G[1, 0, x])/(32*(-1 + x^(-1))*x) + 
  (4019*CA^3*Pi^2*G[1, 0, x])/(82944*(-1 + x^(-1))*x) - 
  (817*CA^2*nf*Pi^2*G[1, 0, x])/(41472*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(64*(-1 + x^(-1))*x) + 
  (5191*CA^3*Pi^4*G[1, 0, x])/(552960*(-1 + x^(-1))*x) - 
  (5*C4AA*G[1, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AF*nf*G[1, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (215*C4AA*Pi^2*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))*x) - 
  (10*C4AF*nf*Pi^2*G[1, 0, x])/(27*dA*TA*(-1 + x^(-1))*x) + 
  (37*C4AA*Pi^4*G[1, 0, x])/(720*dA*TA*(-1 + x^(-1))*x) - 
  (25*CA^3*x*G[1, 0, x])/3456 + (319*CA^2*nf*x*G[1, 0, x])/3456 - 
  (CA*CF*nf*x*G[1, 0, x])/24 - (CA*nf^2*x*G[1, 0, x])/144 + 
  ((6157*I)/3456)*CA^3*Pi*x*G[1, 0, x] - ((2923*I)/3456)*CA^2*nf*Pi*x*
   G[1, 0, x] - ((5*I)/192)*CA*CF*nf*Pi*x*G[1, 0, x] + 
  ((13*I)/144)*CA*nf^2*Pi*x*G[1, 0, x] - (67*CA^3*Pi^2*x*G[1, 0, x])/384 + 
  (7*CA^2*nf*Pi^2*x*G[1, 0, x])/128 - (7*CA*CF*nf*Pi^2*x*G[1, 0, x])/384 + 
  (CA*nf^2*Pi^2*x*G[1, 0, x])/48 - ((3*I)/64)*CA^3*Pi^3*x*G[1, 0, x] + 
  ((13*I)/768)*CA^2*nf*Pi^3*x*G[1, 0, x] - (I/192)*CA*CF*nf*Pi^3*x*
   G[1, 0, x] - (113*C4AA*x*G[1, 0, x])/(144*dA*TA) + 
  (113*C4AF*nf*x*G[1, 0, x])/(72*dA*TA) + (((23*I)/144)*C4AA*Pi*x*G[1, 0, x])/
   (dA*TA) + (((247*I)/72)*C4AF*nf*Pi*x*G[1, 0, x])/(dA*TA) - 
  (23*C4AA*Pi^2*x*G[1, 0, x])/(48*dA*TA) + (11*C4AF*nf*Pi^2*x*G[1, 0, x])/
   (24*dA*TA) - (211*CA^3*x*G[1, 0, x])/(5184*(-1 + x^(-1))) - 
  (839*CA^2*nf*x*G[1, 0, x])/(20736*(-1 + x^(-1))) + 
  (7*CA*CF*nf*x*G[1, 0, x])/(128*(-1 + x^(-1))) - 
  (373*CA^3*Pi^2*x*G[1, 0, x])/(864*(-1 + x^(-1))) + 
  (781*CA^2*nf*Pi^2*x*G[1, 0, x])/(3456*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x*G[1, 0, x])/(192*(-1 + x^(-1))) - 
  (919*C4AA*x*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))) + 
  (919*C4AF*nf*x*G[1, 0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (29*C4AA*Pi^2*x*G[1, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (25*C4AF*nf*Pi^2*x*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (13*CA^3*x^2*G[1, 0, x])/1728 - (109*CA^2*nf*x^2*G[1, 0, x])/6912 + 
  (CA*CF*nf*x^2*G[1, 0, x])/128 - (23*CA*nf^2*x^2*G[1, 0, x])/1152 - 
  ((1945*I)/3456)*CA^3*Pi*x^2*G[1, 0, x] + ((2569*I)/3456)*CA^2*nf*Pi*x^2*
   G[1, 0, x] - ((5*I)/192)*CA*CF*nf*Pi*x^2*G[1, 0, x] - 
  ((7*I)/72)*CA*nf^2*Pi*x^2*G[1, 0, x] - (CA^3*Pi^2*x^2*G[1, 0, x])/144 - 
  (35*CA^2*nf*Pi^2*x^2*G[1, 0, x])/576 + (7*CA*CF*nf*Pi^2*x^2*G[1, 0, x])/
   384 - (CA*nf^2*Pi^2*x^2*G[1, 0, x])/48 + ((3*I)/256)*CA^3*Pi^3*x^2*
   G[1, 0, x] - ((13*I)/768)*CA^2*nf*Pi^3*x^2*G[1, 0, x] + 
  (I/192)*CA*CF*nf*Pi^3*x^2*G[1, 0, x] + (61*C4AA*x^2*G[1, 0, x])/
   (144*dA*TA) - (61*C4AF*nf*x^2*G[1, 0, x])/(72*dA*TA) + 
  (((127*I)/144)*C4AA*Pi*x^2*G[1, 0, x])/(dA*TA) - 
  (((181*I)/72)*C4AF*nf*Pi*x^2*G[1, 0, x])/(dA*TA) + 
  (C4AA*Pi^2*x^2*G[1, 0, x])/(4*dA*TA) - (5*C4AF*nf*Pi^2*x^2*G[1, 0, x])/
   (8*dA*TA) + (137*CA^3*x^2*G[1, 0, x])/(5184*(-1 + x^(-1))) - 
  (485*CA^2*nf*x^2*G[1, 0, x])/(20736*(-1 + x^(-1))) - 
  (5*CA*CF*nf*x^2*G[1, 0, x])/(384*(-1 + x^(-1))) + 
  (739*CA^3*Pi^2*x^2*G[1, 0, x])/(5184*(-1 + x^(-1))) - 
  (919*CA^2*nf*Pi^2*x^2*G[1, 0, x])/(5184*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x^2*G[1, 0, x])/(96*(-1 + x^(-1))) + 
  (257*C4AA*x^2*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))) - 
  (257*C4AF*nf*x^2*G[1, 0, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^2*x^2*G[1, 0, x])/(27*dA*TA*(-1 + x^(-1))) + 
  (23*C4AF*nf*Pi^2*x^2*G[1, 0, x])/(54*dA*TA*(-1 + x^(-1))) + 
  ((1675*I)/5184)*CA^3*Pi*x^3*G[1, 0, x] - ((1133*I)/2592)*CA^2*nf*Pi*x^3*
   G[1, 0, x] + (I/48)*CA*CF*nf*Pi*x^3*G[1, 0, x] + 
  ((23*I)/432)*CA*nf^2*Pi*x^3*G[1, 0, x] - (55*CA^3*Pi^2*x^3*G[1, 0, x])/
   3456 + (121*CA^2*nf*Pi^2*x^3*G[1, 0, x])/3456 + 
  (CA*nf^2*Pi^2*x^3*G[1, 0, x])/72 - (I/128)*CA^3*Pi^3*x^3*G[1, 0, x] + 
  ((13*I)/1152)*CA^2*nf*Pi^3*x^3*G[1, 0, x] - (I/288)*CA*CF*nf*Pi^3*x^3*
   G[1, 0, x] - (((23*I)/108)*C4AA*Pi*x^3*G[1, 0, x])/(dA*TA) + 
  (((23*I)/54)*C4AF*nf*Pi*x^3*G[1, 0, x])/(dA*TA) - 
  (11*C4AA*Pi^2*x^3*G[1, 0, x])/(72*dA*TA) + (11*C4AF*nf*Pi^2*x^3*G[1, 0, x])/
   (36*dA*TA) - (215*CA^3*Pi^2*x^3*G[1, 0, x])/(2592*(-1 + x^(-1))) + 
  (251*CA^2*nf*Pi^2*x^3*G[1, 0, x])/(2592*(-1 + x^(-1))) + 
  (17*C4AA*Pi^2*x^3*G[1, 0, x])/(108*dA*TA*(-1 + x^(-1))) - 
  (17*C4AF*nf*Pi^2*x^3*G[1, 0, x])/(54*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[1, 0, x])/(32*\[Epsilon]^4) - (11*CA^3*G[1, 0, x])/
   (96*\[Epsilon]^3) + (CA^2*nf*G[1, 0, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^3 - (67*CA^3*G[1, 0, x])/
   (288*\[Epsilon]^2) + (5*CA^2*nf*G[1, 0, x])/(144*\[Epsilon]^2) + 
  (((11*I)/64)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (5*CA^3*Pi^2*G[1, 0, x])/(128*\[Epsilon]^2) - 
  ((I/16)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon]^2 + 
  ((I/64)*CA^2*nf*Pi*x*G[1, 0, x])/\[Epsilon]^2 + 
  ((I/64)*CA^3*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/64)*CA^2*nf*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/96)*CA^3*Pi*x^3*G[1, 0, x])/\[Epsilon]^2 + 
  ((I/96)*CA^2*nf*Pi*x^3*G[1, 0, x])/\[Epsilon]^2 - 
  (101*CA^3*G[1, 0, x])/(216*\[Epsilon]) + (7*CA^2*nf*G[1, 0, x])/
   (108*\[Epsilon]) + (((67*I)/192)*CA^3*Pi*G[1, 0, x])/\[Epsilon] - 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*G[1, 0, x])/(192*\[Epsilon]) - (CA^2*nf*Pi^2*G[1, 0, x])/
   (96*\[Epsilon]) + ((I/96)*CA^3*Pi^3*G[1, 0, x])/\[Epsilon] + 
  (CA^3*x*G[1, 0, x])/(48*\[Epsilon]) - (CA^2*nf*x*G[1, 0, x])/
   (48*\[Epsilon]) + (((61*I)/192)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (((29*I)/192)*CA^2*nf*Pi*x*G[1, 0, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (11*CA^3*Pi^2*x*G[1, 0, x])/(96*\[Epsilon]) + 
  (11*CA^2*nf*Pi^2*x*G[1, 0, x])/(384*\[Epsilon]) + 
  (CA^3*x^2*G[1, 0, x])/(96*\[Epsilon]) - (CA^2*nf*x^2*G[1, 0, x])/
   (96*\[Epsilon]) - (((5*I)/64)*CA^3*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  ((I/12)*CA^2*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*x^2*G[1, 0, x])/(384*\[Epsilon]) - 
  (11*CA^2*nf*Pi^2*x^2*G[1, 0, x])/(384*\[Epsilon]) + 
  (((37*I)/576)*CA^3*Pi*x^3*G[1, 0, x])/\[Epsilon] - 
  (((13*I)/192)*CA^2*nf*Pi*x^3*G[1, 0, x])/\[Epsilon] + 
  ((I/72)*CA*nf^2*Pi*x^3*G[1, 0, x])/\[Epsilon] - 
  (11*CA^3*Pi^2*x^3*G[1, 0, x])/(576*\[Epsilon]) + 
  (11*CA^2*nf*Pi^2*x^3*G[1, 0, x])/(576*\[Epsilon]) - 
  (3635*CA^3*G[1, 1, x])/1728 + (5735*CA^2*nf*G[1, 1, x])/6912 + 
  (7*CA*CF*nf*G[1, 1, x])/64 - (15*CA*nf^2*G[1, 1, x])/256 + 
  ((1439*I)/1152)*CA^3*Pi*G[1, 1, x] - ((817*I)/1152)*CA^2*nf*Pi*G[1, 1, x] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, x] + ((5*I)/72)*CA*nf^2*Pi*G[1, 1, x] + 
  (583*CA^3*Pi^2*G[1, 1, x])/27648 - (2351*CA^2*nf*Pi^2*G[1, 1, x])/13824 + 
  (5*CA*nf^2*Pi^2*G[1, 1, x])/192 + ((9581*I)/27648)*CA^3*Pi^3*G[1, 1, x] - 
  ((919*I)/13824)*CA^2*nf*Pi^3*G[1, 1, x] + (I/288)*CA*CF*nf*Pi^3*
   G[1, 1, x] - (20093*CA^3*Pi^4*G[1, 1, x])/552960 - 
  (13*C4AA*G[1, 1, x])/(36*dA*TA) + (13*C4AF*nf*G[1, 1, x])/(18*dA*TA) - 
  (37*C4AA*Pi^2*G[1, 1, x])/(96*dA*TA) + (C4AF*nf*Pi^2*G[1, 1, x])/
   (48*dA*TA) - (((11*I)/72)*C4AA*Pi^3*G[1, 1, x])/(dA*TA) + 
  ((I/18)*C4AF*nf*Pi^3*G[1, 1, x])/(dA*TA) - (C4AA*Pi^4*G[1, 1, x])/
   (144*dA*TA) + (25*CA^3*x*G[1, 1, x])/3456 - (319*CA^2*nf*x*G[1, 1, x])/
   3456 + (CA*CF*nf*x*G[1, 1, x])/24 + (5*CA*nf^2*x*G[1, 1, x])/288 + 
  ((13*I)/192)*CA^3*Pi*x*G[1, 1, x] - ((13*I)/192)*CA^2*nf*Pi*x*G[1, 1, x] + 
  (29*CA^3*Pi^2*x*G[1, 1, x])/384 - (CA^2*nf*Pi^2*x*G[1, 1, x])/24 + 
  (CA*nf^2*Pi^2*x*G[1, 1, x])/192 + ((103*I)/576)*CA^3*Pi^3*x*G[1, 1, x] - 
  ((47*I)/1152)*CA^2*nf*Pi^3*x*G[1, 1, x] - (I/192)*CA*CF*nf*Pi^3*x*
   G[1, 1, x] + (113*C4AA*x*G[1, 1, x])/(144*dA*TA) - 
  (113*C4AF*nf*x*G[1, 1, x])/(72*dA*TA) + (31*C4AA*Pi^2*x*G[1, 1, x])/
   (48*dA*TA) - (13*C4AF*nf*Pi^2*x*G[1, 1, x])/(24*dA*TA) + 
  (((5*I)/24)*C4AA*Pi^3*x*G[1, 1, x])/(dA*TA) - 
  ((I/24)*C4AF*nf*Pi^3*x*G[1, 1, x])/(dA*TA) - (13*CA^3*x^2*G[1, 1, x])/
   1728 + (109*CA^2*nf*x^2*G[1, 1, x])/6912 - (CA*CF*nf*x^2*G[1, 1, x])/128 - 
  (CA*nf^2*x^2*G[1, 1, x])/2304 - (49*CA^3*Pi^2*x^2*G[1, 1, x])/2304 + 
  (55*CA^2*nf*Pi^2*x^2*G[1, 1, x])/2304 - (CA*nf^2*Pi^2*x^2*G[1, 1, x])/192 - 
  ((7*I)/144)*CA^3*Pi^3*x^2*G[1, 1, x] + ((53*I)/1152)*CA^2*nf*Pi^3*x^2*
   G[1, 1, x] + (I/192)*CA*CF*nf*Pi^3*x^2*G[1, 1, x] - 
  (61*C4AA*x^2*G[1, 1, x])/(144*dA*TA) + (61*C4AF*nf*x^2*G[1, 1, x])/
   (72*dA*TA) - (29*C4AA*Pi^2*x^2*G[1, 1, x])/(96*dA*TA) + 
  (29*C4AF*nf*Pi^2*x^2*G[1, 1, x])/(48*dA*TA) + 
  ((I/24)*C4AA*Pi^3*x^2*G[1, 1, x])/(dA*TA) - 
  (((5*I)/24)*C4AF*nf*Pi^3*x^2*G[1, 1, x])/(dA*TA) + 
  (53*CA^3*Pi^2*x^3*G[1, 1, x])/3456 - (59*CA^2*nf*Pi^2*x^3*G[1, 1, x])/
   3456 + (CA*nf^2*Pi^2*x^3*G[1, 1, x])/288 + ((61*I)/1728)*CA^3*Pi^3*x^3*
   G[1, 1, x] - ((55*I)/1728)*CA^2*nf*Pi^3*x^3*G[1, 1, x] - 
  (I/288)*CA*CF*nf*Pi^3*x^3*G[1, 1, x] + (C4AA*Pi^2*x^3*G[1, 1, x])/
   (24*dA*TA) - (C4AF*nf*Pi^2*x^3*G[1, 1, x])/(12*dA*TA) - 
  (((7*I)/72)*C4AA*Pi^3*x^3*G[1, 1, x])/(dA*TA) + 
  (((7*I)/36)*C4AF*nf*Pi^3*x^3*G[1, 1, x])/(dA*TA) - 
  (3*CA^3*G[1, 1, x])/(128*\[Epsilon]^4) + (33*CA^3*G[1, 1, x])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, x])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, x])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, x])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (119*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) - 
  (1445*CA^3*G[1, 1, x])/(3456*\[Epsilon]) + (823*CA^2*nf*G[1, 1, x])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[1, 1, x])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, x])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (3553*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) + (323*CA^2*nf*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (CA^3*x*G[1, 1, x])/(48*\[Epsilon]) + (CA^2*nf*x*G[1, 1, x])/
   (48*\[Epsilon]) - (CA^3*Pi^2*x*G[1, 1, x])/(96*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x*G[1, 1, x])/(384*\[Epsilon]) + 
  (CA^3*Pi^2*x^2*G[1, 1, x])/(384*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x^2*G[1, 1, x])/(384*\[Epsilon]) - 
  (CA^3*Pi^2*x^3*G[1, 1, x])/(576*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x^3*G[1, 1, x])/(576*\[Epsilon]) - 
  (26327*CA^3*G[0, 0, 0, x])/10368 + (8849*CA^2*nf*G[0, 0, 0, x])/10368 + 
  (3*CA*CF*nf*G[0, 0, 0, x])/64 + ((3397*I)/3456)*CA^3*Pi*G[0, 0, 0, x] - 
  ((781*I)/3456)*CA^2*nf*Pi*G[0, 0, 0, x] - (I/32)*CA*CF*nf*Pi*
   G[0, 0, 0, x] + (5489*CA^3*Pi^2*G[0, 0, 0, x])/27648 - 
  (451*CA^2*nf*Pi^2*G[0, 0, 0, x])/13824 - (CA*CF*nf*Pi^2*G[0, 0, 0, x])/
   288 + ((5*I)/96)*CA^3*Pi^3*G[0, 0, 0, x] - (73*C4AA*G[0, 0, 0, x])/
   (27*dA*TA) + (65*C4AF*nf*G[0, 0, 0, x])/(27*dA*TA) - 
  (55*C4AA*Pi^2*G[0, 0, 0, x])/(144*dA*TA) + (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/
   (36*dA*TA) - (23933*CA^3*G[0, 0, 0, x])/(10368*(-1 + x^(-1))) + 
  (7031*CA^2*nf*G[0, 0, 0, x])/(10368*(-1 + x^(-1))) + 
  (13*CA*CF*nf*G[0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (5*CA*nf^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (((4627*I)/3456)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((967*I)/3456)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((11*I)/192)*CA*CF*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (5297*CA^3*Pi^2*G[0, 0, 0, x])/(27648*(-1 + x^(-1))) - 
  (427*CA^2*nf*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (((5*I)/96)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (809*C4AA*G[0, 0, 0, x])/(216*dA*TA*(-1 + x^(-1))) + 
  (485*C4AF*nf*G[0, 0, 0, x])/(108*dA*TA*(-1 + x^(-1))) - 
  (103*C4AA*Pi^2*G[0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (11*C4AF*nf*Pi^2*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (26327*CA^3*G[0, 0, 0, x])/(10368*(-1 + x^(-1))*x) - 
  (8849*CA^2*nf*G[0, 0, 0, x])/(10368*(-1 + x^(-1))*x) - 
  (3*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))*x) - 
  (((3397*I)/3456)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((781*I)/3456)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  ((I/32)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (5489*CA^3*Pi^2*G[0, 0, 0, x])/(27648*(-1 + x^(-1))*x) + 
  (451*CA^2*nf*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (((5*I)/96)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (73*C4AA*G[0, 0, 0, x])/(27*dA*TA*(-1 + x^(-1))*x) - 
  (65*C4AF*nf*G[0, 0, 0, x])/(27*dA*TA*(-1 + x^(-1))*x) + 
  (55*C4AA*Pi^2*G[0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (5*C4AF*nf*Pi^2*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) + 
  (2947*CA^3*x*G[0, 0, 0, x])/1728 - (1219*CA^2*nf*x*G[0, 0, 0, x])/1728 - 
  (5*CA*CF*nf*x*G[0, 0, 0, x])/96 + (5*CA*nf^2*x*G[0, 0, 0, x])/48 - 
  ((37*I)/576)*CA^3*Pi*x*G[0, 0, 0, x] + ((13*I)/576)*CA^2*nf*Pi*x*
   G[0, 0, 0, x] + ((19*I)/192)*CA*CF*nf*Pi*x*G[0, 0, 0, x] - 
  (I/48)*CA*nf^2*Pi*x*G[0, 0, 0, x] + (301*CA^3*Pi^2*x*G[0, 0, 0, x])/576 - 
  (427*CA^2*nf*Pi^2*x*G[0, 0, 0, x])/2304 + (CA*CF*nf*Pi^2*x*G[0, 0, 0, x])/
   64 + (341*C4AA*x*G[0, 0, 0, x])/(72*dA*TA) - 
  (125*C4AF*nf*x*G[0, 0, 0, x])/(36*dA*TA) + ((2*I)*C4AA*Pi*x*G[0, 0, 0, x])/
   (dA*TA) - (I*C4AF*nf*Pi*x*G[0, 0, 0, x])/(dA*TA) + 
  (4*C4AA*Pi^2*x*G[0, 0, 0, x])/(3*dA*TA) - (2*C4AF*nf*Pi^2*x*G[0, 0, 0, x])/
   (3*dA*TA) - (119*CA^3*x*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (23*CA^2*nf*x*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (5*CA*CF*nf*x*G[0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (CA*nf^2*x*G[0, 0, 0, x])/(12*(-1 + x^(-1))) - 
  (((97*I)/288)*CA^3*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((35*I)/576)*CA^2*nf*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  ((I/48)*CA*CF*nf*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (5*CA^3*Pi^2*x*G[0, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x*G[0, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (85*C4AA*x*G[0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (85*C4AF*nf*x*G[0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (5*C4AA*Pi^2*x*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*x*G[0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))) - 
  (1583*CA^3*x^2*G[0, 0, 0, x])/3456 + (2075*CA^2*nf*x^2*G[0, 0, 0, x])/
   3456 - (5*CA*CF*nf*x^2*G[0, 0, 0, x])/192 - (CA*nf^2*x^2*G[0, 0, 0, x])/
   9 + ((49*I)/576)*CA^3*Pi*x^2*G[0, 0, 0, x] + 
  ((83*I)/576)*CA^2*nf*Pi*x^2*G[0, 0, 0, x] - ((13*I)/192)*CA*CF*nf*Pi*x^2*
   G[0, 0, 0, x] + (I/48)*CA*nf^2*Pi*x^2*G[0, 0, 0, x] - 
  (661*CA^3*Pi^2*x^2*G[0, 0, 0, x])/2304 + 
  (607*CA^2*nf*Pi^2*x^2*G[0, 0, 0, x])/2304 - 
  (CA*CF*nf*Pi^2*x^2*G[0, 0, 0, x])/64 - (109*C4AA*x^2*G[0, 0, 0, x])/
   (144*dA*TA) + (55*C4AF*nf*x^2*G[0, 0, 0, x])/(72*dA*TA) + 
  ((I/4)*C4AA*Pi*x^2*G[0, 0, 0, x])/(dA*TA) + 
  ((I/4)*C4AF*nf*Pi*x^2*G[0, 0, 0, x])/(dA*TA) - 
  (C4AA*Pi^2*x^2*G[0, 0, 0, x])/(3*dA*TA) + 
  (2*C4AF*nf*Pi^2*x^2*G[0, 0, 0, x])/(3*dA*TA) - 
  (CA^3*x^2*G[0, 0, 0, x])/(36*(-1 + x^(-1))) + 
  (11*CA^2*nf*x^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (CA*CF*nf*x^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*nf^2*x^2*G[0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (((113*I)/1728)*CA^3*Pi*x^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((91*I)/864)*CA^2*nf*Pi*x^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  ((I/192)*CA*CF*nf*Pi*x^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (5*CA^3*Pi^2*x^2*G[0, 0, 0, x])/(1728*(-1 + x^(-1))) + 
  (5*CA^2*nf*Pi^2*x^2*G[0, 0, 0, x])/(1728*(-1 + x^(-1))) - 
  (13*C4AA*x^2*G[0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (13*C4AF*nf*x^2*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (5*C4AA*Pi^2*x^2*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (5*C4AF*nf*Pi^2*x^2*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))) + 
  (829*CA^3*x^3*G[0, 0, 0, x])/2592 - (2249*CA^2*nf*x^3*G[0, 0, 0, x])/5184 + 
  (CA*CF*nf*x^3*G[0, 0, 0, x])/48 + (23*CA*nf^2*x^3*G[0, 0, 0, x])/432 - 
  ((17*I)/216)*CA^3*Pi*x^3*G[0, 0, 0, x] + ((5*I)/216)*CA^2*nf*Pi*x^3*
   G[0, 0, 0, x] - (I/72)*CA*nf^2*Pi*x^3*G[0, 0, 0, x] + 
  (511*CA^3*Pi^2*x^3*G[0, 0, 0, x])/3456 - 
  (607*CA^2*nf*Pi^2*x^3*G[0, 0, 0, x])/3456 + 
  (CA*CF*nf*Pi^2*x^3*G[0, 0, 0, x])/36 - (29*C4AA*x^3*G[0, 0, 0, x])/
   (216*dA*TA) + (29*C4AF*nf*x^3*G[0, 0, 0, x])/(108*dA*TA) + 
  (((13*I)/36)*C4AA*Pi*x^3*G[0, 0, 0, x])/(dA*TA) - 
  (((13*I)/18)*C4AF*nf*Pi*x^3*G[0, 0, 0, x])/(dA*TA) + 
  (2*C4AA*Pi^2*x^3*G[0, 0, 0, x])/(9*dA*TA) - 
  (4*C4AF*nf*Pi^2*x^3*G[0, 0, 0, x])/(9*dA*TA) - 
  (((73*I)/864)*CA^3*Pi*x^3*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((85*I)/864)*CA^2*nf*Pi*x^3*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (CA^3*Pi^2*x^3*G[0, 0, 0, x])/(864*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x^3*G[0, 0, 0, x])/(864*(-1 + x^(-1))) + 
  (C4AA*Pi^2*x^3*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*x^3*G[0, 0, 0, x])/(9*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) - (CA^3*x*G[0, 0, 0, x])/
   (16*\[Epsilon]^2) + (CA^2*nf*x*G[0, 0, 0, x])/(64*\[Epsilon]^2) + 
  (CA^3*x^2*G[0, 0, 0, x])/(64*\[Epsilon]^2) - (CA^2*nf*x^2*G[0, 0, 0, x])/
   (64*\[Epsilon]^2) - (CA^3*x^3*G[0, 0, 0, x])/(96*\[Epsilon]^2) + 
  (CA^2*nf*x^3*G[0, 0, 0, x])/(96*\[Epsilon]^2) - 
  (67*CA^3*G[0, 0, 0, x])/(192*\[Epsilon]) + (5*CA^2*nf*G[0, 0, 0, x])/
   (96*\[Epsilon]) + (11*CA^3*Pi^2*G[0, 0, 0, x])/(192*\[Epsilon]) - 
  (11*CA^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*\[Epsilon]) + 
  (67*CA^3*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x*\[Epsilon]) + 
  (17*CA^3*x*G[0, 0, 0, x])/(64*\[Epsilon]) - (19*CA^2*nf*x*G[0, 0, 0, x])/
   (192*\[Epsilon]) + (CA*nf^2*x*G[0, 0, 0, x])/(48*\[Epsilon]) + 
  ((I/2)*CA^3*Pi*x*G[0, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA^2*nf*Pi*x*G[0, 0, 0, x])/\[Epsilon] - 
  (CA^3*x*G[0, 0, 0, x])/(48*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 0, 0, x])/(48*(-1 + x^(-1))*\[Epsilon]) - 
  (5*CA^3*x^2*G[0, 0, 0, x])/(192*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 0, 0, x])/(32*\[Epsilon]) - 
  (CA*nf^2*x^2*G[0, 0, 0, x])/(48*\[Epsilon]) - 
  ((I/8)*CA^3*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA^2*nf*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  (CA^3*x^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (37*CA^3*x^3*G[0, 0, 0, x])/(576*\[Epsilon]) - 
  (13*CA^2*nf*x^3*G[0, 0, 0, x])/(192*\[Epsilon]) + 
  (CA*nf^2*x^3*G[0, 0, 0, x])/(72*\[Epsilon]) + 
  ((I/12)*CA^3*Pi*x^3*G[0, 0, 0, x])/\[Epsilon] - 
  ((I/12)*CA^2*nf*Pi*x^3*G[0, 0, 0, x])/\[Epsilon] + 
  ((37*I)/576)*CA^3*Pi^3*G[0, 0, 1, x] - ((I/6)*C4AA*Pi^3*G[0, 0, 1, x])/
   (dA*TA) - (127*CA^3*x*G[0, 0, 1, x])/72 + (199*CA^2*nf*x*G[0, 0, 1, x])/
   288 + (5*CA*CF*nf*x*G[0, 0, 1, x])/96 - (CA*nf^2*x*G[0, 0, 1, x])/12 + 
  ((361*I)/576)*CA^3*Pi*x*G[0, 0, 1, x] - ((163*I)/576)*CA^2*nf*Pi*x*
   G[0, 0, 1, x] - ((7*I)/192)*CA*CF*nf*Pi*x*G[0, 0, 1, x] + 
  ((5*I)/96)*CA*nf^2*Pi*x*G[0, 0, 1, x] - (9*CA^3*Pi^2*x*G[0, 0, 1, x])/32 + 
  (17*CA^2*nf*Pi^2*x*G[0, 0, 1, x])/256 - (9*C4AA*x*G[0, 0, 1, x])/
   (8*dA*TA) - (3*C4AF*nf*x*G[0, 0, 1, x])/(4*dA*TA) + 
  (((5*I)/24)*C4AA*Pi*x*G[0, 0, 1, x])/(dA*TA) + 
  ((I/3)*C4AF*nf*Pi*x*G[0, 0, 1, x])/(dA*TA) + (C4AA*Pi^2*x*G[0, 0, 1, x])/
   (8*dA*TA) + (C4AF*nf*Pi^2*x*G[0, 0, 1, x])/(8*dA*TA) + 
  (469*CA^3*x^2*G[0, 0, 1, x])/1152 - (69*CA^2*nf*x^2*G[0, 0, 1, x])/128 + 
  (5*CA*CF*nf*x^2*G[0, 0, 1, x])/192 + (13*CA*nf^2*x^2*G[0, 0, 1, x])/144 - 
  ((221*I)/1152)*CA^3*Pi*x^2*G[0, 0, 1, x] + ((131*I)/1152)*CA^2*nf*Pi*x^2*
   G[0, 0, 1, x] + ((7*I)/192)*CA*CF*nf*Pi*x^2*G[0, 0, 1, x] - 
  ((5*I)/96)*CA*nf^2*Pi*x^2*G[0, 0, 1, x] + (15*CA^3*Pi^2*x^2*G[0, 0, 1, x])/
   256 - (13*CA^2*nf*Pi^2*x^2*G[0, 0, 1, x])/256 - 
  (11*C4AA*x^2*G[0, 0, 1, x])/(48*dA*TA) + (29*C4AF*nf*x^2*G[0, 0, 1, x])/
   (24*dA*TA) - ((I/48)*C4AA*Pi*x^2*G[0, 0, 1, x])/(dA*TA) - 
  (((17*I)/24)*C4AF*nf*Pi*x^2*G[0, 0, 1, x])/(dA*TA) + 
  (C4AA*Pi^2*x^2*G[0, 0, 1, x])/(4*dA*TA) - 
  (7*C4AF*nf*Pi^2*x^2*G[0, 0, 1, x])/(8*dA*TA) - 
  (1675*CA^3*x^3*G[0, 0, 1, x])/5184 + (1133*CA^2*nf*x^3*G[0, 0, 1, x])/
   2592 - (CA*CF*nf*x^3*G[0, 0, 1, x])/48 - (23*CA*nf^2*x^3*G[0, 0, 1, x])/
   432 + ((35*I)/216)*CA^3*Pi*x^3*G[0, 0, 1, x] - 
  ((67*I)/432)*CA^2*nf*Pi*x^3*G[0, 0, 1, x] + ((5*I)/144)*CA*nf^2*Pi*x^3*
   G[0, 0, 1, x] - (35*CA^3*Pi^2*x^3*G[0, 0, 1, x])/1152 + 
  (35*CA^2*nf*Pi^2*x^3*G[0, 0, 1, x])/1152 + (23*C4AA*x^3*G[0, 0, 1, x])/
   (108*dA*TA) - (23*C4AF*nf*x^3*G[0, 0, 1, x])/(54*dA*TA) - 
  (((17*I)/36)*C4AA*Pi*x^3*G[0, 0, 1, x])/(dA*TA) + 
  (((17*I)/18)*C4AF*nf*Pi*x^3*G[0, 0, 1, x])/(dA*TA) - 
  (3*C4AA*Pi^2*x^3*G[0, 0, 1, x])/(8*dA*TA) + 
  (3*C4AF*nf*Pi^2*x^3*G[0, 0, 1, x])/(4*dA*TA) + 
  (CA^3*G[0, 0, 1, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[0, 0, 1, x])/
   \[Epsilon]^2 + (CA^3*x*G[0, 0, 1, x])/(16*\[Epsilon]^2) - 
  (CA^2*nf*x*G[0, 0, 1, x])/(64*\[Epsilon]^2) - 
  (CA^3*x^2*G[0, 0, 1, x])/(64*\[Epsilon]^2) + (CA^2*nf*x^2*G[0, 0, 1, x])/
   (64*\[Epsilon]^2) + (CA^3*x^3*G[0, 0, 1, x])/(96*\[Epsilon]^2) - 
  (CA^2*nf*x^3*G[0, 0, 1, x])/(96*\[Epsilon]^2) - 
  (CA^3*Pi^2*G[0, 0, 1, x])/(64*\[Epsilon]) - (53*CA^3*x*G[0, 0, 1, x])/
   (192*\[Epsilon]) + (7*CA^2*nf*x*G[0, 0, 1, x])/(64*\[Epsilon]) - 
  (CA*nf^2*x*G[0, 0, 1, x])/(48*\[Epsilon]) - ((I/4)*CA^3*Pi*x*G[0, 0, 1, x])/
   \[Epsilon] + ((I/16)*CA^2*nf*Pi*x*G[0, 0, 1, x])/\[Epsilon] + 
  (7*CA^3*x^2*G[0, 0, 1, x])/(192*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 0, 1, x])/(24*\[Epsilon]) + 
  (CA*nf^2*x^2*G[0, 0, 1, x])/(48*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*x^2*G[0, 0, 1, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*x^2*G[0, 0, 1, x])/\[Epsilon] - 
  (37*CA^3*x^3*G[0, 0, 1, x])/(576*\[Epsilon]) + 
  (13*CA^2*nf*x^3*G[0, 0, 1, x])/(192*\[Epsilon]) - 
  (CA*nf^2*x^3*G[0, 0, 1, x])/(72*\[Epsilon]) - 
  ((I/24)*CA^3*Pi*x^3*G[0, 0, 1, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*x^3*G[0, 0, 1, x])/\[Epsilon] + 
  (19055*CA^3*G[0, 1, 0, x])/10368 - (7841*CA^2*nf*G[0, 1, 0, x])/10368 - 
  (3*CA*CF*nf*G[0, 1, 0, x])/64 + (5*CA*nf^2*G[0, 1, 0, x])/72 + 
  ((799*I)/2304)*CA^3*Pi*G[0, 1, 0, x] - ((35*I)/144)*CA^2*nf*Pi*
   G[0, 1, 0, x] + (I/32)*CA*CF*nf*Pi*G[0, 1, 0, x] - 
  (9845*CA^3*Pi^2*G[0, 1, 0, x])/27648 + (847*CA^2*nf*Pi^2*G[0, 1, 0, x])/
   13824 + (CA*CF*nf*Pi^2*G[0, 1, 0, x])/288 + ((421*I)/4608)*CA^3*Pi^3*
   G[0, 1, 0, x] + (73*C4AA*G[0, 1, 0, x])/(27*dA*TA) - 
  (65*C4AF*nf*G[0, 1, 0, x])/(27*dA*TA) + (55*C4AA*Pi^2*G[0, 1, 0, x])/
   (144*dA*TA) - (5*C4AF*nf*Pi^2*G[0, 1, 0, x])/(36*dA*TA) + 
  ((I/6)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA) + (16823*CA^3*G[0, 1, 0, x])/
   (10368*(-1 + x^(-1))) - (6185*CA^2*nf*G[0, 1, 0, x])/
   (10368*(-1 + x^(-1))) - (13*CA*CF*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (5*CA*nf^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (((17*I)/2304)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((55*I)/288)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((11*I)/192)*CA*CF*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (7061*CA^3*Pi^2*G[0, 1, 0, x])/(27648*(-1 + x^(-1))) + 
  (607*CA^2*nf*Pi^2*G[0, 1, 0, x])/(13824*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (((103*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (809*C4AA*G[0, 1, 0, x])/(216*dA*TA*(-1 + x^(-1))) - 
  (485*C4AF*nf*G[0, 1, 0, x])/(108*dA*TA*(-1 + x^(-1))) + 
  (103*C4AA*Pi^2*G[0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (11*C4AF*nf*Pi^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (19055*CA^3*G[0, 1, 0, x])/(10368*(-1 + x^(-1))*x) + 
  (7841*CA^2*nf*G[0, 1, 0, x])/(10368*(-1 + x^(-1))*x) + 
  (3*CA*CF*nf*G[0, 1, 0, x])/(64*(-1 + x^(-1))*x) - 
  (5*CA*nf^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))*x) - 
  (((799*I)/2304)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((35*I)/144)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/32)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (6677*CA^3*Pi^2*G[0, 1, 0, x])/(27648*(-1 + x^(-1))*x) - 
  (559*CA^2*nf*Pi^2*G[0, 1, 0, x])/(13824*(-1 + x^(-1))*x) - 
  (CA*CF*nf*Pi^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x) - 
  (((103*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (73*C4AA*G[0, 1, 0, x])/(27*dA*TA*(-1 + x^(-1))*x) + 
  (65*C4AF*nf*G[0, 1, 0, x])/(27*dA*TA*(-1 + x^(-1))*x) - 
  (55*C4AA*Pi^2*G[0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AF*nf*Pi^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))*x) - 
  (397*CA^3*x*G[0, 1, 0, x])/3456 + (373*CA^2*nf*x*G[0, 1, 0, x])/3456 + 
  (5*CA*CF*nf*x*G[0, 1, 0, x])/192 - (CA*nf^2*x*G[0, 1, 0, x])/18 + 
  ((41*I)/64)*CA^3*Pi*x*G[0, 1, 0, x] - ((37*I)/192)*CA^2*nf*Pi*x*
   G[0, 1, 0, x] - (I/16)*CA*CF*nf*Pi*x*G[0, 1, 0, x] + 
  (I/32)*CA*nf^2*Pi*x*G[0, 1, 0, x] - (29*CA^3*Pi^2*x*G[0, 1, 0, x])/96 + 
  (43*CA^2*nf*Pi^2*x*G[0, 1, 0, x])/384 - (CA*CF*nf*Pi^2*x*G[0, 1, 0, x])/
   64 - (557*C4AA*x*G[0, 1, 0, x])/(144*dA*TA) + 
  (341*C4AF*nf*x*G[0, 1, 0, x])/(72*dA*TA) - 
  (((5*I)/2)*C4AA*Pi*x*G[0, 1, 0, x])/(dA*TA) + 
  (((11*I)/4)*C4AF*nf*Pi*x*G[0, 1, 0, x])/(dA*TA) - 
  (C4AA*Pi^2*x*G[0, 1, 0, x])/(dA*TA) + (5*C4AF*nf*Pi^2*x*G[0, 1, 0, x])/
   (8*dA*TA) + (53*CA^3*x*G[0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (43*CA^2*nf*x*G[0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (5*CA*CF*nf*x*G[0, 1, 0, x])/(192*(-1 + x^(-1))) - 
  (CA*nf^2*x*G[0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (((11*I)/32)*CA^3*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((13*I)/192)*CA^2*nf*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/48)*CA*CF*nf*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (5*CA^3*Pi^2*x*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x*G[0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (85*C4AA*x*G[0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (85*C4AF*nf*x*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (5*C4AA*Pi^2*x*G[0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^2*x*G[0, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (31*CA^3*x^2*G[0, 1, 0, x])/216 - (127*CA^2*nf*x^2*G[0, 1, 0, x])/864 + 
  (CA*nf^2*x^2*G[0, 1, 0, x])/18 - ((13*I)/128)*CA^3*Pi*x^2*G[0, 1, 0, x] + 
  ((11*I)/384)*CA^2*nf*Pi*x^2*G[0, 1, 0, x] + (I/32)*CA*CF*nf*Pi*x^2*
   G[0, 1, 0, x] - (I/32)*CA*nf^2*Pi*x^2*G[0, 1, 0, x] + 
  (31*CA^3*Pi^2*x^2*G[0, 1, 0, x])/192 - (19*CA^2*nf*Pi^2*x^2*G[0, 1, 0, x])/
   128 + (CA*CF*nf*Pi^2*x^2*G[0, 1, 0, x])/64 + 
  (85*C4AA*x^2*G[0, 1, 0, x])/(72*dA*TA) - (85*C4AF*nf*x^2*G[0, 1, 0, x])/
   (36*dA*TA) + (((15*I)/16)*C4AA*Pi*x^2*G[0, 1, 0, x])/(dA*TA) - 
  (((21*I)/8)*C4AF*nf*Pi*x^2*G[0, 1, 0, x])/(dA*TA) + 
  (7*C4AA*Pi^2*x^2*G[0, 1, 0, x])/(16*dA*TA) - 
  (9*C4AF*nf*Pi^2*x^2*G[0, 1, 0, x])/(8*dA*TA) + 
  (5*CA^3*x^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (23*CA^2*nf*x^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA*nf^2*x^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (((119*I)/1728)*CA^3*Pi*x^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((47*I)/432)*CA^2*nf*Pi*x^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/192)*CA*CF*nf*Pi*x^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (5*CA^3*Pi^2*x^2*G[0, 1, 0, x])/(864*(-1 + x^(-1))) + 
  (5*CA^2*nf*Pi^2*x^2*G[0, 1, 0, x])/(864*(-1 + x^(-1))) + 
  (13*C4AA*x^2*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (13*C4AF*nf*x^2*G[0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (5*C4AA*Pi^2*x^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (5*C4AF*nf*Pi^2*x^2*G[0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))) + 
  (17*CA^3*x^3*G[0, 1, 0, x])/5184 - (17*CA^2*nf*x^3*G[0, 1, 0, x])/5184 + 
  ((31*I)/192)*CA^3*Pi*x^3*G[0, 1, 0, x] - ((89*I)/576)*CA^2*nf*Pi*x^3*
   G[0, 1, 0, x] + (I/48)*CA*nf^2*Pi*x^3*G[0, 1, 0, x] - 
  (131*CA^3*Pi^2*x^3*G[0, 1, 0, x])/1728 + 
  (167*CA^2*nf*Pi^2*x^3*G[0, 1, 0, x])/1728 - 
  (CA*CF*nf*Pi^2*x^3*G[0, 1, 0, x])/48 - (17*C4AA*x^3*G[0, 1, 0, x])/
   (216*dA*TA) + (17*C4AF*nf*x^3*G[0, 1, 0, x])/(108*dA*TA) - 
  (((19*I)/72)*C4AA*Pi*x^3*G[0, 1, 0, x])/(dA*TA) + 
  (((19*I)/36)*C4AF*nf*Pi*x^3*G[0, 1, 0, x])/(dA*TA) - 
  (31*C4AA*Pi^2*x^3*G[0, 1, 0, x])/(72*dA*TA) + 
  (31*C4AF*nf*Pi^2*x^3*G[0, 1, 0, x])/(36*dA*TA) + 
  (((73*I)/864)*CA^3*Pi*x^3*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((85*I)/864)*CA^2*nf*Pi*x^3*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (CA^3*Pi^2*x^3*G[0, 1, 0, x])/(432*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x^3*G[0, 1, 0, x])/(432*(-1 + x^(-1))) - 
  (C4AA*Pi^2*x^3*G[0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^2*x^3*G[0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, 1, 0, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[0, 1, 0, x])/
   \[Epsilon]^2 + (149*CA^3*G[0, 1, 0, x])/(768*\[Epsilon]) - 
  (21*CA^2*nf*G[0, 1, 0, x])/(128*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*\[Epsilon]) + 
  (145*CA^3*G[0, 1, 0, x])/(768*(-1 + x^(-1))*\[Epsilon]) - 
  (61*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))*\[Epsilon]) - 
  (149*CA^3*G[0, 1, 0, x])/(768*(-1 + x^(-1))*x*\[Epsilon]) + 
  (21*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))*x*\[Epsilon]) + 
  (5*CA^3*x*G[0, 1, 0, x])/(96*\[Epsilon]) - (5*CA^2*nf*x*G[0, 1, 0, x])/
   (96*\[Epsilon]) - ((I/4)*CA^3*Pi*x*G[0, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA^2*nf*Pi*x*G[0, 1, 0, x])/\[Epsilon] + 
  (CA^3*x*G[0, 1, 0, x])/(48*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*x*G[0, 1, 0, x])/(48*(-1 + x^(-1))*\[Epsilon]) - 
  (5*CA^3*x^2*G[0, 1, 0, x])/(96*\[Epsilon]) + (5*CA^2*nf*x^2*G[0, 1, 0, x])/
   (96*\[Epsilon]) + ((I/16)*CA^3*Pi*x^2*G[0, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*x^2*G[0, 1, 0, x])/\[Epsilon] - 
  (CA^3*x^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) - 
  ((I/24)*CA^3*Pi*x^3*G[0, 1, 0, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*x^3*G[0, 1, 0, x])/\[Epsilon] + 
  (101*CA^3*G[0, 1, 1, x])/144 - (7*CA^2*nf*G[0, 1, 1, x])/72 - 
  ((335*I)/576)*CA^3*Pi*G[0, 1, 1, x] + ((25*I)/288)*CA^2*nf*Pi*
   G[0, 1, 1, x] - (407*CA^3*Pi^2*G[0, 1, 1, x])/2304 + 
  (37*CA^2*nf*Pi^2*G[0, 1, 1, x])/1152 - ((23*I)/288)*CA^3*Pi^3*
   G[0, 1, 1, x] - ((I/12)*C4AA*Pi^3*G[0, 1, 1, x])/(dA*TA) + 
  (599*CA^3*x*G[0, 1, 1, x])/3456 - (323*CA^2*nf*x*G[0, 1, 1, x])/3456 - 
  (5*CA*CF*nf*x*G[0, 1, 1, x])/192 + (5*CA*nf^2*x*G[0, 1, 1, x])/144 + 
  ((13*I)/96)*CA^3*Pi*x*G[0, 1, 1, x] - ((13*I)/96)*CA^2*nf*Pi*x*
   G[0, 1, 1, x] + (CA^3*Pi^2*x*G[0, 1, 1, x])/24 - 
  (CA^2*nf*Pi^2*x*G[0, 1, 1, x])/96 + (37*C4AA*x*G[0, 1, 1, x])/(144*dA*TA) - 
  (37*C4AF*nf*x*G[0, 1, 1, x])/(72*dA*TA) + (C4AA*Pi^2*x*G[0, 1, 1, x])/
   (4*dA*TA) - (C4AF*nf*Pi^2*x*G[0, 1, 1, x])/(8*dA*TA) - 
  (5*CA^3*x^2*G[0, 1, 1, x])/54 + (37*CA^2*nf*x^2*G[0, 1, 1, x])/432 - 
  (5*CA*nf^2*x^2*G[0, 1, 1, x])/144 - ((13*I)/96)*CA^3*Pi*x^2*G[0, 1, 1, x] + 
  ((13*I)/96)*CA^2*nf*Pi*x^2*G[0, 1, 1, x] - (CA^3*Pi^2*x^2*G[0, 1, 1, x])/
   96 + (CA^2*nf*Pi^2*x^2*G[0, 1, 1, x])/96 - (7*C4AA*x^2*G[0, 1, 1, x])/
   (36*dA*TA) + (7*C4AF*nf*x^2*G[0, 1, 1, x])/(18*dA*TA) - 
  (C4AA*Pi^2*x^2*G[0, 1, 1, x])/(16*dA*TA) + (C4AF*nf*Pi^2*x^2*G[0, 1, 1, x])/
   (8*dA*TA) + (CA^3*Pi^2*x^3*G[0, 1, 1, x])/144 - 
  (CA^2*nf*Pi^2*x^3*G[0, 1, 1, x])/144 + (C4AA*Pi^2*x^3*G[0, 1, 1, x])/
   (24*dA*TA) - (C4AF*nf*Pi^2*x^3*G[0, 1, 1, x])/(12*dA*TA) - 
  (CA^3*G[0, 1, 1, x])/(16*\[Epsilon]^3) + (11*CA^3*G[0, 1, 1, x])/
   (64*\[Epsilon]^2) - (CA^2*nf*G[0, 1, 1, x])/(32*\[Epsilon]^2) + 
  ((I/8)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  (67*CA^3*G[0, 1, 1, x])/(192*\[Epsilon]) - (5*CA^2*nf*G[0, 1, 1, x])/
   (96*\[Epsilon]) - (((55*I)/192)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[0, 1, 1, x])/(64*\[Epsilon]) - 
  (CA^3*x*G[0, 1, 1, x])/(24*\[Epsilon]) + (CA^2*nf*x*G[0, 1, 1, x])/
   (24*\[Epsilon]) + (CA^3*x^2*G[0, 1, 1, x])/(24*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 1, 1, x])/(24*\[Epsilon]) + 
  (18697*CA^3*G[1, 0, 0, x])/10368 - (8131*CA^2*nf*G[1, 0, 0, x])/10368 - 
  (3*CA*CF*nf*G[1, 0, 0, x])/64 - ((223*I)/576)*CA^3*Pi*G[1, 0, 0, x] + 
  ((9*I)/64)*CA^2*nf*Pi*G[1, 0, 0, x] + (I/32)*CA*CF*nf*Pi*G[1, 0, 0, x] - 
  (I/72)*CA*nf^2*Pi*G[1, 0, 0, x] - (341*CA^3*Pi^2*G[1, 0, 0, x])/27648 - 
  (353*CA^2*nf*Pi^2*G[1, 0, 0, x])/13824 + (CA*CF*nf*Pi^2*G[1, 0, 0, x])/36 + 
  (I/64)*CA^3*Pi^3*G[1, 0, 0, x] + (763*C4AA*G[1, 0, 0, x])/(216*dA*TA) - 
  (115*C4AF*nf*G[1, 0, 0, x])/(108*dA*TA) + ((I/8)*C4AA*Pi*G[1, 0, 0, x])/
   (dA*TA) - ((I/4)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA) + 
  (77*C4AA*Pi^2*G[1, 0, 0, x])/(72*dA*TA) - (7*C4AF*nf*Pi^2*G[1, 0, 0, x])/
   (18*dA*TA) + (743*CA^3*G[1, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (911*CA^2*nf*G[1, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (3*CA*CF*nf*G[1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (2503*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))) + 
  (221*CA^2*nf*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))) - 
  (749*CA^3*G[1, 0, 0, x])/(384*(-1 + x^(-1))*x) + 
  (929*CA^2*nf*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (3*CA*CF*nf*G[1, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (2695*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))*x) - 
  (245*CA^2*nf*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (1985*CA^3*x*G[1, 0, 0, x])/1152 + (991*CA^2*nf*x*G[1, 0, 0, x])/1152 + 
  (5*CA*CF*nf*x*G[1, 0, 0, x])/192 - (CA*nf^2*x*G[1, 0, 0, x])/9 + 
  ((19*I)/144)*CA^3*Pi*x*G[1, 0, 0, x] - ((61*I)/576)*CA^2*nf*Pi*x*
   G[1, 0, 0, x] - ((19*I)/192)*CA*CF*nf*Pi*x*G[1, 0, 0, x] + 
  (I/24)*CA*nf^2*Pi*x*G[1, 0, 0, x] - (115*CA^3*Pi^2*x*G[1, 0, 0, x])/192 + 
  (157*CA^2*nf*Pi^2*x*G[1, 0, 0, x])/768 - (CA*CF*nf*Pi^2*x*G[1, 0, 0, x])/
   64 - (181*C4AA*x*G[1, 0, 0, x])/(48*dA*TA) + 
  (19*C4AF*nf*x*G[1, 0, 0, x])/(24*dA*TA) - 
  (((19*I)/24)*C4AA*Pi*x*G[1, 0, 0, x])/(dA*TA) + 
  (((5*I)/6)*C4AF*nf*Pi*x*G[1, 0, 0, x])/(dA*TA) - 
  (7*C4AA*Pi^2*x*G[1, 0, 0, x])/(4*dA*TA) + (7*C4AF*nf*Pi^2*x*G[1, 0, 0, x])/
   (8*dA*TA) + (11*CA^3*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (11*CA^2*nf*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (5*CA^3*Pi^2*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (CA^2*nf*Pi^2*x*G[1, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (707*CA^3*x^2*G[1, 0, 0, x])/1152 - (103*CA^2*nf*x^2*G[1, 0, 0, x])/128 + 
  (5*CA*CF*nf*x^2*G[1, 0, 0, x])/192 + (17*CA*nf^2*x^2*G[1, 0, 0, x])/144 - 
  ((103*I)/576)*CA^3*Pi*x^2*G[1, 0, 0, x] - ((29*I)/576)*CA^2*nf*Pi*x^2*
   G[1, 0, 0, x] + ((13*I)/192)*CA*CF*nf*Pi*x^2*G[1, 0, 0, x] - 
  (I/24)*CA*nf^2*Pi*x^2*G[1, 0, 0, x] + (235*CA^3*Pi^2*x^2*G[1, 0, 0, x])/
   768 - (217*CA^2*nf*Pi^2*x^2*G[1, 0, 0, x])/768 + 
  (CA*CF*nf*Pi^2*x^2*G[1, 0, 0, x])/64 + (5*C4AA*x^2*G[1, 0, 0, x])/
   (48*dA*TA) + (13*C4AF*nf*x^2*G[1, 0, 0, x])/(24*dA*TA) + 
  (((7*I)/24)*C4AA*Pi*x^2*G[1, 0, 0, x])/(dA*TA) - 
  (((4*I)/3)*C4AF*nf*Pi*x^2*G[1, 0, 0, x])/(dA*TA) + 
  (7*C4AA*Pi^2*x^2*G[1, 0, 0, x])/(16*dA*TA) - 
  (7*C4AF*nf*Pi^2*x^2*G[1, 0, 0, x])/(8*dA*TA) - 
  (CA^3*x^2*G[1, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA^2*nf*x^2*G[1, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (5*CA^3*Pi^2*x^2*G[1, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (5*CA^2*nf*Pi^2*x^2*G[1, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (829*CA^3*x^3*G[1, 0, 0, x])/2592 + (2249*CA^2*nf*x^3*G[1, 0, 0, x])/5184 - 
  (CA*CF*nf*x^3*G[1, 0, 0, x])/48 - (23*CA*nf^2*x^3*G[1, 0, 0, x])/432 + 
  ((17*I)/216)*CA^3*Pi*x^3*G[1, 0, 0, x] - ((5*I)/216)*CA^2*nf*Pi*x^3*
   G[1, 0, 0, x] + (I/36)*CA*nf^2*Pi*x^3*G[1, 0, 0, x] - 
  (185*CA^3*Pi^2*x^3*G[1, 0, 0, x])/1152 + 
  (217*CA^2*nf*Pi^2*x^3*G[1, 0, 0, x])/1152 - 
  (CA*CF*nf*Pi^2*x^3*G[1, 0, 0, x])/36 + (29*C4AA*x^3*G[1, 0, 0, x])/
   (216*dA*TA) - (29*C4AF*nf*x^3*G[1, 0, 0, x])/(108*dA*TA) - 
  (((5*I)/9)*C4AA*Pi*x^3*G[1, 0, 0, x])/(dA*TA) + 
  (((10*I)/9)*C4AF*nf*Pi*x^3*G[1, 0, 0, x])/(dA*TA) - 
  (7*C4AA*Pi^2*x^3*G[1, 0, 0, x])/(24*dA*TA) + 
  (7*C4AF*nf*Pi^2*x^3*G[1, 0, 0, x])/(12*dA*TA) - 
  (CA^3*Pi^2*x^3*G[1, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (CA^2*nf*Pi^2*x^3*G[1, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (CA^3*G[1, 0, 0, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[1, 0, 0, x])/
   \[Epsilon]^2 + (CA^3*x*G[1, 0, 0, x])/(16*\[Epsilon]^2) - 
  (CA^2*nf*x*G[1, 0, 0, x])/(64*\[Epsilon]^2) - 
  (CA^3*x^2*G[1, 0, 0, x])/(64*\[Epsilon]^2) + (CA^2*nf*x^2*G[1, 0, 0, x])/
   (64*\[Epsilon]^2) + (CA^3*x^3*G[1, 0, 0, x])/(96*\[Epsilon]^2) - 
  (CA^2*nf*x^3*G[1, 0, 0, x])/(96*\[Epsilon]^2) + 
  (((11*I)/192)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/96)*CA^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, 0, 0, x])/(64*\[Epsilon]) - (59*CA^3*x*G[1, 0, 0, x])/
   (192*\[Epsilon]) + (9*CA^2*nf*x*G[1, 0, 0, x])/(64*\[Epsilon]) - 
  (CA*nf^2*x*G[1, 0, 0, x])/(48*\[Epsilon]) - ((I/2)*CA^3*Pi*x*G[1, 0, 0, x])/
   \[Epsilon] + ((I/8)*CA^2*nf*Pi*x*G[1, 0, 0, x])/\[Epsilon] + 
  (13*CA^3*x^2*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (7*CA^2*nf*x^2*G[1, 0, 0, x])/(96*\[Epsilon]) + 
  (CA*nf^2*x^2*G[1, 0, 0, x])/(48*\[Epsilon]) + 
  ((I/8)*CA^3*Pi*x^2*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA^2*nf*Pi*x^2*G[1, 0, 0, x])/\[Epsilon] - 
  (37*CA^3*x^3*G[1, 0, 0, x])/(576*\[Epsilon]) + 
  (13*CA^2*nf*x^3*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (CA*nf^2*x^3*G[1, 0, 0, x])/(72*\[Epsilon]) - 
  ((I/12)*CA^3*Pi*x^3*G[1, 0, 0, x])/\[Epsilon] + 
  ((I/12)*CA^2*nf*Pi*x^3*G[1, 0, 0, x])/\[Epsilon] + 
  (3815*CA^3*G[1, 0, 1, x])/5184 - (359*CA^2*nf*G[1, 0, 1, x])/5184 - 
  ((2059*I)/3456)*CA^3*Pi*G[1, 0, 1, x] + ((295*I)/3456)*CA^2*nf*Pi*
   G[1, 0, 1, x] - (1441*CA^3*Pi^2*G[1, 0, 1, x])/6912 + 
  (131*CA^2*nf*Pi^2*G[1, 0, 1, x])/3456 - ((5*I)/96)*CA^3*Pi^3*
   G[1, 0, 1, x] - (179*C4AA*G[1, 0, 1, x])/(216*dA*TA) - 
  (145*C4AF*nf*G[1, 0, 1, x])/(108*dA*TA) + 
  (((49*I)/144)*C4AA*Pi*G[1, 0, 1, x])/(dA*TA) + 
  (((5*I)/72)*C4AF*nf*Pi*G[1, 0, 1, x])/(dA*TA) - 
  (55*C4AA*Pi^2*G[1, 0, 1, x])/(144*dA*TA) + (5*C4AF*nf*Pi^2*G[1, 0, 1, x])/
   (36*dA*TA) - ((I/4)*C4AA*Pi^3*G[1, 0, 1, x])/(dA*TA) + 
  (6157*CA^3*x*G[1, 0, 1, x])/3456 - (2923*CA^2*nf*x*G[1, 0, 1, x])/3456 - 
  (5*CA*CF*nf*x*G[1, 0, 1, x])/192 + (13*CA*nf^2*x*G[1, 0, 1, x])/144 - 
  ((25*I)/36)*CA^3*Pi*x*G[1, 0, 1, x] + ((211*I)/576)*CA^2*nf*Pi*x*
   G[1, 0, 1, x] + ((7*I)/192)*CA*CF*nf*Pi*x*G[1, 0, 1, x] - 
  ((5*I)/96)*CA*nf^2*Pi*x*G[1, 0, 1, x] + (9*CA^3*Pi^2*x*G[1, 0, 1, x])/32 - 
  (17*CA^2*nf*Pi^2*x*G[1, 0, 1, x])/256 + (23*C4AA*x*G[1, 0, 1, x])/
   (144*dA*TA) + (247*C4AF*nf*x*G[1, 0, 1, x])/(72*dA*TA) - 
  ((I/12)*C4AA*Pi*x*G[1, 0, 1, x])/(dA*TA) - 
  (((4*I)/3)*C4AF*nf*Pi*x*G[1, 0, 1, x])/(dA*TA) + 
  (3*C4AA*Pi^2*x*G[1, 0, 1, x])/(8*dA*TA) - (3*C4AF*nf*Pi^2*x*G[1, 0, 1, x])/
   (8*dA*TA) - (1945*CA^3*x^2*G[1, 0, 1, x])/3456 + 
  (2569*CA^2*nf*x^2*G[1, 0, 1, x])/3456 - (5*CA*CF*nf*x^2*G[1, 0, 1, x])/
   192 - (7*CA*nf^2*x^2*G[1, 0, 1, x])/72 + ((329*I)/1152)*CA^3*Pi*x^2*
   G[1, 0, 1, x] - ((239*I)/1152)*CA^2*nf*Pi*x^2*G[1, 0, 1, x] - 
  ((7*I)/192)*CA*CF*nf*Pi*x^2*G[1, 0, 1, x] + ((5*I)/96)*CA*nf^2*Pi*x^2*
   G[1, 0, 1, x] - (15*CA^3*Pi^2*x^2*G[1, 0, 1, x])/256 + 
  (13*CA^2*nf*Pi^2*x^2*G[1, 0, 1, x])/256 + (127*C4AA*x^2*G[1, 0, 1, x])/
   (144*dA*TA) - (181*C4AF*nf*x^2*G[1, 0, 1, x])/(72*dA*TA) - 
  (((35*I)/48)*C4AA*Pi*x^2*G[1, 0, 1, x])/(dA*TA) + 
  (((53*I)/24)*C4AF*nf*Pi*x^2*G[1, 0, 1, x])/(dA*TA) - 
  (3*C4AA*Pi^2*x^2*G[1, 0, 1, x])/(8*dA*TA) + 
  (9*C4AF*nf*Pi^2*x^2*G[1, 0, 1, x])/(8*dA*TA) + 
  (1675*CA^3*x^3*G[1, 0, 1, x])/5184 - (1133*CA^2*nf*x^3*G[1, 0, 1, x])/
   2592 + (CA*CF*nf*x^3*G[1, 0, 1, x])/48 + (23*CA*nf^2*x^3*G[1, 0, 1, x])/
   432 - ((35*I)/216)*CA^3*Pi*x^3*G[1, 0, 1, x] + 
  ((67*I)/432)*CA^2*nf*Pi*x^3*G[1, 0, 1, x] - ((5*I)/144)*CA*nf^2*Pi*x^3*
   G[1, 0, 1, x] + (35*CA^3*Pi^2*x^3*G[1, 0, 1, x])/1152 - 
  (35*CA^2*nf*Pi^2*x^3*G[1, 0, 1, x])/1152 - (23*C4AA*x^3*G[1, 0, 1, x])/
   (108*dA*TA) + (23*C4AF*nf*x^3*G[1, 0, 1, x])/(54*dA*TA) + 
  (((17*I)/36)*C4AA*Pi*x^3*G[1, 0, 1, x])/(dA*TA) - 
  (((17*I)/18)*C4AF*nf*Pi*x^3*G[1, 0, 1, x])/(dA*TA) + 
  (11*C4AA*Pi^2*x^3*G[1, 0, 1, x])/(24*dA*TA) - 
  (11*C4AF*nf*Pi^2*x^3*G[1, 0, 1, x])/(12*dA*TA) - 
  (CA^3*G[1, 0, 1, x])/(16*\[Epsilon]^3) + (11*CA^3*G[1, 0, 1, x])/
   (64*\[Epsilon]^2) - (CA^2*nf*G[1, 0, 1, x])/(32*\[Epsilon]^2) + 
  ((I/8)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon]^2 - 
  (CA^3*x*G[1, 0, 1, x])/(16*\[Epsilon]^2) + (CA^2*nf*x*G[1, 0, 1, x])/
   (64*\[Epsilon]^2) + (CA^3*x^2*G[1, 0, 1, x])/(64*\[Epsilon]^2) - 
  (CA^2*nf*x^2*G[1, 0, 1, x])/(64*\[Epsilon]^2) - 
  (CA^3*x^3*G[1, 0, 1, x])/(96*\[Epsilon]^2) + (CA^2*nf*x^3*G[1, 0, 1, x])/
   (96*\[Epsilon]^2) + (67*CA^3*G[1, 0, 1, x])/(192*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, 1, x])/(96*\[Epsilon]) - 
  (((55*I)/192)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[1, 0, 1, x])/(64*\[Epsilon]) + 
  (61*CA^3*x*G[1, 0, 1, x])/(192*\[Epsilon]) - (29*CA^2*nf*x*G[1, 0, 1, x])/
   (192*\[Epsilon]) + (CA*nf^2*x*G[1, 0, 1, x])/(48*\[Epsilon]) + 
  ((I/4)*CA^3*Pi*x*G[1, 0, 1, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*x*G[1, 0, 1, x])/\[Epsilon] - 
  (5*CA^3*x^2*G[1, 0, 1, x])/(64*\[Epsilon]) + (CA^2*nf*x^2*G[1, 0, 1, x])/
   (12*\[Epsilon]) - (CA*nf^2*x^2*G[1, 0, 1, x])/(48*\[Epsilon]) - 
  ((I/16)*CA^3*Pi*x^2*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/16)*CA^2*nf*Pi*x^2*G[1, 0, 1, x])/\[Epsilon] + 
  (37*CA^3*x^3*G[1, 0, 1, x])/(576*\[Epsilon]) - 
  (13*CA^2*nf*x^3*G[1, 0, 1, x])/(192*\[Epsilon]) + 
  (CA*nf^2*x^3*G[1, 0, 1, x])/(72*\[Epsilon]) + 
  ((I/24)*CA^3*Pi*x^3*G[1, 0, 1, x])/\[Epsilon] - 
  ((I/24)*CA^2*nf*Pi*x^3*G[1, 0, 1, x])/\[Epsilon] - 
  (19639*CA^3*G[1, 1, 0, x])/5184 + (8101*CA^2*nf*G[1, 1, 0, x])/5184 + 
  (3*CA*CF*nf*G[1, 1, 0, x])/32 - (5*CA*nf^2*G[1, 1, 0, x])/36 - 
  ((265*I)/1152)*CA^3*Pi*G[1, 1, 0, x] - ((23*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, x] - (I/32)*CA*CF*nf*Pi*G[1, 1, 0, x] + 
  ((5*I)/144)*CA*nf^2*Pi*G[1, 1, 0, x] - (9053*CA^3*Pi^2*G[1, 1, 0, x])/
   13824 + (967*CA^2*nf*Pi^2*G[1, 1, 0, x])/6912 - 
  (CA*CF*nf*Pi^2*G[1, 1, 0, x])/48 - ((67*I)/1152)*CA^3*Pi^3*G[1, 1, 0, x] - 
  (73*C4AA*G[1, 1, 0, x])/(27*dA*TA) + (65*C4AF*nf*G[1, 1, 0, x])/
   (27*dA*TA) - (((43*I)/48)*C4AA*Pi*G[1, 1, 0, x])/(dA*TA) + 
  (((7*I)/24)*C4AF*nf*Pi*G[1, 1, 0, x])/(dA*TA) - 
  (55*C4AA*Pi^2*G[1, 1, 0, x])/(36*dA*TA) + (5*C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (9*dA*TA) - ((I/6)*C4AA*Pi^3*G[1, 1, 0, x])/(dA*TA) - 
  (109*CA^3*x*G[1, 1, 0, x])/864 + (23*CA^2*nf*x*G[1, 1, 0, x])/432 + 
  (CA*nf^2*x*G[1, 1, 0, x])/48 - ((149*I)/192)*CA^3*Pi*x*G[1, 1, 0, x] + 
  ((21*I)/64)*CA^2*nf*Pi*x*G[1, 1, 0, x] + (I/16)*CA*CF*nf*Pi*x*
   G[1, 1, 0, x] - ((5*I)/96)*CA*nf^2*Pi*x*G[1, 1, 0, x] + 
  (109*CA^3*Pi^2*x*G[1, 1, 0, x])/288 - (151*CA^2*nf*Pi^2*x*G[1, 1, 0, x])/
   1152 + (CA*CF*nf*Pi^2*x*G[1, 1, 0, x])/64 + (65*C4AA*x*G[1, 1, 0, x])/
   (18*dA*TA) - (38*C4AF*nf*x*G[1, 1, 0, x])/(9*dA*TA) + 
  (((5*I)/4)*C4AA*Pi*x*G[1, 1, 0, x])/(dA*TA) - 
  (((7*I)/4)*C4AF*nf*Pi*x*G[1, 1, 0, x])/(dA*TA) + 
  (17*C4AA*Pi^2*x*G[1, 1, 0, x])/(12*dA*TA) - 
  (5*C4AF*nf*Pi^2*x*G[1, 1, 0, x])/(6*dA*TA) - (11*CA^3*x^2*G[1, 1, 0, x])/
   216 + (53*CA^2*nf*x^2*G[1, 1, 0, x])/864 - (CA*nf^2*x^2*G[1, 1, 0, x])/
   48 + ((91*I)/384)*CA^3*Pi*x^2*G[1, 1, 0, x] - 
  ((21*I)/128)*CA^2*nf*Pi*x^2*G[1, 1, 0, x] - (I/32)*CA*CF*nf*Pi*x^2*
   G[1, 1, 0, x] + ((5*I)/96)*CA*nf^2*Pi*x^2*G[1, 1, 0, x] - 
  (13*CA^3*Pi^2*x^2*G[1, 1, 0, x])/72 + (193*CA^2*nf*Pi^2*x^2*G[1, 1, 0, x])/
   1152 - (CA*CF*nf*Pi^2*x^2*G[1, 1, 0, x])/64 - 
  (71*C4AA*x^2*G[1, 1, 0, x])/(72*dA*TA) + (71*C4AF*nf*x^2*G[1, 1, 0, x])/
   (36*dA*TA) - (((13*I)/16)*C4AA*Pi*x^2*G[1, 1, 0, x])/(dA*TA) + 
  (((19*I)/8)*C4AF*nf*Pi*x^2*G[1, 1, 0, x])/(dA*TA) - 
  (13*C4AA*Pi^2*x^2*G[1, 1, 0, x])/(24*dA*TA) + 
  (4*C4AF*nf*Pi^2*x^2*G[1, 1, 0, x])/(3*dA*TA) - 
  (17*CA^3*x^3*G[1, 1, 0, x])/5184 + (17*CA^2*nf*x^3*G[1, 1, 0, x])/5184 - 
  ((31*I)/192)*CA^3*Pi*x^3*G[1, 1, 0, x] + ((89*I)/576)*CA^2*nf*Pi*x^3*
   G[1, 1, 0, x] - ((5*I)/144)*CA*nf^2*Pi*x^3*G[1, 1, 0, x] + 
  (17*CA^3*Pi^2*x^3*G[1, 1, 0, x])/192 - (7*CA^2*nf*Pi^2*x^3*G[1, 1, 0, x])/
   64 + (CA*CF*nf*Pi^2*x^3*G[1, 1, 0, x])/48 + (17*C4AA*x^3*G[1, 1, 0, x])/
   (216*dA*TA) - (17*C4AF*nf*x^3*G[1, 1, 0, x])/(108*dA*TA) + 
  (((11*I)/24)*C4AA*Pi*x^3*G[1, 1, 0, x])/(dA*TA) - 
  (((11*I)/12)*C4AF*nf*Pi*x^3*G[1, 1, 0, x])/(dA*TA) + 
  (C4AA*Pi^2*x^3*G[1, 1, 0, x])/(2*dA*TA) - (C4AF*nf*Pi^2*x^3*G[1, 1, 0, x])/
   (dA*TA) - (5*CA^3*G[1, 1, 0, x])/(64*\[Epsilon]^3) + 
  (55*CA^3*G[1, 1, 0, x])/(128*\[Epsilon]^2) - (5*CA^2*nf*G[1, 1, 0, x])/
   (64*\[Epsilon]^2) + (((5*I)/32)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon]^2 - 
  (149*CA^3*G[1, 1, 0, x])/(384*\[Epsilon]) + (21*CA^2*nf*G[1, 1, 0, x])/
   (64*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, x])/(24*\[Epsilon]) - 
  (((11*I)/16)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/8)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (27*CA^3*Pi^2*G[1, 1, 0, x])/(256*\[Epsilon]) - 
  (CA^3*x*G[1, 1, 0, x])/(96*\[Epsilon]) + (CA^2*nf*x*G[1, 1, 0, x])/
   (96*\[Epsilon]) + ((I/4)*CA^3*Pi*x*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*x*G[1, 1, 0, x])/\[Epsilon] + 
  (CA^3*x^2*G[1, 1, 0, x])/(96*\[Epsilon]) - (CA^2*nf*x^2*G[1, 1, 0, x])/
   (96*\[Epsilon]) - ((I/16)*CA^3*Pi*x^2*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA^2*nf*Pi*x^2*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/24)*CA^3*Pi*x^3*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/24)*CA^2*nf*Pi*x^3*G[1, 1, 0, x])/\[Epsilon] + 
  (1439*CA^3*G[1, 1, 1, x])/1152 - (817*CA^2*nf*G[1, 1, 1, x])/1152 - 
  (3*CA*CF*nf*G[1, 1, 1, x])/64 + (5*CA*nf^2*G[1, 1, 1, x])/72 + 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 1, x] + ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, x] - (I/16)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (2893*CA^3*Pi^2*G[1, 1, 1, x])/3072 - (263*CA^2*nf*Pi^2*G[1, 1, 1, x])/
   1536 + ((203*I)/1536)*CA^3*Pi^3*G[1, 1, 1, x] + 
  (11*C4AA*Pi^2*G[1, 1, 1, x])/(16*dA*TA) - (C4AF*nf*Pi^2*G[1, 1, 1, x])/
   (4*dA*TA) + (13*CA^3*x*G[1, 1, 1, x])/192 - (13*CA^2*nf*x*G[1, 1, 1, x])/
   192 - (CA^3*Pi^2*x*G[1, 1, 1, x])/24 + (CA^2*nf*Pi^2*x*G[1, 1, 1, x])/96 - 
  (3*C4AA*Pi^2*x*G[1, 1, 1, x])/(4*dA*TA) + (3*C4AF*nf*Pi^2*x*G[1, 1, 1, x])/
   (8*dA*TA) + (CA^3*Pi^2*x^2*G[1, 1, 1, x])/96 - 
  (CA^2*nf*Pi^2*x^2*G[1, 1, 1, x])/96 + (3*C4AA*Pi^2*x^2*G[1, 1, 1, x])/
   (16*dA*TA) - (3*C4AF*nf*Pi^2*x^2*G[1, 1, 1, x])/(8*dA*TA) - 
  (CA^3*Pi^2*x^3*G[1, 1, 1, x])/144 + (CA^2*nf*Pi^2*x^3*G[1, 1, 1, x])/144 - 
  (C4AA*Pi^2*x^3*G[1, 1, 1, x])/(8*dA*TA) + (C4AF*nf*Pi^2*x^3*G[1, 1, 1, x])/
   (4*dA*TA) + (9*CA^3*G[1, 1, 1, x])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, 1, x])/(256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, x])/
   (128*\[Epsilon]^2) - (((27*I)/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, x])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, x])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (107*CA^3*Pi^2*G[1, 1, 1, x])/(512*\[Epsilon]) + 
  (3011*CA^3*G[0, 0, 0, 0, x])/6912 - (877*CA^2*nf*G[0, 0, 0, 0, x])/3456 + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/32 - (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/512 - 
  (245*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA) + (29*C4AF*nf*G[0, 0, 0, 0, x])/
   (72*dA*TA) + (C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA) - 
  (4873*CA^3*G[0, 0, 0, 0, x])/(6912*(-1 + x^(-1))) + 
  (257*CA^2*nf*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))) + 
  (7*CA*CF*nf*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/(512*(-1 + x^(-1))) - 
  (539*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (107*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (3011*CA^3*G[0, 0, 0, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (877*CA^2*nf*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/(512*(-1 + x^(-1))*x) + 
  (245*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (29*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (157*CA^3*x*G[0, 0, 0, 0, x])/288 - (155*CA^2*nf*x*G[0, 0, 0, 0, x])/576 - 
  (19*CA*CF*nf*x*G[0, 0, 0, 0, x])/192 - (CA*nf^2*x*G[0, 0, 0, 0, x])/96 + 
  ((37*I)/48)*CA^3*Pi*x*G[0, 0, 0, 0, x] - ((49*I)/192)*CA^2*nf*Pi*x*
   G[0, 0, 0, 0, x] + (I/16)*CA*CF*nf*Pi*x*G[0, 0, 0, 0, x] + 
  (5*C4AA*x*G[0, 0, 0, 0, x])/(24*dA*TA) - (5*C4AF*nf*x*G[0, 0, 0, 0, x])/
   (12*dA*TA) + (I*C4AA*Pi*x*G[0, 0, 0, 0, x])/(dA*TA) - 
  ((I/2)*C4AF*nf*Pi*x*G[0, 0, 0, 0, x])/(dA*TA) + 
  (419*CA^3*x*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (125*CA^2*nf*x*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (CA*CF*nf*x*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (151*C4AA*x*G[0, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (61*C4AF*nf*x*G[0, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (247*CA^3*x^2*G[0, 0, 0, 0, x])/1152 + (CA^2*nf*x^2*G[0, 0, 0, 0, x])/
   1152 + (13*CA*CF*nf*x^2*G[0, 0, 0, 0, x])/192 + 
  (CA*nf^2*x^2*G[0, 0, 0, 0, x])/96 - ((37*I)/192)*CA^3*Pi*x^2*
   G[0, 0, 0, 0, x] + ((49*I)/192)*CA^2*nf*Pi*x^2*G[0, 0, 0, 0, x] - 
  (I/16)*CA*CF*nf*Pi*x^2*G[0, 0, 0, 0, x] - (49*C4AA*x^2*G[0, 0, 0, 0, x])/
   (48*dA*TA) + (31*C4AF*nf*x^2*G[0, 0, 0, 0, x])/(24*dA*TA) - 
  ((I/4)*C4AA*Pi*x^2*G[0, 0, 0, 0, x])/(dA*TA) + 
  ((I/2)*C4AF*nf*Pi*x^2*G[0, 0, 0, 0, x])/(dA*TA) - 
  (1013*CA^3*x^2*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))) + 
  (1331*CA^2*nf*x^2*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))) + 
  (7*CA*CF*nf*x^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (161*C4AA*x^2*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (107*C4AF*nf*x^2*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (49*CA^3*x^3*G[0, 0, 0, 0, x])/288 - (CA^2*nf*x^3*G[0, 0, 0, 0, x])/8 - 
  (CA*nf^2*x^3*G[0, 0, 0, 0, x])/144 + ((37*I)/288)*CA^3*Pi*x^3*
   G[0, 0, 0, 0, x] - ((49*I)/288)*CA^2*nf*Pi*x^3*G[0, 0, 0, 0, x] + 
  (I/24)*CA*CF*nf*Pi*x^3*G[0, 0, 0, 0, x] - (7*C4AA*x^3*G[0, 0, 0, 0, x])/
   (72*dA*TA) + (7*C4AF*nf*x^3*G[0, 0, 0, 0, x])/(36*dA*TA) + 
  ((I/6)*C4AA*Pi*x^3*G[0, 0, 0, 0, x])/(dA*TA) - 
  ((I/3)*C4AF*nf*Pi*x^3*G[0, 0, 0, 0, x])/(dA*TA) + 
  (65*CA^3*x^3*G[0, 0, 0, 0, x])/(216*(-1 + x^(-1))) - 
  (299*CA^2*nf*x^3*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))) + 
  (C4AA*x^3*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^3*G[0, 0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (CA^3*x*G[0, 0, 0, 0, x])/(2*\[Epsilon]) + (CA^2*nf*x*G[0, 0, 0, 0, x])/
   (8*\[Epsilon]) + (CA^3*x^2*G[0, 0, 0, 0, x])/(8*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 0, 0, 0, x])/(8*\[Epsilon]) - 
  (CA^3*x^3*G[0, 0, 0, 0, x])/(12*\[Epsilon]) + 
  (CA^2*nf*x^3*G[0, 0, 0, 0, x])/(12*\[Epsilon]) + 
  (3397*CA^3*G[0, 0, 0, 1, x])/3456 - (781*CA^2*nf*G[0, 0, 0, 1, x])/3456 - 
  (CA*CF*nf*G[0, 0, 0, 1, x])/32 + (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/96 + 
  (4627*CA^3*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))) - 
  (967*CA^2*nf*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))) - 
  (11*CA*CF*nf*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))) + 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))) - 
  (3397*CA^3*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))*x) + 
  (781*CA^2*nf*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) - 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))*x) - 
  (37*CA^3*x*G[0, 0, 0, 1, x])/576 + (13*CA^2*nf*x*G[0, 0, 0, 1, x])/576 + 
  (19*CA*CF*nf*x*G[0, 0, 0, 1, x])/192 - (CA*nf^2*x*G[0, 0, 0, 1, x])/48 - 
  ((17*I)/16)*CA^3*Pi*x*G[0, 0, 0, 1, x] + ((19*I)/64)*CA^2*nf*Pi*x*
   G[0, 0, 0, 1, x] - (I/32)*CA*CF*nf*Pi*x*G[0, 0, 0, 1, x] + 
  (2*C4AA*x*G[0, 0, 0, 1, x])/(dA*TA) - (C4AF*nf*x*G[0, 0, 0, 1, x])/
   (dA*TA) - (((3*I)/2)*C4AA*Pi*x*G[0, 0, 0, 1, x])/(dA*TA) + 
  (((3*I)/4)*C4AF*nf*Pi*x*G[0, 0, 0, 1, x])/(dA*TA) - 
  (97*CA^3*x*G[0, 0, 0, 1, x])/(288*(-1 + x^(-1))) + 
  (35*CA^2*nf*x*G[0, 0, 0, 1, x])/(576*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (49*CA^3*x^2*G[0, 0, 0, 1, x])/576 + (83*CA^2*nf*x^2*G[0, 0, 0, 1, x])/
   576 - (13*CA*CF*nf*x^2*G[0, 0, 0, 1, x])/192 + 
  (CA*nf^2*x^2*G[0, 0, 0, 1, x])/48 + ((17*I)/64)*CA^3*Pi*x^2*
   G[0, 0, 0, 1, x] - ((19*I)/64)*CA^2*nf*Pi*x^2*G[0, 0, 0, 1, x] + 
  (I/32)*CA*CF*nf*Pi*x^2*G[0, 0, 0, 1, x] + (C4AA*x^2*G[0, 0, 0, 1, x])/
   (4*dA*TA) + (C4AF*nf*x^2*G[0, 0, 0, 1, x])/(4*dA*TA) + 
  (((3*I)/8)*C4AA*Pi*x^2*G[0, 0, 0, 1, x])/(dA*TA) - 
  (((3*I)/4)*C4AF*nf*Pi*x^2*G[0, 0, 0, 1, x])/(dA*TA) + 
  (113*CA^3*x^2*G[0, 0, 0, 1, x])/(1728*(-1 + x^(-1))) - 
  (91*CA^2*nf*x^2*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))) + 
  (CA*CF*nf*x^2*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (17*CA^3*x^3*G[0, 0, 0, 1, x])/216 + (5*CA^2*nf*x^3*G[0, 0, 0, 1, x])/216 - 
  (CA*nf^2*x^3*G[0, 0, 0, 1, x])/72 - ((17*I)/96)*CA^3*Pi*x^3*
   G[0, 0, 0, 1, x] + ((19*I)/96)*CA^2*nf*Pi*x^3*G[0, 0, 0, 1, x] - 
  (I/48)*CA*CF*nf*Pi*x^3*G[0, 0, 0, 1, x] + (13*C4AA*x^3*G[0, 0, 0, 1, x])/
   (36*dA*TA) - (13*C4AF*nf*x^3*G[0, 0, 0, 1, x])/(18*dA*TA) - 
  ((I/4)*C4AA*Pi*x^3*G[0, 0, 0, 1, x])/(dA*TA) + 
  ((I/2)*C4AF*nf*Pi*x^3*G[0, 0, 0, 1, x])/(dA*TA) - 
  (73*CA^3*x^3*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))) + 
  (85*CA^2*nf*x^3*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))) + 
  (CA^3*x*G[0, 0, 0, 1, x])/(2*\[Epsilon]) - (CA^2*nf*x*G[0, 0, 0, 1, x])/
   (8*\[Epsilon]) - (CA^3*x^2*G[0, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (CA^3*x^3*G[0, 0, 0, 1, x])/(12*\[Epsilon]) - 
  (CA^2*nf*x^3*G[0, 0, 0, 1, x])/(12*\[Epsilon]) - 
  (9805*CA^3*G[0, 0, 1, 0, x])/6912 + (829*CA^2*nf*G[0, 0, 1, 0, x])/1728 + 
  (83*CA^3*Pi^2*G[0, 0, 1, 0, x])/4608 + (245*C4AA*G[0, 0, 1, 0, x])/
   (144*dA*TA) - (29*C4AF*nf*G[0, 0, 1, 0, x])/(72*dA*TA) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(3*dA*TA) - (4309*CA^3*G[0, 0, 1, 0, x])/
   (6912*(-1 + x^(-1))) + (337*CA^2*nf*G[0, 0, 1, 0, x])/
   (1728*(-1 + x^(-1))) + (CA*CF*nf*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (109*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))) + 
  (539*C4AA*G[0, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (107*C4AF*nf*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))) + 
  (9805*CA^3*G[0, 0, 1, 0, x])/(6912*(-1 + x^(-1))*x) - 
  (829*CA^2*nf*G[0, 0, 1, 0, x])/(1728*(-1 + x^(-1))*x) + 
  (109*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (245*C4AA*G[0, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (29*C4AF*nf*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))*x) - 
  (319*CA^3*x*G[0, 0, 1, 0, x])/288 + (305*CA^2*nf*x*G[0, 0, 1, 0, x])/576 + 
  (7*CA*CF*nf*x*G[0, 0, 1, 0, x])/192 - (CA*nf^2*x*G[0, 0, 1, 0, x])/48 - 
  ((113*I)/96)*CA^3*Pi*x*G[0, 0, 1, 0, x] + ((61*I)/192)*CA^2*nf*Pi*x*
   G[0, 0, 1, 0, x] - (I/32)*CA*CF*nf*Pi*x*G[0, 0, 1, 0, x] - 
  (29*C4AA*x*G[0, 0, 1, 0, x])/(12*dA*TA) + (13*C4AF*nf*x*G[0, 0, 1, 0, x])/
   (12*dA*TA) + (((5*I)/4)*C4AA*Pi*x*G[0, 0, 1, 0, x])/(dA*TA) - 
  ((I/4)*C4AF*nf*Pi*x*G[0, 0, 1, 0, x])/(dA*TA) - 
  (941*CA^3*x*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (377*CA^2*nf*x*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (151*C4AA*x*G[0, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (61*C4AF*nf*x*G[0, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (185*CA^3*x^2*G[0, 0, 1, 0, x])/576 - (149*CA^2*nf*x^2*G[0, 0, 1, 0, x])/
   576 - (7*CA*CF*nf*x^2*G[0, 0, 1, 0, x])/192 + 
  (CA*nf^2*x^2*G[0, 0, 1, 0, x])/48 + ((13*I)/48)*CA^3*Pi*x^2*
   G[0, 0, 1, 0, x] - ((55*I)/192)*CA^2*nf*Pi*x^2*G[0, 0, 1, 0, x] + 
  (I/32)*CA*CF*nf*Pi*x^2*G[0, 0, 1, 0, x] + (19*C4AA*x^2*G[0, 0, 1, 0, x])/
   (24*dA*TA) - (5*C4AF*nf*x^2*G[0, 0, 1, 0, x])/(6*dA*TA) + 
  ((I/4)*C4AA*Pi*x^2*G[0, 0, 1, 0, x])/(dA*TA) - 
  (((5*I)/4)*C4AF*nf*Pi*x^2*G[0, 0, 1, 0, x])/(dA*TA) + 
  (895*CA^3*x^2*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))) - 
  (1075*CA^2*nf*x^2*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))) + 
  (161*C4AA*x^2*G[0, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (107*C4AF*nf*x^2*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (73*CA^3*x^3*G[0, 0, 1, 0, x])/288 + (37*CA^2*nf*x^3*G[0, 0, 1, 0, x])/
   144 - (CA*nf^2*x^3*G[0, 0, 1, 0, x])/72 - ((47*I)/288)*CA^3*Pi*x^3*
   G[0, 0, 1, 0, x] + ((53*I)/288)*CA^2*nf*Pi*x^3*G[0, 0, 1, 0, x] - 
  (I/48)*CA*CF*nf*Pi*x^3*G[0, 0, 1, 0, x] + (5*C4AA*x^3*G[0, 0, 1, 0, x])/
   (24*dA*TA) - (5*C4AF*nf*x^3*G[0, 0, 1, 0, x])/(12*dA*TA) - 
  (((7*I)/12)*C4AA*Pi*x^3*G[0, 0, 1, 0, x])/(dA*TA) + 
  (((7*I)/6)*C4AF*nf*Pi*x^3*G[0, 0, 1, 0, x])/(dA*TA) - 
  (187*CA^3*x^3*G[0, 0, 1, 0, x])/(864*(-1 + x^(-1))) + 
  (107*CA^2*nf*x^3*G[0, 0, 1, 0, x])/(432*(-1 + x^(-1))) - 
  (C4AA*x^3*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*x^3*G[0, 0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (CA^3*x*G[0, 0, 1, 0, x])/(4*\[Epsilon]) - (CA^2*nf*x*G[0, 0, 1, 0, x])/
   (16*\[Epsilon]) - (CA^3*x^2*G[0, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (CA^3*x^3*G[0, 0, 1, 0, x])/(24*\[Epsilon]) - 
  (CA^2*nf*x^3*G[0, 0, 1, 0, x])/(24*\[Epsilon]) + 
  (13*CA^3*Pi^2*G[0, 0, 1, 1, x])/576 - (C4AA*Pi^2*G[0, 0, 1, 1, x])/
   (6*dA*TA) + (361*CA^3*x*G[0, 0, 1, 1, x])/576 - 
  (163*CA^2*nf*x*G[0, 0, 1, 1, x])/576 - (7*CA*CF*nf*x*G[0, 0, 1, 1, x])/
   192 + (5*CA*nf^2*x*G[0, 0, 1, 1, x])/96 + ((13*I)/16)*CA^3*Pi*x*
   G[0, 0, 1, 1, x] - ((13*I)/64)*CA^2*nf*Pi*x*G[0, 0, 1, 1, x] + 
  (5*C4AA*x*G[0, 0, 1, 1, x])/(24*dA*TA) + (C4AF*nf*x*G[0, 0, 1, 1, x])/
   (3*dA*TA) - (221*CA^3*x^2*G[0, 0, 1, 1, x])/1152 + 
  (131*CA^2*nf*x^2*G[0, 0, 1, 1, x])/1152 + (7*CA*CF*nf*x^2*G[0, 0, 1, 1, x])/
   192 - (5*CA*nf^2*x^2*G[0, 0, 1, 1, x])/96 - 
  ((13*I)/64)*CA^3*Pi*x^2*G[0, 0, 1, 1, x] + ((13*I)/64)*CA^2*nf*Pi*x^2*
   G[0, 0, 1, 1, x] - (C4AA*x^2*G[0, 0, 1, 1, x])/(48*dA*TA) - 
  (17*C4AF*nf*x^2*G[0, 0, 1, 1, x])/(24*dA*TA) + 
  (35*CA^3*x^3*G[0, 0, 1, 1, x])/216 - (67*CA^2*nf*x^3*G[0, 0, 1, 1, x])/
   432 + (5*CA*nf^2*x^3*G[0, 0, 1, 1, x])/144 + 
  ((13*I)/96)*CA^3*Pi*x^3*G[0, 0, 1, 1, x] - ((13*I)/96)*CA^2*nf*Pi*x^3*
   G[0, 0, 1, 1, x] - (17*C4AA*x^3*G[0, 0, 1, 1, x])/(36*dA*TA) + 
  (17*C4AF*nf*x^3*G[0, 0, 1, 1, x])/(18*dA*TA) - 
  (CA^3*G[0, 0, 1, 1, x])/(16*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 1, x])/\[Epsilon] - 
  (CA^3*x*G[0, 0, 1, 1, x])/(4*\[Epsilon]) + (CA^2*nf*x*G[0, 0, 1, 1, x])/
   (16*\[Epsilon]) + (CA^3*x^2*G[0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^3*x^3*G[0, 0, 1, 1, x])/(24*\[Epsilon]) + 
  (CA^2*nf*x^3*G[0, 0, 1, 1, x])/(24*\[Epsilon]) - 
  (6101*CA^3*G[0, 1, 0, 0, x])/3456 + (1249*CA^2*nf*G[0, 1, 0, 0, x])/1728 - 
  (CA*CF*nf*G[0, 1, 0, 0, x])/32 - ((11*I)/48)*CA^3*Pi*G[0, 1, 0, 0, x] + 
  (I/24)*CA^2*nf*Pi*G[0, 1, 0, 0, x] + (31*CA^3*Pi^2*G[0, 1, 0, 0, x])/2304 + 
  (245*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA) - (29*C4AF*nf*G[0, 1, 0, 0, x])/
   (72*dA*TA) + (7*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA) - 
  (4931*CA^3*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))) + 
  (1105*CA^2*nf*G[0, 1, 0, 0, x])/(1728*(-1 + x^(-1))) - 
  (11*CA*CF*nf*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))) + 
  (371*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (6101*CA^3*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (1249*CA^2*nf*G[0, 1, 0, 0, x])/(1728*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (245*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (29*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) - 
  (323*CA^3*x*G[0, 1, 0, 0, x])/288 + (253*CA^2*nf*x*G[0, 1, 0, 0, x])/576 + 
  (CA*CF*nf*x*G[0, 1, 0, 0, x])/16 - (CA*nf^2*x*G[0, 1, 0, 0, x])/16 - 
  ((17*I)/16)*CA^3*Pi*x*G[0, 1, 0, 0, x] + ((19*I)/64)*CA^2*nf*Pi*x*
   G[0, 1, 0, 0, x] - (I/32)*CA*CF*nf*Pi*x*G[0, 1, 0, 0, x] + 
  (7*C4AA*x*G[0, 1, 0, 0, x])/(24*dA*TA) - (4*C4AF*nf*x*G[0, 1, 0, 0, x])/
   (3*dA*TA) - (((3*I)/2)*C4AA*Pi*x*G[0, 1, 0, 0, x])/(dA*TA) + 
  (((3*I)/4)*C4AF*nf*Pi*x*G[0, 1, 0, 0, x])/(dA*TA) - 
  (CA^3*x*G[0, 1, 0, 0, x])/(3*(-1 + x^(-1))) + 
  (5*CA^2*nf*x*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (C4AA*x*G[0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*x*G[0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (133*CA^3*x^2*G[0, 1, 0, 0, x])/576 - (25*CA^2*nf*x^2*G[0, 1, 0, 0, x])/
   144 - (CA*CF*nf*x^2*G[0, 1, 0, 0, x])/32 + (CA*nf^2*x^2*G[0, 1, 0, 0, x])/
   16 + ((17*I)/64)*CA^3*Pi*x^2*G[0, 1, 0, 0, x] - 
  ((19*I)/64)*CA^2*nf*Pi*x^2*G[0, 1, 0, 0, x] + 
  (I/32)*CA*CF*nf*Pi*x^2*G[0, 1, 0, 0, x] - (C4AA*x^2*G[0, 1, 0, 0, x])/
   (6*dA*TA) + (13*C4AF*nf*x^2*G[0, 1, 0, 0, x])/(12*dA*TA) + 
  (((3*I)/8)*C4AA*Pi*x^2*G[0, 1, 0, 0, x])/(dA*TA) - 
  (((3*I)/4)*C4AF*nf*Pi*x^2*G[0, 1, 0, 0, x])/(dA*TA) + 
  (5*CA^3*x^2*G[0, 1, 0, 0, x])/(54*(-1 + x^(-1))) - 
  (229*CA^2*nf*x^2*G[0, 1, 0, 0, x])/(1728*(-1 + x^(-1))) + 
  (CA*CF*nf*x^2*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (41*C4AA*x^2*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (41*C4AF*nf*x^2*G[0, 1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (437*CA^3*x^3*G[0, 1, 0, 0, x])/1728 + (443*CA^2*nf*x^3*G[0, 1, 0, 0, x])/
   1728 - (CA*nf^2*x^3*G[0, 1, 0, 0, x])/24 - ((17*I)/96)*CA^3*Pi*x^3*
   G[0, 1, 0, 0, x] + ((19*I)/96)*CA^2*nf*Pi*x^3*G[0, 1, 0, 0, x] - 
  (I/48)*CA*CF*nf*Pi*x^3*G[0, 1, 0, 0, x] - 
  ((I/4)*C4AA*Pi*x^3*G[0, 1, 0, 0, x])/(dA*TA) + 
  ((I/2)*C4AF*nf*Pi*x^3*G[0, 1, 0, 0, x])/(dA*TA) - 
  (71*CA^3*x^3*G[0, 1, 0, 0, x])/(864*(-1 + x^(-1))) + 
  (83*CA^2*nf*x^3*G[0, 1, 0, 0, x])/(864*(-1 + x^(-1))) - 
  (C4AA*x^3*G[0, 1, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*x^3*G[0, 1, 0, 0, x])/(9*dA*TA*(-1 + x^(-1))) + 
  ((I/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (5*CA^3*x*G[0, 1, 0, 0, x])/(16*\[Epsilon]) - 
  (5*CA^2*nf*x*G[0, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (5*CA^3*x^2*G[0, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (5*CA^2*nf*x^2*G[0, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (5*CA^3*x^3*G[0, 1, 0, 0, x])/(96*\[Epsilon]) - 
  (5*CA^2*nf*x^3*G[0, 1, 0, 0, x])/(96*\[Epsilon]) + 
  (799*CA^3*G[0, 1, 0, 1, x])/2304 - (35*CA^2*nf*G[0, 1, 0, 1, x])/144 + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/32 + (37*CA^3*Pi^2*G[0, 1, 0, 1, x])/512 - 
  (17*CA^3*G[0, 1, 0, 1, x])/(2304*(-1 + x^(-1))) - 
  (55*CA^2*nf*G[0, 1, 0, 1, x])/(288*(-1 + x^(-1))) + 
  (11*CA*CF*nf*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))) + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))) - 
  (799*CA^3*G[0, 1, 0, 1, x])/(2304*(-1 + x^(-1))*x) + 
  (35*CA^2*nf*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))*x) - 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))*x) + 
  (41*CA^3*x*G[0, 1, 0, 1, x])/64 - (37*CA^2*nf*x*G[0, 1, 0, 1, x])/192 - 
  (CA*CF*nf*x*G[0, 1, 0, 1, x])/16 + (CA*nf^2*x*G[0, 1, 0, 1, x])/32 + 
  ((67*I)/96)*CA^3*Pi*x*G[0, 1, 0, 1, x] - ((19*I)/96)*CA^2*nf*Pi*x*
   G[0, 1, 0, 1, x] + (I/32)*CA*CF*nf*Pi*x*G[0, 1, 0, 1, x] - 
  (5*C4AA*x*G[0, 1, 0, 1, x])/(2*dA*TA) + (11*C4AF*nf*x*G[0, 1, 0, 1, x])/
   (4*dA*TA) + (((5*I)/4)*C4AA*Pi*x*G[0, 1, 0, 1, x])/(dA*TA) - 
  (I*C4AF*nf*Pi*x*G[0, 1, 0, 1, x])/(dA*TA) + (11*CA^3*x*G[0, 1, 0, 1, x])/
   (32*(-1 + x^(-1))) - (13*CA^2*nf*x*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (CA*CF*nf*x*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))) - 
  (13*CA^3*x^2*G[0, 1, 0, 1, x])/128 + (11*CA^2*nf*x^2*G[0, 1, 0, 1, x])/
   384 + (CA*CF*nf*x^2*G[0, 1, 0, 1, x])/32 - (CA*nf^2*x^2*G[0, 1, 0, 1, x])/
   32 - ((29*I)/192)*CA^3*Pi*x^2*G[0, 1, 0, 1, x] + 
  (I/6)*CA^2*nf*Pi*x^2*G[0, 1, 0, 1, x] - (I/32)*CA*CF*nf*Pi*x^2*
   G[0, 1, 0, 1, x] + (15*C4AA*x^2*G[0, 1, 0, 1, x])/(16*dA*TA) - 
  (21*C4AF*nf*x^2*G[0, 1, 0, 1, x])/(8*dA*TA) - 
  (((7*I)/8)*C4AA*Pi*x^2*G[0, 1, 0, 1, x])/(dA*TA) + 
  (((5*I)/2)*C4AF*nf*Pi*x^2*G[0, 1, 0, 1, x])/(dA*TA) - 
  (119*CA^3*x^2*G[0, 1, 0, 1, x])/(1728*(-1 + x^(-1))) + 
  (47*CA^2*nf*x^2*G[0, 1, 0, 1, x])/(432*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))) + 
  (31*CA^3*x^3*G[0, 1, 0, 1, x])/192 - (89*CA^2*nf*x^3*G[0, 1, 0, 1, x])/
   576 + (CA*nf^2*x^3*G[0, 1, 0, 1, x])/48 + 
  (I/12)*CA^3*Pi*x^3*G[0, 1, 0, 1, x] - ((5*I)/48)*CA^2*nf*Pi*x^3*
   G[0, 1, 0, 1, x] + (I/48)*CA*CF*nf*Pi*x^3*G[0, 1, 0, 1, x] - 
  (19*C4AA*x^3*G[0, 1, 0, 1, x])/(72*dA*TA) + 
  (19*C4AF*nf*x^3*G[0, 1, 0, 1, x])/(36*dA*TA) + 
  (I*C4AA*Pi*x^3*G[0, 1, 0, 1, x])/(dA*TA) - 
  ((2*I)*C4AF*nf*Pi*x^3*G[0, 1, 0, 1, x])/(dA*TA) + 
  (73*CA^3*x^3*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))) - 
  (85*CA^2*nf*x^3*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] - 
  (CA^3*x*G[0, 1, 0, 1, x])/(4*\[Epsilon]) + (CA^2*nf*x*G[0, 1, 0, 1, x])/
   (16*\[Epsilon]) + (CA^3*x^2*G[0, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^3*x^3*G[0, 1, 0, 1, x])/(24*\[Epsilon]) + 
  (CA^2*nf*x^3*G[0, 1, 0, 1, x])/(24*\[Epsilon]) + 
  (13825*CA^3*G[0, 1, 1, 0, x])/6912 - (979*CA^2*nf*G[0, 1, 1, 0, x])/1728 + 
  ((11*I)/24)*CA^3*Pi*G[0, 1, 1, 0, x] - (I/12)*CA^2*nf*Pi*G[0, 1, 1, 0, x] - 
  (35*CA^3*Pi^2*G[0, 1, 1, 0, x])/4608 - (245*C4AA*G[0, 1, 1, 0, x])/
   (144*dA*TA) + (29*C4AF*nf*G[0, 1, 1, 0, x])/(72*dA*TA) - 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TA) + (5821*CA^3*G[0, 1, 1, 0, x])/
   (6912*(-1 + x^(-1))) - (607*CA^2*nf*G[0, 1, 1, 0, x])/
   (1728*(-1 + x^(-1))) + (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/
   (4608*(-1 + x^(-1))) - (371*C4AA*G[0, 1, 1, 0, x])/
   (144*dA*TA*(-1 + x^(-1))) - (7*C4AF*nf*G[0, 1, 1, 0, x])/
   (72*dA*TA*(-1 + x^(-1))) + (C4AA*Pi^2*G[0, 1, 1, 0, x])/
   (3*dA*TA*(-1 + x^(-1))) - (5785*CA^3*G[0, 1, 1, 0, x])/
   (6912*(-1 + x^(-1))*x) + (679*CA^2*nf*G[0, 1, 1, 0, x])/
   (1728*(-1 + x^(-1))*x) - (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/
   (4608*(-1 + x^(-1))*x) + (245*C4AA*G[0, 1, 1, 0, x])/
   (144*dA*TA*(-1 + x^(-1))*x) - (29*C4AF*nf*G[0, 1, 1, 0, x])/
   (72*dA*TA*(-1 + x^(-1))*x) - (C4AA*Pi^2*G[0, 1, 1, 0, x])/
   (3*dA*TA*(-1 + x^(-1))*x) + (199*CA^3*x*G[0, 1, 1, 0, x])/576 - 
  (CA^2*nf*x*G[0, 1, 1, 0, x])/9 + (CA*nf^2*x*G[0, 1, 1, 0, x])/32 + 
  I*CA^3*Pi*x*G[0, 1, 1, 0, x] - (I/4)*CA^2*nf*Pi*x*G[0, 1, 1, 0, x] + 
  (53*C4AA*x*G[0, 1, 1, 0, x])/(24*dA*TA) - (17*C4AF*nf*x*G[0, 1, 1, 0, x])/
   (12*dA*TA) + (5*CA^3*x*G[0, 1, 1, 0, x])/(96*(-1 + x^(-1))) - 
  (19*CA^2*nf*x*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (C4AA*x*G[0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*x*G[0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (7*CA^3*x^2*G[0, 1, 1, 0, x])/1152 + (11*CA^2*nf*x^2*G[0, 1, 1, 0, x])/
   1152 - (CA*nf^2*x^2*G[0, 1, 1, 0, x])/32 - 
  (I/4)*CA^3*Pi*x^2*G[0, 1, 1, 0, x] + (I/4)*CA^2*nf*Pi*x^2*
   G[0, 1, 1, 0, x] - (37*C4AA*x^2*G[0, 1, 1, 0, x])/(48*dA*TA) + 
  (37*C4AF*nf*x^2*G[0, 1, 1, 0, x])/(24*dA*TA) - 
  (95*CA^3*x^2*G[0, 1, 1, 0, x])/(1728*(-1 + x^(-1))) + 
  (95*CA^2*nf*x^2*G[0, 1, 1, 0, x])/(1728*(-1 + x^(-1))) + 
  (41*C4AA*x^2*G[0, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (41*C4AF*nf*x^2*G[0, 1, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (79*CA^3*x^3*G[0, 1, 1, 0, x])/864 - (11*CA^2*nf*x^3*G[0, 1, 1, 0, x])/
   108 + (CA*nf^2*x^3*G[0, 1, 1, 0, x])/48 + 
  (I/6)*CA^3*Pi*x^3*G[0, 1, 1, 0, x] - (I/6)*CA^2*nf*Pi*x^3*
   G[0, 1, 1, 0, x] + (19*C4AA*x^3*G[0, 1, 1, 0, x])/(72*dA*TA) - 
  (19*C4AF*nf*x^3*G[0, 1, 1, 0, x])/(36*dA*TA) - 
  (CA^3*x^3*G[0, 1, 1, 0, x])/(432*(-1 + x^(-1))) + 
  (CA^2*nf*x^3*G[0, 1, 1, 0, x])/(432*(-1 + x^(-1))) + 
  (C4AA*x^3*G[0, 1, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^3*G[0, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 1, 0, x])/(8*\[Epsilon]^2) + (55*CA^3*G[0, 1, 1, 0, x])/
   (96*\[Epsilon]) - (5*CA^2*nf*G[0, 1, 1, 0, x])/(48*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] - 
  (CA^3*x*G[0, 1, 1, 0, x])/(16*\[Epsilon]) + (CA^2*nf*x*G[0, 1, 1, 0, x])/
   (64*\[Epsilon]) + (CA^3*x^2*G[0, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (CA^3*x^3*G[0, 1, 1, 0, x])/(96*\[Epsilon]) + 
  (CA^2*nf*x^3*G[0, 1, 1, 0, x])/(96*\[Epsilon]) - 
  (335*CA^3*G[0, 1, 1, 1, x])/576 + (25*CA^2*nf*G[0, 1, 1, 1, x])/288 + 
  ((33*I)/64)*CA^3*Pi*G[0, 1, 1, 1, x] - ((3*I)/32)*CA^2*nf*Pi*
   G[0, 1, 1, 1, x] - (55*CA^3*Pi^2*G[0, 1, 1, 1, x])/576 + 
  (5*C4AA*Pi^2*G[0, 1, 1, 1, x])/(12*dA*TA) + (13*CA^3*x*G[0, 1, 1, 1, x])/
   96 - (13*CA^2*nf*x*G[0, 1, 1, 1, x])/96 - (13*CA^3*x^2*G[0, 1, 1, 1, x])/
   96 + (13*CA^2*nf*x^2*G[0, 1, 1, 1, x])/96 + 
  (CA^3*G[0, 1, 1, 1, x])/(8*\[Epsilon]^2) - (55*CA^3*G[0, 1, 1, 1, x])/
   (192*\[Epsilon]) + (5*CA^2*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  (7129*CA^3*G[1, 0, 0, 0, x])/6912 + (293*CA^2*nf*G[1, 0, 0, 0, x])/864 - 
  (CA*CF*nf*G[1, 0, 0, 0, x])/32 + ((11*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x] - 
  (I/6)*CA^2*nf*Pi*G[1, 0, 0, 0, x] + (I/24)*CA*CF*nf*Pi*G[1, 0, 0, 0, x] - 
  (269*CA^3*Pi^2*G[1, 0, 0, 0, x])/4608 + (227*C4AA*G[1, 0, 0, 0, x])/
   (144*dA*TA) - (11*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA) + 
  (((11*I)/4)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA) - 
  (I*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA) + (7*C4AA*Pi^2*G[1, 0, 0, 0, x])/
   (6*dA*TA) + (907*CA^3*G[1, 0, 0, 0, x])/(6912*(-1 + x^(-1))) - 
  (35*CA^2*nf*G[1, 0, 0, 0, x])/(216*(-1 + x^(-1))) - 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (19*CA^3*Pi^2*G[1, 0, 0, 0, x])/(4608*(-1 + x^(-1))) + 
  (133*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))) - 
  (25*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (C4AA*Pi^2*G[1, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (6593*CA^3*G[1, 0, 0, 0, x])/(6912*(-1 + x^(-1))*x) - 
  (35*CA^2*nf*G[1, 0, 0, 0, x])/(108*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (19*CA^3*Pi^2*G[1, 0, 0, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (41*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (41*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (C4AA*Pi^2*G[1, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))*x) - 
  (353*CA^3*x*G[1, 0, 0, 0, x])/576 + (203*CA^2*nf*x*G[1, 0, 0, 0, x])/576 + 
  (19*CA*CF*nf*x*G[1, 0, 0, 0, x])/192 - (CA*nf^2*x*G[1, 0, 0, 0, x])/96 - 
  ((7*I)/6)*CA^3*Pi*x*G[1, 0, 0, 0, x] + ((17*I)/48)*CA^2*nf*Pi*x*
   G[1, 0, 0, 0, x] - (I/16)*CA*CF*nf*Pi*x*G[1, 0, 0, 0, x] - 
  (17*C4AA*x*G[1, 0, 0, 0, x])/(12*dA*TA) + (7*C4AF*nf*x*G[1, 0, 0, 0, x])/
   (12*dA*TA) - (((7*I)/2)*C4AA*Pi*x*G[1, 0, 0, 0, x])/(dA*TA) + 
  (((7*I)/4)*C4AF*nf*Pi*x*G[1, 0, 0, 0, x])/(dA*TA) - 
  (1525*CA^3*x*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (883*CA^2*nf*x*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (113*C4AA*x*G[1, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (59*C4AF*nf*x*G[1, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (355*CA^3*x^2*G[1, 0, 0, 0, x])/1152 - (109*CA^2*nf*x^2*G[1, 0, 0, 0, x])/
   1152 - (13*CA*CF*nf*x^2*G[1, 0, 0, 0, x])/192 + 
  (CA*nf^2*x^2*G[1, 0, 0, 0, x])/96 + ((7*I)/24)*CA^3*Pi*x^2*
   G[1, 0, 0, 0, x] - ((17*I)/48)*CA^2*nf*Pi*x^2*G[1, 0, 0, 0, x] + 
  (I/16)*CA*CF*nf*Pi*x^2*G[1, 0, 0, 0, x] + (23*C4AA*x^2*G[1, 0, 0, 0, x])/
   (48*dA*TA) - (5*C4AF*nf*x^2*G[1, 0, 0, 0, x])/(24*dA*TA) + 
  (((7*I)/8)*C4AA*Pi*x^2*G[1, 0, 0, 0, x])/(dA*TA) - 
  (((7*I)/4)*C4AF*nf*Pi*x^2*G[1, 0, 0, 0, x])/(dA*TA) + 
  (527*CA^3*x^2*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (611*CA^2*nf*x^2*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (53*C4AA*x^2*G[1, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (35*C4AF*nf*x^2*G[1, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (49*CA^3*x^3*G[1, 0, 0, 0, x])/288 + (CA^2*nf*x^3*G[1, 0, 0, 0, x])/8 - 
  (CA*nf^2*x^3*G[1, 0, 0, 0, x])/144 - ((7*I)/36)*CA^3*Pi*x^3*
   G[1, 0, 0, 0, x] + ((17*I)/72)*CA^2*nf*Pi*x^3*G[1, 0, 0, 0, x] - 
  (I/24)*CA*CF*nf*Pi*x^3*G[1, 0, 0, 0, x] + (7*C4AA*x^3*G[1, 0, 0, 0, x])/
   (24*dA*TA) - (7*C4AF*nf*x^3*G[1, 0, 0, 0, x])/(12*dA*TA) - 
  (((7*I)/12)*C4AA*Pi*x^3*G[1, 0, 0, 0, x])/(dA*TA) + 
  (((7*I)/6)*C4AF*nf*Pi*x^3*G[1, 0, 0, 0, x])/(dA*TA) - 
  (7*CA^3*x^3*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (CA^2*nf*x^3*G[1, 0, 0, 0, x])/(4*(-1 + x^(-1))) + 
  (C4AA*x^3*G[1, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^3*G[1, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (CA^3*x*G[1, 0, 0, 0, x])/(2*\[Epsilon]) - (CA^2*nf*x*G[1, 0, 0, 0, x])/
   (8*\[Epsilon]) - (CA^3*x^2*G[1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (CA^3*x^3*G[1, 0, 0, 0, x])/(12*\[Epsilon]) - 
  (CA^2*nf*x^3*G[1, 0, 0, 0, x])/(12*\[Epsilon]) - 
  (223*CA^3*G[1, 0, 0, 1, x])/576 + (9*CA^2*nf*G[1, 0, 0, 1, x])/64 + 
  (CA*CF*nf*G[1, 0, 0, 1, x])/32 - (CA*nf^2*G[1, 0, 0, 1, x])/72 - 
  ((11*I)/36)*CA^3*Pi*G[1, 0, 0, 1, x] + ((11*I)/144)*CA^2*nf*Pi*
   G[1, 0, 0, 1, x] - (I/48)*CA*CF*nf*Pi*G[1, 0, 0, 1, x] + 
  (CA^3*Pi^2*G[1, 0, 0, 1, x])/64 + (C4AA*G[1, 0, 0, 1, x])/(8*dA*TA) - 
  (C4AF*nf*G[1, 0, 0, 1, x])/(4*dA*TA) - 
  (((11*I)/12)*C4AA*Pi*G[1, 0, 0, 1, x])/(dA*TA) + 
  ((I/3)*C4AF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TA) + 
  (19*CA^3*x*G[1, 0, 0, 1, x])/144 - (61*CA^2*nf*x*G[1, 0, 0, 1, x])/576 - 
  (19*CA*CF*nf*x*G[1, 0, 0, 1, x])/192 + (CA*nf^2*x*G[1, 0, 0, 1, x])/24 + 
  ((59*I)/48)*CA^3*Pi*x*G[1, 0, 0, 1, x] - ((65*I)/192)*CA^2*nf*Pi*x*
   G[1, 0, 0, 1, x] + (I/32)*CA*CF*nf*Pi*x*G[1, 0, 0, 1, x] - 
  (19*C4AA*x*G[1, 0, 0, 1, x])/(24*dA*TA) + (5*C4AF*nf*x*G[1, 0, 0, 1, x])/
   (6*dA*TA) + ((2*I)*C4AA*Pi*x*G[1, 0, 0, 1, x])/(dA*TA) - 
  (I*C4AF*nf*Pi*x*G[1, 0, 0, 1, x])/(dA*TA) - (103*CA^3*x^2*G[1, 0, 0, 1, x])/
   576 - (29*CA^2*nf*x^2*G[1, 0, 0, 1, x])/576 + 
  (13*CA*CF*nf*x^2*G[1, 0, 0, 1, x])/192 - (CA*nf^2*x^2*G[1, 0, 0, 1, x])/
   24 - ((59*I)/192)*CA^3*Pi*x^2*G[1, 0, 0, 1, x] + 
  ((65*I)/192)*CA^2*nf*Pi*x^2*G[1, 0, 0, 1, x] - 
  (I/32)*CA*CF*nf*Pi*x^2*G[1, 0, 0, 1, x] + (7*C4AA*x^2*G[1, 0, 0, 1, x])/
   (24*dA*TA) - (4*C4AF*nf*x^2*G[1, 0, 0, 1, x])/(3*dA*TA) - 
  ((I/2)*C4AA*Pi*x^2*G[1, 0, 0, 1, x])/(dA*TA) + 
  (I*C4AF*nf*Pi*x^2*G[1, 0, 0, 1, x])/(dA*TA) + 
  (17*CA^3*x^3*G[1, 0, 0, 1, x])/216 - (5*CA^2*nf*x^3*G[1, 0, 0, 1, x])/216 + 
  (CA*nf^2*x^3*G[1, 0, 0, 1, x])/36 + ((59*I)/288)*CA^3*Pi*x^3*
   G[1, 0, 0, 1, x] - ((65*I)/288)*CA^2*nf*Pi*x^3*G[1, 0, 0, 1, x] + 
  (I/48)*CA*CF*nf*Pi*x^3*G[1, 0, 0, 1, x] - (5*C4AA*x^3*G[1, 0, 0, 1, x])/
   (9*dA*TA) + (10*C4AF*nf*x^3*G[1, 0, 0, 1, x])/(9*dA*TA) + 
  ((I/3)*C4AA*Pi*x^3*G[1, 0, 0, 1, x])/(dA*TA) - 
  (((2*I)/3)*C4AF*nf*Pi*x^3*G[1, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) + (11*CA^3*G[1, 0, 0, 1, x])/
   (192*\[Epsilon]) - (CA^2*nf*G[1, 0, 0, 1, x])/(96*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  (CA^3*x*G[1, 0, 0, 1, x])/(2*\[Epsilon]) + (CA^2*nf*x*G[1, 0, 0, 1, x])/
   (8*\[Epsilon]) + (CA^3*x^2*G[1, 0, 0, 1, x])/(8*\[Epsilon]) - 
  (CA^2*nf*x^2*G[1, 0, 0, 1, x])/(8*\[Epsilon]) - 
  (CA^3*x^3*G[1, 0, 0, 1, x])/(12*\[Epsilon]) + 
  (CA^2*nf*x^3*G[1, 0, 0, 1, x])/(12*\[Epsilon]) + 
  (1547*CA^3*G[1, 0, 1, 0, x])/768 - (217*CA^2*nf*G[1, 0, 1, 0, x])/384 + 
  (CA*nf^2*G[1, 0, 1, 0, x])/72 - ((55*I)/288)*CA^3*Pi*G[1, 0, 1, 0, x] + 
  (I/18)*CA^2*nf*Pi*G[1, 0, 1, 0, x] - (I/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x] + 
  (293*CA^3*Pi^2*G[1, 0, 1, 0, x])/4608 - (49*C4AA*G[1, 0, 1, 0, x])/
   (24*dA*TA) + (C4AF*nf*G[1, 0, 1, 0, x])/(3*dA*TA) - 
  (((55*I)/24)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA) + 
  (((5*I)/6)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA) - 
  (5*C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA) - (4639*CA^3*G[1, 0, 1, 0, x])/
   (6912*(-1 + x^(-1))) + (179*CA^2*nf*G[1, 0, 1, 0, x])/
   (864*(-1 + x^(-1))) + (CA*CF*nf*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))) - 
  (133*C4AA*G[1, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))) + 
  (25*C4AF*nf*G[1, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (2573*CA^3*G[1, 0, 1, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (205*CA^2*nf*G[1, 0, 1, 0, x])/(864*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))*x) - 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (41*C4AA*G[1, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (41*C4AF*nf*G[1, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) + 
  (677*CA^3*x*G[1, 0, 1, 0, x])/576 - (353*CA^2*nf*x*G[1, 0, 1, 0, x])/576 - 
  (7*CA*CF*nf*x*G[1, 0, 1, 0, x])/192 + (CA*nf^2*x*G[1, 0, 1, 0, x])/48 + 
  ((125*I)/96)*CA^3*Pi*x*G[1, 0, 1, 0, x] - ((67*I)/192)*CA^2*nf*Pi*x*
   G[1, 0, 1, 0, x] + (I/32)*CA*CF*nf*Pi*x*G[1, 0, 1, 0, x] + 
  (55*C4AA*x*G[1, 0, 1, 0, x])/(24*dA*TA) - (C4AF*nf*x*G[1, 0, 1, 0, x])/
   (12*dA*TA) + (((7*I)/4)*C4AA*Pi*x*G[1, 0, 1, 0, x])/(dA*TA) - 
  (((5*I)/4)*C4AF*nf*Pi*x*G[1, 0, 1, 0, x])/(dA*TA) + 
  (1429*CA^3*x*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))) - 
  (787*CA^2*nf*x*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))) - 
  (CA*CF*nf*x*G[1, 0, 1, 0, x])/(96*(-1 + x^(-1))) + 
  (113*C4AA*x*G[1, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))) - 
  (59*C4AF*nf*x*G[1, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (239*CA^3*x^2*G[1, 0, 1, 0, x])/576 + (203*CA^2*nf*x^2*G[1, 0, 1, 0, x])/
   576 + (7*CA*CF*nf*x^2*G[1, 0, 1, 0, x])/192 - 
  (CA*nf^2*x^2*G[1, 0, 1, 0, x])/48 - ((29*I)/96)*CA^3*Pi*x^2*
   G[1, 0, 1, 0, x] + ((61*I)/192)*CA^2*nf*Pi*x^2*G[1, 0, 1, 0, x] - 
  (I/32)*CA*CF*nf*Pi*x^2*G[1, 0, 1, 0, x] - (C4AA*x^2*G[1, 0, 1, 0, x])/
   (24*dA*TA) - (2*C4AF*nf*x^2*G[1, 0, 1, 0, x])/(3*dA*TA) - 
  (I*C4AA*Pi*x^2*G[1, 0, 1, 0, x])/(dA*TA) + 
  (((11*I)/4)*C4AF*nf*Pi*x^2*G[1, 0, 1, 0, x])/(dA*TA) - 
  (479*CA^3*x^2*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (563*CA^2*nf*x^2*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (CA*CF*nf*x^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (53*C4AA*x^2*G[1, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))) + 
  (35*C4AF*nf*x^2*G[1, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (73*CA^3*x^3*G[1, 0, 1, 0, x])/288 - (37*CA^2*nf*x^3*G[1, 0, 1, 0, x])/
   144 + (CA*nf^2*x^3*G[1, 0, 1, 0, x])/72 + ((53*I)/288)*CA^3*Pi*x^3*
   G[1, 0, 1, 0, x] - ((59*I)/288)*CA^2*nf*Pi*x^3*G[1, 0, 1, 0, x] + 
  (I/48)*CA*CF*nf*Pi*x^3*G[1, 0, 1, 0, x] - (5*C4AA*x^3*G[1, 0, 1, 0, x])/
   (24*dA*TA) + (5*C4AF*nf*x^3*G[1, 0, 1, 0, x])/(12*dA*TA) + 
  (((13*I)/12)*C4AA*Pi*x^3*G[1, 0, 1, 0, x])/(dA*TA) - 
  (((13*I)/6)*C4AF*nf*Pi*x^3*G[1, 0, 1, 0, x])/(dA*TA) + 
  (7*CA^3*x^3*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^2*nf*x^3*G[1, 0, 1, 0, x])/(4*(-1 + x^(-1))) - 
  (C4AA*x^3*G[1, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*x^3*G[1, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 1, 0, x])/(8*\[Epsilon]^2) + (33*CA^3*G[1, 0, 1, 0, x])/
   (64*\[Epsilon]) - (3*CA^2*nf*G[1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (CA^3*x*G[1, 0, 1, 0, x])/(4*\[Epsilon]) + (CA^2*nf*x*G[1, 0, 1, 0, x])/
   (16*\[Epsilon]) + (CA^3*x^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (CA^2*nf*x^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (CA^3*x^3*G[1, 0, 1, 0, x])/(24*\[Epsilon]) + 
  (CA^2*nf*x^3*G[1, 0, 1, 0, x])/(24*\[Epsilon]) - 
  (2059*CA^3*G[1, 0, 1, 1, x])/3456 + (295*CA^2*nf*G[1, 0, 1, 1, x])/3456 + 
  ((33*I)/64)*CA^3*Pi*G[1, 0, 1, 1, x] - ((3*I)/32)*CA^2*nf*Pi*
   G[1, 0, 1, 1, x] - (19*CA^3*Pi^2*G[1, 0, 1, 1, x])/288 + 
  (49*C4AA*G[1, 0, 1, 1, x])/(144*dA*TA) + (5*C4AF*nf*G[1, 0, 1, 1, x])/
   (72*dA*TA) - (C4AA*Pi^2*G[1, 0, 1, 1, x])/(6*dA*TA) - 
  (25*CA^3*x*G[1, 0, 1, 1, x])/36 + (211*CA^2*nf*x*G[1, 0, 1, 1, x])/576 + 
  (7*CA*CF*nf*x*G[1, 0, 1, 1, x])/192 - (5*CA*nf^2*x*G[1, 0, 1, 1, x])/96 - 
  ((13*I)/16)*CA^3*Pi*x*G[1, 0, 1, 1, x] + ((13*I)/64)*CA^2*nf*Pi*x*
   G[1, 0, 1, 1, x] - (C4AA*x*G[1, 0, 1, 1, x])/(12*dA*TA) - 
  (4*C4AF*nf*x*G[1, 0, 1, 1, x])/(3*dA*TA) + (329*CA^3*x^2*G[1, 0, 1, 1, x])/
   1152 - (239*CA^2*nf*x^2*G[1, 0, 1, 1, x])/1152 - 
  (7*CA*CF*nf*x^2*G[1, 0, 1, 1, x])/192 + (5*CA*nf^2*x^2*G[1, 0, 1, 1, x])/
   96 + ((13*I)/64)*CA^3*Pi*x^2*G[1, 0, 1, 1, x] - 
  ((13*I)/64)*CA^2*nf*Pi*x^2*G[1, 0, 1, 1, x] - 
  (35*C4AA*x^2*G[1, 0, 1, 1, x])/(48*dA*TA) + 
  (53*C4AF*nf*x^2*G[1, 0, 1, 1, x])/(24*dA*TA) - 
  (35*CA^3*x^3*G[1, 0, 1, 1, x])/216 + (67*CA^2*nf*x^3*G[1, 0, 1, 1, x])/
   432 - (5*CA*nf^2*x^3*G[1, 0, 1, 1, x])/144 - 
  ((13*I)/96)*CA^3*Pi*x^3*G[1, 0, 1, 1, x] + ((13*I)/96)*CA^2*nf*Pi*x^3*
   G[1, 0, 1, 1, x] + (17*C4AA*x^3*G[1, 0, 1, 1, x])/(36*dA*TA) - 
  (17*C4AF*nf*x^3*G[1, 0, 1, 1, x])/(18*dA*TA) + 
  (CA^3*G[1, 0, 1, 1, x])/(8*\[Epsilon]^2) - (55*CA^3*G[1, 0, 1, 1, x])/
   (192*\[Epsilon]) + (5*CA^2*nf*G[1, 0, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] + 
  (CA^3*x*G[1, 0, 1, 1, x])/(4*\[Epsilon]) - (CA^2*nf*x*G[1, 0, 1, 1, x])/
   (16*\[Epsilon]) - (CA^3*x^2*G[1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (CA^3*x^3*G[1, 0, 1, 1, x])/(24*\[Epsilon]) - 
  (CA^2*nf*x^3*G[1, 0, 1, 1, x])/(24*\[Epsilon]) + 
  (11395*CA^3*G[1, 1, 0, 0, x])/6912 - (1037*CA^2*nf*G[1, 1, 0, 0, x])/3456 + 
  (CA*CF*nf*G[1, 1, 0, 0, x])/32 - (CA*nf^2*G[1, 1, 0, 0, x])/18 - 
  ((77*I)/192)*CA^3*Pi*G[1, 1, 0, 0, x] + ((3*I)/32)*CA^2*nf*Pi*
   G[1, 1, 0, 0, x] - (I/48)*CA*CF*nf*Pi*G[1, 1, 0, 0, x] + 
  (289*CA^3*Pi^2*G[1, 1, 0, 0, x])/4608 - (29*C4AA*G[1, 1, 0, 0, x])/
   (36*dA*TA) + (C4AF*nf*G[1, 1, 0, 0, x])/(9*dA*TA) - 
  (((11*I)/4)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA) + 
  (I*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA) - (13*C4AA*Pi^2*G[1, 1, 0, 0, x])/
   (12*dA*TA) + (1513*CA^3*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))) - 
  (539*CA^2*nf*G[1, 1, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (25*CA^3*Pi^2*G[1, 1, 0, 0, x])/(512*(-1 + x^(-1))) + 
  (C4AA*Pi^2*G[1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (1609*CA^3*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (587*CA^2*nf*G[1, 1, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (25*CA^3*Pi^2*G[1, 1, 0, 0, x])/(512*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (181*CA^3*x*G[1, 1, 0, 0, x])/144 - (331*CA^2*nf*x*G[1, 1, 0, 0, x])/576 - 
  (CA*CF*nf*x*G[1, 1, 0, 0, x])/16 + (CA*nf^2*x*G[1, 1, 0, 0, x])/12 + 
  ((35*I)/24)*CA^3*Pi*x*G[1, 1, 0, 0, x] - ((19*I)/48)*CA^2*nf*Pi*x*
   G[1, 1, 0, 0, x] + (I/32)*CA*CF*nf*Pi*x*G[1, 1, 0, 0, x] + 
  (23*C4AA*x*G[1, 1, 0, 0, x])/(24*dA*TA) + (C4AF*nf*x*G[1, 1, 0, 0, x])/
   (3*dA*TA) + ((4*I)*C4AA*Pi*x*G[1, 1, 0, 0, x])/(dA*TA) - 
  ((2*I)*C4AF*nf*Pi*x*G[1, 1, 0, 0, x])/(dA*TA) + 
  (CA^3*x*G[1, 1, 0, 0, x])/(12*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[1, 1, 0, 0, x])/(12*(-1 + x^(-1))) - 
  (211*CA^3*x^2*G[1, 1, 0, 0, x])/576 + (89*CA^2*nf*x^2*G[1, 1, 0, 0, x])/
   288 + (CA*CF*nf*x^2*G[1, 1, 0, 0, x])/32 - (CA*nf^2*x^2*G[1, 1, 0, 0, x])/
   12 - ((35*I)/96)*CA^3*Pi*x^2*G[1, 1, 0, 0, x] + 
  ((19*I)/48)*CA^2*nf*Pi*x^2*G[1, 1, 0, 0, x] - 
  (I/32)*CA*CF*nf*Pi*x^2*G[1, 1, 0, 0, x] + (C4AA*x^2*G[1, 1, 0, 0, x])/
   (24*dA*TA) - (5*C4AF*nf*x^2*G[1, 1, 0, 0, x])/(6*dA*TA) - 
  (I*C4AA*Pi*x^2*G[1, 1, 0, 0, x])/(dA*TA) + 
  ((2*I)*C4AF*nf*Pi*x^2*G[1, 1, 0, 0, x])/(dA*TA) - 
  (CA^3*x^2*G[1, 1, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA^2*nf*x^2*G[1, 1, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (437*CA^3*x^3*G[1, 1, 0, 0, x])/1728 - (443*CA^2*nf*x^3*G[1, 1, 0, 0, x])/
   1728 + (CA*nf^2*x^3*G[1, 1, 0, 0, x])/18 + ((35*I)/144)*CA^3*Pi*x^3*
   G[1, 1, 0, 0, x] - ((19*I)/72)*CA^2*nf*Pi*x^3*G[1, 1, 0, 0, x] + 
  (I/48)*CA*CF*nf*Pi*x^3*G[1, 1, 0, 0, x] - (7*C4AA*x^3*G[1, 1, 0, 0, x])/
   (36*dA*TA) + (7*C4AF*nf*x^3*G[1, 1, 0, 0, x])/(18*dA*TA) + 
  (((2*I)/3)*C4AA*Pi*x^3*G[1, 1, 0, 0, x])/(dA*TA) - 
  (((4*I)/3)*C4AF*nf*Pi*x^3*G[1, 1, 0, 0, x])/(dA*TA) - 
  (3*CA^3*G[1, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (253*CA^3*G[1, 1, 0, 0, x])/(192*\[Epsilon]) - 
  (23*CA^2*nf*G[1, 1, 0, 0, x])/(96*\[Epsilon]) + 
  ((I/8)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (5*CA^3*x*G[1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (5*CA^2*nf*x*G[1, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (5*CA^3*x^2*G[1, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (5*CA^2*nf*x^2*G[1, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (5*CA^3*x^3*G[1, 1, 0, 0, x])/(96*\[Epsilon]) + 
  (5*CA^2*nf*x^3*G[1, 1, 0, 0, x])/(96*\[Epsilon]) - 
  (265*CA^3*G[1, 1, 0, 1, x])/1152 - (23*CA^2*nf*G[1, 1, 0, 1, x])/128 - 
  (CA*CF*nf*G[1, 1, 0, 1, x])/32 + (5*CA*nf^2*G[1, 1, 0, 1, x])/144 + 
  ((407*I)/288)*CA^3*Pi*G[1, 1, 0, 1, x] - ((5*I)/18)*CA^2*nf*Pi*
   G[1, 1, 0, 1, x] + (I/48)*CA*CF*nf*Pi*G[1, 1, 0, 1, x] - 
  (143*CA^3*Pi^2*G[1, 1, 0, 1, x])/1152 - (43*C4AA*G[1, 1, 0, 1, x])/
   (48*dA*TA) + (7*C4AF*nf*G[1, 1, 0, 1, x])/(24*dA*TA) + 
  (((11*I)/6)*C4AA*Pi*G[1, 1, 0, 1, x])/(dA*TA) - 
  (((2*I)/3)*C4AF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TA) - 
  (C4AA*Pi^2*G[1, 1, 0, 1, x])/(3*dA*TA) - (149*CA^3*x*G[1, 1, 0, 1, x])/
   192 + (21*CA^2*nf*x*G[1, 1, 0, 1, x])/64 + (CA*CF*nf*x*G[1, 1, 0, 1, x])/
   16 - (5*CA*nf^2*x*G[1, 1, 0, 1, x])/96 - ((83*I)/96)*CA^3*Pi*x*
   G[1, 1, 0, 1, x] + ((23*I)/96)*CA^2*nf*Pi*x*G[1, 1, 0, 1, x] - 
  (I/32)*CA*CF*nf*Pi*x*G[1, 1, 0, 1, x] + (5*C4AA*x*G[1, 1, 0, 1, x])/
   (4*dA*TA) - (7*C4AF*nf*x*G[1, 1, 0, 1, x])/(4*dA*TA) - 
  (((7*I)/4)*C4AA*Pi*x*G[1, 1, 0, 1, x])/(dA*TA) + 
  (((5*I)/4)*C4AF*nf*Pi*x*G[1, 1, 0, 1, x])/(dA*TA) + 
  (91*CA^3*x^2*G[1, 1, 0, 1, x])/384 - (21*CA^2*nf*x^2*G[1, 1, 0, 1, x])/
   128 - (CA*CF*nf*x^2*G[1, 1, 0, 1, x])/32 + 
  (5*CA*nf^2*x^2*G[1, 1, 0, 1, x])/96 + ((37*I)/192)*CA^3*Pi*x^2*
   G[1, 1, 0, 1, x] - ((5*I)/24)*CA^2*nf*Pi*x^2*G[1, 1, 0, 1, x] + 
  (I/32)*CA*CF*nf*Pi*x^2*G[1, 1, 0, 1, x] - (13*C4AA*x^2*G[1, 1, 0, 1, x])/
   (16*dA*TA) + (19*C4AF*nf*x^2*G[1, 1, 0, 1, x])/(8*dA*TA) + 
  (I*C4AA*Pi*x^2*G[1, 1, 0, 1, x])/(dA*TA) - 
  (((11*I)/4)*C4AF*nf*Pi*x^2*G[1, 1, 0, 1, x])/(dA*TA) - 
  (31*CA^3*x^3*G[1, 1, 0, 1, x])/192 + (89*CA^2*nf*x^3*G[1, 1, 0, 1, x])/
   576 - (5*CA*nf^2*x^3*G[1, 1, 0, 1, x])/144 - 
  (I/9)*CA^3*Pi*x^3*G[1, 1, 0, 1, x] + ((19*I)/144)*CA^2*nf*Pi*x^3*
   G[1, 1, 0, 1, x] - (I/48)*CA*CF*nf*Pi*x^3*G[1, 1, 0, 1, x] + 
  (11*C4AA*x^3*G[1, 1, 0, 1, x])/(24*dA*TA) - 
  (11*C4AF*nf*x^3*G[1, 1, 0, 1, x])/(12*dA*TA) - 
  (((13*I)/12)*C4AA*Pi*x^3*G[1, 1, 0, 1, x])/(dA*TA) + 
  (((13*I)/6)*C4AF*nf*Pi*x^3*G[1, 1, 0, 1, x])/(dA*TA) + 
  (5*CA^3*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (11*CA^3*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, 1, x])/
   (8*\[Epsilon]) - (((5*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  (CA^3*x*G[1, 1, 0, 1, x])/(4*\[Epsilon]) - (CA^2*nf*x*G[1, 1, 0, 1, x])/
   (16*\[Epsilon]) - (CA^3*x^2*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA^3*x^3*G[1, 1, 0, 1, x])/(24*\[Epsilon]) - 
  (CA^2*nf*x^3*G[1, 1, 0, 1, x])/(24*\[Epsilon]) - 
  (6509*CA^3*G[1, 1, 1, 0, x])/3456 + (497*CA^2*nf*G[1, 1, 1, 0, x])/3456 + 
  (CA*nf^2*G[1, 1, 1, 0, x])/48 + ((77*I)/96)*CA^3*Pi*G[1, 1, 1, 0, x] - 
  ((7*I)/48)*CA^2*nf*Pi*G[1, 1, 1, 0, x] - (3*CA^3*Pi^2*G[1, 1, 1, 0, x])/
   128 + (245*C4AA*G[1, 1, 1, 0, x])/(144*dA*TA) - 
  (29*C4AF*nf*G[1, 1, 1, 0, x])/(72*dA*TA) + 
  (((11*I)/4)*C4AA*Pi*G[1, 1, 1, 0, x])/(dA*TA) - 
  (I*C4AF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TA) - (C4AA*Pi^2*G[1, 1, 1, 0, x])/
   (4*dA*TA) - (277*CA^3*x*G[1, 1, 1, 0, x])/576 + 
  (71*CA^2*nf*x*G[1, 1, 1, 0, x])/288 - (CA*nf^2*x*G[1, 1, 1, 0, x])/32 - 
  ((9*I)/8)*CA^3*Pi*x*G[1, 1, 1, 0, x] + ((9*I)/32)*CA^2*nf*Pi*x*
   G[1, 1, 1, 0, x] - (53*C4AA*x*G[1, 1, 1, 0, x])/(24*dA*TA) + 
  (17*C4AF*nf*x*G[1, 1, 1, 0, x])/(12*dA*TA) - 
  ((3*I)*C4AA*Pi*x*G[1, 1, 1, 0, x])/(dA*TA) + 
  (((3*I)/2)*C4AF*nf*Pi*x*G[1, 1, 1, 0, x])/(dA*TA) + 
  (149*CA^3*x^2*G[1, 1, 1, 0, x])/1152 - (167*CA^2*nf*x^2*G[1, 1, 1, 0, x])/
   1152 + (CA*nf^2*x^2*G[1, 1, 1, 0, x])/32 + ((9*I)/32)*CA^3*Pi*x^2*
   G[1, 1, 1, 0, x] - ((9*I)/32)*CA^2*nf*Pi*x^2*G[1, 1, 1, 0, x] + 
  (37*C4AA*x^2*G[1, 1, 1, 0, x])/(48*dA*TA) - 
  (37*C4AF*nf*x^2*G[1, 1, 1, 0, x])/(24*dA*TA) + 
  (((3*I)/4)*C4AA*Pi*x^2*G[1, 1, 1, 0, x])/(dA*TA) - 
  (((3*I)/2)*C4AF*nf*Pi*x^2*G[1, 1, 1, 0, x])/(dA*TA) - 
  (79*CA^3*x^3*G[1, 1, 1, 0, x])/864 + (11*CA^2*nf*x^3*G[1, 1, 1, 0, x])/
   108 - (CA*nf^2*x^3*G[1, 1, 1, 0, x])/48 - ((3*I)/16)*CA^3*Pi*x^3*
   G[1, 1, 1, 0, x] + ((3*I)/16)*CA^2*nf*Pi*x^3*G[1, 1, 1, 0, x] - 
  (19*C4AA*x^3*G[1, 1, 1, 0, x])/(72*dA*TA) + 
  (19*C4AF*nf*x^3*G[1, 1, 1, 0, x])/(36*dA*TA) - 
  ((I/2)*C4AA*Pi*x^3*G[1, 1, 1, 0, x])/(dA*TA) + 
  (I*C4AF*nf*Pi*x^3*G[1, 1, 1, 0, x])/(dA*TA) + 
  (7*CA^3*G[1, 1, 1, 0, x])/(32*\[Epsilon]^2) - 
  (77*CA^3*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + (7*CA^2*nf*G[1, 1, 1, 0, x])/
   (32*\[Epsilon]) - (((5*I)/16)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] + 
  (CA^3*x*G[1, 1, 1, 0, x])/(16*\[Epsilon]) - (CA^2*nf*x*G[1, 1, 1, 0, x])/
   (64*\[Epsilon]) - (CA^3*x^2*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (CA^3*x^3*G[1, 1, 1, 0, x])/(96*\[Epsilon]) - 
  (CA^2*nf*x^3*G[1, 1, 1, 0, x])/(96*\[Epsilon]) + 
  (119*CA^3*G[1, 1, 1, 1, x])/256 + (43*CA^2*nf*G[1, 1, 1, 1, x])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, x])/16 - ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, x] + 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, x] + (863*CA^3*Pi^2*G[1, 1, 1, 1, x])/
   1536 - (27*CA^3*G[1, 1, 1, 1, x])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, 1, x])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, x])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (CA^3*x*G[0, 0, 0, 0, 0, x])/16 - (3*CA^2*nf*x*G[0, 0, 0, 0, 0, x])/64 - 
  (CA*CF*nf*x*G[0, 0, 0, 0, 0, x])/16 - (25*CA^3*x^2*G[0, 0, 0, 0, 0, x])/
   64 + (15*CA^2*nf*x^2*G[0, 0, 0, 0, 0, x])/64 + 
  (CA*CF*nf*x^2*G[0, 0, 0, 0, 0, x])/16 + (5*CA^3*x^3*G[0, 0, 0, 0, 0, x])/
   32 - (5*CA^2*nf*x^3*G[0, 0, 0, 0, 0, x])/32 + 
  (37*CA^3*x*G[0, 0, 0, 0, 1, x])/48 - (49*CA^2*nf*x*G[0, 0, 0, 0, 1, x])/
   192 + (CA*CF*nf*x*G[0, 0, 0, 0, 1, x])/16 + (C4AA*x*G[0, 0, 0, 0, 1, x])/
   (dA*TA) - (C4AF*nf*x*G[0, 0, 0, 0, 1, x])/(2*dA*TA) - 
  (37*CA^3*x^2*G[0, 0, 0, 0, 1, x])/192 + 
  (49*CA^2*nf*x^2*G[0, 0, 0, 0, 1, x])/192 - 
  (CA*CF*nf*x^2*G[0, 0, 0, 0, 1, x])/16 - (C4AA*x^2*G[0, 0, 0, 0, 1, x])/
   (4*dA*TA) + (C4AF*nf*x^2*G[0, 0, 0, 0, 1, x])/(2*dA*TA) + 
  (37*CA^3*x^3*G[0, 0, 0, 0, 1, x])/288 - 
  (49*CA^2*nf*x^3*G[0, 0, 0, 0, 1, x])/288 + 
  (CA*CF*nf*x^3*G[0, 0, 0, 0, 1, x])/24 + (C4AA*x^3*G[0, 0, 0, 0, 1, x])/
   (6*dA*TA) - (C4AF*nf*x^3*G[0, 0, 0, 0, 1, x])/(3*dA*TA) + 
  (5*CA^3*x*G[0, 0, 0, 1, 0, x])/12 - (CA^2*nf*x*G[0, 0, 0, 1, 0, x])/24 + 
  (CA*CF*nf*x*G[0, 0, 0, 1, 0, x])/32 + (C4AA*x*G[0, 0, 0, 1, 0, x])/
   (2*dA*TA) - (C4AF*nf*x*G[0, 0, 0, 1, 0, x])/(4*dA*TA) + 
  (13*CA^3*x^2*G[0, 0, 0, 1, 0, x])/48 - (7*CA^2*nf*x^2*G[0, 0, 0, 1, 0, x])/
   48 - (CA*CF*nf*x^2*G[0, 0, 0, 1, 0, x])/32 - 
  (C4AA*x^2*G[0, 0, 0, 1, 0, x])/(8*dA*TA) + 
  (C4AF*nf*x^2*G[0, 0, 0, 1, 0, x])/(4*dA*TA) - 
  (11*CA^3*x^3*G[0, 0, 0, 1, 0, x])/144 + (7*CA^2*nf*x^3*G[0, 0, 0, 1, 0, x])/
   72 - (CA*CF*nf*x^3*G[0, 0, 0, 1, 0, x])/48 + 
  (C4AA*x^3*G[0, 0, 0, 1, 0, x])/(12*dA*TA) - 
  (C4AF*nf*x^3*G[0, 0, 0, 1, 0, x])/(6*dA*TA) - 
  (17*CA^3*x*G[0, 0, 0, 1, 1, x])/16 + (19*CA^2*nf*x*G[0, 0, 0, 1, 1, x])/
   64 - (CA*CF*nf*x*G[0, 0, 0, 1, 1, x])/32 - (3*C4AA*x*G[0, 0, 0, 1, 1, x])/
   (2*dA*TA) + (3*C4AF*nf*x*G[0, 0, 0, 1, 1, x])/(4*dA*TA) + 
  (17*CA^3*x^2*G[0, 0, 0, 1, 1, x])/64 - (19*CA^2*nf*x^2*G[0, 0, 0, 1, 1, x])/
   64 + (CA*CF*nf*x^2*G[0, 0, 0, 1, 1, x])/32 + 
  (3*C4AA*x^2*G[0, 0, 0, 1, 1, x])/(8*dA*TA) - 
  (3*C4AF*nf*x^2*G[0, 0, 0, 1, 1, x])/(4*dA*TA) - 
  (17*CA^3*x^3*G[0, 0, 0, 1, 1, x])/96 + (19*CA^2*nf*x^3*G[0, 0, 0, 1, 1, x])/
   96 - (CA*CF*nf*x^3*G[0, 0, 0, 1, 1, x])/48 - 
  (C4AA*x^3*G[0, 0, 0, 1, 1, x])/(4*dA*TA) + 
  (C4AF*nf*x^3*G[0, 0, 0, 1, 1, x])/(2*dA*TA) + 
  (I/12)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + (I*C4AA*Pi*G[0, 0, 1, 0, 0, x])/
   (dA*TA) + (5*CA^3*x*G[0, 0, 1, 0, 0, x])/4 - 
  (11*CA^2*nf*x*G[0, 0, 1, 0, 0, x])/32 + (CA*CF*nf*x*G[0, 0, 1, 0, 0, x])/
   32 - (3*C4AA*x*G[0, 0, 1, 0, 0, x])/(2*dA*TA) + 
  (3*C4AF*nf*x*G[0, 0, 1, 0, 0, x])/(4*dA*TA) - 
  (5*CA^3*x^2*G[0, 0, 1, 0, 0, x])/16 + (11*CA^2*nf*x^2*G[0, 0, 1, 0, 0, x])/
   32 - (CA*CF*nf*x^2*G[0, 0, 1, 0, 0, x])/32 + 
  (3*C4AA*x^2*G[0, 0, 1, 0, 0, x])/(8*dA*TA) - 
  (3*C4AF*nf*x^2*G[0, 0, 1, 0, 0, x])/(4*dA*TA) + 
  (5*CA^3*x^3*G[0, 0, 1, 0, 0, x])/24 - (11*CA^2*nf*x^3*G[0, 0, 1, 0, 0, x])/
   48 + (CA*CF*nf*x^3*G[0, 0, 1, 0, 0, x])/48 - 
  (C4AA*x^3*G[0, 0, 1, 0, 0, x])/(4*dA*TA) + 
  (C4AF*nf*x^3*G[0, 0, 1, 0, 0, x])/(2*dA*TA) + 
  (I/48)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - ((I/2)*C4AA*Pi*G[0, 0, 1, 0, 1, x])/
   (dA*TA) - (113*CA^3*x*G[0, 0, 1, 0, 1, x])/96 + 
  (61*CA^2*nf*x*G[0, 0, 1, 0, 1, x])/192 - (CA*CF*nf*x*G[0, 0, 1, 0, 1, x])/
   32 + (5*C4AA*x*G[0, 0, 1, 0, 1, x])/(4*dA*TA) - 
  (C4AF*nf*x*G[0, 0, 1, 0, 1, x])/(4*dA*TA) + 
  (13*CA^3*x^2*G[0, 0, 1, 0, 1, x])/48 - (55*CA^2*nf*x^2*G[0, 0, 1, 0, 1, x])/
   192 + (CA*CF*nf*x^2*G[0, 0, 1, 0, 1, x])/32 + 
  (C4AA*x^2*G[0, 0, 1, 0, 1, x])/(4*dA*TA) - 
  (5*C4AF*nf*x^2*G[0, 0, 1, 0, 1, x])/(4*dA*TA) - 
  (47*CA^3*x^3*G[0, 0, 1, 0, 1, x])/288 + 
  (53*CA^2*nf*x^3*G[0, 0, 1, 0, 1, x])/288 - 
  (CA*CF*nf*x^3*G[0, 0, 1, 0, 1, x])/48 - (7*C4AA*x^3*G[0, 0, 1, 0, 1, x])/
   (12*dA*TA) + (7*C4AF*nf*x^3*G[0, 0, 1, 0, 1, x])/(6*dA*TA) - 
  (I/4)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - (103*CA^3*x*G[0, 0, 1, 1, 0, x])/96 + 
  (53*CA^2*nf*x*G[0, 0, 1, 1, 0, x])/192 + (C4AA*x*G[0, 0, 1, 1, 0, x])/
   (4*dA*TA) - (C4AF*nf*x*G[0, 0, 1, 1, 0, x])/(2*dA*TA) + 
  (7*CA^3*x^2*G[0, 0, 1, 1, 0, x])/24 - (59*CA^2*nf*x^2*G[0, 0, 1, 1, 0, x])/
   192 - (5*C4AA*x^2*G[0, 0, 1, 1, 0, x])/(8*dA*TA) + 
  (2*C4AF*nf*x^2*G[0, 0, 1, 1, 0, x])/(dA*TA) - 
  (61*CA^3*x^3*G[0, 0, 1, 1, 0, x])/288 + 
  (61*CA^2*nf*x^3*G[0, 0, 1, 1, 0, x])/288 + (5*C4AA*x^3*G[0, 0, 1, 1, 0, x])/
   (6*dA*TA) - (5*C4AF*nf*x^3*G[0, 0, 1, 1, 0, x])/(3*dA*TA) - 
  (CA^3*G[0, 0, 1, 1, 0, x])/(8*\[Epsilon]) - 
  (I/16)*CA^3*Pi*G[0, 0, 1, 1, 1, x] + (13*CA^3*x*G[0, 0, 1, 1, 1, x])/16 - 
  (13*CA^2*nf*x*G[0, 0, 1, 1, 1, x])/64 - (13*CA^3*x^2*G[0, 0, 1, 1, 1, x])/
   64 + (13*CA^2*nf*x^2*G[0, 0, 1, 1, 1, x])/64 + 
  (13*CA^3*x^3*G[0, 0, 1, 1, 1, x])/96 - (13*CA^2*nf*x^3*G[0, 0, 1, 1, 1, x])/
   96 + (CA^3*G[0, 0, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (I/6)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + ((2*I)*C4AA*Pi*G[0, 1, 0, 0, 0, x])/
   (dA*TA) + (55*CA^3*x*G[0, 1, 0, 0, 0, x])/48 - 
  (13*CA^2*nf*x*G[0, 1, 0, 0, 0, x])/48 + (CA*CF*nf*x*G[0, 1, 0, 0, 0, x])/
   32 + (C4AA*x*G[0, 1, 0, 0, 0, x])/(dA*TA) - 
  (C4AF*nf*x*G[0, 1, 0, 0, 0, x])/(2*dA*TA) - 
  (19*CA^3*x^2*G[0, 1, 0, 0, 0, x])/192 + 
  (17*CA^2*nf*x^2*G[0, 1, 0, 0, 0, x])/96 - 
  (CA*CF*nf*x^2*G[0, 1, 0, 0, 0, x])/32 - (C4AA*x^2*G[0, 1, 0, 0, 0, x])/
   (4*dA*TA) + (C4AF*nf*x^2*G[0, 1, 0, 0, 0, x])/(2*dA*TA) + 
  (17*CA^3*x^3*G[0, 1, 0, 0, 0, x])/144 - 
  (17*CA^2*nf*x^3*G[0, 1, 0, 0, 0, x])/144 + (C4AA*x^3*G[0, 1, 0, 0, 0, x])/
   (6*dA*TA) - (C4AF*nf*x^3*G[0, 1, 0, 0, 0, x])/(3*dA*TA) - 
  (11*CA^3*G[0, 1, 0, 0, 1, x])/48 + (CA^2*nf*G[0, 1, 0, 0, 1, x])/24 - 
  (I/12)*CA^3*Pi*G[0, 1, 0, 0, 1, x] - (I*C4AA*Pi*G[0, 1, 0, 0, 1, x])/
   (dA*TA) - (17*CA^3*x*G[0, 1, 0, 0, 1, x])/16 + 
  (19*CA^2*nf*x*G[0, 1, 0, 0, 1, x])/64 - (CA*CF*nf*x*G[0, 1, 0, 0, 1, x])/
   32 - (3*C4AA*x*G[0, 1, 0, 0, 1, x])/(2*dA*TA) + 
  (3*C4AF*nf*x*G[0, 1, 0, 0, 1, x])/(4*dA*TA) + 
  (17*CA^3*x^2*G[0, 1, 0, 0, 1, x])/64 - (19*CA^2*nf*x^2*G[0, 1, 0, 0, 1, x])/
   64 + (CA*CF*nf*x^2*G[0, 1, 0, 0, 1, x])/32 + 
  (3*C4AA*x^2*G[0, 1, 0, 0, 1, x])/(8*dA*TA) - 
  (3*C4AF*nf*x^2*G[0, 1, 0, 0, 1, x])/(4*dA*TA) - 
  (17*CA^3*x^3*G[0, 1, 0, 0, 1, x])/96 + (19*CA^2*nf*x^3*G[0, 1, 0, 0, 1, x])/
   96 - (CA*CF*nf*x^3*G[0, 1, 0, 0, 1, x])/48 - 
  (C4AA*x^3*G[0, 1, 0, 0, 1, x])/(4*dA*TA) + 
  (C4AF*nf*x^3*G[0, 1, 0, 0, 1, x])/(2*dA*TA) + 
  (CA^3*G[0, 1, 0, 0, 1, x])/(32*\[Epsilon]) + (11*CA^3*G[0, 1, 0, 1, 0, x])/
   48 - (CA^2*nf*G[0, 1, 0, 1, 0, x])/24 - ((23*I)/96)*CA^3*Pi*
   G[0, 1, 0, 1, 0, x] - (I*C4AA*Pi*G[0, 1, 0, 1, 0, x])/(dA*TA) - 
  (17*CA^3*x*G[0, 1, 0, 1, 0, x])/32 + (7*CA^2*nf*x*G[0, 1, 0, 1, 0, x])/64 - 
  (CA*CF*nf*x*G[0, 1, 0, 1, 0, x])/32 - (3*C4AA*x*G[0, 1, 0, 1, 0, x])/
   (4*dA*TA) + (3*C4AF*nf*x*G[0, 1, 0, 1, 0, x])/(4*dA*TA) - 
  (5*CA^3*x^2*G[0, 1, 0, 1, 0, x])/64 + (CA^2*nf*x^2*G[0, 1, 0, 1, 0, x])/
   64 + (CA*CF*nf*x^2*G[0, 1, 0, 1, 0, x])/32 + 
  (3*C4AA*x^2*G[0, 1, 0, 1, 0, x])/(4*dA*TA) - 
  (9*C4AF*nf*x^2*G[0, 1, 0, 1, 0, x])/(4*dA*TA) + 
  (5*CA^3*x^3*G[0, 1, 0, 1, 0, x])/288 - (5*CA^2*nf*x^3*G[0, 1, 0, 1, 0, x])/
   288 - (11*C4AA*x^3*G[0, 1, 0, 1, 0, x])/(12*dA*TA) + 
  (11*C4AF*nf*x^3*G[0, 1, 0, 1, 0, x])/(6*dA*TA) - 
  (5*CA^3*G[0, 1, 0, 1, 0, x])/(32*\[Epsilon]) - 
  (I/16)*CA^3*Pi*G[0, 1, 0, 1, 1, x] + (67*CA^3*x*G[0, 1, 0, 1, 1, x])/96 - 
  (19*CA^2*nf*x*G[0, 1, 0, 1, 1, x])/96 + (CA*CF*nf*x*G[0, 1, 0, 1, 1, x])/
   32 + (5*C4AA*x*G[0, 1, 0, 1, 1, x])/(4*dA*TA) - 
  (C4AF*nf*x*G[0, 1, 0, 1, 1, x])/(dA*TA) - (29*CA^3*x^2*G[0, 1, 0, 1, 1, x])/
   192 + (CA^2*nf*x^2*G[0, 1, 0, 1, 1, x])/6 - 
  (CA*CF*nf*x^2*G[0, 1, 0, 1, 1, x])/32 - (7*C4AA*x^2*G[0, 1, 0, 1, 1, x])/
   (8*dA*TA) + (5*C4AF*nf*x^2*G[0, 1, 0, 1, 1, x])/(2*dA*TA) + 
  (CA^3*x^3*G[0, 1, 0, 1, 1, x])/12 - (5*CA^2*nf*x^3*G[0, 1, 0, 1, 1, x])/
   48 + (CA*CF*nf*x^3*G[0, 1, 0, 1, 1, x])/48 + 
  (C4AA*x^3*G[0, 1, 0, 1, 1, x])/(dA*TA) - 
  (2*C4AF*nf*x^3*G[0, 1, 0, 1, 1, x])/(dA*TA) + 
  (CA^3*G[0, 1, 0, 1, 1, x])/(16*\[Epsilon]) - (11*CA^3*G[0, 1, 1, 0, 0, x])/
   16 + (CA^2*nf*G[0, 1, 1, 0, 0, x])/8 - ((49*I)/96)*CA^3*Pi*
   G[0, 1, 1, 0, 0, x] - ((2*I)*C4AA*Pi*G[0, 1, 1, 0, 0, x])/(dA*TA) - 
  (65*CA^3*x*G[0, 1, 1, 0, 0, x])/48 + (65*CA^2*nf*x*G[0, 1, 1, 0, 0, x])/
   192 + (C4AA*x*G[0, 1, 1, 0, 0, x])/(dA*TA) - 
  (C4AF*nf*x*G[0, 1, 1, 0, 0, x])/(2*dA*TA) + 
  (65*CA^3*x^2*G[0, 1, 1, 0, 0, x])/192 - 
  (65*CA^2*nf*x^2*G[0, 1, 1, 0, 0, x])/192 - (C4AA*x^2*G[0, 1, 1, 0, 0, x])/
   (4*dA*TA) + (C4AF*nf*x^2*G[0, 1, 1, 0, 0, x])/(2*dA*TA) - 
  (65*CA^3*x^3*G[0, 1, 1, 0, 0, x])/288 + 
  (65*CA^2*nf*x^3*G[0, 1, 1, 0, 0, x])/288 + (C4AA*x^3*G[0, 1, 1, 0, 0, x])/
   (6*dA*TA) - (C4AF*nf*x^3*G[0, 1, 1, 0, 0, x])/(3*dA*TA) - 
  (5*CA^3*G[0, 1, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (11*CA^3*G[0, 1, 1, 0, 1, x])/24 - (CA^2*nf*G[0, 1, 1, 0, 1, x])/12 + 
  (I/12)*CA^3*Pi*G[0, 1, 1, 0, 1, x] + (I*C4AA*Pi*G[0, 1, 1, 0, 1, x])/
   (dA*TA) + CA^3*x*G[0, 1, 1, 0, 1, x] - (CA^2*nf*x*G[0, 1, 1, 0, 1, x])/4 - 
  (CA^3*x^2*G[0, 1, 1, 0, 1, x])/4 + (CA^2*nf*x^2*G[0, 1, 1, 0, 1, x])/4 + 
  (CA^3*x^3*G[0, 1, 1, 0, 1, x])/6 - (CA^2*nf*x^3*G[0, 1, 1, 0, 1, x])/6 + 
  (CA^3*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) + (11*CA^3*G[0, 1, 1, 1, 0, x])/
   48 - (CA^2*nf*G[0, 1, 1, 1, 0, x])/24 + ((9*I)/32)*CA^3*Pi*
   G[0, 1, 1, 1, 0, x] + (((3*I)/2)*C4AA*Pi*G[0, 1, 1, 1, 0, x])/(dA*TA) + 
  (5*CA^3*x*G[0, 1, 1, 1, 0, x])/48 - (5*CA^2*nf*x*G[0, 1, 1, 1, 0, x])/192 - 
  (C4AA*x*G[0, 1, 1, 1, 0, x])/(dA*TA) + (C4AF*nf*x*G[0, 1, 1, 1, 0, x])/
   (2*dA*TA) - (5*CA^3*x^2*G[0, 1, 1, 1, 0, x])/192 + 
  (5*CA^2*nf*x^2*G[0, 1, 1, 1, 0, x])/192 + (C4AA*x^2*G[0, 1, 1, 1, 0, x])/
   (4*dA*TA) - (C4AF*nf*x^2*G[0, 1, 1, 1, 0, x])/(2*dA*TA) + 
  (5*CA^3*x^3*G[0, 1, 1, 1, 0, x])/288 - (5*CA^2*nf*x^3*G[0, 1, 1, 1, 0, x])/
   288 - (C4AA*x^3*G[0, 1, 1, 1, 0, x])/(6*dA*TA) + 
  (C4AF*nf*x^3*G[0, 1, 1, 1, 0, x])/(3*dA*TA) + 
  (7*CA^3*G[0, 1, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, 1, 1, 1, x])/64 - (3*CA^2*nf*G[0, 1, 1, 1, 1, x])/32 + 
  (I/2)*CA^3*Pi*G[0, 1, 1, 1, 1, x] - (CA^3*G[0, 1, 1, 1, 1, x])/
   (4*\[Epsilon]) - (121*CA^3*G[1, 0, 0, 0, 0, x])/576 + 
  (11*CA^2*nf*G[1, 0, 0, 0, 0, x])/288 - (I/8)*CA^3*Pi*G[1, 0, 0, 0, 0, x] - 
  (11*C4AA*G[1, 0, 0, 0, 0, x])/(6*dA*TA) + (2*C4AF*nf*G[1, 0, 0, 0, 0, x])/
   (3*dA*TA) + ((3*I)*C4AA*Pi*G[1, 0, 0, 0, 0, x])/(dA*TA) + 
  (5*CA^3*x*G[1, 0, 0, 0, 0, x])/12 - (7*CA^2*nf*x*G[1, 0, 0, 0, 0, x])/96 + 
  (CA*CF*nf*x*G[1, 0, 0, 0, 0, x])/16 + (2*C4AA*x*G[1, 0, 0, 0, 0, x])/
   (dA*TA) - (C4AF*nf*x*G[1, 0, 0, 0, 0, x])/(dA*TA) + 
  (13*CA^3*x^2*G[1, 0, 0, 0, 0, x])/48 - (11*CA^2*nf*x^2*G[1, 0, 0, 0, 0, x])/
   96 - (CA*CF*nf*x^2*G[1, 0, 0, 0, 0, x])/16 - 
  (C4AA*x^2*G[1, 0, 0, 0, 0, x])/(2*dA*TA) + 
  (C4AF*nf*x^2*G[1, 0, 0, 0, 0, x])/(dA*TA) - 
  (11*CA^3*x^3*G[1, 0, 0, 0, 0, x])/144 + 
  (11*CA^2*nf*x^3*G[1, 0, 0, 0, 0, x])/144 + (C4AA*x^3*G[1, 0, 0, 0, 0, x])/
   (3*dA*TA) - (2*C4AF*nf*x^3*G[1, 0, 0, 0, 0, x])/(3*dA*TA) + 
  (11*CA^3*G[1, 0, 0, 0, 1, x])/16 - (CA^2*nf*G[1, 0, 0, 0, 1, x])/6 + 
  (CA*CF*nf*G[1, 0, 0, 0, 1, x])/24 + ((5*I)/48)*CA^3*Pi*
   G[1, 0, 0, 0, 1, x] + (11*C4AA*G[1, 0, 0, 0, 1, x])/(4*dA*TA) - 
  (C4AF*nf*G[1, 0, 0, 0, 1, x])/(dA*TA) - 
  (((5*I)/2)*C4AA*Pi*G[1, 0, 0, 0, 1, x])/(dA*TA) - 
  (7*CA^3*x*G[1, 0, 0, 0, 1, x])/6 + (17*CA^2*nf*x*G[1, 0, 0, 0, 1, x])/48 - 
  (CA*CF*nf*x*G[1, 0, 0, 0, 1, x])/16 - (7*C4AA*x*G[1, 0, 0, 0, 1, x])/
   (2*dA*TA) + (7*C4AF*nf*x*G[1, 0, 0, 0, 1, x])/(4*dA*TA) + 
  (7*CA^3*x^2*G[1, 0, 0, 0, 1, x])/24 - (17*CA^2*nf*x^2*G[1, 0, 0, 0, 1, x])/
   48 + (CA*CF*nf*x^2*G[1, 0, 0, 0, 1, x])/16 + 
  (7*C4AA*x^2*G[1, 0, 0, 0, 1, x])/(8*dA*TA) - 
  (7*C4AF*nf*x^2*G[1, 0, 0, 0, 1, x])/(4*dA*TA) - 
  (7*CA^3*x^3*G[1, 0, 0, 0, 1, x])/36 + (17*CA^2*nf*x^3*G[1, 0, 0, 0, 1, x])/
   72 - (CA*CF*nf*x^3*G[1, 0, 0, 0, 1, x])/24 - 
  (7*C4AA*x^3*G[1, 0, 0, 0, 1, x])/(12*dA*TA) + 
  (7*C4AF*nf*x^3*G[1, 0, 0, 0, 1, x])/(6*dA*TA) + 
  (11*CA^3*G[1, 0, 0, 1, 0, x])/192 + (CA^2*nf*G[1, 0, 0, 1, 0, x])/96 - 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/48 - (I/24)*CA^3*Pi*G[1, 0, 0, 1, 0, x] - 
  ((2*I)*C4AA*Pi*G[1, 0, 0, 1, 0, x])/(dA*TA) - 
  (2*CA^3*x*G[1, 0, 0, 1, 0, x])/3 + (5*CA^2*nf*x*G[1, 0, 0, 1, 0, x])/48 - 
  (CA*CF*nf*x*G[1, 0, 0, 1, 0, x])/32 - (C4AA*x*G[1, 0, 0, 1, 0, x])/
   (2*dA*TA) + (C4AF*nf*x*G[1, 0, 0, 1, 0, x])/(4*dA*TA) - 
  (5*CA^3*x^2*G[1, 0, 0, 1, 0, x])/24 + (CA^2*nf*x^2*G[1, 0, 0, 1, 0, x])/
   12 + (CA*CF*nf*x^2*G[1, 0, 0, 1, 0, x])/32 + 
  (C4AA*x^2*G[1, 0, 0, 1, 0, x])/(8*dA*TA) - 
  (C4AF*nf*x^2*G[1, 0, 0, 1, 0, x])/(4*dA*TA) + 
  (5*CA^3*x^3*G[1, 0, 0, 1, 0, x])/144 - (CA^2*nf*x^3*G[1, 0, 0, 1, 0, x])/
   18 + (CA*CF*nf*x^3*G[1, 0, 0, 1, 0, x])/48 - 
  (C4AA*x^3*G[1, 0, 0, 1, 0, x])/(12*dA*TA) + 
  (C4AF*nf*x^3*G[1, 0, 0, 1, 0, x])/(6*dA*TA) - 
  (CA^3*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - (11*CA^3*G[1, 0, 0, 1, 1, x])/
   36 + (11*CA^2*nf*G[1, 0, 0, 1, 1, x])/144 - (CA*CF*nf*G[1, 0, 0, 1, 1, x])/
   48 - (I/16)*CA^3*Pi*G[1, 0, 0, 1, 1, x] - (11*C4AA*G[1, 0, 0, 1, 1, x])/
   (12*dA*TA) + (C4AF*nf*G[1, 0, 0, 1, 1, x])/(3*dA*TA) + 
  (59*CA^3*x*G[1, 0, 0, 1, 1, x])/48 - (65*CA^2*nf*x*G[1, 0, 0, 1, 1, x])/
   192 + (CA*CF*nf*x*G[1, 0, 0, 1, 1, x])/32 + (2*C4AA*x*G[1, 0, 0, 1, 1, x])/
   (dA*TA) - (C4AF*nf*x*G[1, 0, 0, 1, 1, x])/(dA*TA) - 
  (59*CA^3*x^2*G[1, 0, 0, 1, 1, x])/192 + 
  (65*CA^2*nf*x^2*G[1, 0, 0, 1, 1, x])/192 - 
  (CA*CF*nf*x^2*G[1, 0, 0, 1, 1, x])/32 - (C4AA*x^2*G[1, 0, 0, 1, 1, x])/
   (2*dA*TA) + (C4AF*nf*x^2*G[1, 0, 0, 1, 1, x])/(dA*TA) + 
  (59*CA^3*x^3*G[1, 0, 0, 1, 1, x])/288 - 
  (65*CA^2*nf*x^3*G[1, 0, 0, 1, 1, x])/288 + 
  (CA*CF*nf*x^3*G[1, 0, 0, 1, 1, x])/48 + (C4AA*x^3*G[1, 0, 0, 1, 1, x])/
   (3*dA*TA) - (2*C4AF*nf*x^3*G[1, 0, 0, 1, 1, x])/(3*dA*TA) + 
  (CA^3*G[1, 0, 0, 1, 1, x])/(16*\[Epsilon]) - (11*CA^3*G[1, 0, 1, 0, 0, x])/
   48 + (CA^2*nf*G[1, 0, 1, 0, 0, x])/48 + (CA*CF*nf*G[1, 0, 1, 0, 0, x])/
   48 - ((7*I)/32)*CA^3*Pi*G[1, 0, 1, 0, 0, x] + 
  (11*C4AA*G[1, 0, 1, 0, 0, x])/(8*dA*TA) - (C4AF*nf*G[1, 0, 1, 0, 0, x])/
   (2*dA*TA) - ((3*I)*C4AA*Pi*G[1, 0, 1, 0, 0, x])/(dA*TA) - 
  (4*CA^3*x*G[1, 0, 1, 0, 0, x])/3 + (35*CA^2*nf*x*G[1, 0, 1, 0, 0, x])/96 - 
  (CA*CF*nf*x*G[1, 0, 1, 0, 0, x])/32 - (C4AA*x*G[1, 0, 1, 0, 0, x])/
   (dA*TA) + (C4AF*nf*x*G[1, 0, 1, 0, 0, x])/(2*dA*TA) + 
  (CA^3*x^2*G[1, 0, 1, 0, 0, x])/3 - (35*CA^2*nf*x^2*G[1, 0, 1, 0, 0, x])/
   96 + (CA*CF*nf*x^2*G[1, 0, 1, 0, 0, x])/32 + 
  (C4AA*x^2*G[1, 0, 1, 0, 0, x])/(4*dA*TA) - 
  (C4AF*nf*x^2*G[1, 0, 1, 0, 0, x])/(2*dA*TA) - 
  (2*CA^3*x^3*G[1, 0, 1, 0, 0, x])/9 + (35*CA^2*nf*x^3*G[1, 0, 1, 0, 0, x])/
   144 - (CA*CF*nf*x^3*G[1, 0, 1, 0, 0, x])/48 - 
  (C4AA*x^3*G[1, 0, 1, 0, 0, x])/(6*dA*TA) + 
  (C4AF*nf*x^3*G[1, 0, 1, 0, 0, x])/(3*dA*TA) - 
  (3*CA^3*G[1, 0, 1, 0, 0, x])/(16*\[Epsilon]) - 
  (55*CA^3*G[1, 0, 1, 0, 1, x])/288 + (CA^2*nf*G[1, 0, 1, 0, 1, x])/18 - 
  (CA*CF*nf*G[1, 0, 1, 0, 1, x])/48 - (I/24)*CA^3*Pi*G[1, 0, 1, 0, 1, x] - 
  (55*C4AA*G[1, 0, 1, 0, 1, x])/(24*dA*TA) + (5*C4AF*nf*G[1, 0, 1, 0, 1, x])/
   (6*dA*TA) + (I*C4AA*Pi*G[1, 0, 1, 0, 1, x])/(dA*TA) + 
  (125*CA^3*x*G[1, 0, 1, 0, 1, x])/96 - (67*CA^2*nf*x*G[1, 0, 1, 0, 1, x])/
   192 + (CA*CF*nf*x*G[1, 0, 1, 0, 1, x])/32 + (7*C4AA*x*G[1, 0, 1, 0, 1, x])/
   (4*dA*TA) - (5*C4AF*nf*x*G[1, 0, 1, 0, 1, x])/(4*dA*TA) - 
  (29*CA^3*x^2*G[1, 0, 1, 0, 1, x])/96 + (61*CA^2*nf*x^2*G[1, 0, 1, 0, 1, x])/
   192 - (CA*CF*nf*x^2*G[1, 0, 1, 0, 1, x])/32 - 
  (C4AA*x^2*G[1, 0, 1, 0, 1, x])/(dA*TA) + 
  (11*C4AF*nf*x^2*G[1, 0, 1, 0, 1, x])/(4*dA*TA) + 
  (53*CA^3*x^3*G[1, 0, 1, 0, 1, x])/288 - 
  (59*CA^2*nf*x^3*G[1, 0, 1, 0, 1, x])/288 + 
  (CA*CF*nf*x^3*G[1, 0, 1, 0, 1, x])/48 + (13*C4AA*x^3*G[1, 0, 1, 0, 1, x])/
   (12*dA*TA) - (13*C4AF*nf*x^3*G[1, 0, 1, 0, 1, x])/(6*dA*TA) + 
  (3*CA^3*G[1, 0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (55*CA^3*G[1, 0, 1, 1, 0, x])/288 - (5*CA^2*nf*G[1, 0, 1, 1, 0, x])/144 + 
  ((5*I)/32)*CA^3*Pi*G[1, 0, 1, 1, 0, x] + (11*C4AA*G[1, 0, 1, 1, 0, x])/
   (12*dA*TA) - (C4AF*nf*G[1, 0, 1, 1, 0, x])/(3*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 0, 1, 1, 0, x])/(dA*TA) + 
  (33*CA^3*x*G[1, 0, 1, 1, 0, x])/32 - (17*CA^2*nf*x*G[1, 0, 1, 1, 0, x])/
   64 - (3*C4AA*x*G[1, 0, 1, 1, 0, x])/(4*dA*TA) + 
  (3*C4AF*nf*x*G[1, 0, 1, 1, 0, x])/(4*dA*TA) - 
  (9*CA^3*x^2*G[1, 0, 1, 1, 0, x])/32 + (19*CA^2*nf*x^2*G[1, 0, 1, 1, 0, x])/
   64 + (3*C4AA*x^2*G[1, 0, 1, 1, 0, x])/(4*dA*TA) - 
  (9*C4AF*nf*x^2*G[1, 0, 1, 1, 0, x])/(4*dA*TA) + 
  (59*CA^3*x^3*G[1, 0, 1, 1, 0, x])/288 - 
  (59*CA^2*nf*x^3*G[1, 0, 1, 1, 0, x])/288 - 
  (11*C4AA*x^3*G[1, 0, 1, 1, 0, x])/(12*dA*TA) + 
  (11*C4AF*nf*x^3*G[1, 0, 1, 1, 0, x])/(6*dA*TA) + 
  (7*CA^3*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 0, 1, 1, 1, x])/64 - (3*CA^2*nf*G[1, 0, 1, 1, 1, x])/32 + 
  (I/2)*CA^3*Pi*G[1, 0, 1, 1, 1, x] - (13*CA^3*x*G[1, 0, 1, 1, 1, x])/16 + 
  (13*CA^2*nf*x*G[1, 0, 1, 1, 1, x])/64 + (13*CA^3*x^2*G[1, 0, 1, 1, 1, x])/
   64 - (13*CA^2*nf*x^2*G[1, 0, 1, 1, 1, x])/64 - 
  (13*CA^3*x^3*G[1, 0, 1, 1, 1, x])/96 + (13*CA^2*nf*x^3*G[1, 0, 1, 1, 1, x])/
   96 - (CA^3*G[1, 0, 1, 1, 1, x])/(4*\[Epsilon]) + 
  (121*CA^3*G[1, 1, 0, 0, 0, x])/288 - (11*CA^2*nf*G[1, 1, 0, 0, 0, x])/144 - 
  (I/3)*CA^3*Pi*G[1, 1, 0, 0, 0, x] + (11*C4AA*G[1, 1, 0, 0, 0, x])/
   (12*dA*TA) - (C4AF*nf*G[1, 1, 0, 0, 0, x])/(3*dA*TA) - 
  ((4*I)*C4AA*Pi*G[1, 1, 0, 0, 0, x])/(dA*TA) - 
  (13*CA^3*x*G[1, 1, 0, 0, 0, x])/8 + (25*CA^2*nf*x*G[1, 1, 0, 0, 0, x])/64 - 
  (CA*CF*nf*x*G[1, 1, 0, 0, 0, x])/32 - (3*C4AA*x*G[1, 1, 0, 0, 0, x])/
   (dA*TA) + (3*C4AF*nf*x*G[1, 1, 0, 0, 0, x])/(2*dA*TA) + 
  (7*CA^3*x^2*G[1, 1, 0, 0, 0, x])/32 - (19*CA^2*nf*x^2*G[1, 1, 0, 0, 0, x])/
   64 + (CA*CF*nf*x^2*G[1, 1, 0, 0, 0, x])/32 + 
  (3*C4AA*x^2*G[1, 1, 0, 0, 0, x])/(4*dA*TA) - 
  (3*C4AF*nf*x^2*G[1, 1, 0, 0, 0, x])/(2*dA*TA) - 
  (19*CA^3*x^3*G[1, 1, 0, 0, 0, x])/96 + (19*CA^2*nf*x^3*G[1, 1, 0, 0, 0, x])/
   96 - (C4AA*x^3*G[1, 1, 0, 0, 0, x])/(2*dA*TA) + 
  (C4AF*nf*x^3*G[1, 1, 0, 0, 0, x])/(dA*TA) - (9*CA^3*G[1, 1, 0, 0, 0, x])/
   (32*\[Epsilon]) - (77*CA^3*G[1, 1, 0, 0, 1, x])/192 + 
  (3*CA^2*nf*G[1, 1, 0, 0, 1, x])/32 - (CA*CF*nf*G[1, 1, 0, 0, 1, x])/48 - 
  (I/48)*CA^3*Pi*G[1, 1, 0, 0, 1, x] - (11*C4AA*G[1, 1, 0, 0, 1, x])/
   (4*dA*TA) + (C4AF*nf*G[1, 1, 0, 0, 1, x])/(dA*TA) + 
  ((2*I)*C4AA*Pi*G[1, 1, 0, 0, 1, x])/(dA*TA) + 
  (35*CA^3*x*G[1, 1, 0, 0, 1, x])/24 - (19*CA^2*nf*x*G[1, 1, 0, 0, 1, x])/
   48 + (CA*CF*nf*x*G[1, 1, 0, 0, 1, x])/32 + (4*C4AA*x*G[1, 1, 0, 0, 1, x])/
   (dA*TA) - (2*C4AF*nf*x*G[1, 1, 0, 0, 1, x])/(dA*TA) - 
  (35*CA^3*x^2*G[1, 1, 0, 0, 1, x])/96 + (19*CA^2*nf*x^2*G[1, 1, 0, 0, 1, x])/
   48 - (CA*CF*nf*x^2*G[1, 1, 0, 0, 1, x])/32 - 
  (C4AA*x^2*G[1, 1, 0, 0, 1, x])/(dA*TA) + 
  (2*C4AF*nf*x^2*G[1, 1, 0, 0, 1, x])/(dA*TA) + 
  (35*CA^3*x^3*G[1, 1, 0, 0, 1, x])/144 - 
  (19*CA^2*nf*x^3*G[1, 1, 0, 0, 1, x])/72 + 
  (CA*CF*nf*x^3*G[1, 1, 0, 0, 1, x])/48 + (2*C4AA*x^3*G[1, 1, 0, 0, 1, x])/
   (3*dA*TA) - (4*C4AF*nf*x^3*G[1, 1, 0, 0, 1, x])/(3*dA*TA) + 
  (CA^3*G[1, 1, 0, 0, 1, x])/(8*\[Epsilon]) - (11*CA^3*G[1, 1, 0, 1, 0, x])/
   32 + (CA^2*nf*G[1, 1, 0, 1, 0, x])/16 + ((3*I)/32)*CA^3*Pi*
   G[1, 1, 0, 1, 0, x] + (((3*I)/2)*C4AA*Pi*G[1, 1, 0, 1, 0, x])/(dA*TA) + 
  (25*CA^3*x*G[1, 1, 0, 1, 0, x])/32 - (11*CA^2*nf*x*G[1, 1, 0, 1, 0, x])/
   64 + (CA*CF*nf*x*G[1, 1, 0, 1, 0, x])/32 + (3*C4AA*x*G[1, 1, 0, 1, 0, x])/
   (4*dA*TA) - (3*C4AF*nf*x*G[1, 1, 0, 1, 0, x])/(4*dA*TA) + 
  (CA^3*x^2*G[1, 1, 0, 1, 0, x])/64 + (3*CA^2*nf*x^2*G[1, 1, 0, 1, 0, x])/
   64 - (CA*CF*nf*x^2*G[1, 1, 0, 1, 0, x])/32 - 
  (3*C4AA*x^2*G[1, 1, 0, 1, 0, x])/(4*dA*TA) + 
  (9*C4AF*nf*x^2*G[1, 1, 0, 1, 0, x])/(4*dA*TA) + 
  (7*CA^3*x^3*G[1, 1, 0, 1, 0, x])/288 - (7*CA^2*nf*x^3*G[1, 1, 0, 1, 0, x])/
   288 + (11*C4AA*x^3*G[1, 1, 0, 1, 0, x])/(12*dA*TA) - 
  (11*C4AF*nf*x^3*G[1, 1, 0, 1, 0, x])/(6*dA*TA) + 
  (9*CA^3*G[1, 1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (407*CA^3*G[1, 1, 0, 1, 1, x])/288 - (5*CA^2*nf*G[1, 1, 0, 1, 1, x])/18 + 
  (CA*CF*nf*G[1, 1, 0, 1, 1, x])/48 + ((5*I)/8)*CA^3*Pi*G[1, 1, 0, 1, 1, x] + 
  (11*C4AA*G[1, 1, 0, 1, 1, x])/(6*dA*TA) - (2*C4AF*nf*G[1, 1, 0, 1, 1, x])/
   (3*dA*TA) - (83*CA^3*x*G[1, 1, 0, 1, 1, x])/96 + 
  (23*CA^2*nf*x*G[1, 1, 0, 1, 1, x])/96 - (CA*CF*nf*x*G[1, 1, 0, 1, 1, x])/
   32 - (7*C4AA*x*G[1, 1, 0, 1, 1, x])/(4*dA*TA) + 
  (5*C4AF*nf*x*G[1, 1, 0, 1, 1, x])/(4*dA*TA) + 
  (37*CA^3*x^2*G[1, 1, 0, 1, 1, x])/192 - (5*CA^2*nf*x^2*G[1, 1, 0, 1, 1, x])/
   24 + (CA*CF*nf*x^2*G[1, 1, 0, 1, 1, x])/32 + 
  (C4AA*x^2*G[1, 1, 0, 1, 1, x])/(dA*TA) - 
  (11*C4AF*nf*x^2*G[1, 1, 0, 1, 1, x])/(4*dA*TA) - 
  (CA^3*x^3*G[1, 1, 0, 1, 1, x])/9 + (19*CA^2*nf*x^3*G[1, 1, 0, 1, 1, x])/
   144 - (CA*CF*nf*x^3*G[1, 1, 0, 1, 1, x])/48 - 
  (13*C4AA*x^3*G[1, 1, 0, 1, 1, x])/(12*dA*TA) + 
  (13*C4AF*nf*x^3*G[1, 1, 0, 1, 1, x])/(6*dA*TA) - 
  (5*CA^3*G[1, 1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (11*CA^3*G[1, 1, 1, 0, 0, x])/24 - (CA^2*nf*G[1, 1, 1, 0, 0, x])/12 + 
  ((7*I)/16)*CA^3*Pi*G[1, 1, 1, 0, 0, x] - (11*C4AA*G[1, 1, 1, 0, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[1, 1, 1, 0, 0, x])/(2*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 1, 1, 0, 0, x])/(dA*TA) + 
  (23*CA^3*x*G[1, 1, 1, 0, 0, x])/16 - (23*CA^2*nf*x*G[1, 1, 1, 0, 0, x])/
   64 + (3*C4AA*x*G[1, 1, 1, 0, 0, x])/(2*dA*TA) - 
  (3*C4AF*nf*x*G[1, 1, 1, 0, 0, x])/(4*dA*TA) - 
  (23*CA^3*x^2*G[1, 1, 1, 0, 0, x])/64 + (23*CA^2*nf*x^2*G[1, 1, 1, 0, 0, x])/
   64 - (3*C4AA*x^2*G[1, 1, 1, 0, 0, x])/(8*dA*TA) + 
  (3*C4AF*nf*x^2*G[1, 1, 1, 0, 0, x])/(4*dA*TA) + 
  (23*CA^3*x^3*G[1, 1, 1, 0, 0, x])/96 - (23*CA^2*nf*x^3*G[1, 1, 1, 0, 0, x])/
   96 + (C4AA*x^3*G[1, 1, 1, 0, 0, x])/(4*dA*TA) - 
  (C4AF*nf*x^3*G[1, 1, 1, 0, 0, x])/(2*dA*TA) + 
  (5*CA^3*G[1, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (77*CA^3*G[1, 1, 1, 0, 1, x])/96 - (7*CA^2*nf*G[1, 1, 1, 0, 1, x])/48 + 
  ((3*I)/8)*CA^3*Pi*G[1, 1, 1, 0, 1, x] + (11*C4AA*G[1, 1, 1, 0, 1, x])/
   (4*dA*TA) - (C4AF*nf*G[1, 1, 1, 0, 1, x])/(dA*TA) - 
  (9*CA^3*x*G[1, 1, 1, 0, 1, x])/8 + (9*CA^2*nf*x*G[1, 1, 1, 0, 1, x])/32 - 
  (3*C4AA*x*G[1, 1, 1, 0, 1, x])/(dA*TA) + (3*C4AF*nf*x*G[1, 1, 1, 0, 1, x])/
   (2*dA*TA) + (9*CA^3*x^2*G[1, 1, 1, 0, 1, x])/32 - 
  (9*CA^2*nf*x^2*G[1, 1, 1, 0, 1, x])/32 + (3*C4AA*x^2*G[1, 1, 1, 0, 1, x])/
   (4*dA*TA) - (3*C4AF*nf*x^2*G[1, 1, 1, 0, 1, x])/(2*dA*TA) - 
  (3*CA^3*x^3*G[1, 1, 1, 0, 1, x])/16 + (3*CA^2*nf*x^3*G[1, 1, 1, 0, 1, x])/
   16 - (C4AA*x^3*G[1, 1, 1, 0, 1, x])/(2*dA*TA) + 
  (C4AF*nf*x^3*G[1, 1, 1, 0, 1, x])/(dA*TA) - (5*CA^3*G[1, 1, 1, 0, 1, x])/
   (16*\[Epsilon]) + (1375*CA^3*G[1, 1, 1, 1, 0, x])/384 - 
  (125*CA^2*nf*G[1, 1, 1, 1, 0, x])/192 + ((17*I)/32)*CA^3*Pi*
   G[1, 1, 1, 1, 0, x] - (11*C4AA*G[1, 1, 1, 1, 0, x])/(8*dA*TA) + 
  (C4AF*nf*G[1, 1, 1, 1, 0, x])/(2*dA*TA) - (CA^3*x*G[1, 1, 1, 1, 0, x])/16 + 
  (CA^2*nf*x*G[1, 1, 1, 1, 0, x])/64 + (3*C4AA*x*G[1, 1, 1, 1, 0, x])/
   (2*dA*TA) - (3*C4AF*nf*x*G[1, 1, 1, 1, 0, x])/(4*dA*TA) + 
  (CA^3*x^2*G[1, 1, 1, 1, 0, x])/64 - (CA^2*nf*x^2*G[1, 1, 1, 1, 0, x])/64 - 
  (3*C4AA*x^2*G[1, 1, 1, 1, 0, x])/(8*dA*TA) + 
  (3*C4AF*nf*x^2*G[1, 1, 1, 1, 0, x])/(4*dA*TA) - 
  (CA^3*x^3*G[1, 1, 1, 1, 0, x])/96 + (CA^2*nf*x^3*G[1, 1, 1, 1, 0, x])/96 + 
  (C4AA*x^3*G[1, 1, 1, 1, 0, x])/(4*dA*TA) - 
  (C4AF*nf*x^3*G[1, 1, 1, 1, 0, x])/(2*dA*TA) - 
  (41*CA^3*G[1, 1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, x])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, x])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] + (81*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (CA^3*G[0, 0, 1, 0, 0, 1, x])/12 + 
  (C4AA*G[0, 0, 1, 0, 0, 1, x])/(dA*TA) - (CA^3*G[0, 0, 1, 0, 1, 0, x])/8 + 
  (CA^3*G[0, 0, 1, 0, 1, 1, x])/48 - (C4AA*G[0, 0, 1, 0, 1, 1, x])/
   (2*dA*TA) + (5*CA^3*G[0, 0, 1, 1, 0, 0, x])/12 - 
  (C4AA*G[0, 0, 1, 1, 0, 0, x])/(dA*TA) - (CA^3*G[0, 0, 1, 1, 0, 1, x])/4 - 
  (7*CA^3*G[0, 0, 1, 1, 1, 0, x])/48 + (C4AA*G[0, 0, 1, 1, 1, 0, x])/
   (2*dA*TA) - (CA^3*G[0, 0, 1, 1, 1, 1, x])/16 + 
  (CA^3*G[0, 1, 0, 0, 0, 1, x])/6 + (2*C4AA*G[0, 1, 0, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[0, 1, 0, 0, 1, 1, x])/12 - (C4AA*G[0, 1, 0, 0, 1, 1, x])/(dA*TA) + 
  (5*CA^3*G[0, 1, 0, 1, 0, 0, x])/16 - (23*CA^3*G[0, 1, 0, 1, 0, 1, x])/96 - 
  (C4AA*G[0, 1, 0, 1, 0, 1, x])/(dA*TA) - (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/
   32 - (CA^3*G[0, 1, 0, 1, 1, 1, x])/16 + (37*CA^3*G[0, 1, 1, 0, 0, 0, x])/
   48 + (C4AA*G[0, 1, 1, 0, 0, 0, x])/(dA*TA) - 
  (49*CA^3*G[0, 1, 1, 0, 0, 1, x])/96 - (2*C4AA*G[0, 1, 1, 0, 0, 1, x])/
   (dA*TA) - (31*CA^3*G[0, 1, 1, 0, 1, 0, x])/96 - 
  (C4AA*G[0, 1, 1, 0, 1, 0, x])/(2*dA*TA) + (CA^3*G[0, 1, 1, 0, 1, 1, x])/
   12 + (C4AA*G[0, 1, 1, 0, 1, 1, x])/(dA*TA) - 
  (3*CA^3*G[0, 1, 1, 1, 0, 0, x])/4 + (9*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + 
  (3*C4AA*G[0, 1, 1, 1, 0, 1, x])/(2*dA*TA) - 
  (41*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - (C4AA*G[0, 1, 1, 1, 1, 0, x])/
   (dA*TA) + (CA^3*G[0, 1, 1, 1, 1, 1, x])/2 - (CA^3*G[1, 0, 0, 0, 0, 1, x])/
   8 + (3*C4AA*G[1, 0, 0, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 0, 1, 0, x])/12 + (2*C4AA*G[1, 0, 0, 0, 1, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - 
  (5*C4AA*G[1, 0, 0, 0, 1, 1, x])/(2*dA*TA) + (5*CA^3*G[1, 0, 0, 1, 0, 0, x])/
   24 + (C4AA*G[1, 0, 0, 1, 0, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 1, 0, 1, x])/24 - (2*C4AA*G[1, 0, 0, 1, 0, 1, x])/
   (dA*TA) - (CA^3*G[1, 0, 0, 1, 1, 0, x])/16 - 
  (3*C4AA*G[1, 0, 0, 1, 1, 0, x])/(2*dA*TA) - (CA^3*G[1, 0, 0, 1, 1, 1, x])/
   16 + (23*CA^3*G[1, 0, 1, 0, 0, 0, x])/48 + (2*C4AA*G[1, 0, 1, 0, 0, 0, x])/
   (dA*TA) - (7*CA^3*G[1, 0, 1, 0, 0, 1, x])/32 - 
  (3*C4AA*G[1, 0, 1, 0, 0, 1, x])/(dA*TA) - (13*CA^3*G[1, 0, 1, 0, 1, 0, x])/
   96 - (2*C4AA*G[1, 0, 1, 0, 1, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 1, 0, 1, 1, x])/24 + (C4AA*G[1, 0, 1, 0, 1, 1, x])/(dA*TA) - 
  (53*CA^3*G[1, 0, 1, 1, 0, 0, x])/96 - (C4AA*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 0, 1, 1, 0, 1, x])/32 + 
  (3*C4AA*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TA) - (9*CA^3*G[1, 0, 1, 1, 1, 0, x])/
   16 + (3*C4AA*G[1, 0, 1, 1, 1, 0, x])/(2*dA*TA) + 
  (CA^3*G[1, 0, 1, 1, 1, 1, x])/2 + (5*CA^3*G[1, 1, 0, 0, 0, 0, x])/8 + 
  (3*C4AA*G[1, 1, 0, 0, 0, 0, x])/(dA*TA) - (CA^3*G[1, 1, 0, 0, 0, 1, x])/3 - 
  (4*C4AA*G[1, 1, 0, 0, 0, 1, x])/(dA*TA) - (13*CA^3*G[1, 1, 0, 0, 1, 0, x])/
   48 - (5*C4AA*G[1, 1, 0, 0, 1, 0, x])/(2*dA*TA) - 
  (CA^3*G[1, 1, 0, 0, 1, 1, x])/48 + (2*C4AA*G[1, 1, 0, 0, 1, 1, x])/
   (dA*TA) - (55*CA^3*G[1, 1, 0, 1, 0, 0, x])/96 - 
  (2*C4AA*G[1, 1, 0, 1, 0, 0, x])/(dA*TA) + (3*CA^3*G[1, 1, 0, 1, 0, 1, x])/
   32 + (3*C4AA*G[1, 1, 0, 1, 0, 1, x])/(2*dA*TA) - 
  (31*CA^3*G[1, 1, 0, 1, 1, 0, x])/48 + (2*C4AA*G[1, 1, 0, 1, 1, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 1, 0, 1, 1, 1, x])/8 - 
  (15*CA^3*G[1, 1, 1, 0, 0, 0, x])/16 - (3*C4AA*G[1, 1, 1, 0, 0, 0, x])/
   (dA*TA) + (7*CA^3*G[1, 1, 1, 0, 0, 1, x])/16 + 
  (3*C4AA*G[1, 1, 1, 0, 0, 1, x])/(2*dA*TA) - (5*CA^3*G[1, 1, 1, 0, 1, 0, x])/
   16 + (3*C4AA*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TA) + 
  (3*CA^3*G[1, 1, 1, 0, 1, 1, x])/8 - (9*CA^3*G[1, 1, 1, 1, 0, 0, x])/16 + 
  (17*CA^3*G[1, 1, 1, 1, 0, 1, x])/32 + (61*CA^3*G[1, 1, 1, 1, 1, 0, x])/32 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 + (11*CA*nf^2*Log[Q2/\[Mu]2])/729 - 
  ((7523*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2] + ((2873*I)/3456)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2] + ((55*I)/384)*CA*CF*nf*Pi*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*Log[Q2/\[Mu]2] - (1445*CA^3*Pi^2*Log[Q2/\[Mu]2])/2304 + 
  (823*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/2304 + (3*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/
   128 - (85*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/2592 - 
  ((3841*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2] + ((131*I)/13824)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2] + (I/576)*CA*nf^2*Pi^3*Log[Q2/\[Mu]2] + 
  (319*CA^3*Pi^4*Log[Q2/\[Mu]2])/9216 - (29*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   4608 - ((71*I)/184320)*CA^3*Pi^5*Log[Q2/\[Mu]2] - 
  (446705*CA^3*Log[Q2/\[Mu]2])/(186624*(-1 + x^(-1))) + 
  (24169*CA^2*nf*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))) + 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))) - 
  (6583*CA^3*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))) + 
  (10717*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) - 
  (13607*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))) + 
  (1621*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(1440*(-1 + x^(-1))) + 
  (446705*CA^3*Log[Q2/\[Mu]2])/(186624*(-1 + x^(-1))*x) - 
  (24169*CA^2*nf*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))*x) - 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))*x) - 
  (437*CA^3*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))*x) - 
  (3265*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))*x) - 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) + 
  (13607*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))*x) - 
  (1621*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(1440*(-1 + x^(-1))*x) + 
  ((17*I)/192)*CA^3*Pi*x*Log[Q2/\[Mu]2] - ((3*I)/32)*CA^2*nf*Pi*x*
   Log[Q2/\[Mu]2] + (I/48)*CA*nf^2*Pi*x*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*x*Log[Q2/\[Mu]2])/36 - (CA^2*nf*Pi^2*x*Log[Q2/\[Mu]2])/32 + 
  ((65*I)/192)*CA^3*Pi^3*x*Log[Q2/\[Mu]2] - ((11*I)/64)*CA^2*nf*Pi^3*x*
   Log[Q2/\[Mu]2] + (I/48)*CA*nf^2*Pi^3*x*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^4*x*Log[Q2/\[Mu]2])/128 + (15*CA^2*nf*Pi^4*x*Log[Q2/\[Mu]2])/
   512 + (127*CA^3*Pi^2*x*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))) - 
  (15*CA^2*nf*Pi^2*x*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (I/64)*CA^3*Pi*x^2*Log[Q2/\[Mu]2] + (I/64)*CA^2*nf*Pi*x^2*Log[Q2/\[Mu]2] - 
  (25*CA^3*Pi^2*x^2*Log[Q2/\[Mu]2])/576 + (3*CA^2*nf*Pi^2*x^2*Log[Q2/\[Mu]2])/
   64 - ((19*I)/192)*CA^3*Pi^3*x^2*Log[Q2/\[Mu]2] + 
  ((5*I)/48)*CA^2*nf*Pi^3*x^2*Log[Q2/\[Mu]2] - 
  (I/48)*CA*nf^2*Pi^3*x^2*Log[Q2/\[Mu]2] + (15*CA^3*Pi^4*x^2*Log[Q2/\[Mu]2])/
   512 - (15*CA^2*nf*Pi^4*x^2*Log[Q2/\[Mu]2])/512 - 
  (31*CA^3*Pi^2*x^2*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))) + 
  (11*CA^2*nf*Pi^2*x^2*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) + 
  ((37*I)/576)*CA^3*Pi^3*x^3*Log[Q2/\[Mu]2] - ((13*I)/192)*CA^2*nf*Pi^3*x^3*
   Log[Q2/\[Mu]2] + (I/72)*CA*nf^2*Pi^3*x^3*Log[Q2/\[Mu]2] - 
  (5*CA^3*Pi^4*x^3*Log[Q2/\[Mu]2])/256 + (5*CA^2*nf*Pi^4*x^3*Log[Q2/\[Mu]2])/
   256 + (CA^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]^5) - 
  (11*CA^3*Log[Q2/\[Mu]2])/(256*\[Epsilon]^4) + 
  (CA^2*nf*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(432*\[Epsilon]^3) + 
  (((33*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (1517*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(648*\[Epsilon]^2) + 
  (((119*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (((9*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (7271*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((1463*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((841*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/216)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3925*CA^3*Pi^2*Log[Q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (2353*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (((869*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((79*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*\[Epsilon]) - 
  ((I/64)*CA^3*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/16)*CA^3*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA^2*nf*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA^3*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/64)*CA^2*nf*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/96)*CA^3*Pi^3*x^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/96)*CA^2*nf*Pi^3*x^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (7523*CA^3*G[0, x]*Log[Q2/\[Mu]2])/3456 - 
  (2873*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/3456 - 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/384 + (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/
   8 + ((101*I)/72)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/36)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  (11347*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/27648 - 
  (1625*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/13824 - 
  (CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/288 - ((11*I)/128)*CA^3*Pi^3*G[0, x]*
   Log[Q2/\[Mu]2] + (I/64)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (1003*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/36864 - 
  (7469*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (2819*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) + 
  (3881*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))) - 
  (1471*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))) + 
  (3433*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))) + 
  (7523*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) - 
  (2873*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) - 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) - 
  (3665*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))*x) + 
  (1363*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))*x) - 
  (3433*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))*x) - 
  (17*CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/192 + 
  (3*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA*nf^2*x*G[0, x]*Log[Q2/\[Mu]2])/48 + ((11*I)/96)*CA^3*Pi*x*G[0, x]*
   Log[Q2/\[Mu]2] - (I/8)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/192 + 
  (11*CA^2*nf*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/192 - 
  (I/8)*CA^3*Pi^3*x*G[0, x]*Log[Q2/\[Mu]2] + (I/32)*CA^2*nf*Pi^3*x*G[0, x]*
   Log[Q2/\[Mu]2] - (CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA^3*x^2*G[0, x]*Log[Q2/\[Mu]2])/64 - (CA^2*nf*x^2*G[0, x]*Log[Q2/\[Mu]2])/
   64 - ((31*I)/192)*CA^3*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2] + 
  ((11*I)/64)*CA^2*nf*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf^2*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*Pi^2*x^2*G[0, x]*Log[Q2/\[Mu]2])/192 - 
  (11*CA^2*nf*Pi^2*x^2*G[0, x]*Log[Q2/\[Mu]2])/192 + 
  (I/32)*CA^3*Pi^3*x^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA^2*nf*Pi^3*x^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/48)*CA^3*Pi^3*x^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/48)*CA^2*nf*Pi^3*x^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) + 
  (((11*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (17*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (1463*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(108*\[Epsilon]) + 
  (((67*I)/96)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/48)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (869*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (79*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^3*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA^2*nf*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (7523*CA^3*G[1, x]*Log[Q2/\[Mu]2])/3456 + 
  (2873*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/3456 + 
  (55*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/384 - (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/
   16 + ((1445*I)/1152)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (18313*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/27648 + 
  (1211*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/13824 + 
  (CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/576 + ((55*I)/1024)*CA^3*Pi^3*G[1, x]*
   Log[Q2/\[Mu]2] - ((5*I)/512)*CA^2*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  (1511*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/184320 + 
  (17*CA^3*x*G[1, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/32 + 
  (CA*nf^2*x*G[1, x]*Log[Q2/\[Mu]2])/48 + (I/16)*CA^3*Pi*x*G[1, x]*
   Log[Q2/\[Mu]2] - (I/16)*CA^2*nf*Pi*x*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/192 + 
  (CA^2*nf*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/192 + 
  (I/8)*CA^3*Pi^3*x*G[1, x]*Log[Q2/\[Mu]2] - (I/32)*CA^2*nf*Pi^3*x*G[1, x]*
   Log[Q2/\[Mu]2] - (CA^3*x^2*G[1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*x^2*G[1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*Pi^2*x^2*G[1, x]*Log[Q2/\[Mu]2])/192 - 
  (CA^2*nf*Pi^2*x^2*G[1, x]*Log[Q2/\[Mu]2])/192 - 
  (I/32)*CA^3*Pi^3*x^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA^2*nf*Pi^3*x^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/48)*CA^3*Pi^3*x^3*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/48)*CA^2*nf*Pi^3*x^3*G[1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (41*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (1463*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3245*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (295*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (((19*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*x*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (101*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (7*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (11*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/64)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/96 + 
  (CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + ((53*I)/64)*CA^3*Pi*x*G[0, 0, x]*
   Log[Q2/\[Mu]2] - ((21*I)/64)*CA^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (11*CA^2*nf*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (37*CA^3*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (13*CA^2*nf*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  ((7*I)/64)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (11*CA^2*nf*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  ((37*I)/192)*CA^3*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/64)*CA^2*nf*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf^2*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*x^3*G[0, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (11*CA^2*nf*Pi^2*x^3*G[0, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (((3*I)/16)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA^3*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (101*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (7*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/36 - ((67*I)/64)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2] + ((5*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (I/16)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/96 - 
  (CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/24 + (I/8)*CA^3*Pi*x*G[0, 1, x]*
   Log[Q2/\[Mu]2] - (I/8)*CA^2*nf*Pi*x*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*Pi^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (31*CA^3*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (11*CA^2*nf*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/24 - (I/8)*CA^3*Pi*x^2*G[0, 1, x]*
   Log[Q2/\[Mu]2] + (I/8)*CA^2*nf*Pi*x^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA^2*nf*Pi^2*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA^3*Pi^2*x^3*G[0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (CA^2*nf*Pi^2*x^3*G[0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (15*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^3*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (101*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (7*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/36 - ((67*I)/64)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] + ((5*I)/32)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (I/32)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*x*G[1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*x*G[1, 0, x]*Log[Q2/\[Mu]2])/16 - ((61*I)/64)*CA^3*Pi*x*G[1, 0, x]*
   Log[Q2/\[Mu]2] + ((29*I)/64)*CA^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (11*CA^2*nf*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (CA^3*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((15*I)/64)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (11*CA^2*nf*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  ((37*I)/192)*CA^3*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((13*I)/64)*CA^2*nf*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf^2*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*Pi^2*x^3*G[1, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (11*CA^2*nf*Pi^2*x^3*G[1, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (15*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^3*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA^2*nf*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1445*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + ((119*I)/256)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] + ((43*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (3553*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 - 
  (323*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 + 
  ((81*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^3*x*G[1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^2*nf*x*G[1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^3*Pi^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*Pi^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA^3*Pi^2*x^2*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA^2*nf*Pi^2*x^2*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA^3*Pi^2*x^3*G[1, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (CA^2*nf*Pi^2*x^3*G[1, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (119*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) + 
  (67*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (11*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (33*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (9*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (5*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (67*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) + 
  (5*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) + 
  (5*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) - 
  (51*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (19*CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/2)*CA^3*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA^2*nf*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (5*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA*nf^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/8)*CA^3*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*nf*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (37*CA^3*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (13*CA^2*nf*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/4)*CA^3*Pi*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA^2*nf*Pi*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (3*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^3*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (53*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (21*CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/4)*CA^3*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA^2*nf*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (7*CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (37*CA^3*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (13*CA^2*nf*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (I/8)*CA^3*Pi*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*nf*Pi*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CA^3*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (149*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (63*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/512 - 
  (145*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) + 
  (61*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) + 
  (149*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) - 
  (63*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA^2*nf*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA^2*nf*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (5*CA^3*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA^2*nf*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (CA^2*nf*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (I/8)*CA^3*Pi*x^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*nf*Pi*x^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (67*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((55*I)/64)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA^2*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*x*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^3*x^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*x^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((11*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (59*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (27*CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/2)*CA^3*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*nf*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (13*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (7*CA^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA*nf^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/8)*CA^3*Pi*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA^2*nf*Pi*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (37*CA^3*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (13*CA^2*nf*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (I/4)*CA^3*Pi*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*nf*Pi*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CA^3*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (67*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((55*I)/64)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (61*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (29*CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/4)*CA^3*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/16)*CA^3*Pi*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA^2*nf*Pi*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (37*CA^3*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (13*CA^2*nf*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (I/8)*CA^3*Pi*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*nf*Pi*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA^3*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (149*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (63*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + ((33*I)/16)*CA^3*Pi*
   G[1, 1, 0, x]*Log[Q2/\[Mu]2] - ((3*I)/8)*CA^2*nf*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] - (81*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (CA^3*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/4)*CA^3*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/16)*CA^3*Pi*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA^2*nf*Pi*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^3*Pi*x^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*nf*Pi*x^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (165*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((15*I)/32)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + (321*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*nf*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*nf*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^3*x^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*nf*x^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^3*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*nf*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*nf*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^3*x^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*nf*x^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^3*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*nf*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^3*x^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*x^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*nf*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*x^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*x^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^3*x^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  ((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^2*nf*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (15*CA^3*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (15*CA^2*nf*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^3*x^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA^2*nf*x^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*nf*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*x^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*x^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^3*x^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (55*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*x*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^3*x^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*nf*x^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*x^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*x^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (55*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA^3*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*nf*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*nf*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^3*x^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*nf*x^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (11*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*nf*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*x^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*nf*x^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^3*x^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*nf*x^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (99*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*nf*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^3*x^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (55*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*nf*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*x^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*x^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^3*x^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*x^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (253*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (23*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/8)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA^2*nf*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (15*CA^3*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (15*CA^2*nf*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^3*x^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA^2*nf*x^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (33*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  ((15*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*nf*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*x^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*x^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^3*x^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*x^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (15*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (231*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (21*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((15*I)/16)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*x*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*x^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*x^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^3*x^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*x^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (27*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (27*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (123*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (7271*CA^3*Log[Q2/\[Mu]2]^2)/6912 + (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/6912 + 
  (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/768 - (CA*nf^2*Log[Q2/\[Mu]2]^2)/48 + 
  ((1463*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2]^2 - ((841*I)/2304)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2 - (3925*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   55296 - (2353*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/27648 + 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/1152 + ((869*I)/6144)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((79*I)/3072)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2]^2 - 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/368640 + ((3*I)/128)*CA^3*Pi*x*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/32)*CA^3*Pi^3*x*Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA^2*nf*Pi^3*x*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA^3*Pi^3*x^2*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/128)*CA^2*nf*Pi^3*x^2*Log[Q2/\[Mu]2]^2 + 
  (I/64)*CA^3*Pi^3*x^3*Log[Q2/\[Mu]2]^2 - (I/64)*CA^2*nf*Pi^3*x^3*
   Log[Q2/\[Mu]2]^2 - (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/(288*\[Epsilon]^2) - 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (1517*CA^3*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(432*\[Epsilon]) - 
  (((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((43*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (1463*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 - ((67*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 + ((5*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (869*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  (79*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 - 
  ((9*I)/256)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (3*CA^3*x*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (3*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + ((3*I)/64)*CA^3*Pi*x*G[0, x]*
   Log[Q2/\[Mu]2]^2 - ((3*I)/64)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA^3*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/64)*CA^2*nf*Pi*x^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (51*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (1463*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 + ((119*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((43*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3245*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 - 
  (295*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  ((57*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^3*x*G[1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (123*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/32)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^3*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/128)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/64)*CA^3*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA^2*nf*Pi*x^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (67*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((99*I)/128)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (3*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^3*x^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*x^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (67*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((99*I)/128)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((9*I)/32)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA^3*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/64)*CA^2*nf*Pi*x^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2]^2 + ((81*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (357*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (9*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^3*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*x^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (3*CA^3*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*x^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (3*CA^3*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*x^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (3*CA^3*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*x^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (495*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (45*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((45*I)/64)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (27*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (243*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[Q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[Q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/432 + 
  ((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + ((43*I)/768)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^3 - (I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^3 + 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/18432 - 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 + ((27*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 + (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2]^3)/(288*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/48 + ((33*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((3*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (51*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/96 - ((297*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 + ((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (123*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - ((9*I)/32)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2]^3 + (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + ((9*I)/32)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + ((9*I)/32)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (45*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[Q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[Q2/\[Mu]2]^4)/384 - ((297*I)/2048)*CA^3*Pi*Log[Q2/\[Mu]2]^4 + 
  ((27*I)/1024)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^4 + 
  (135*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/4096 - (9*CA^3*Log[Q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) + (99*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 + ((27*I)/256)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^4 - (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 - ((81*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 + (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (81*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[Q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - 
  ((81*I)/5120)*CA^3*Pi*Log[Q2/\[Mu]2]^5 + (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^3*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 + (23633*CA^3*Zeta[3])/5184 - (8315*CA^2*nf*Zeta[3])/5184 - 
  (3*CA*CF*nf*Zeta[3])/32 + (5*CA*nf^2*Zeta[3])/36 + 
  ((9031*I)/6912)*CA^3*Pi*Zeta[3] - ((139*I)/1728)*CA^2*nf*Pi*Zeta[3] - 
  (I/16)*CA*CF*nf*Pi*Zeta[3] - ((77*I)/432)*CA*nf^2*Pi*Zeta[3] + 
  (3619*CA^3*Pi^2*Zeta[3])/1728 - (419*CA^2*nf*Pi^2*Zeta[3])/864 + 
  (5*CA*CF*nf*Pi^2*Zeta[3])/48 + ((179*I)/4608)*CA^3*Pi^3*Zeta[3] + 
  (113*C4AA*Zeta[3])/(108*dA*TA) - (275*C4AF*nf*Zeta[3])/(54*dA*TA) - 
  (((245*I)/144)*C4AA*Pi*Zeta[3])/(dA*TA) + (((29*I)/72)*C4AF*nf*Pi*Zeta[3])/
   (dA*TA) + (121*C4AA*Pi^2*Zeta[3])/(36*dA*TA) - 
  (11*C4AF*nf*Pi^2*Zeta[3])/(9*dA*TA) - (((5*I)/12)*C4AA*Pi^3*Zeta[3])/
   (dA*TA) - (34343*CA^3*Zeta[3])/(7776*(-1 + x^(-1))) + 
  (2317*CA^2*nf*Zeta[3])/(1296*(-1 + x^(-1))) + 
  (1111*CA*CF*nf*Zeta[3])/(2592*(-1 + x^(-1))) - 
  (371*CA*nf^2*Zeta[3])/(3888*(-1 + x^(-1))) + 
  (((16531*I)/3456)*CA^3*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((4505*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((71*I)/288)*CA*CF*nf*Pi*Zeta[3])/(-1 + x^(-1)) + 
  (173*CA^3*Pi^2*Zeta[3])/(3072*(-1 + x^(-1))) + 
  (371*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))) - 
  (5*CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))) - 
  (((17*I)/1536)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1)) - 
  (907*C4AA*Zeta[3])/(432*dA*TA*(-1 + x^(-1))) - 
  (1523*C4AF*nf*Zeta[3])/(216*dA*TA*(-1 + x^(-1))) - 
  (((2113*I)/144)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (((493*I)/72)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (329*C4AA*Pi^2*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) - 
  (43*C4AF*nf*Pi^2*Zeta[3])/(18*dA*TA*(-1 + x^(-1))) + 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (118445*CA^3*Zeta[3])/(31104*(-1 + x^(-1))*x) - 
  (13361*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))*x) - 
  (1871*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))*x) + 
  (145*CA*nf^2*Zeta[3])/(1944*(-1 + x^(-1))*x) - 
  (((17977*I)/3456)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (((6077*I)/3456)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (((7*I)/36)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))*x) - 
  (3047*CA^3*Pi^2*Zeta[3])/(9216*(-1 + x^(-1))*x) + 
  (197*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))*x) + 
  (5*CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (((17*I)/1536)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))*x) + 
  (127*C4AA*Zeta[3])/(27*dA*TA*(-1 + x^(-1))*x) - 
  (103*C4AF*nf*Zeta[3])/(54*dA*TA*(-1 + x^(-1))*x) + 
  (((823*I)/144)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (((67*I)/72)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (143*C4AA*Pi^2*Zeta[3])/(72*dA*TA*(-1 + x^(-1))*x) + 
  (13*C4AF*nf*Pi^2*Zeta[3])/(18*dA*TA*(-1 + x^(-1))*x) - 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  (12151*CA^3*x*Zeta[3])/3456 - (5707*CA^2*nf*x*Zeta[3])/3456 - 
  (5*CA*CF*nf*x*Zeta[3])/192 + (CA*nf^2*x*Zeta[3])/8 - 
  ((89*I)/288)*CA^3*Pi*x*Zeta[3] - ((5*I)/576)*CA^2*nf*Pi*x*Zeta[3] + 
  ((17*I)/192)*CA*CF*nf*Pi*x*Zeta[3] - ((5*I)/96)*CA*nf^2*Pi*x*Zeta[3] + 
  (5*CA^3*Pi^2*x*Zeta[3])/12 - (11*CA^2*nf*Pi^2*x*Zeta[3])/96 - 
  (CA*CF*nf*Pi^2*x*Zeta[3])/64 - (511*C4AA*x*Zeta[3])/(144*dA*TA) + 
  (835*C4AF*nf*x*Zeta[3])/(72*dA*TA) + (((89*I)/12)*C4AA*Pi*x*Zeta[3])/
   (dA*TA) - (((79*I)/12)*C4AF*nf*Pi*x*Zeta[3])/(dA*TA) - 
  (7*C4AA*Pi^2*x*Zeta[3])/(2*dA*TA) + (15*C4AF*nf*Pi^2*x*Zeta[3])/(8*dA*TA) + 
  (1657*CA^3*x*Zeta[3])/(1152*(-1 + x^(-1))) - 
  (557*CA^2*nf*x*Zeta[3])/(384*(-1 + x^(-1))) + 
  (5*CA*CF*nf*x*Zeta[3])/(192*(-1 + x^(-1))) + 
  (5*CA*nf^2*x*Zeta[3])/(72*(-1 + x^(-1))) + 
  (((865*I)/1152)*CA^3*Pi*x*Zeta[3])/(-1 + x^(-1)) - 
  (((913*I)/1152)*CA^2*nf*Pi*x*Zeta[3])/(-1 + x^(-1)) + 
  ((I/24)*CA*CF*nf*Pi*x*Zeta[3])/(-1 + x^(-1)) + 
  (319*CA^3*Pi^2*x*Zeta[3])/(576*(-1 + x^(-1))) - 
  (107*CA^2*nf*Pi^2*x*Zeta[3])/(288*(-1 + x^(-1))) - 
  (93*C4AA*x*Zeta[3])/(16*dA*TA*(-1 + x^(-1))) + 
  (123*C4AF*nf*x*Zeta[3])/(8*dA*TA*(-1 + x^(-1))) + 
  (((533*I)/48)*C4AA*Pi*x*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (((245*I)/24)*C4AF*nf*Pi*x*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (91*C4AA*Pi^2*x*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) + 
  (29*C4AF*nf*Pi^2*x*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (1697*CA^3*x^2*Zeta[3])/1728 + (2315*CA^2*nf*x^2*Zeta[3])/1728 - 
  (5*CA*CF*nf*x^2*Zeta[3])/96 - (5*CA*nf^2*x^2*Zeta[3])/36 + 
  ((5*I)/288)*CA^3*Pi*x^2*Zeta[3] + ((19*I)/288)*CA^2*nf*Pi*x^2*Zeta[3] - 
  ((5*I)/192)*CA*CF*nf*Pi*x^2*Zeta[3] + ((5*I)/96)*CA*nf^2*Pi*x^2*Zeta[3] - 
  (79*CA^3*Pi^2*x^2*Zeta[3])/384 + (11*CA^2*nf*Pi^2*x^2*Zeta[3])/64 + 
  (CA*CF*nf*Pi^2*x^2*Zeta[3])/64 + (53*C4AA*x^2*Zeta[3])/(18*dA*TA) - 
  (133*C4AF*nf*x^2*Zeta[3])/(18*dA*TA) - (((8*I)/3)*C4AA*Pi*x^2*Zeta[3])/
   (dA*TA) + (((73*I)/12)*C4AF*nf*Pi*x^2*Zeta[3])/(dA*TA) + 
  (17*C4AA*Pi^2*x^2*Zeta[3])/(16*dA*TA) - (19*C4AF*nf*Pi^2*x^2*Zeta[3])/
   (8*dA*TA) - (121*CA^3*x^2*Zeta[3])/(192*(-1 + x^(-1))) + 
  (413*CA^2*nf*x^2*Zeta[3])/(576*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*Zeta[3])/(16*(-1 + x^(-1))) - (5*CA*nf^2*x^2*Zeta[3])/
   (144*(-1 + x^(-1))) - (((1507*I)/3456)*CA^3*Pi*x^2*Zeta[3])/
   (-1 + x^(-1)) + (((1561*I)/3456)*CA^2*nf*Pi*x^2*Zeta[3])/(-1 + x^(-1)) + 
  ((I/96)*CA*CF*nf*Pi*x^2*Zeta[3])/(-1 + x^(-1)) - 
  (745*CA^3*Pi^2*x^2*Zeta[3])/(1728*(-1 + x^(-1))) + 
  (727*CA^2*nf*Pi^2*x^2*Zeta[3])/(1728*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x^2*Zeta[3])/(48*(-1 + x^(-1))) + 
  (43*C4AA*x^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))) - 
  (43*C4AF*nf*x^2*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (((95*I)/48)*C4AA*Pi*x^2*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (((95*I)/24)*C4AF*nf*Pi*x^2*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (175*C4AA*Pi^2*x^2*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) - 
  (101*C4AF*nf*Pi^2*x^2*Zeta[3])/(18*dA*TA*(-1 + x^(-1))) + 
  (3367*CA^3*x^3*Zeta[3])/5184 - (4549*CA^2*nf*x^3*Zeta[3])/5184 + 
  (CA*CF*nf*x^3*Zeta[3])/24 + (23*CA*nf^2*x^3*Zeta[3])/216 - 
  ((5*I)/72)*CA^3*Pi*x^3*Zeta[3] + ((5*I)/96)*CA^2*nf*Pi*x^3*Zeta[3] - 
  ((5*I)/144)*CA*nf^2*Pi*x^3*Zeta[3] + (101*CA^3*Pi^2*x^3*Zeta[3])/864 - 
  (101*CA^2*nf*Pi^2*x^3*Zeta[3])/864 - (109*C4AA*x^3*Zeta[3])/(216*dA*TA) + 
  (109*C4AF*nf*x^3*Zeta[3])/(108*dA*TA) + (((23*I)/72)*C4AA*Pi*x^3*Zeta[3])/
   (dA*TA) - (((23*I)/36)*C4AF*nf*Pi*x^3*Zeta[3])/(dA*TA) - 
  (61*C4AA*Pi^2*x^3*Zeta[3])/(72*dA*TA) + (61*C4AF*nf*Pi^2*x^3*Zeta[3])/
   (36*dA*TA) + (((161*I)/1728)*CA^3*Pi*x^3*Zeta[3])/(-1 + x^(-1)) - 
  (((179*I)/1728)*CA^2*nf*Pi*x^3*Zeta[3])/(-1 + x^(-1)) + 
  (131*CA^3*Pi^2*x^3*Zeta[3])/(864*(-1 + x^(-1))) - 
  (149*CA^2*nf*Pi^2*x^3*Zeta[3])/(864*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x^3*Zeta[3])/(48*(-1 + x^(-1))) - 
  ((I/6)*C4AA*Pi*x^3*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  ((I/3)*C4AF*nf*Pi*x^3*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (11*C4AA*Pi^2*x^3*Zeta[3])/(9*dA*TA*(-1 + x^(-1))) + 
  (22*C4AF*nf*Pi^2*x^3*Zeta[3])/(9*dA*TA*(-1 + x^(-1))) + 
  (5*CA^3*Zeta[3])/(192*\[Epsilon]^3) - (3091*CA^3*Zeta[3])/
   (6912*\[Epsilon]^2) + (329*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(72*\[Epsilon]^2) - ((I/16)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 - (CA^3*x*Zeta[3])/(8*\[Epsilon]^2) + 
  (CA^2*nf*x*Zeta[3])/(32*\[Epsilon]^2) + (CA^3*x^2*Zeta[3])/
   (32*\[Epsilon]^2) - (CA^2*nf*x^2*Zeta[3])/(32*\[Epsilon]^2) - 
  (CA^3*x^3*Zeta[3])/(48*\[Epsilon]^2) + (CA^2*nf*x^3*Zeta[3])/
   (48*\[Epsilon]^2) + (283*CA^3*Zeta[3])/(384*\[Epsilon]) - 
  (73*CA^2*nf*Zeta[3])/(192*\[Epsilon]) + (83*CA*nf^2*Zeta[3])/
   (1296*\[Epsilon]) + (((2629*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] - 
  (((287*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] + 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - (73*CA^3*Pi^2*Zeta[3])/
   (768*\[Epsilon]) - (C4AA*Pi^2*Zeta[3])/(12*dA*TA*\[Epsilon]) - 
  (1175*CA^3*Zeta[3])/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (2137*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))*\[Epsilon]) + 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + x^(-1))*\[Epsilon]) - 
  (11*CA^3*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))*\[Epsilon]) + 
  (1175*CA^3*Zeta[3])/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (2137*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))*x*\[Epsilon]) - 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA^3*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA^3*x*Zeta[3])/(16*\[Epsilon]) - (17*CA^2*nf*x*Zeta[3])/
   (48*\[Epsilon]) + (CA*nf^2*x*Zeta[3])/(24*\[Epsilon]) + 
  ((I/4)*CA^3*Pi*x*Zeta[3])/\[Epsilon] - ((I/16)*CA^2*nf*Pi*x*Zeta[3])/
   \[Epsilon] - (CA^3*x*Zeta[3])/(48*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*x*Zeta[3])/(48*(-1 + x^(-1))*\[Epsilon]) - 
  (5*CA^3*x^2*Zeta[3])/(24*\[Epsilon]) + (7*CA^2*nf*x^2*Zeta[3])/
   (32*\[Epsilon]) - (CA*nf^2*x^2*Zeta[3])/(24*\[Epsilon]) - 
  ((I/16)*CA^3*Pi*x^2*Zeta[3])/\[Epsilon] + ((I/16)*CA^2*nf*Pi*x^2*Zeta[3])/
   \[Epsilon] + (CA^3*x^2*Zeta[3])/(96*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*x^2*Zeta[3])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (37*CA^3*x^3*Zeta[3])/(288*\[Epsilon]) - (13*CA^2*nf*x^3*Zeta[3])/
   (96*\[Epsilon]) + (CA*nf^2*x^3*Zeta[3])/(36*\[Epsilon]) + 
  ((I/24)*CA^3*Pi*x^3*Zeta[3])/\[Epsilon] - ((I/24)*CA^2*nf*Pi*x^3*Zeta[3])/
   \[Epsilon] - (9031*CA^3*G[0, x]*Zeta[3])/6912 + 
  (139*CA^2*nf*G[0, x]*Zeta[3])/1728 + (CA*CF*nf*G[0, x]*Zeta[3])/16 + 
  (49*CA*nf^2*G[0, x]*Zeta[3])/216 + ((4763*I)/2304)*CA^3*Pi*G[0, x]*
   Zeta[3] - ((625*I)/1152)*CA^2*nf*Pi*G[0, x]*Zeta[3] + 
  (I/6)*CA*CF*nf*Pi*G[0, x]*Zeta[3] - (75*CA^3*Pi^2*G[0, x]*Zeta[3])/512 + 
  (245*C4AA*G[0, x]*Zeta[3])/(144*dA*TA) - (29*C4AF*nf*G[0, x]*Zeta[3])/
   (72*dA*TA) + (((121*I)/24)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA) - 
  (((11*I)/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA) + 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA) - (75829*CA^3*G[0, x]*Zeta[3])/
   (6912*(-1 + x^(-1))) + (3643*CA^2*nf*G[0, x]*Zeta[3])/
   (864*(-1 + x^(-1))) + (7*CA*CF*nf*G[0, x]*Zeta[3])/(18*(-1 + x^(-1))) - 
  (7*CA*nf^2*G[0, x]*Zeta[3])/(54*(-1 + x^(-1))) - 
  (((2605*I)/2304)*CA^3*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((71*I)/1152)*CA^2*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  ((I/6)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (121*CA^3*Pi^2*G[0, x]*Zeta[3])/(4608*(-1 + x^(-1))) + 
  (1379*C4AA*G[0, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))) - 
  (515*C4AF*nf*G[0, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) + 
  (((313*I)/24)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (((35*I)/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (3*C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))) + 
  (60565*CA^3*G[0, x]*Zeta[3])/(6912*(-1 + x^(-1))*x) - 
  (1475*CA^2*nf*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))*x) - 
  (47*CA*CF*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (7*CA*nf^2*G[0, x]*Zeta[3])/(54*(-1 + x^(-1))*x) + 
  (((1837*I)/2304)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((25*I)/1152)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  ((I/6)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (121*CA^3*Pi^2*G[0, x]*Zeta[3])/(4608*(-1 + x^(-1))*x) - 
  (245*C4AA*G[0, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))*x) + 
  (29*C4AF*nf*G[0, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (((121*I)/24)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  (((11*I)/6)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  (3*C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (89*CA^3*x*G[0, x]*Zeta[3])/288 + (5*CA^2*nf*x*G[0, x]*Zeta[3])/576 - 
  (17*CA*CF*nf*x*G[0, x]*Zeta[3])/192 - (7*CA*nf^2*x*G[0, x]*Zeta[3])/96 + 
  ((23*I)/48)*CA^3*Pi*x*G[0, x]*Zeta[3] - ((13*I)/96)*CA^2*nf*Pi*x*G[0, x]*
   Zeta[3] + (I/32)*CA*CF*nf*Pi*x*G[0, x]*Zeta[3] - 
  (89*C4AA*x*G[0, x]*Zeta[3])/(12*dA*TA) + (79*C4AF*nf*x*G[0, x]*Zeta[3])/
   (12*dA*TA) - (((17*I)/2)*C4AA*Pi*x*G[0, x]*Zeta[3])/(dA*TA) + 
  (((7*I)/2)*C4AF*nf*Pi*x*G[0, x]*Zeta[3])/(dA*TA) + 
  (979*CA^3*x*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (493*CA^2*nf*x*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (CA*CF*nf*x*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (((5*I)/12)*CA^3*Pi*x*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/6)*CA^2*nf*Pi*x*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (151*C4AA*x*G[0, x]*Zeta[3])/(16*dA*TA*(-1 + x^(-1))) + 
  (91*C4AF*nf*x*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))) - 
  ((10*I)*C4AA*Pi*x*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  ((8*I)*C4AF*nf*Pi*x*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (5*CA^3*x^2*G[0, x]*Zeta[3])/288 - (19*CA^2*nf*x^2*G[0, x]*Zeta[3])/288 + 
  (5*CA*CF*nf*x^2*G[0, x]*Zeta[3])/192 + (7*CA*nf^2*x^2*G[0, x]*Zeta[3])/96 - 
  ((7*I)/96)*CA^3*Pi*x^2*G[0, x]*Zeta[3] + ((7*I)/96)*CA^2*nf*Pi*x^2*G[0, x]*
   Zeta[3] - (I/32)*CA*CF*nf*Pi*x^2*G[0, x]*Zeta[3] + 
  (8*C4AA*x^2*G[0, x]*Zeta[3])/(3*dA*TA) - (73*C4AF*nf*x^2*G[0, x]*Zeta[3])/
   (12*dA*TA) + (I*C4AA*Pi*x^2*G[0, x]*Zeta[3])/(dA*TA) - 
  ((I/2)*C4AF*nf*Pi*x^2*G[0, x]*Zeta[3])/(dA*TA) - 
  (2413*CA^3*x^2*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))) + 
  (3079*CA^2*nf*x^2*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (((5*I)/36)*CA^3*Pi*x^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((5*I)/36)*CA^2*nf*Pi*x^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (221*C4AA*x^2*G[0, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))) - 
  (329*C4AF*nf*x^2*G[0, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) + 
  (((10*I)/3)*C4AA*Pi*x^2*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) - 
  (((20*I)/3)*C4AF*nf*Pi*x^2*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (5*CA^3*x^3*G[0, x]*Zeta[3])/72 - (5*CA^2*nf*x^3*G[0, x]*Zeta[3])/96 - 
  (7*CA*nf^2*x^3*G[0, x]*Zeta[3])/144 + (I/72)*CA^3*Pi*x^3*G[0, x]*Zeta[3] - 
  ((5*I)/144)*CA^2*nf*Pi*x^3*G[0, x]*Zeta[3] + (I/48)*CA*CF*nf*Pi*x^3*G[0, x]*
   Zeta[3] - (23*C4AA*x^3*G[0, x]*Zeta[3])/(72*dA*TA) + 
  (23*C4AF*nf*x^3*G[0, x]*Zeta[3])/(36*dA*TA) + 
  ((I/6)*C4AA*Pi*x^3*G[0, x]*Zeta[3])/(dA*TA) - 
  ((I/3)*C4AF*nf*Pi*x^3*G[0, x]*Zeta[3])/(dA*TA) + 
  (599*CA^3*x^3*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))) - 
  (689*CA^2*nf*x^3*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))) + 
  ((I/18)*CA^3*Pi*x^3*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/18)*CA^2*nf*Pi*x^3*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (C4AA*x^3*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^3*G[0, x]*Zeta[3])/(18*dA*TA*(-1 + x^(-1))) - 
  (((4*I)/3)*C4AA*Pi*x^3*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (((8*I)/3)*C4AF*nf*Pi*x^3*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, x]*Zeta[3])/(8*\[Epsilon]^2) - (3685*CA^3*G[0, x]*Zeta[3])/
   (2304*\[Epsilon]) + (383*CA^2*nf*G[0, x]*Zeta[3])/(1152*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(24*\[Epsilon]) - 
  (((7*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] + 
  (1573*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (191*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*\[Epsilon]) - 
  (1573*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (191*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*x*G[0, x]*Zeta[3])/(8*\[Epsilon]) + (CA^2*nf*x*G[0, x]*Zeta[3])/
   (32*\[Epsilon]) + (CA^3*x^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (CA^3*x^3*G[0, x]*Zeta[3])/(48*\[Epsilon]) + (CA^2*nf*x^3*G[0, x]*Zeta[3])/
   (48*\[Epsilon]) + (1163*CA^3*G[1, x]*Zeta[3])/576 - 
  (113*CA^2*nf*G[1, x]*Zeta[3])/192 - (CA*CF*nf*G[1, x]*Zeta[3])/16 - 
  (77*CA*nf^2*G[1, x]*Zeta[3])/432 - ((2167*I)/2304)*CA^3*Pi*G[1, x]*
   Zeta[3] + ((317*I)/1152)*CA^2*nf*Pi*G[1, x]*Zeta[3] - 
  ((5*I)/48)*CA*CF*nf*Pi*G[1, x]*Zeta[3] + (91*CA^3*Pi^2*G[1, x]*Zeta[3])/
   1152 - (23*C4AA*G[1, x]*Zeta[3])/(6*dA*TA) + 
  (11*C4AF*nf*G[1, x]*Zeta[3])/(12*dA*TA) + 
  (((11*I)/12)*C4AA*Pi*G[1, x]*Zeta[3])/(dA*TA) - 
  ((I/3)*C4AF*nf*Pi*G[1, x]*Zeta[3])/(dA*TA) - (C4AA*Pi^2*G[1, x]*Zeta[3])/
   (12*dA*TA) + (46777*CA^3*G[1, x]*Zeta[3])/(6912*(-1 + x^(-1))) - 
  (493*CA^2*nf*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (25*CA*CF*nf*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (79*CA^3*Pi^2*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (1847*C4AA*G[1, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))) + 
  (443*C4AF*nf*G[1, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))) + 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (40429*CA^3*G[1, x]*Zeta[3])/(6912*(-1 + x^(-1))*x) + 
  (1313*CA^2*nf*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))*x) - 
  (79*CA^3*Pi^2*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (905*C4AA*G[1, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))*x) - 
  (149*C4AF*nf*G[1, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x) - 
  (217*CA^3*x*G[1, x]*Zeta[3])/576 + (25*CA^2*nf*x*G[1, x]*Zeta[3])/576 + 
  (17*CA*CF*nf*x*G[1, x]*Zeta[3])/192 + (CA*nf^2*x*G[1, x]*Zeta[3])/32 - 
  ((17*I)/48)*CA^3*Pi*x*G[1, x]*Zeta[3] + ((5*I)/48)*CA^2*nf*Pi*x*G[1, x]*
   Zeta[3] - (I/32)*CA*CF*nf*Pi*x*G[1, x]*Zeta[3] + 
  (115*C4AA*x*G[1, x]*Zeta[3])/(24*dA*TA) - (43*C4AF*nf*x*G[1, x]*Zeta[3])/
   (12*dA*TA) + (((5*I)/2)*C4AA*Pi*x*G[1, x]*Zeta[3])/(dA*TA) - 
  ((I/2)*C4AF*nf*Pi*x*G[1, x]*Zeta[3])/(dA*TA) - 
  (1105*CA^3*x*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))) + 
  (409*CA^2*nf*x*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (307*C4AA*x*G[1, x]*Zeta[3])/(48*dA*TA*(-1 + x^(-1))) - 
  (127*C4AF*nf*x*G[1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) + 
  (17*CA^3*x^2*G[1, x]*Zeta[3])/288 + (7*CA^2*nf*x^2*G[1, x]*Zeta[3])/288 - 
  (5*CA*CF*nf*x^2*G[1, x]*Zeta[3])/192 - (CA*nf^2*x^2*G[1, x]*Zeta[3])/32 + 
  (I/24)*CA^3*Pi*x^2*G[1, x]*Zeta[3] - (I/24)*CA^2*nf*Pi*x^2*G[1, x]*
   Zeta[3] + (I/32)*CA*CF*nf*Pi*x^2*G[1, x]*Zeta[3] - 
  (5*C4AA*x^2*G[1, x]*Zeta[3])/(3*dA*TA) + (49*C4AF*nf*x^2*G[1, x]*Zeta[3])/
   (12*dA*TA) + ((I/2)*C4AA*Pi*x^2*G[1, x]*Zeta[3])/(dA*TA) - 
  (((5*I)/2)*C4AF*nf*Pi*x^2*G[1, x]*Zeta[3])/(dA*TA) + 
  (83*CA^3*x^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (307*CA^2*nf*x^2*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (11*C4AA*x^2*G[1, x]*Zeta[3])/(48*dA*TA*(-1 + x^(-1))) + 
  (25*C4AF*nf*x^2*G[1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) - 
  (5*CA^3*x^3*G[1, x]*Zeta[3])/72 + (5*CA^2*nf*x^3*G[1, x]*Zeta[3])/96 + 
  (CA*nf^2*x^3*G[1, x]*Zeta[3])/48 + (I/144)*CA^3*Pi*x^3*G[1, x]*Zeta[3] + 
  (I/72)*CA^2*nf*Pi*x^3*G[1, x]*Zeta[3] - (I/48)*CA*CF*nf*Pi*x^3*G[1, x]*
   Zeta[3] + (17*C4AA*x^3*G[1, x]*Zeta[3])/(24*dA*TA) - 
  (17*C4AF*nf*x^3*G[1, x]*Zeta[3])/(12*dA*TA) - 
  (((7*I)/6)*C4AA*Pi*x^3*G[1, x]*Zeta[3])/(dA*TA) + 
  (((7*I)/3)*C4AF*nf*Pi*x^3*G[1, x]*Zeta[3])/(dA*TA) - 
  (101*CA^3*x^3*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))) + 
  (115*CA^2*nf*x^3*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))) - 
  (C4AA*x^3*G[1, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*x^3*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[1, x]*Zeta[3])/(16*\[Epsilon]^2) + (2629*CA^3*G[1, x]*Zeta[3])/
   (2304*\[Epsilon]) - (287*CA^2*nf*G[1, x]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(24*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (CA^3*x*G[1, x]*Zeta[3])/(8*\[Epsilon]) - (CA^2*nf*x*G[1, x]*Zeta[3])/
   (32*\[Epsilon]) - (CA^3*x^2*G[1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (CA^3*x^3*G[1, x]*Zeta[3])/(48*\[Epsilon]) - (CA^2*nf*x^3*G[1, x]*Zeta[3])/
   (48*\[Epsilon]) - (3179*CA^3*G[0, 0, x]*Zeta[3])/2304 + 
  (481*CA^2*nf*G[0, 0, x]*Zeta[3])/1152 - (CA*CF*nf*G[0, 0, x]*Zeta[3])/6 - 
  ((7*I)/16)*CA^3*Pi*G[0, 0, x]*Zeta[3] - (121*C4AA*G[0, 0, x]*Zeta[3])/
   (24*dA*TA) + (11*C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA) + 
  (9661*CA^3*G[0, 0, x]*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (485*CA^2*nf*G[0, 0, x]*Zeta[3])/(1152*(-1 + x^(-1))) - 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(6*(-1 + x^(-1))) - 
  (319*C4AA*G[0, 0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) + 
  (29*C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (10021*CA^3*G[0, 0, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (719*CA^2*nf*G[0, 0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(6*(-1 + x^(-1))*x) + 
  (121*C4AA*G[0, 0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))*x) - 
  (11*C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x) + 
  (15*CA^3*x*G[0, 0, x]*Zeta[3])/32 - (13*CA^2*nf*x*G[0, 0, x]*Zeta[3])/64 - 
  (CA*CF*nf*x*G[0, 0, x]*Zeta[3])/32 + (33*C4AA*x*G[0, 0, x]*Zeta[3])/
   (4*dA*TA) - (3*C4AF*nf*x*G[0, 0, x]*Zeta[3])/(dA*TA) + 
  (53*CA^3*x*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (25*CA^2*nf*x*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (69*C4AA*x*G[0, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))) - 
  (3*C4AF*nf*x*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))) - 
  (9*CA^3*x^2*G[0, 0, x]*Zeta[3])/16 + (31*CA^2*nf*x^2*G[0, 0, x]*Zeta[3])/
   64 + (CA*CF*nf*x^2*G[0, 0, x]*Zeta[3])/32 - 
  (3*C4AA*x^2*G[0, 0, x]*Zeta[3])/(8*dA*TA) - 
  (3*C4AF*nf*x^2*G[0, 0, x]*Zeta[3])/(2*dA*TA) - 
  (65*CA^3*x^2*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (63*CA^2*nf*x^2*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (CA*CF*nf*x^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (5*C4AA*x^2*G[0, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*x^2*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))) + 
  (31*CA^3*x^3*G[0, 0, x]*Zeta[3])/96 - (11*CA^2*nf*x^3*G[0, 0, x]*Zeta[3])/
   32 + (CA*CF*nf*x^3*G[0, 0, x]*Zeta[3])/48 - (C4AA*x^3*G[0, 0, x]*Zeta[3])/
   (dA*TA) + (2*C4AF*nf*x^3*G[0, 0, x]*Zeta[3])/(dA*TA) + 
  (11*CA^3*x^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (13*CA^2*nf*x^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (CA*CF*nf*x^3*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (C4AA*x^3*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (2*C4AF*nf*x^3*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (7*CA^3*G[0, 0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (4763*CA^3*G[0, 1, x]*Zeta[3])/2304 - (625*CA^2*nf*G[0, 1, x]*Zeta[3])/
   1152 + (CA*CF*nf*G[0, 1, x]*Zeta[3])/6 + ((37*I)/96)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] + (121*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA) - 
  (11*C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA) - (I*C4AA*Pi*G[0, 1, x]*Zeta[3])/
   (dA*TA) - (2605*CA^3*G[0, 1, x]*Zeta[3])/(2304*(-1 + x^(-1))) + 
  (71*CA^2*nf*G[0, 1, x]*Zeta[3])/(1152*(-1 + x^(-1))) + 
  (CA*CF*nf*G[0, 1, x]*Zeta[3])/(6*(-1 + x^(-1))) + 
  (313*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) - 
  (35*C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) + 
  (1837*CA^3*G[0, 1, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (25*CA^2*nf*G[0, 1, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) - 
  (CA*CF*nf*G[0, 1, x]*Zeta[3])/(6*(-1 + x^(-1))*x) - 
  (121*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))*x) + 
  (11*C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))*x) + 
  (49*CA^3*x*G[0, 1, x]*Zeta[3])/96 - (CA^2*nf*x*G[0, 1, x]*Zeta[3])/96 - 
  (CA*CF*nf*x*G[0, 1, x]*Zeta[3])/32 - (19*C4AA*x*G[0, 1, x]*Zeta[3])/
   (4*dA*TA) + (11*C4AF*nf*x*G[0, 1, x]*Zeta[3])/(4*dA*TA) + 
  (5*CA^3*x*G[0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[0, 1, x]*Zeta[3])/(6*(-1 + x^(-1))) - 
  (10*C4AA*x*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (8*C4AF*nf*x*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (43*CA^3*x^2*G[0, 1, x]*Zeta[3])/192 - (7*CA^2*nf*x^2*G[0, 1, x]*Zeta[3])/
   48 + (CA*CF*nf*x^2*G[0, 1, x]*Zeta[3])/32 + 
  (7*C4AA*x^2*G[0, 1, x]*Zeta[3])/(4*dA*TA) - 
  (17*C4AF*nf*x^2*G[0, 1, x]*Zeta[3])/(4*dA*TA) - 
  (5*CA^3*x^2*G[0, 1, x]*Zeta[3])/(36*(-1 + x^(-1))) + 
  (5*CA^2*nf*x^2*G[0, 1, x]*Zeta[3])/(36*(-1 + x^(-1))) + 
  (10*C4AA*x^2*G[0, 1, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - 
  (20*C4AF*nf*x^2*G[0, 1, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - 
  (CA^3*x^3*G[0, 1, x]*Zeta[3])/36 + (13*CA^2*nf*x^3*G[0, 1, x]*Zeta[3])/
   144 - (CA*CF*nf*x^3*G[0, 1, x]*Zeta[3])/16 - 
  (19*C4AA*x^3*G[0, 1, x]*Zeta[3])/(12*dA*TA) + 
  (19*C4AF*nf*x^3*G[0, 1, x]*Zeta[3])/(6*dA*TA) + 
  (CA^3*x^3*G[0, 1, x]*Zeta[3])/(18*(-1 + x^(-1))) - 
  (CA^2*nf*x^3*G[0, 1, x]*Zeta[3])/(18*(-1 + x^(-1))) - 
  (4*C4AA*x^3*G[0, 1, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) + 
  (8*C4AF*nf*x^3*G[0, 1, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - 
  (7*CA^3*G[0, 1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (2563*CA^3*G[1, 0, x]*Zeta[3])/2304 - (401*CA^2*nf*G[1, 0, x]*Zeta[3])/
   1152 + (7*CA*CF*nf*G[1, 0, x]*Zeta[3])/48 + ((13*I)/96)*CA^3*Pi*G[1, 0, x]*
   Zeta[3] + (11*C4AA*G[1, 0, x]*Zeta[3])/(24*dA*TA) - 
  (C4AF*nf*G[1, 0, x]*Zeta[3])/(6*dA*TA) + ((I/2)*C4AA*Pi*G[1, 0, x]*Zeta[3])/
   (dA*TA) - (245*CA^3*G[1, 0, x]*Zeta[3])/(256*(-1 + x^(-1))) - 
  (27*CA^2*nf*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (3*CA*CF*nf*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (C4AA*G[1, 0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (1111*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))*x) - 
  (29*CA^2*nf*G[1, 0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (3*CA*CF*nf*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (11*CA^3*x*G[1, 0, x]*Zeta[3])/32 + (11*CA^2*nf*x*G[1, 0, x]*Zeta[3])/64 + 
  (CA*CF*nf*x*G[1, 0, x]*Zeta[3])/32 - (9*C4AA*x*G[1, 0, x]*Zeta[3])/
   (4*dA*TA) - (239*CA^3*x*G[1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (91*CA^2*nf*x*G[1, 0, x]*Zeta[3])/(96*(-1 + x^(-1))) + 
  (11*C4AA*x*G[1, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))) - 
  (13*C4AF*nf*x*G[1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))) + 
  (17*CA^3*x^2*G[1, 0, x]*Zeta[3])/32 - (29*CA^2*nf*x^2*G[1, 0, x]*Zeta[3])/
   64 - (CA*CF*nf*x^2*G[1, 0, x]*Zeta[3])/32 - 
  (9*C4AA*x^2*G[1, 0, x]*Zeta[3])/(8*dA*TA) + 
  (9*C4AF*nf*x^2*G[1, 0, x]*Zeta[3])/(2*dA*TA) + 
  (665*CA^3*x^2*G[1, 0, x]*Zeta[3])/(576*(-1 + x^(-1))) - 
  (647*CA^2*nf*x^2*G[1, 0, x]*Zeta[3])/(576*(-1 + x^(-1))) + 
  (CA*CF*nf*x^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (95*C4AA*x^2*G[1, 0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) + 
  (61*C4AF*nf*x^2*G[1, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (29*CA^3*x^3*G[1, 0, x]*Zeta[3])/96 + (31*CA^2*nf*x^3*G[1, 0, x]*Zeta[3])/
   96 - (CA*CF*nf*x^3*G[1, 0, x]*Zeta[3])/48 + 
  (2*C4AA*x^3*G[1, 0, x]*Zeta[3])/(dA*TA) - 
  (4*C4AF*nf*x^3*G[1, 0, x]*Zeta[3])/(dA*TA) - 
  (115*CA^3*x^3*G[1, 0, x]*Zeta[3])/(288*(-1 + x^(-1))) + 
  (133*CA^2*nf*x^3*G[1, 0, x]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (CA*CF*nf*x^3*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (7*C4AA*x^3*G[1, 0, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - 
  (14*C4AF*nf*x^3*G[1, 0, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - 
  (7*CA^3*G[1, 0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (1221*CA^3*G[1, 1, x]*Zeta[3])/256 + (135*CA^2*nf*G[1, 1, x]*Zeta[3])/128 - 
  (3*CA*CF*nf*G[1, 1, x]*Zeta[3])/16 - ((11*I)/24)*CA^3*Pi*G[1, 1, x]*
   Zeta[3] + ((I/2)*C4AA*Pi*G[1, 1, x]*Zeta[3])/(dA*TA) - 
  (61*CA^3*x*G[1, 1, x]*Zeta[3])/96 + (CA^2*nf*x*G[1, 1, x]*Zeta[3])/24 + 
  (CA*CF*nf*x*G[1, 1, x]*Zeta[3])/32 - (5*C4AA*x*G[1, 1, x]*Zeta[3])/
   (4*dA*TA) + (C4AF*nf*x*G[1, 1, x]*Zeta[3])/(4*dA*TA) - 
  (37*CA^3*x^2*G[1, 1, x]*Zeta[3])/192 + (11*CA^2*nf*x^2*G[1, 1, x]*Zeta[3])/
   96 - (CA*CF*nf*x^2*G[1, 1, x]*Zeta[3])/32 - (C4AA*x^2*G[1, 1, x]*Zeta[3])/
   (4*dA*TA) + (5*C4AF*nf*x^2*G[1, 1, x]*Zeta[3])/(4*dA*TA) + 
  (CA^3*x^3*G[1, 1, x]*Zeta[3])/144 - (5*CA^2*nf*x^3*G[1, 1, x]*Zeta[3])/72 + 
  (CA*CF*nf*x^3*G[1, 1, x]*Zeta[3])/16 + (7*C4AA*x^3*G[1, 1, x]*Zeta[3])/
   (12*dA*TA) - (7*C4AF*nf*x^3*G[1, 1, x]*Zeta[3])/(6*dA*TA) + 
  (19*CA^3*G[1, 1, x]*Zeta[3])/(64*\[Epsilon]) + 
  (25*CA^3*G[0, 0, 0, x]*Zeta[3])/96 - (C4AA*G[0, 0, 0, x]*Zeta[3])/(dA*TA) - 
  (59*CA^3*G[0, 0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))) - 
  (C4AA*G[0, 0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))) + 
  (59*CA^3*G[0, 0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))*x) + 
  (C4AA*G[0, 0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (7*CA^3*G[0, 0, 1, x]*Zeta[3])/16 - (3*CA^3*G[0, 1, 0, x]*Zeta[3])/8 + 
  (3*C4AA*G[0, 1, 0, x]*Zeta[3])/(2*dA*TA) + (CA^3*G[0, 1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))) + (3*C4AA*G[0, 1, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))) - (CA^3*G[0, 1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))*x) - (3*C4AA*G[0, 1, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))*x) + (27*CA^3*G[0, 1, 1, x]*Zeta[3])/32 + 
  (3*C4AA*G[0, 1, 1, x]*Zeta[3])/(2*dA*TA) - (CA^3*G[1, 0, 0, x]*Zeta[3])/6 - 
  (C4AA*G[1, 0, 0, x]*Zeta[3])/(2*dA*TA) + (13*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (48*(-1 + x^(-1))) - (C4AA*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))) - (13*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (48*(-1 + x^(-1))*x) + (C4AA*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TA*(-1 + x^(-1))*x) + (73*CA^3*G[1, 0, 1, x]*Zeta[3])/96 + 
  (2*C4AA*G[1, 0, 1, x]*Zeta[3])/(dA*TA) + (5*CA^3*G[1, 1, 0, x]*Zeta[3])/6 - 
  (C4AA*G[1, 1, 0, x]*Zeta[3])/(2*dA*TA) - CA^3*G[1, 1, 1, x]*Zeta[3] - 
  (3*C4AA*G[1, 1, 1, x]*Zeta[3])/(2*dA*TA) - 
  (283*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/128 + (73*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   64 - (83*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/432 - 
  ((2629*I)/768)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((287*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  (I/8)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  (73*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/256 + 
  (C4AA*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TA) + 
  (1175*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))) - 
  (2137*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))) - 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (1175*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))*x) + 
  (2137*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))*x) + 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))*x) - 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))*x) - 
  (33*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (17*CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (CA*nf^2*x*Log[Q2/\[Mu]2]*Zeta[3])/8 - ((3*I)/4)*CA^3*Pi*x*Log[Q2/\[Mu]2]*
   Zeta[3] + ((3*I)/16)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2]*Zeta[3] + 
  (CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (5*CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (21*CA^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (CA*nf^2*x^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + ((3*I)/16)*CA^3*Pi*x^2*
   Log[Q2/\[Mu]2]*Zeta[3] - ((3*I)/16)*CA^2*nf*Pi*x^2*Log[Q2/\[Mu]2]*
   Zeta[3] - (CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (CA^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (37*CA^3*x^3*Log[Q2/\[Mu]2]*Zeta[3])/96 + 
  (13*CA^2*nf*x^3*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (CA*nf^2*x^3*Log[Q2/\[Mu]2]*Zeta[3])/12 - (I/8)*CA^3*Pi*x^3*Log[Q2/\[Mu]2]*
   Zeta[3] + (I/8)*CA^2*nf*Pi*x^3*Log[Q2/\[Mu]2]*Zeta[3] - 
  (5*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (3091*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (329*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(24*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (3*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) - 
  (3*CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (3*CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (3*CA^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (CA^3*x^3*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (CA^2*nf*x^3*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (3685*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 - 
  (383*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  ((21*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (1573*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))) + 
  (191*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (1573*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))*x) - 
  (191*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))*x) + 
  (3*CA^3*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (3*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^3*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA^2*nf*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (CA^3*x^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (CA^2*nf*x^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) - 
  (2629*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 + 
  (287*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 - 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  ((3*I)/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*CA^3*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (3*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA^3*x^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*nf*x^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (CA^3*x^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (CA^2*nf*x^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (21*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (21*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (21*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (57*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (3091*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (329*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/768 - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/16 - ((9*I)/32)*CA^3*Pi*
   Log[Q2/\[Mu]2]^2*Zeta[3] - (9*CA^3*x*Log[Q2/\[Mu]2]^2*Zeta[3])/16 + 
  (9*CA^2*nf*x*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (9*CA^3*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (9*CA^2*nf*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (3*CA^3*x^3*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (3*CA^2*nf*x^3*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (15*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/16 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (15*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/128 + (CA^3*Zeta[3]^2)/6 + 
  (11*C4AA*Zeta[3]^2)/(4*dA*TA) - (293*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))) + 
  (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))) + (293*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))*x) - (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))*x) - 
  (1793*CA^3*Zeta[5])/576 + (109*CA^2*nf*Zeta[5])/288 + 
  (3*CA*CF*nf*Zeta[5])/16 + ((7*I)/192)*CA^3*Pi*Zeta[5] + 
  (143*C4AA*Zeta[5])/(24*dA*TA) - (13*C4AF*nf*Zeta[5])/(6*dA*TA) - 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA) + (3531*CA^3*Zeta[5])/
   (1280*(-1 + x^(-1))) - (2729*CA^2*nf*Zeta[5])/(5760*(-1 + x^(-1))) - 
  (CA*CF*nf*Zeta[5])/(36*(-1 + x^(-1))) + (((1157*I)/960)*CA^3*Pi*Zeta[5])/
   (-1 + x^(-1)) - (121*C4AA*Zeta[5])/(24*dA*TA*(-1 + x^(-1))) + 
  (11*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))) - 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))) - 
  (3531*CA^3*Zeta[5])/(1280*(-1 + x^(-1))*x) + 
  (2729*CA^2*nf*Zeta[5])/(5760*(-1 + x^(-1))*x) + 
  (CA*CF*nf*Zeta[5])/(36*(-1 + x^(-1))*x) - (((1157*I)/960)*CA^3*Pi*Zeta[5])/
   ((-1 + x^(-1))*x) + (121*C4AA*Zeta[5])/(24*dA*TA*(-1 + x^(-1))*x) - 
  (11*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))*x) + 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))*x) - 
  (571*CA^3*x*Zeta[5])/192 + (425*CA^2*nf*x*Zeta[5])/384 - 
  (29*C4AA*x*Zeta[5])/(8*dA*TA) + (5*C4AF*nf*x*Zeta[5])/(4*dA*TA) + 
  (839*CA^3*x^2*Zeta[5])/384 - (713*CA^2*nf*x^2*Zeta[5])/384 + 
  (C4AA*x^2*Zeta[5])/(16*dA*TA) + (C4AF*nf*x^2*Zeta[5])/(dA*TA) - 
  (629*CA^3*x^3*Zeta[5])/576 + (719*CA^2*nf*x^3*Zeta[5])/576 - 
  (5*CA*CF*nf*x^3*Zeta[5])/32 + (7*C4AA*x^3*Zeta[5])/(12*dA*TA) - 
  (7*C4AF*nf*x^3*Zeta[5])/(6*dA*TA) + (13*CA^3*Zeta[5])/(64*\[Epsilon]) - 
  (C4AA*Zeta[5])/(4*dA*TA*\[Epsilon]) - (49*CA^3*Zeta[5])/
   (160*(-1 + x^(-1))*\[Epsilon]) + (49*CA^3*Zeta[5])/
   (160*(-1 + x^(-1))*x*\[Epsilon]) + (41*CA^3*G[0, x]*Zeta[5])/192 + 
  (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA) - (2039*CA^3*G[0, x]*Zeta[5])/
   (960*(-1 + x^(-1))) + (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA*(-1 + x^(-1))) + 
  (2039*CA^3*G[0, x]*Zeta[5])/(960*(-1 + x^(-1))*x) - 
  (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA*(-1 + x^(-1))*x) + 
  (7*CA^3*G[1, x]*Zeta[5])/192 - (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA) + 
  (1157*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))) - 
  (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))) - 
  (1157*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))*x) + 
  (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (39*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/64 + (3*C4AA*Log[Q2/\[Mu]2]*Zeta[5])/
   (4*dA*TA) + (147*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))) - 
  (147*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))*x), 
 (137*CA*nf^2*Pi^2)/4608 - ((1439*I)/6912)*CA^3*Pi^3 + 
  ((817*I)/6912)*CA^2*nf*Pi^3 + (I/128)*CA*CF*nf*Pi^3 + 
  (2647*CA^3*Pi^4)/103680 - (431*CA^2*nf*Pi^4)/51840 + 
  (13*CA*nf^2*Pi^4)/2160 - ((319*I)/23040)*CA^3*Pi^5 + 
  ((77*I)/34560)*CA^2*nf*Pi^5 + (I/3456)*CA*CF*nf*Pi^5 + 
  (9727*CA^3*Pi^6)/2488320 + (((11*I)/960)*C4AA*Pi^5)/(dA*TA) - 
  ((I/240)*C4AF*nf*Pi^5)/(dA*TA) + (863*C4AA*Pi^6)/(45360*dA*TA) + 
  (8206861*CA^3)/(3359232*(-1 + x^(-1))^3) - 
  (397699*CA^2*nf)/(1679616*(-1 + x^(-1))^3) - 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))^3) - 
  (10*CA*nf^2)/(6561*(-1 + x^(-1))^3) - (((485261*I)/186624)*CA^3*Pi)/
   (-1 + x^(-1))^3 + (((145789*I)/186624)*CA^2*nf*Pi)/(-1 + x^(-1))^3 + 
  (((1729*I)/6912)*CA*CF*nf*Pi)/(-1 + x^(-1))^3 - 
  (((7703*I)/186624)*CA*nf^2*Pi)/(-1 + x^(-1))^3 - 
  (1173577*CA^3*Pi^2)/(1119744*(-1 + x^(-1))^3) + 
  (105289*CA^2*nf*Pi^2)/(279936*(-1 + x^(-1))^3) + 
  (905*CA*CF*nf*Pi^2)/(13824*(-1 + x^(-1))^3) + 
  (59*CA*nf^2*Pi^2)/(20736*(-1 + x^(-1))^3) - (((17087*I)/124416)*CA^3*Pi^3)/
   (-1 + x^(-1))^3 - (((4315*I)/124416)*CA^2*nf*Pi^3)/(-1 + x^(-1))^3 + 
  (((49*I)/2304)*CA*CF*nf*Pi^3)/(-1 + x^(-1))^3 + 
  (((53*I)/2592)*CA*nf^2*Pi^3)/(-1 + x^(-1))^3 - 
  (192041*CA^3*Pi^4)/(1105920*(-1 + x^(-1))^3) + 
  (79295*CA^2*nf*Pi^4)/(995328*(-1 + x^(-1))^3) - 
  (151*CA*CF*nf*Pi^4)/(51840*(-1 + x^(-1))^3) + 
  (1363*CA*nf^2*Pi^4)/(622080*(-1 + x^(-1))^3) - 
  (((33671*I)/1105920)*CA^3*Pi^5)/(-1 + x^(-1))^3 + 
  (((3061*I)/552960)*CA^2*nf*Pi^5)/(-1 + x^(-1))^3 - 
  (503009*CA^3*Pi^6)/(418037760*(-1 + x^(-1))^3) - 
  (((17*I)/48)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))^3) + 
  (((17*I)/24)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))^3) - 
  (5*C4AA*Pi^2)/(9*dA*TA*(-1 + x^(-1))^3) + 
  (10*C4AF*nf*Pi^2)/(9*dA*TA*(-1 + x^(-1))^3) + 
  (((1463*I)/2592)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^3) - 
  (((491*I)/1296)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^3) + 
  (13793*C4AA*Pi^4)/(25920*dA*TA*(-1 + x^(-1))^3) - 
  (4127*C4AF*nf*Pi^4)/(12960*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/320)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/80)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))^3) + 
  (67*C4AA*Pi^6)/(3360*dA*TA*(-1 + x^(-1))^3) + 
  (((5*I)/432)*CA*nf^2*Pi^3)/(-1 + x^(-1))^2 - 
  (41239*CA^3*Pi^4)/(497664*(-1 + x^(-1))^2) + 
  (5159*CA^2*nf*Pi^4)/(155520*(-1 + x^(-1))^2) - 
  (2827*CA^3*Pi^6)/(1658880*(-1 + x^(-1))^2) - 
  (1571*C4AA*Pi^4)/(51840*dA*TA*(-1 + x^(-1))^2) + 
  (383*C4AF*nf*Pi^4)/(25920*dA*TA*(-1 + x^(-1))^2) - 
  (7*C4AA*Pi^6)/(480*dA*TA*(-1 + x^(-1))^2) - 
  (8212693*CA^3)/(3359232*(-1 + x^(-1))^3*x^3) + 
  (403531*CA^2*nf)/(1679616*(-1 + x^(-1))^3*x^3) + 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))^3*x^3) - 
  (89*CA*nf^2)/(419904*(-1 + x^(-1))^3*x^3) + (((489329*I)/186624)*CA^3*Pi)/
   ((-1 + x^(-1))^3*x^3) - (((37849*I)/46656)*CA^2*nf*Pi)/
   ((-1 + x^(-1))^3*x^3) - (((1711*I)/6912)*CA*CF*nf*Pi)/
   ((-1 + x^(-1))^3*x^3) + (((38*I)/729)*CA*nf^2*Pi)/((-1 + x^(-1))^3*x^3) + 
  (1209703*CA^3*Pi^2)/(1119744*(-1 + x^(-1))^3*x^3) - 
  (478099*CA^2*nf*Pi^2)/(1119744*(-1 + x^(-1))^3*x^3) - 
  (779*CA*CF*nf*Pi^2)/(13824*(-1 + x^(-1))^3*x^3) + 
  (95*CA*nf^2*Pi^2)/(41472*(-1 + x^(-1))^3*x^3) + 
  (((35573*I)/124416)*CA^3*Pi^3)/((-1 + x^(-1))^3*x^3) - 
  (((14603*I)/124416)*CA^2*nf*Pi^3)/((-1 + x^(-1))^3*x^3) - 
  (((5*I)/768)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^3*x^3) - 
  (((35*I)/2592)*CA*nf^2*Pi^3)/((-1 + x^(-1))^3*x^3) + 
  (114071*CA^3*Pi^4)/(663552*(-1 + x^(-1))^3*x^3) - 
  (337207*CA^2*nf*Pi^4)/(4976640*(-1 + x^(-1))^3*x^3) - 
  (107*CA*CF*nf*Pi^4)/(20736*(-1 + x^(-1))^3*x^3) - 
  (1291*CA*nf^2*Pi^4)/(622080*(-1 + x^(-1))^3*x^3) + 
  (((36487*I)/1105920)*CA^3*Pi^5)/((-1 + x^(-1))^3*x^3) - 
  (((3541*I)/552960)*CA^2*nf*Pi^5)/((-1 + x^(-1))^3*x^3) + 
  (((7*I)/17280)*CA*CF*nf*Pi^5)/((-1 + x^(-1))^3*x^3) + 
  (503009*CA^3*Pi^6)/(418037760*(-1 + x^(-1))^3*x^3) - 
  (((5*I)/216)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((5*I)/108)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (3*C4AA*Pi^2)/(8*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (3*C4AF*nf*Pi^2)/(4*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((763*I)/1296)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((115*I)/648)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (13111*C4AA*Pi^4)/(51840*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (3877*C4AF*nf*Pi^4)/(25920*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/320)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/80)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (67*C4AA*Pi^6)/(3360*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (8210749*CA^3)/(1119744*(-1 + x^(-1))^3*x^2) - 
  (401587*CA^2*nf)/(559872*(-1 + x^(-1))^3*x^2) - 
  (45967*CA*CF*nf)/(41472*(-1 + x^(-1))^3*x^2) - 
  (77*CA*nf^2)/(69984*(-1 + x^(-1))^3*x^2) - (((487973*I)/62208)*CA^3*Pi)/
   ((-1 + x^(-1))^3*x^2) + (((149527*I)/62208)*CA^2*nf*Pi)/
   ((-1 + x^(-1))^3*x^2) + (((1717*I)/2304)*CA*CF*nf*Pi)/
   ((-1 + x^(-1))^3*x^2) - (((9053*I)/62208)*CA*nf^2*Pi)/
   ((-1 + x^(-1))^3*x^2) - (1266253*CA^3*Pi^2)/(373248*(-1 + x^(-1))^3*x^2) + 
  (549445*CA^2*nf*Pi^2)/(373248*(-1 + x^(-1))^3*x^2) + 
  (87*CA*CF*nf*Pi^2)/(512*(-1 + x^(-1))^3*x^2) - 
  (535*CA*nf^2*Pi^2)/(13824*(-1 + x^(-1))^3*x^2) - 
  (((33595*I)/41472)*CA^3*Pi^3)/((-1 + x^(-1))^3*x^2) + 
  (((13177*I)/41472)*CA^2*nf*Pi^3)/((-1 + x^(-1))^3*x^2) + 
  (((7*I)/256)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^3*x^2) + 
  (((37*I)/864)*CA*nf^2*Pi^3)/((-1 + x^(-1))^3*x^2) - 
  (1607977*CA^3*Pi^4)/(3317760*(-1 + x^(-1))^3*x^2) + 
  (99421*CA^2*nf*Pi^4)/(552960*(-1 + x^(-1))^3*x^2) + 
  (803*CA*CF*nf*Pi^4)/(69120*(-1 + x^(-1))^3*x^2) + 
  (1327*CA*nf^2*Pi^4)/(207360*(-1 + x^(-1))^3*x^2) - 
  (((20785*I)/221184)*CA^3*Pi^5)/((-1 + x^(-1))^3*x^2) + 
  (((9343*I)/552960)*CA^2*nf*Pi^5)/((-1 + x^(-1))^3*x^2) - 
  (((7*I)/5760)*CA*CF*nf*Pi^5)/((-1 + x^(-1))^3*x^2) - 
  (503009*CA^3*Pi^6)/(139345920*(-1 + x^(-1))^3*x^2) - 
  (((133*I)/432)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((133*I)/216)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (3985*C4AA*Pi^2)/(2592*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3985*C4AF*nf*Pi^2)/(1296*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((497*I)/288)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((101*I)/144)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5543*C4AA*Pi^4)/(5760*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (1547*C4AF*nf*Pi^4)/(2880*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((19*I)/576)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((7*I)/1440)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (67*C4AA*Pi^6)/(1120*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((5*I)/432)*CA*nf^2*Pi^3)/((-1 + x^(-1))^2*x^2) - 
  (206483*CA^3*Pi^4)/(2488320*(-1 + x^(-1))^2*x^2) + 
  (2629*CA^2*nf*Pi^4)/(77760*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*Pi^4)/(3840*(-1 + x^(-1))^2*x^2) - 
  (2827*CA^3*Pi^6)/(1658880*(-1 + x^(-1))^2*x^2) - 
  (1301*C4AA*Pi^4)/(51840*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (55*C4AF*nf*Pi^4)/(5184*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (7*C4AA*Pi^6)/(480*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (8208805*CA^3)/(1119744*(-1 + x^(-1))^3*x) + 
  (399643*CA^2*nf)/(559872*(-1 + x^(-1))^3*x) + 
  (45967*CA*CF*nf)/(41472*(-1 + x^(-1))^3*x) + 
  (397*CA*nf^2)/(139968*(-1 + x^(-1))^3*x) + (((486617*I)/62208)*CA^3*Pi)/
   ((-1 + x^(-1))^3*x) - (((73829*I)/31104)*CA^2*nf*Pi)/((-1 + x^(-1))^3*x) - 
  (((1723*I)/2304)*CA*CF*nf*Pi)/((-1 + x^(-1))^3*x) + 
  (((4189*I)/31104)*CA*nf^2*Pi)/((-1 + x^(-1))^3*x) + 
  (1254211*CA^3*Pi^2)/(373248*(-1 + x^(-1))^3*x) - 
  (16577*CA^2*nf*Pi^2)/(11664*(-1 + x^(-1))^3*x) - 
  (275*CA*CF*nf*Pi^2)/(1536*(-1 + x^(-1))^3*x) + 
  (29*CA*nf^2*Pi^2)/(864*(-1 + x^(-1))^3*x) + (((28813*I)/41472)*CA^3*Pi^3)/
   ((-1 + x^(-1))^3*x) - (((8491*I)/41472)*CA^2*nf*Pi^3)/
   ((-1 + x^(-1))^3*x) - (((85*I)/2304)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^3*x) - 
  (((41*I)/864)*CA*nf^2*Pi^3)/((-1 + x^(-1))^3*x) + 
  (1603009*CA^3*Pi^4)/(3317760*(-1 + x^(-1))^3*x) - 
  (104041*CA^2*nf*Pi^4)/(552960*(-1 + x^(-1))^3*x) - 
  (49*CA*CF*nf*Pi^4)/(13824*(-1 + x^(-1))^3*x) - 
  (1327*CA*nf^2*Pi^4)/(207360*(-1 + x^(-1))^3*x) + 
  (((104309*I)/1105920)*CA^3*Pi^5)/((-1 + x^(-1))^3*x) - 
  (((10687*I)/552960)*CA^2*nf*Pi^5)/((-1 + x^(-1))^3*x) + 
  (((7*I)/5760)*CA*CF*nf*Pi^5)/((-1 + x^(-1))^3*x) + 
  (503009*CA^3*Pi^6)/(139345920*(-1 + x^(-1))^3*x) + 
  (((37*I)/54)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((37*I)/27)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))^3*x) + 
  (4453*C4AA*Pi^2)/(2592*dA*TA*(-1 + x^(-1))^3*x) - 
  (4453*C4AF*nf*Pi^2)/(1296*dA*TA*(-1 + x^(-1))^3*x) - 
  (((59*I)/36)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((7*I)/9)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^3*x) - 
  (1183*C4AA*Pi^4)/(960*dA*TA*(-1 + x^(-1))^3*x) + 
  (11*C4AF*nf*Pi^4)/(16*dA*TA*(-1 + x^(-1))^3*x) + 
  (((5*I)/576)*C4AA*Pi^5)/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((7*I)/288)*C4AF*nf*Pi^5)/(dA*TA*(-1 + x^(-1))^3*x) - 
  (67*C4AA*Pi^6)/(1120*dA*TA*(-1 + x^(-1))^3*x) - 
  (((13*I)/432)*CA*nf^2*Pi^3)/((-1 + x^(-1))^2*x) + 
  (209501*CA^3*Pi^4)/(1244160*(-1 + x^(-1))^2*x) - 
  (43357*CA^2*nf*Pi^4)/(622080*(-1 + x^(-1))^2*x) + 
  (CA*CF*nf*Pi^4)/(2304*(-1 + x^(-1))^2*x) + 
  (2827*CA^3*Pi^6)/(829440*(-1 + x^(-1))^2*x) + 
  (299*C4AA*Pi^4)/(6480*dA*TA*(-1 + x^(-1))^2*x) - 
  (89*C4AF*nf*Pi^4)/(12960*dA*TA*(-1 + x^(-1))^2*x) + 
  (7*C4AA*Pi^6)/(240*dA*TA*(-1 + x^(-1))^2*x) - 
  (((115*I)/3456)*CA^3*Pi^3*x)/(-1 + x^(-1))^3 + 
  (((5*I)/128)*CA^2*nf*Pi^3*x)/(-1 + x^(-1))^3 - 
  ((I/192)*CA*CF*nf*Pi^3*x)/(-1 + x^(-1))^3 - ((I/432)*CA*nf^2*Pi^3*x)/
   (-1 + x^(-1))^3 + (103*CA^3*Pi^4*x)/(34560*(-1 + x^(-1))^3) - 
  (103*CA^2*nf*Pi^4*x)/(34560*(-1 + x^(-1))^3) - 
  ((I/16)*C4AA*Pi^3*x)/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/8)*C4AF*nf*Pi^3*x)/(dA*TA*(-1 + x^(-1))^3) - 
  (19*CA^3*Pi^4*x)/(69120*(-1 + x^(-1))^2) + (19*CA^2*nf*Pi^4*x)/
   (69120*(-1 + x^(-1))^2) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) + 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (119*CA^3)/(20736*\[Epsilon]^4) + 
  (43*CA^2*nf)/(10368*\[Epsilon]^4) - (CA*nf^2)/(1296*\[Epsilon]^4) - 
  (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 + ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (5*CA^3*Pi^2)/(512*\[Epsilon]^4) - (1517*CA^3)/(31104*\[Epsilon]^3) + 
  (895*CA^2*nf)/(31104*\[Epsilon]^3) + (CA*CF*nf)/(576*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1944*\[Epsilon]^3) - (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 + ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (4697*CA^3*Pi^2)/(82944*\[Epsilon]^3) + 
  (427*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) - (((3*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 - (CA*nf^2)/(216*\[Epsilon]^2) + 
  (((1463*I)/10368)*CA^3*Pi)/\[Epsilon]^2 - (((841*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon]^2 - ((I/192)*CA*CF*nf*Pi)/\[Epsilon]^2 + 
  (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (397*CA^3*Pi^2)/(4608*\[Epsilon]^2) + (37*CA^2*nf*Pi^2)/
   (6912*\[Epsilon]^2) + (17*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) + 
  (((869*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 - (((79*I)/13824)*CA^2*nf*Pi^3)/
   \[Epsilon]^2 - (7*CA^3*Pi^4)/(4608*\[Epsilon]^2) + 
  (7271*CA^3)/(31104*(-1 + x^(-1))^3*\[Epsilon]^2) - 
  (2603*CA^2*nf)/(31104*(-1 + x^(-1))^3*\[Epsilon]^2) - 
  (55*CA*CF*nf)/(3456*(-1 + x^(-1))^3*\[Epsilon]^2) - 
  (2501*CA^3*Pi^2)/(248832*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (31*CA^2*nf*Pi^2)/(124416*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (1487*CA^3*Pi^4)/(1658880*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (139*CA^3*Pi^2)/(2304*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (83*CA^2*nf*Pi^2)/(3456*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (7*CA^3*Pi^4)/(4608*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (7271*CA^3)/(31104*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (2603*CA^2*nf)/(31104*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (55*CA*CF*nf)/(3456*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (2501*CA^3*Pi^2)/(248832*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (31*CA^2*nf*Pi^2)/(124416*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (1487*CA^3*Pi^4)/(1658880*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (7271*CA^3)/(10368*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (2603*CA^2*nf)/(10368*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (55*CA*CF*nf)/(1152*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (2357*CA^3*Pi^2)/(82944*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (41*CA^2*nf*Pi^2)/(41472*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (1487*CA^3*Pi^4)/(552960*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (139*CA^3*Pi^2)/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (83*CA^2*nf*Pi^2)/(3456*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (7*CA^3*Pi^4)/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (7271*CA^3)/(10368*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (2603*CA^2*nf)/(10368*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (55*CA*CF*nf)/(1152*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (2357*CA^3*Pi^2)/(82944*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (41*CA^2*nf*Pi^2)/(41472*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (1487*CA^3*Pi^4)/(552960*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (15*CA^3*Pi^2)/(128*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (77*CA^2*nf*Pi^2)/(1728*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (7*CA^3*Pi^4)/(2304*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  ((I/48)*CA*nf^2*Pi)/\[Epsilon] + (1445*CA^3*Pi^2)/(6912*\[Epsilon]) - 
  (823*CA^2*nf*Pi^2)/(6912*\[Epsilon]) - (CA*CF*nf*Pi^2)/(128*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2)/(1296*\[Epsilon]) + (((67*I)/1152)*CA^3*Pi^3)/\[Epsilon] - 
  (((5*I)/576)*CA^2*nf*Pi^3)/\[Epsilon] - ((I/1728)*CA*nf^2*Pi^3)/
   \[Epsilon] - (2101*CA^3*Pi^4)/(138240*\[Epsilon]) + 
  (191*CA^2*nf*Pi^4)/(69120*\[Epsilon]) + (((133*I)/46080)*CA^3*Pi^5)/
   \[Epsilon] + (446705*CA^3)/(559872*(-1 + x^(-1))^3*\[Epsilon]) - 
  (24169*CA^2*nf)/(139968*(-1 + x^(-1))^3*\[Epsilon]) - 
  (1819*CA*CF*nf)/(20736*(-1 + x^(-1))^3*\[Epsilon]) + 
  (11*CA*nf^2)/(2187*(-1 + x^(-1))^3*\[Epsilon]) - 
  (((7577*I)/10368)*CA^3*Pi)/((-1 + x^(-1))^3*\[Epsilon]) + 
  (((2927*I)/10368)*CA^2*nf*Pi)/((-1 + x^(-1))^3*\[Epsilon]) + 
  (((55*I)/1152)*CA*CF*nf*Pi)/((-1 + x^(-1))^3*\[Epsilon]) - 
  (1733*CA^3*Pi^2)/(373248*(-1 + x^(-1))^3*\[Epsilon]) - 
  (1969*CA^2*nf*Pi^2)/(373248*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(2304*(-1 + x^(-1))^3*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2)/(7776*(-1 + x^(-1))^3*\[Epsilon]) + 
  (((8057*I)/82944)*CA^3*Pi^3)/((-1 + x^(-1))^3*\[Epsilon]) - 
  (((1507*I)/41472)*CA^2*nf*Pi^3)/((-1 + x^(-1))^3*\[Epsilon]) - 
  (6457*CA^3*Pi^4)/(3317760*(-1 + x^(-1))^3*\[Epsilon]) + 
  (203*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))^3*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(4320*(-1 + x^(-1))^3*\[Epsilon]) + 
  (((317*I)/110592)*CA^3*Pi^5)/((-1 + x^(-1))^3*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2)/(648*(-1 + x^(-1))^2*\[Epsilon]) + 
  (((139*I)/1536)*CA^3*Pi^3)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((83*I)/2304)*CA^2*nf*Pi^3)/((-1 + x^(-1))^2*\[Epsilon]) + 
  ((I/9216)*CA^3*Pi^5)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (446705*CA^3)/(559872*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (24169*CA^2*nf)/(139968*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (1819*CA*CF*nf)/(20736*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (11*CA*nf^2)/(2187*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (((7523*I)/10368)*CA^3*Pi)/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((2873*I)/10368)*CA^2*nf*Pi)/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((55*I)/1152)*CA*CF*nf*Pi)/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (437*CA^3*Pi^2)/(373248*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (3265*CA^2*nf*Pi^2)/(373248*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (CA*CF*nf*Pi^2)/(2304*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (5*CA*nf^2*Pi^2)/(7776*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((8489*I)/82944)*CA^3*Pi^3)/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (((1723*I)/41472)*CA^2*nf*Pi^3)/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (1463*CA^3*Pi^4)/(3317760*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (517*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (CA*CF*nf*Pi^4)/(4320*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((317*I)/110592)*CA^3*Pi^5)/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (446705*CA^3)/(186624*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (24169*CA^2*nf)/(46656*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (1819*CA*CF*nf)/(6912*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (11*CA*nf^2)/(729*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((7541*I)/3456)*CA^3*Pi)/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((2891*I)/3456)*CA^2*nf*Pi)/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((55*I)/384)*CA*CF*nf*Pi)/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (4001*CA^3*Pi^2)/(124416*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (515*CA^2*nf*Pi^2)/(124416*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(768*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (CA*nf^2*Pi^2)/(2592*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((8393*I)/27648)*CA^3*Pi^3)/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((1675*I)/13824)*CA^2*nf*Pi^3)/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (1417*CA^3*Pi^4)/(1105920*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (157*CA^2*nf*Pi^4)/(552960*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(1440*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((317*I)/36864)*CA^3*Pi^5)/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2)/(648*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((139*I)/1536)*CA^3*Pi^3)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((83*I)/2304)*CA^2*nf*Pi^3)/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  ((I/9216)*CA^3*Pi^5)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (446705*CA^3)/(186624*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (24169*CA^2*nf)/(46656*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (1819*CA*CF*nf)/(6912*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (11*CA*nf^2)/(729*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((7559*I)/3456)*CA^3*Pi)/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((2909*I)/3456)*CA^2*nf*Pi)/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((55*I)/384)*CA*CF*nf*Pi)/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (4433*CA^3*Pi^2)/(124416*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (947*CA^2*nf*Pi^2)/(124416*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (CA*CF*nf*Pi^2)/(768*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (CA*nf^2*Pi^2)/(2592*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((8297*I)/27648)*CA^3*Pi^3)/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((1627*I)/13824)*CA^2*nf*Pi^3)/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (3577*CA^3*Pi^4)/(1105920*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (157*CA^2*nf*Pi^4)/(552960*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (CA*CF*nf*Pi^4)/(1440*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((317*I)/36864)*CA^3*Pi^5)/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  (13*CA*nf^2*Pi^2)/(648*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((139*I)/768)*CA^3*Pi^3)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((83*I)/1152)*CA^2*nf*Pi^3)/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  ((I/4608)*CA^3*Pi^5)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  ((I/576)*CA^3*Pi^3*x)/((-1 + x^(-1))^3*\[Epsilon]) - 
  ((I/576)*CA^2*nf*Pi^3*x)/((-1 + x^(-1))^3*\[Epsilon]) + 
  ((137*I)/2304)*CA*nf^2*Pi*G[0, x] + (1439*CA^3*Pi^2*G[0, x])/2304 - 
  (817*CA^2*nf*Pi^2*G[0, x])/2304 - (3*CA*CF*nf*Pi^2*G[0, x])/128 + 
  ((335*I)/3456)*CA^3*Pi^3*G[0, x] - ((25*I)/1728)*CA^2*nf*Pi^3*G[0, x] + 
  ((5*I)/1728)*CA*nf^2*Pi^3*G[0, x] + (25949*CA^3*Pi^4*G[0, x])/207360 - 
  (2161*CA^2*nf*Pi^4*G[0, x])/103680 - (11*CA*CF*nf*Pi^4*G[0, x])/5760 + 
  ((131*I)/8640)*CA^3*Pi^5*G[0, x] - (11*C4AA*Pi^4*G[0, x])/(540*dA*TA) + 
  (C4AF*nf*Pi^4*G[0, x])/(135*dA*TA) + (((7*I)/240)*C4AA*Pi^5*G[0, x])/
   (dA*TA) + (465983*CA^3*G[0, x])/(93312*(-1 + x^(-1))^3) - 
  (242465*CA^2*nf*G[0, x])/(186624*(-1 + x^(-1))^3) - 
  (887*CA*CF*nf*G[0, x])/(1728*(-1 + x^(-1))^3) + 
  (10519*CA*nf^2*G[0, x])/(186624*(-1 + x^(-1))^3) + 
  (((2419*I)/2592)*CA^3*Pi*G[0, x])/(-1 + x^(-1))^3 - 
  (((4109*I)/20736)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1))^3 + 
  (((11*I)/384)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1))^3 + 
  (((5*I)/72)*CA*nf^2*Pi*G[0, x])/(-1 + x^(-1))^3 - 
  (2537*CA^3*Pi^2*G[0, x])/(31104*(-1 + x^(-1))^3) - 
  (197*CA^2*nf*Pi^2*G[0, x])/(3888*(-1 + x^(-1))^3) - 
  (11*CA*CF*nf*Pi^2*G[0, x])/(1152*(-1 + x^(-1))^3) - 
  (37*CA*nf^2*Pi^2*G[0, x])/(648*(-1 + x^(-1))^3) - 
  (((21037*I)/41472)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1))^3 + 
  (((1999*I)/10368)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1))^3 - 
  ((I/64)*CA*CF*nf*Pi^3*G[0, x])/(-1 + x^(-1))^3 - 
  (((7*I)/1728)*CA*nf^2*Pi^3*G[0, x])/(-1 + x^(-1))^3 + 
  (24035*CA^3*Pi^4*G[0, x])/(110592*(-1 + x^(-1))^3) - 
  (12317*CA^2*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^3) + 
  (29*CA*CF*nf*Pi^4*G[0, x])/(5760*(-1 + x^(-1))^3) + 
  (((43*I)/11520)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1))^3 + 
  (17*C4AA*G[0, x])/(48*dA*TA*(-1 + x^(-1))^3) - 
  (17*C4AF*nf*G[0, x])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (((15*I)/16)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (((15*I)/8)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (299*C4AA*Pi^2*G[0, x])/(2592*dA*TA*(-1 + x^(-1))^3) - 
  (461*C4AF*nf*Pi^2*G[0, x])/(1296*dA*TA*(-1 + x^(-1))^3) + 
  (((329*I)/864)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (((167*I)/432)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (143*C4AA*Pi^4*G[0, x])/(1440*dA*TA*(-1 + x^(-1))^3) + 
  (13*C4AF*nf*Pi^4*G[0, x])/(360*dA*TA*(-1 + x^(-1))^3) - 
  ((I/80)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (CA*nf^2*Pi^2*G[0, x])/(36*(-1 + x^(-1))^2) - 
  (((13427*I)/41472)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1))^2 + 
  (((2029*I)/20736)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1))^2 - 
  (((325*I)/27648)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1))^2 - 
  (((31*I)/432)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  ((I/54)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  ((I/24)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (489149*CA^3*G[0, x])/(93312*(-1 + x^(-1))^3*x^3) + 
  (9451*CA^2*nf*G[0, x])/(5832*(-1 + x^(-1))^3*x^3) + 
  (1711*CA*CF*nf*G[0, x])/(3456*(-1 + x^(-1))^3*x^3) - 
  (76*CA*nf^2*G[0, x])/(729*(-1 + x^(-1))^3*x^3) - 
  (((607*I)/648)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  (((41*I)/324)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (((137*I)/2304)*CA*nf^2*Pi*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (1421*CA^3*Pi^2*G[0, x])/(1944*(-1 + x^(-1))^3*x^3) + 
  (2687*CA^2*nf*Pi^2*G[0, x])/(7776*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (35*CA*nf^2*Pi^2*G[0, x])/(1296*(-1 + x^(-1))^3*x^3) + 
  (((11603*I)/41472)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (((1801*I)/20736)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (((5*I)/1728)*CA*nf^2*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (267949*CA^3*Pi^4*G[0, x])/(1658880*(-1 + x^(-1))^3*x^3) + 
  (23927*CA^2*nf*Pi^4*G[0, x])/(829440*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^4*G[0, x])/(1920*(-1 + x^(-1))^3*x^3) - 
  (((43*I)/11520)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  (((31*I)/432)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/54)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*Pi^4*G[0, x])/(540*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*Pi^4*G[0, x])/(135*dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/80)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (482105*CA^3*G[0, x])/(31104*(-1 + x^(-1))^3*x^2) - 
  (35539*CA^2*nf*G[0, x])/(7776*(-1 + x^(-1))^3*x^2) - 
  (1729*CA*CF*nf*G[0, x])/(1152*(-1 + x^(-1))^3*x^2) + 
  (67*CA*nf^2*G[0, x])/(243*(-1 + x^(-1))^3*x^2) + 
  (((14413*I)/5184)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  (((1109*I)/2592)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/24)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (((43*I)/256)*CA*nf^2*Pi*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (28105*CA^3*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x^2) - 
  (14425*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x^2) - 
  (29*CA*CF*nf*Pi^2*G[0, x])/(576*(-1 + x^(-1))^3*x^2) - 
  (37*CA*nf^2*Pi^2*G[0, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (((4625*I)/4608)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (((703*I)/2304)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/192)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/576)*CA*nf^2*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (314509*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))^3*x^2) - 
  (33011*CA^2*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*Pi^4*G[0, x])/(1280*(-1 + x^(-1))^3*x^2) + 
  (((43*I)/3840)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  (5*C4AA*G[0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AF*nf*G[0, x])/(108*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((331*I)/216)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((331*I)/108)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AA*Pi^2*G[0, x])/(36*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (7*C4AF*nf*Pi^2*G[0, x])/(9*dA*TA*(-1 + x^(-1))^3*x^2) - 
  ((I/4)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (19*C4AA*Pi^4*G[0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (29*C4AF*nf*Pi^4*G[0, x])/(360*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((3*I)/80)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf^2*Pi^2*G[0, x])/(216*(-1 + x^(-1))^2*x^2) - 
  (((13211*I)/41472)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((1921*I)/20736)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((325*I)/27648)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((31*I)/432)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  ((I/54)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  ((I/24)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (474383*CA^3*G[0, x])/(31104*(-1 + x^(-1))^3*x) + 
  (264323*CA^2*nf*G[0, x])/(62208*(-1 + x^(-1))^3*x) + 
  (875*CA*CF*nf*G[0, x])/(576*(-1 + x^(-1))^3*x) - 
  (14173*CA*nf^2*G[0, x])/(62208*(-1 + x^(-1))^3*x) - 
  (((14395*I)/5184)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*x) + 
  (((10357*I)/20736)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x) - 
  (((9*I)/128)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x) - 
  (((205*I)/1152)*CA*nf^2*Pi*G[0, x])/((-1 + x^(-1))^3*x) - 
  (14629*CA^3*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x) + 
  (12865*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x) + 
  (11*CA*CF*nf*Pi^2*G[0, x])/(384*(-1 + x^(-1))^3*x) + 
  (7*CA*nf^2*Pi^2*G[0, x])/(54*(-1 + x^(-1))^3*x) + 
  (((5431*I)/4608)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*x) - 
  (((403*I)/1152)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x) + 
  ((I/48)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x) + 
  ((I/576)*CA*nf^2*Pi^3*G[0, x])/((-1 + x^(-1))^3*x) - 
  (65753*CA^3*Pi^4*G[0, x])/(110592*(-1 + x^(-1))^3*x) + 
  (5503*CA^2*nf*Pi^4*G[0, x])/(55296*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*Pi^4*G[0, x])/(1280*(-1 + x^(-1))^3*x) - 
  (((43*I)/3840)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^3*x) - 
  (143*C4AA*G[0, x])/(432*dA*TA*(-1 + x^(-1))^3*x) + 
  (143*C4AF*nf*G[0, x])/(216*dA*TA*(-1 + x^(-1))^3*x) + 
  (((1067*I)/432)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((1067*I)/216)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (35*C4AA*Pi^2*G[0, x])/(288*dA*TA*(-1 + x^(-1))^3*x) + 
  (125*C4AF*nf*Pi^2*G[0, x])/(144*dA*TA*(-1 + x^(-1))^3*x) - 
  (((29*I)/96)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((17*I)/48)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (217*C4AA*Pi^4*G[0, x])/(1440*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AF*nf*Pi^4*G[0, x])/(90*dA*TA*(-1 + x^(-1))^3*x) + 
  (((3*I)/80)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (CA*nf^2*Pi^2*G[0, x])/(18*(-1 + x^(-1))^2*x) + 
  (((13169*I)/20736)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((475*I)/2592)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((325*I)/13824)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((7*I)/54)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  ((I/108)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  ((I/12)*C4AA*Pi^5*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (CA*nf^2*Pi^2*x*G[0, x])/(432*(-1 + x^(-1))^3) + 
  (((7*I)/1152)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1))^3 - 
  (((7*I)/1152)*CA^2*nf*Pi^3*x*G[0, x])/(-1 + x^(-1))^3 + 
  (CA*nf^2*Pi^2*x*G[0, x])/(432*(-1 + x^(-1))^2) + 
  ((I/384)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/384)*CA^2*nf*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 - 
  (CA^3*G[0, x])/(64*\[Epsilon]^5) + (11*CA^3*G[0, x])/(128*\[Epsilon]^4) - 
  (CA^2*nf*G[0, x])/(64*\[Epsilon]^4) + ((I/32)*CA^3*Pi*G[0, x])/
   \[Epsilon]^4 + (119*CA^3*G[0, x])/(3456*\[Epsilon]^3) + 
  (43*CA^2*nf*G[0, x])/(1728*\[Epsilon]^3) - 
  (CA*nf^2*G[0, x])/(216*\[Epsilon]^3) - (((11*I)/96)*CA^3*Pi*G[0, x])/
   \[Epsilon]^3 + ((I/48)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^3 + 
  (17*CA^3*Pi^2*G[0, x])/(768*\[Epsilon]^3) - 
  (1463*CA^3*G[0, x])/(10368*\[Epsilon]^2) + (841*CA^2*nf*G[0, x])/
   (10368*\[Epsilon]^2) + (CA*CF*nf*G[0, x])/(192*\[Epsilon]^2) - 
  (5*CA*nf^2*G[0, x])/(324*\[Epsilon]^2) - (((67*I)/288)*CA^3*Pi*G[0, x])/
   \[Epsilon]^2 + (((5*I)/144)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^2 - 
  (671*CA^3*Pi^2*G[0, x])/(27648*\[Epsilon]^2) + 
  (61*CA^2*nf*Pi^2*G[0, x])/(13824*\[Epsilon]^2) - 
  ((I/128)*CA^3*Pi^3*G[0, x])/\[Epsilon]^2 + (1517*CA^3*G[0, x])/
   (10368*(-1 + x^(-1))^3*\[Epsilon]^2) - (895*CA^2*nf*G[0, x])/
   (10368*(-1 + x^(-1))^3*\[Epsilon]^2) - (CA*CF*nf*G[0, x])/
   (192*(-1 + x^(-1))^3*\[Epsilon]^2) + (1859*CA^3*Pi^2*G[0, x])/
   (27648*(-1 + x^(-1))^3*\[Epsilon]^2) - (169*CA^2*nf*Pi^2*G[0, x])/
   (13824*(-1 + x^(-1))^3*\[Epsilon]^2) - (1463*CA^3*G[0, x])/
   (10368*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + (841*CA^2*nf*G[0, x])/
   (10368*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, x])/(192*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (1067*CA^3*Pi^2*G[0, x])/(27648*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (97*CA^2*nf*Pi^2*G[0, x])/(13824*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (1481*CA^3*G[0, x])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (859*CA^2*nf*G[0, x])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, x])/(64*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (1355*CA^3*Pi^2*G[0, x])/(9216*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (133*CA^2*nf*Pi^2*G[0, x])/(4608*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (1499*CA^3*G[0, x])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (877*CA^2*nf*G[0, x])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, x])/(64*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (1571*CA^3*Pi^2*G[0, x])/(9216*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (133*CA^2*nf*Pi^2*G[0, x])/(4608*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (CA*nf^2*G[0, x])/(48*\[Epsilon]) + (((1445*I)/3456)*CA^3*Pi*G[0, x])/
   \[Epsilon] - (((823*I)/3456)*CA^2*nf*Pi*G[0, x])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[0, x])/\[Epsilon] - (67*CA^3*Pi^2*G[0, x])/
   (384*\[Epsilon]) + (5*CA^2*nf*Pi^2*G[0, x])/(192*\[Epsilon]) - 
  (5*CA*nf^2*Pi^2*G[0, x])/(1728*\[Epsilon]) - 
  (((275*I)/9216)*CA^3*Pi^3*G[0, x])/\[Epsilon] + 
  (((25*I)/4608)*CA^2*nf*Pi^3*G[0, x])/\[Epsilon] - 
  (11*CA^3*Pi^4*G[0, x])/(2304*\[Epsilon]) + 
  (116*CA^3*G[0, x])/(81*(-1 + x^(-1))^3*\[Epsilon]) - 
  (2765*CA^2*nf*G[0, x])/(5184*(-1 + x^(-1))^3*\[Epsilon]) - 
  (55*CA*CF*nf*G[0, x])/(576*(-1 + x^(-1))^3*\[Epsilon]) + 
  (CA*nf^2*G[0, x])/(72*(-1 + x^(-1))^3*\[Epsilon]) + 
  (((3025*I)/3456)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*\[Epsilon]) - 
  (((337*I)/1152)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*\[Epsilon]) - 
  ((I/64)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^3*\[Epsilon]) - 
  (12161*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^3*\[Epsilon]) + 
  (2839*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*\[Epsilon]) - 
  (19*CA*nf^2*Pi^2*G[0, x])/(1728*(-1 + x^(-1))^3*\[Epsilon]) - 
  (((209*I)/3072)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*\[Epsilon]) + 
  (((19*I)/1536)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*\[Epsilon]) - 
  (2509*CA^3*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^3*\[Epsilon]) - 
  (47*CA^3*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (59*CA^2*nf*Pi^2*G[0, x])/(1152*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA^3*Pi^4*G[0, x])/(1536*(-1 + x^(-1))^2*\[Epsilon]) - 
  (7523*CA^3*G[0, x])/(5184*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (2873*CA^2*nf*G[0, x])/(5184*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, x])/(576*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (CA*nf^2*G[0, x])/(48*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((3061*I)/3456)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (((349*I)/1152)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  ((I/64)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (6077*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (1543*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (7*CA*nf^2*Pi^2*G[0, x])/(1728*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (((539*I)/9216)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((49*I)/4608)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (2509*CA^3*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (7481*CA^3*G[0, x])/(1728*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (707*CA^2*nf*G[0, x])/(432*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (55*CA*CF*nf*G[0, x])/(192*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (CA*nf^2*G[0, x])/(18*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((3061*I)/1152)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((349*I)/384)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (8225*CA^3*Pi^2*G[0, x])/(13824*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (2041*CA^2*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (13*CA*nf^2*Pi^2*G[0, x])/(576*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((571*I)/3072)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((53*I)/1536)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (2509*CA^3*Pi^4*G[0, x])/(92160*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (149*CA^3*Pi^2*G[0, x])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (7*CA^2*nf*Pi^2*G[0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (11*CA^3*Pi^4*G[0, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (931*CA^3*G[0, x])/(216*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (349*CA^2*nf*G[0, x])/(216*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, x])/(192*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (7*CA*nf^2*G[0, x])/(144*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((3049*I)/1152)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((115*I)/128)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (9833*CA^3*Pi^2*G[0, x])/(13824*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (2251*CA^2*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (13*CA*nf^2*Pi^2*G[0, x])/(576*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((595*I)/3072)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((53*I)/1536)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (2509*CA^3*Pi^4*G[0, x])/(92160*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (49*CA^3*Pi^2*G[0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (31*CA^2*nf*Pi^2*G[0, x])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (11*CA^3*Pi^4*G[0, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*Pi^2*x*G[0, x])/(576*(-1 + x^(-1))^3*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x*G[0, x])/(576*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA^3*Pi^2*x*G[0, x])/(576*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2*x*G[0, x])/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  ((137*I)/2304)*CA*nf^2*Pi*G[1, x] - (1439*CA^3*Pi^2*G[1, x])/2304 + 
  (817*CA^2*nf*Pi^2*G[1, x])/2304 + (3*CA*CF*nf*Pi^2*G[1, x])/128 - 
  (5*CA*nf^2*Pi^2*G[1, x])/144 - ((119*I)/1536)*CA^3*Pi^3*G[1, x] - 
  ((43*I)/768)*CA^2*nf*Pi^3*G[1, x] - ((5*I)/1728)*CA*nf^2*Pi^3*G[1, x] - 
  (24761*CA^3*Pi^4*G[1, x])/207360 + (2053*CA^2*nf*Pi^4*G[1, x])/103680 + 
  (11*CA*CF*nf*Pi^4*G[1, x])/5760 - ((749*I)/69120)*CA^3*Pi^5*G[1, x] + 
  (11*C4AA*Pi^4*G[1, x])/(540*dA*TA) - (C4AF*nf*Pi^4*G[1, x])/(135*dA*TA) - 
  ((I/12)*C4AA*Pi^5*G[1, x])/(dA*TA) - (485261*CA^3*G[1, x])/
   (186624*(-1 + x^(-1))^3) + (145789*CA^2*nf*G[1, x])/
   (186624*(-1 + x^(-1))^3) + (1729*CA*CF*nf*G[1, x])/
   (6912*(-1 + x^(-1))^3) - (7703*CA*nf^2*G[1, x])/(186624*(-1 + x^(-1))^3) + 
  (((491*I)/216)*CA^3*Pi*G[1, x])/(-1 + x^(-1))^3 - 
  (((5941*I)/6912)*CA^2*nf*Pi*G[1, x])/(-1 + x^(-1))^3 - 
  (((5*I)/32)*CA*CF*nf*Pi*G[1, x])/(-1 + x^(-1))^3 - 
  (4793*CA^3*Pi^2*G[1, x])/(4608*(-1 + x^(-1))^3) + 
  (1823*CA^2*nf*Pi^2*G[1, x])/(4608*(-1 + x^(-1))^3) + 
  (61*CA*CF*nf*Pi^2*G[1, x])/(2304*(-1 + x^(-1))^3) + 
  (53*CA*nf^2*Pi^2*G[1, x])/(2592*(-1 + x^(-1))^3) + 
  (((8375*I)/27648)*CA^3*Pi^3*G[1, x])/(-1 + x^(-1))^3 - 
  (((1751*I)/13824)*CA^2*nf*Pi^3*G[1, x])/(-1 + x^(-1))^3 - 
  ((I/192)*CA*CF*nf*Pi^3*G[1, x])/(-1 + x^(-1))^3 - 
  (183799*CA^3*Pi^4*G[1, x])/(1105920*(-1 + x^(-1))^3) + 
  (19109*CA^2*nf*Pi^4*G[1, x])/(552960*(-1 + x^(-1))^3) - 
  (5*CA*CF*nf*Pi^4*G[1, x])/(1152*(-1 + x^(-1))^3) - 
  (((739*I)/552960)*CA^3*Pi^5*G[1, x])/(-1 + x^(-1))^3 - 
  (17*C4AA*G[1, x])/(48*dA*TA*(-1 + x^(-1))^3) + 
  (17*C4AF*nf*G[1, x])/(24*dA*TA*(-1 + x^(-1))^3) + 
  (((5*I)/8)*C4AA*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (((5*I)/4)*C4AF*nf*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (299*C4AA*Pi^2*G[1, x])/(2592*dA*TA*(-1 + x^(-1))^3) + 
  (461*C4AF*nf*Pi^2*G[1, x])/(1296*dA*TA*(-1 + x^(-1))^3) - 
  (((139*I)/288)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (((49*I)/144)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (11*C4AA*Pi^4*G[1, x])/(960*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*Pi^4*G[1, x])/(240*dA*TA*(-1 + x^(-1))^3) - 
  (((19*I)/720)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (11*CA*nf^2*Pi^2*G[1, x])/(216*(-1 + x^(-1))^2) + 
  (((1075*I)/5184)*CA^3*Pi^3*G[1, x])/(-1 + x^(-1))^2 - 
  (((67*I)/5184)*CA^2*nf*Pi^3*G[1, x])/(-1 + x^(-1))^2 + 
  (((35*I)/6912)*CA^3*Pi^5*G[1, x])/(-1 + x^(-1))^2 + 
  (((31*I)/432)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^2) - 
  ((I/54)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^2) + 
  ((I/24)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^2) + 
  (489329*CA^3*G[1, x])/(186624*(-1 + x^(-1))^3*x^3) - 
  (37849*CA^2*nf*G[1, x])/(46656*(-1 + x^(-1))^3*x^3) - 
  (1711*CA*CF*nf*G[1, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (38*CA*nf^2*G[1, x])/(729*(-1 + x^(-1))^3*x^3) - 
  (((3901*I)/1728)*CA^3*Pi*G[1, x])/((-1 + x^(-1))^3*x^3) + 
  (((5833*I)/6912)*CA^2*nf*Pi*G[1, x])/((-1 + x^(-1))^3*x^3) + 
  (((5*I)/32)*CA*CF*nf*Pi*G[1, x])/((-1 + x^(-1))^3*x^3) + 
  (14117*CA^3*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^3*x^3) - 
  (5267*CA^2*nf*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^3*x^3) - 
  (17*CA*CF*nf*Pi^2*G[1, x])/(768*(-1 + x^(-1))^3*x^3) - 
  (35*CA*nf^2*Pi^2*G[1, x])/(2592*(-1 + x^(-1))^3*x^3) - 
  (((8111*I)/27648)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^3*x^3) + 
  (((1475*I)/13824)*CA^2*nf*Pi^3*G[1, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/96)*CA*CF*nf*Pi^3*G[1, x])/((-1 + x^(-1))^3*x^3) + 
  (175879*CA^3*Pi^4*G[1, x])/(1105920*(-1 + x^(-1))^3*x^3) - 
  (18389*CA^2*nf*Pi^4*G[1, x])/(552960*(-1 + x^(-1))^3*x^3) + 
  (5*CA*CF*nf*Pi^4*G[1, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (((739*I)/552960)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^3*x^3) - 
  (5*C4AA*G[1, x])/(216*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (5*C4AF*nf*G[1, x])/(108*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((5*I)/8)*C4AA*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((5*I)/4)*C4AF*nf*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (113*C4AA*Pi^2*G[1, x])/(648*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (275*C4AF*nf*Pi^2*G[1, x])/(324*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((109*I)/288)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((37*I)/144)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (451*C4AA*Pi^4*G[1, x])/(2880*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (41*C4AF*nf*Pi^4*G[1, x])/(720*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((19*I)/720)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (487973*CA^3*G[1, x])/(62208*(-1 + x^(-1))^3*x^2) + 
  (149527*CA^2*nf*G[1, x])/(62208*(-1 + x^(-1))^3*x^2) + 
  (1717*CA*CF*nf*G[1, x])/(2304*(-1 + x^(-1))^3*x^2) - 
  (9053*CA*nf^2*G[1, x])/(62208*(-1 + x^(-1))^3*x^2) + 
  (((1955*I)/288)*CA^3*Pi*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (((5869*I)/2304)*CA^2*nf*Pi*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (129731*CA^3*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^3*x^2) + 
  (50261*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^3*x^2) + 
  (155*CA*CF*nf*Pi^2*G[1, x])/(2304*(-1 + x^(-1))^3*x^2) + 
  (37*CA*nf^2*Pi^2*G[1, x])/(864*(-1 + x^(-1))^3*x^2) + 
  (((7799*I)/9216)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (((1351*I)/4608)*CA^2*nf*Pi^3*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (((17*I)/576)*CA*CF*nf*Pi^3*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (178759*CA^3*Pi^4*G[1, x])/(368640*(-1 + x^(-1))^3*x^2) + 
  (18749*CA^2*nf*Pi^4*G[1, x])/(184320*(-1 + x^(-1))^3*x^2) - 
  (5*CA*CF*nf*Pi^4*G[1, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (((739*I)/184320)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^3*x^2) - 
  (133*C4AA*G[1, x])/(432*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (133*C4AF*nf*G[1, x])/(216*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((15*I)/8)*C4AA*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((15*I)/4)*C4AF*nf*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (85*C4AA*Pi^2*G[1, x])/(864*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (571*C4AF*nf*Pi^2*G[1, x])/(432*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((37*I)/32)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((11*I)/16)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (299*C4AA*Pi^4*G[1, x])/(960*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (11*C4AF*nf*Pi^4*G[1, x])/(120*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((19*I)/240)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf^2*Pi^2*G[1, x])/(108*(-1 + x^(-1))^2*x^2) + 
  (((131*I)/648)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/648)*CA^2*nf*Pi^3*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (((35*I)/6912)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (((31*I)/432)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  ((I/54)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  ((I/24)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (486617*CA^3*G[1, x])/(62208*(-1 + x^(-1))^3*x) - 
  (73829*CA^2*nf*G[1, x])/(31104*(-1 + x^(-1))^3*x) - 
  (1723*CA*CF*nf*G[1, x])/(2304*(-1 + x^(-1))^3*x) + 
  (4189*CA*nf^2*G[1, x])/(31104*(-1 + x^(-1))^3*x) - 
  (((3919*I)/576)*CA^3*Pi*G[1, x])/((-1 + x^(-1))^3*x) + 
  (((5905*I)/2304)*CA^2*nf*Pi*G[1, x])/((-1 + x^(-1))^3*x) + 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, x])/((-1 + x^(-1))^3*x) + 
  (130517*CA^3*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^3*x) - 
  (50867*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^3*x) - 
  (55*CA*CF*nf*Pi^2*G[1, x])/(768*(-1 + x^(-1))^3*x) - 
  (41*CA*nf^2*Pi^2*G[1, x])/(864*(-1 + x^(-1))^3*x) - 
  (((7831*I)/9216)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^3*x) + 
  (((1415*I)/4608)*CA^2*nf*Pi^3*G[1, x])/((-1 + x^(-1))^3*x) + 
  (((7*I)/288)*CA*CF*nf*Pi^3*G[1, x])/((-1 + x^(-1))^3*x) + 
  (180919*CA^3*Pi^4*G[1, x])/(368640*(-1 + x^(-1))^3*x) - 
  (18749*CA^2*nf*Pi^4*G[1, x])/(184320*(-1 + x^(-1))^3*x) + 
  (5*CA*CF*nf*Pi^4*G[1, x])/(384*(-1 + x^(-1))^3*x) + 
  (((739*I)/184320)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^3*x) + 
  (37*C4AA*G[1, x])/(54*dA*TA*(-1 + x^(-1))^3*x) - 
  (37*C4AF*nf*G[1, x])/(27*dA*TA*(-1 + x^(-1))^3*x) - 
  (((15*I)/8)*C4AA*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((15*I)/4)*C4AF*nf*Pi*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (17*C4AA*Pi^2*G[1, x])/(432*dA*TA*(-1 + x^(-1))^3*x) - 
  (179*C4AF*nf*Pi^2*G[1, x])/(216*dA*TA*(-1 + x^(-1))^3*x) + 
  (((121*I)/96)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((37*I)/48)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (37*C4AA*Pi^4*G[1, x])/(192*dA*TA*(-1 + x^(-1))^3*x) - 
  (11*C4AF*nf*Pi^4*G[1, x])/(120*dA*TA*(-1 + x^(-1))^3*x) + 
  (((19*I)/240)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (41*CA*nf^2*Pi^2*G[1, x])/(432*(-1 + x^(-1))^2*x) - 
  (((4099*I)/10368)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^2*x) + 
  (((67*I)/10368)*CA^2*nf*Pi^3*G[1, x])/((-1 + x^(-1))^2*x) - 
  (((35*I)/3456)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^2*x) - 
  (((7*I)/54)*C4AA*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  ((I/108)*C4AF*nf*Pi^3*G[1, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  ((I/12)*C4AA*Pi^5*G[1, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (CA*nf^2*Pi^2*x*G[1, x])/(432*(-1 + x^(-1))^3) - 
  (((7*I)/1152)*CA^3*Pi^3*x*G[1, x])/(-1 + x^(-1))^3 + 
  (((7*I)/1152)*CA^2*nf*Pi^3*x*G[1, x])/(-1 + x^(-1))^3 - 
  (CA*nf^2*Pi^2*x*G[1, x])/(432*(-1 + x^(-1))^2) - 
  ((I/384)*CA^3*Pi^3*x*G[1, x])/(-1 + x^(-1))^2 + 
  ((I/384)*CA^2*nf*Pi^3*x*G[1, x])/(-1 + x^(-1))^2 + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (11*CA^3*G[1, x])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, x])/(128*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[1, x])/
   \[Epsilon]^4 - (119*CA^3*G[1, x])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[1, x])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, x])/(432*\[Epsilon]^3) + (((33*I)/256)*CA^3*Pi*G[1, x])/
   \[Epsilon]^3 - (((3*I)/128)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (41*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) + 
  (1463*CA^3*G[1, x])/(10368*\[Epsilon]^2) - (841*CA^2*nf*G[1, x])/
   (10368*\[Epsilon]^2) - (CA*CF*nf*G[1, x])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*G[1, x])/(648*\[Epsilon]^2) + (((119*I)/2304)*CA^3*Pi*G[1, x])/
   \[Epsilon]^2 + (((43*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (3245*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) - (295*CA^2*nf*Pi^2*G[1, x])/(13824*\[Epsilon]^2) + 
  (((19*I)/1536)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 + 
  (CA*nf^2*G[1, x])/(48*\[Epsilon]) - (((1445*I)/3456)*CA^3*Pi*G[1, x])/
   \[Epsilon] + (((823*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[1, x])/
   \[Epsilon] + (119*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*G[1, x])/(768*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[1, x])/(1728*\[Epsilon]) - 
  (((55*I)/3072)*CA^3*Pi^3*G[1, x])/\[Epsilon] + 
  (((5*I)/1536)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (179*CA^3*Pi^4*G[1, x])/(23040*\[Epsilon]) - 
  (7577*CA^3*G[1, x])/(10368*(-1 + x^(-1))^3*\[Epsilon]) + 
  (2927*CA^2*nf*G[1, x])/(10368*(-1 + x^(-1))^3*\[Epsilon]) + 
  (55*CA*CF*nf*G[1, x])/(1152*(-1 + x^(-1))^3*\[Epsilon]) + 
  (8057*CA^3*Pi^2*G[1, x])/(82944*(-1 + x^(-1))^3*\[Epsilon]) - 
  (1507*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^3*\[Epsilon]) + 
  (317*CA^3*Pi^4*G[1, x])/(110592*(-1 + x^(-1))^3*\[Epsilon]) + 
  (31*CA^3*Pi^2*G[1, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (71*CA^2*nf*Pi^2*G[1, x])/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  (5*CA^3*Pi^4*G[1, x])/(2304*(-1 + x^(-1))^2*\[Epsilon]) + 
  (7523*CA^3*G[1, x])/(10368*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (2873*CA^2*nf*G[1, x])/(10368*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (55*CA*CF*nf*G[1, x])/(1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (8489*CA^3*Pi^2*G[1, x])/(82944*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (1723*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (317*CA^3*Pi^4*G[1, x])/(110592*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (7541*CA^3*G[1, x])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (2891*CA^2*nf*G[1, x])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (55*CA*CF*nf*G[1, x])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (8393*CA^3*Pi^2*G[1, x])/(27648*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (1675*CA^2*nf*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (317*CA^3*Pi^4*G[1, x])/(36864*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (283*CA^3*Pi^2*G[1, x])/(1152*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (73*CA^2*nf*Pi^2*G[1, x])/(576*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA^3*Pi^4*G[1, x])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (7559*CA^3*G[1, x])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (2909*CA^2*nf*G[1, x])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (55*CA*CF*nf*G[1, x])/(384*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (8297*CA^3*Pi^2*G[1, x])/(27648*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (1627*CA^2*nf*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (317*CA^3*Pi^4*G[1, x])/(36864*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (71*CA^3*Pi^2*G[1, x])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (49*CA^2*nf*Pi^2*G[1, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5*CA^3*Pi^4*G[1, x])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^3*Pi^2*x*G[1, x])/(576*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x*G[1, x])/(576*(-1 + x^(-1))^3*\[Epsilon]) + 
  (CA^3*Pi^2*x*G[1, x])/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x*G[1, x])/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  (137*CA*nf^2*G[0, 0, x])/2304 + ((1439*I)/1152)*CA^3*Pi*G[0, 0, x] - 
  ((817*I)/1152)*CA^2*nf*Pi*G[0, 0, x] - ((3*I)/64)*CA*CF*nf*Pi*G[0, 0, x] - 
  (335*CA^3*Pi^2*G[0, 0, x])/1152 + (25*CA^2*nf*Pi^2*G[0, 0, x])/576 + 
  (5*CA*nf^2*Pi^2*G[0, 0, x])/576 + ((1397*I)/27648)*CA^3*Pi^3*G[0, 0, x] - 
  ((79*I)/13824)*CA^2*nf*Pi^3*G[0, 0, x] - (I/288)*CA*CF*nf*Pi^3*G[0, 0, x] - 
  (433*CA^3*Pi^4*G[0, 0, x])/8640 + (((11*I)/144)*C4AA*Pi^3*G[0, 0, x])/
   (dA*TA) - ((I/36)*C4AF*nf*Pi^3*G[0, 0, x])/(dA*TA) - 
  (17*C4AA*Pi^4*G[0, 0, x])/(360*dA*TA) - (4433*CA^3*G[0, 0, x])/
   (2592*(-1 + x^(-1))^3) + (2273*CA^2*nf*G[0, 0, x])/
   (10368*(-1 + x^(-1))^3) - (5*CA*CF*nf*G[0, 0, x])/(96*(-1 + x^(-1))^3) - 
  (53*CA*nf^2*G[0, 0, x])/(768*(-1 + x^(-1))^3) + 
  (((16535*I)/10368)*CA^3*Pi*G[0, 0, x])/(-1 + x^(-1))^3 - 
  (((11477*I)/10368)*CA^2*nf*Pi*G[0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/64)*CA*CF*nf*Pi*G[0, 0, x])/(-1 + x^(-1))^3 + 
  (1951*CA^3*Pi^2*G[0, 0, x])/(2592*(-1 + x^(-1))^3) - 
  (11*CA^2*nf*Pi^2*G[0, 0, x])/(81*(-1 + x^(-1))^3) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^3) + 
  (CA*nf^2*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^3) + 
  (((3509*I)/27648)*CA^3*Pi^3*G[0, 0, x])/(-1 + x^(-1))^3 - 
  (((415*I)/13824)*CA^2*nf*Pi^3*G[0, 0, x])/(-1 + x^(-1))^3 + 
  ((I/144)*CA*CF*nf*Pi^3*G[0, 0, x])/(-1 + x^(-1))^3 - 
  (949*CA^3*Pi^4*G[0, 0, x])/(69120*(-1 + x^(-1))^3) + 
  (5*C4AA*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (5*C4AF*nf*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (((557*I)/216)*C4AA*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (((233*I)/108)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (20*C4AA*Pi^2*G[0, 0, x])/(27*dA*TA*(-1 + x^(-1))^3) - 
  (23*C4AF*nf*Pi^2*G[0, 0, x])/(216*dA*TA*(-1 + x^(-1))^3) + 
  (((11*I)/144)*C4AA*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  ((I/36)*C4AF*nf*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (7*C4AA*Pi^4*G[0, 0, x])/(360*dA*TA*(-1 + x^(-1))^3) - 
  ((I/72)*CA*nf^2*Pi*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (157*CA^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (637*CA^2*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (CA^3*Pi^4*G[0, 0, x])/(27*(-1 + x^(-1))^2) - 
  (23*C4AA*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2) + 
  (23*C4AF*nf*Pi^2*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^4*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2) + 
  (607*CA^3*G[0, 0, x])/(324*(-1 + x^(-1))^3*x^3) - 
  (41*CA^2*nf*G[0, 0, x])/(162*(-1 + x^(-1))^3*x^3) + 
  (137*CA*nf^2*G[0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (((1439*I)/1152)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((817*I)/1152)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (725*CA^3*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (427*CA^2*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf^2*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))^3*x^3) - 
  (((1397*I)/27648)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((79*I)/13824)*CA^2*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/288)*CA*CF*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (949*CA^3*Pi^4*G[0, 0, x])/(69120*(-1 + x^(-1))^3*x^3) - 
  (7*C4AA*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (11*C4AF*nf*Pi^2*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/144)*C4AA*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/36)*C4AF*nf*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (7*C4AA*Pi^4*G[0, 0, x])/(360*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (470*CA^3*G[0, 0, x])/(81*(-1 + x^(-1))^3*x^2) + 
  (3109*CA^2*nf*G[0, 0, x])/(2592*(-1 + x^(-1))^3*x^2) - 
  (3*CA*CF*nf*G[0, 0, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (1625*CA*nf^2*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x^2) + 
  (((13547*I)/3456)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((8009*I)/3456)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((23*I)/192)*CA*CF*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (6607*CA^3*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^3*x^2) - 
  (1135*CA^2*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^3*x^2) - 
  (13*CA*CF*nf*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))^3*x^2) + 
  (CA*nf^2*Pi^2*G[0, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((2741*I)/9216)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((355*I)/4608)*CA^2*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/96)*CA*CF*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (949*CA^3*Pi^4*G[0, 0, x])/(23040*(-1 + x^(-1))^3*x^2) + 
  (35*C4AA*G[0, 0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (35*C4AF*nf*G[0, 0, x])/(108*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((185*I)/72)*C4AA*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((77*I)/36)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (125*C4AA*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*Pi^2*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((11*I)/48)*C4AA*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  ((I/12)*C4AF*nf*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (7*C4AA*Pi^4*G[0, 0, x])/(120*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (463*CA^3*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))^2*x^2) - 
  (517*CA^2*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (CA^3*Pi^4*G[0, 0, x])/(27*(-1 + x^(-1))^2*x^2) + 
  (7*C4AA*Pi^2*G[0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (11*C4AF*nf*Pi^2*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^4*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (14617*CA^3*G[0, 0, x])/(2592*(-1 + x^(-1))^3*x) - 
  (12085*CA^2*nf*G[0, 0, x])/(10368*(-1 + x^(-1))^3*x) + 
  (7*CA*CF*nf*G[0, 0, x])/(48*(-1 + x^(-1))^3*x) + 
  (1691*CA*nf^2*G[0, 0, x])/(6912*(-1 + x^(-1))^3*x) - 
  (((1801*I)/432)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((4495*I)/1728)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^3*x) - 
  (1747*CA^3*Pi^2*G[0, 0, x])/(864*(-1 + x^(-1))^3*x) + 
  (533*CA^2*nf*Pi^2*G[0, 0, x])/(1728*(-1 + x^(-1))^3*x) + 
  (7*CA*CF*nf*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*Pi^2*G[0, 0, x])/(48*(-1 + x^(-1))^3*x) - 
  (((2885*I)/9216)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((139*I)/4608)*CA^2*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/96)*CA*CF*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^3*x) + 
  (949*CA^3*Pi^4*G[0, 0, x])/(23040*(-1 + x^(-1))^3*x) - 
  (10*C4AA*G[0, 0, x])/(27*dA*TA*(-1 + x^(-1))^3*x) + 
  (20*C4AF*nf*G[0, 0, x])/(27*dA*TA*(-1 + x^(-1))^3*x) - 
  (((703*I)/144)*C4AA*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((271*I)/72)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (14*C4AA*Pi^2*G[0, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x) + 
  (17*C4AF*nf*Pi^2*G[0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x) - 
  (((11*I)/48)*C4AA*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  ((I/12)*C4AF*nf*Pi^3*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (7*C4AA*Pi^4*G[0, 0, x])/(120*dA*TA*(-1 + x^(-1))^3*x) - 
  ((I/72)*CA*nf^2*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (73*CA^3*Pi^2*G[0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (391*CA^2*nf*Pi^2*G[0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*Pi^2*G[0, 0, x])/(288*(-1 + x^(-1))^2*x) - 
  (2*CA^3*Pi^4*G[0, 0, x])/(27*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*C4AF*nf*Pi^2*G[0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^4*G[0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (((115*I)/1152)*CA^3*Pi*x*G[0, 0, x])/(-1 + x^(-1))^3 + 
  (((15*I)/128)*CA^2*nf*Pi*x*G[0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/64)*CA*CF*nf*Pi*x*G[0, 0, x])/(-1 + x^(-1))^3 - 
  (7*CA^3*Pi^2*x*G[0, 0, x])/(1152*(-1 + x^(-1))^3) + 
  (7*CA^2*nf*Pi^2*x*G[0, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (((3*I)/16)*C4AA*Pi*x*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (((3*I)/8)*C4AF*nf*Pi*x*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/144)*CA*nf^2*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (CA^3*Pi^2*x*G[0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*G[0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (CA^3*G[0, 0, x])/(16*\[Epsilon]^4) + (11*CA^3*G[0, 0, x])/
   (48*\[Epsilon]^3) - (CA^2*nf*G[0, 0, x])/(24*\[Epsilon]^3) + 
  ((I/16)*CA^3*Pi*G[0, 0, x])/\[Epsilon]^3 + (67*CA^3*G[0, 0, x])/
   (288*\[Epsilon]^2) - (5*CA^2*nf*G[0, 0, x])/(144*\[Epsilon]^2) + 
  (11*CA^3*Pi^2*G[0, 0, x])/(384*\[Epsilon]^2) + 
  (67*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (5*CA^2*nf*G[0, 0, x])/(144*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (5*CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (67*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (5*CA^2*nf*G[0, 0, x])/(144*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (5*CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (131*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (17*CA^2*nf*G[0, 0, x])/(288*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (5*CA^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (1445*CA^3*G[0, 0, x])/(3456*\[Epsilon]) + (823*CA^2*nf*G[0, 0, x])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[0, 0, x])/(64*\[Epsilon]) - 
  (((67*I)/192)*CA^3*Pi*G[0, 0, x])/\[Epsilon] + 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 0, x])/\[Epsilon] + 
  (1045*CA^3*Pi^2*G[0, 0, x])/(9216*\[Epsilon]) - 
  (95*CA^2*nf*Pi^2*G[0, 0, x])/(4608*\[Epsilon]) + 
  ((I/192)*CA^3*Pi^3*G[0, 0, x])/\[Epsilon] - (1529*CA^3*G[0, 0, x])/
   (1152*(-1 + x^(-1))^3*\[Epsilon]) + (1181*CA^2*nf*G[0, 0, x])/
   (3456*(-1 + x^(-1))^3*\[Epsilon]) + (CA*CF*nf*G[0, 0, x])/
   (64*(-1 + x^(-1))^3*\[Epsilon]) + (2717*CA^3*Pi^2*G[0, 0, x])/
   (9216*(-1 + x^(-1))^3*\[Epsilon]) - (247*CA^2*nf*Pi^2*G[0, 0, x])/
   (4608*(-1 + x^(-1))^3*\[Epsilon]) + (((23*I)/64)*CA^3*Pi*G[0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) - ((I/16)*CA^2*nf*Pi*G[0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) - ((I/48)*CA^3*Pi^3*G[0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) + (1559*CA^3*G[0, 0, x])/
   (1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (1271*CA^2*nf*G[0, 0, x])/
   (3456*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (CA*CF*nf*G[0, 0, x])/
   (64*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (1573*CA^3*Pi^2*G[0, 0, x])/
   (9216*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (143*CA^2*nf*Pi^2*G[0, 0, x])/
   (4608*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (4721*CA^3*G[0, 0, x])/
   (1152*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (1319*CA^2*nf*G[0, 0, x])/
   (1152*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (3*CA*CF*nf*G[0, 0, x])/
   (64*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (663*CA^3*Pi^2*G[0, 0, x])/
   (1024*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (65*CA^2*nf*Pi^2*G[0, 0, x])/
   (512*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (((67*I)/192)*CA^3*Pi*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2*\[Epsilon]) - (((5*I)/96)*CA^2*nf*Pi*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2*\[Epsilon]) - ((I/48)*CA^3*Pi^3*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2*\[Epsilon]) + (4691*CA^3*G[0, 0, x])/
   (1152*(-1 + x^(-1))^3*x*\[Epsilon]) - (1289*CA^2*nf*G[0, 0, x])/
   (1152*(-1 + x^(-1))^3*x*\[Epsilon]) - (3*CA*CF*nf*G[0, 0, x])/
   (64*(-1 + x^(-1))^3*x*\[Epsilon]) - (767*CA^3*Pi^2*G[0, 0, x])/
   (1024*(-1 + x^(-1))^3*x*\[Epsilon]) + (65*CA^2*nf*Pi^2*G[0, 0, x])/
   (512*(-1 + x^(-1))^3*x*\[Epsilon]) - (CA*nf^2*G[0, 0, x])/
   (72*(-1 + x^(-1))^2*x*\[Epsilon]) - (((45*I)/64)*CA^3*Pi*G[0, 0, x])/
   ((-1 + x^(-1))^2*x*\[Epsilon]) + (((7*I)/64)*CA^2*nf*Pi*G[0, 0, x])/
   ((-1 + x^(-1))^2*x*\[Epsilon]) + ((I/24)*CA^3*Pi^3*G[0, 0, x])/
   ((-1 + x^(-1))^2*x*\[Epsilon]) - ((I/192)*CA^3*Pi*x*G[0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) + ((I/192)*CA^2*nf*Pi*x*G[0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) + (137*CA*nf^2*G[0, 1, x])/2304 - 
  ((1439*I)/1152)*CA^3*Pi*G[0, 1, x] + ((817*I)/1152)*CA^2*nf*Pi*G[0, 1, x] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[0, 1, x] + (335*CA^3*Pi^2*G[0, 1, x])/1152 - 
  (25*CA^2*nf*Pi^2*G[0, 1, x])/576 + (CA*nf^2*Pi^2*G[0, 1, x])/192 + 
  ((4873*I)/27648)*CA^3*Pi^3*G[0, 1, x] - ((491*I)/13824)*CA^2*nf*Pi^3*
   G[0, 1, x] + (I/288)*CA*CF*nf*Pi^3*G[0, 1, x] + 
  (797*CA^3*Pi^4*G[0, 1, x])/17280 - (((11*I)/144)*C4AA*Pi^3*G[0, 1, x])/
   (dA*TA) + ((I/36)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA) + 
  (151*C4AA*Pi^4*G[0, 1, x])/(720*dA*TA) + (2419*CA^3*G[0, 1, x])/
   (2592*(-1 + x^(-1))^3) - (4109*CA^2*nf*G[0, 1, x])/
   (20736*(-1 + x^(-1))^3) + (11*CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))^3) + 
  (5*CA*nf^2*G[0, 1, x])/(72*(-1 + x^(-1))^3) - 
  (((739*I)/384)*CA^3*Pi*G[0, 1, x])/(-1 + x^(-1))^3 + 
  (((899*I)/1152)*CA^2*nf*Pi*G[0, 1, x])/(-1 + x^(-1))^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, x])/(-1 + x^(-1))^3 - 
  (7453*CA^3*Pi^2*G[0, 1, x])/(20736*(-1 + x^(-1))^3) + 
  (2095*CA^2*nf*Pi^2*G[0, 1, x])/(20736*(-1 + x^(-1))^3) + 
  (CA*CF*nf*Pi^2*G[0, 1, x])/(192*(-1 + x^(-1))^3) + 
  (CA*nf^2*Pi^2*G[0, 1, x])/(192*(-1 + x^(-1))^3) + 
  (((2783*I)/9216)*CA^3*Pi^3*G[0, 1, x])/(-1 + x^(-1))^3 - 
  (((253*I)/4608)*CA^2*nf*Pi^3*G[0, 1, x])/(-1 + x^(-1))^3 + 
  (2501*CA^3*Pi^4*G[0, 1, x])/(138240*(-1 + x^(-1))^3) - 
  (15*C4AA*G[0, 1, x])/(16*dA*TA*(-1 + x^(-1))^3) + 
  (15*C4AF*nf*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3) + 
  (283*C4AA*Pi^2*G[0, 1, x])/(864*dA*TA*(-1 + x^(-1))^3) - 
  (121*C4AF*nf*Pi^2*G[0, 1, x])/(432*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/48)*C4AA*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/12)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (11*C4AA*Pi^4*G[0, 1, x])/(720*dA*TA*(-1 + x^(-1))^3) - 
  (583*CA^3*Pi^2*G[0, 1, x])/(1152*(-1 + x^(-1))^2) + 
  (415*CA^2*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))^2) - 
  (CA^3*Pi^4*G[0, 1, x])/(108*(-1 + x^(-1))^2) + 
  (23*C4AA*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2) - 
  (23*C4AF*nf*Pi^2*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^4*G[0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2) - 
  (607*CA^3*G[0, 1, x])/(648*(-1 + x^(-1))^3*x^3) + 
  (41*CA^2*nf*G[0, 1, x])/(324*(-1 + x^(-1))^3*x^3) - 
  (137*CA*nf^2*G[0, 1, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (((749*I)/384)*CA^3*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  (((929*I)/1152)*CA^2*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (323*CA^3*Pi^2*G[0, 1, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (247*CA^2*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^2*G[0, 1, x])/(96*(-1 + x^(-1))^3*x^3) - 
  (CA*nf^2*Pi^2*G[0, 1, x])/(192*(-1 + x^(-1))^3*x^3) - 
  (((8173*I)/27648)*CA^3*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (((791*I)/13824)*CA^2*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/288)*CA*CF*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  (2501*CA^3*Pi^4*G[0, 1, x])/(138240*(-1 + x^(-1))^3*x^3) + 
  (7*C4AA*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (11*C4AF*nf*Pi^2*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/144)*C4AA*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/36)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*Pi^4*G[0, 1, x])/(720*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (14413*CA^3*G[0, 1, x])/(5184*(-1 + x^(-1))^3*x^2) - 
  (1109*CA^2*nf*G[0, 1, x])/(2592*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[0, 1, x])/(24*(-1 + x^(-1))^3*x^2) + 
  (43*CA*nf^2*G[0, 1, x])/(256*(-1 + x^(-1))^3*x^2) - 
  (((751*I)/128)*CA^3*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (((935*I)/384)*CA^2*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (761*CA^3*Pi^2*G[0, 1, x])/(864*(-1 + x^(-1))^3*x^2) + 
  (361*CA^2*nf*Pi^2*G[0, 1, x])/(1728*(-1 + x^(-1))^3*x^2) + 
  (17*CA*CF*nf*Pi^2*G[0, 1, x])/(576*(-1 + x^(-1))^3*x^2) + 
  (CA*nf^2*Pi^2*G[0, 1, x])/(64*(-1 + x^(-1))^3*x^2) + 
  (((2687*I)/3072)*CA^3*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (((245*I)/1536)*CA^2*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/96)*CA*CF*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (2501*CA^3*Pi^4*G[0, 1, x])/(46080*(-1 + x^(-1))^3*x^2) - 
  (331*C4AA*G[0, 1, x])/(216*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (331*C4AF*nf*G[0, 1, x])/(108*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (77*C4AA*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (13*C4AF*nf*Pi^2*G[0, 1, x])/(9*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((7*I)/16)*C4AA*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  ((I/8)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (11*C4AA*Pi^4*G[0, 1, x])/(240*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (197*CA^3*Pi^2*G[0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (367*CA^2*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*Pi^2*G[0, 1, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^4*G[0, 1, x])/(108*(-1 + x^(-1))^2*x^2) - 
  (7*C4AA*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (11*C4AF*nf*Pi^2*G[0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^4*G[0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (14395*CA^3*G[0, 1, x])/(5184*(-1 + x^(-1))^3*x) + 
  (10357*CA^2*nf*G[0, 1, x])/(20736*(-1 + x^(-1))^3*x) - 
  (9*CA*CF*nf*G[0, 1, x])/(128*(-1 + x^(-1))^3*x) - 
  (205*CA*nf^2*G[0, 1, x])/(1152*(-1 + x^(-1))^3*x) + 
  (((2243*I)/384)*CA^3*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x) - 
  (((925*I)/384)*CA^2*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x) - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^3*x) + 
  (6493*CA^3*Pi^2*G[0, 1, x])/(6912*(-1 + x^(-1))^3*x) - 
  (1471*CA^2*nf*Pi^2*G[0, 1, x])/(6912*(-1 + x^(-1))^3*x) - 
  (7*CA*CF*nf*Pi^2*G[0, 1, x])/(288*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*Pi^2*G[0, 1, x])/(64*(-1 + x^(-1))^3*x) - 
  (((2767*I)/3072)*CA^3*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x) + 
  (((277*I)/1536)*CA^2*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x) - 
  ((I/96)*CA*CF*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^3*x) - 
  (2501*CA^3*Pi^4*G[0, 1, x])/(46080*(-1 + x^(-1))^3*x) + 
  (1067*C4AA*G[0, 1, x])/(432*dA*TA*(-1 + x^(-1))^3*x) - 
  (1067*C4AF*nf*G[0, 1, x])/(216*dA*TA*(-1 + x^(-1))^3*x) - 
  (205*C4AA*Pi^2*G[0, 1, x])/(288*dA*TA*(-1 + x^(-1))^3*x) + 
  (169*C4AF*nf*Pi^2*G[0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x) + 
  (((11*I)/16)*C4AA*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((3*I)/8)*C4AF*nf*Pi^3*G[0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (11*C4AA*Pi^4*G[0, 1, x])/(240*dA*TA*(-1 + x^(-1))^3*x) + 
  (17*CA^3*Pi^2*G[0, 1, x])/(18*(-1 + x^(-1))^2*x) - 
  (125*CA^2*nf*Pi^2*G[0, 1, x])/(864*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*Pi^2*G[0, 1, x])/(288*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^4*G[0, 1, x])/(54*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[0, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*C4AF*nf*Pi^2*G[0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^4*G[0, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (7*CA^3*Pi^2*x*G[0, 1, x])/(1152*(-1 + x^(-1))^3) - 
  (7*CA^2*nf*Pi^2*x*G[0, 1, x])/(1152*(-1 + x^(-1))^3) + 
  (CA^3*Pi^2*x*G[0, 1, x])/(192*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*x*G[0, 1, x])/(192*(-1 + x^(-1))^2) + 
  (CA^3*G[0, 1, x])/(32*\[Epsilon]^4) - (11*CA^3*G[0, 1, x])/
   (96*\[Epsilon]^3) + (CA^2*nf*G[0, 1, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^3 - (67*CA^3*G[0, 1, x])/
   (288*\[Epsilon]^2) + (5*CA^2*nf*G[0, 1, x])/(144*\[Epsilon]^2) + 
  (((11*I)/64)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (5*CA^3*Pi^2*G[0, 1, x])/(128*\[Epsilon]^2) + 
  (1445*CA^3*G[0, 1, x])/(3456*\[Epsilon]) - (823*CA^2*nf*G[0, 1, x])/
   (3456*\[Epsilon]) - (CA*CF*nf*G[0, 1, x])/(64*\[Epsilon]) + 
  (((67*I)/192)*CA^3*Pi*G[0, 1, x])/\[Epsilon] - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon] - 
  (473*CA^3*Pi^2*G[0, 1, x])/(9216*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*G[0, 1, x])/(4608*\[Epsilon]) + 
  ((I/48)*CA^3*Pi^3*G[0, 1, x])/\[Epsilon] + (3025*CA^3*G[0, 1, x])/
   (3456*(-1 + x^(-1))^3*\[Epsilon]) - (337*CA^2*nf*G[0, 1, x])/
   (1152*(-1 + x^(-1))^3*\[Epsilon]) - (CA*CF*nf*G[0, 1, x])/
   (64*(-1 + x^(-1))^3*\[Epsilon]) - (1001*CA^3*Pi^2*G[0, 1, x])/
   (9216*(-1 + x^(-1))^3*\[Epsilon]) + (91*CA^2*nf*Pi^2*G[0, 1, x])/
   (4608*(-1 + x^(-1))^3*\[Epsilon]) - (3061*CA^3*G[0, 1, x])/
   (3456*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (349*CA^2*nf*G[0, 1, x])/
   (1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (CA*CF*nf*G[0, 1, x])/
   (64*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (737*CA^3*Pi^2*G[0, 1, x])/
   (9216*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (67*CA^2*nf*Pi^2*G[0, 1, x])/
   (4608*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (3061*CA^3*G[0, 1, x])/
   (1152*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (349*CA^2*nf*G[0, 1, x])/
   (384*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (3*CA*CF*nf*G[0, 1, x])/
   (64*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (833*CA^3*Pi^2*G[0, 1, x])/
   (3072*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (79*CA^2*nf*Pi^2*G[0, 1, x])/
   (1536*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (3049*CA^3*G[0, 1, x])/
   (1152*(-1 + x^(-1))^3*x*\[Epsilon]) + (115*CA^2*nf*G[0, 1, x])/
   (128*(-1 + x^(-1))^3*x*\[Epsilon]) + (3*CA*CF*nf*G[0, 1, x])/
   (64*(-1 + x^(-1))^3*x*\[Epsilon]) + (905*CA^3*Pi^2*G[0, 1, x])/
   (3072*(-1 + x^(-1))^3*x*\[Epsilon]) - (79*CA^2*nf*Pi^2*G[0, 1, x])/
   (1536*(-1 + x^(-1))^3*x*\[Epsilon]) + (137*CA*nf^2*G[1, 0, x])/2304 - 
  ((1439*I)/1152)*CA^3*Pi*G[1, 0, x] + ((817*I)/1152)*CA^2*nf*Pi*G[1, 0, x] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, 0, x] - ((5*I)/72)*CA*nf^2*Pi*G[1, 0, x] + 
  (119*CA^3*Pi^2*G[1, 0, x])/512 + (43*CA^2*nf*Pi^2*G[1, 0, x])/256 - 
  (5*CA*nf^2*Pi^2*G[1, 0, x])/576 - ((3773*I)/27648)*CA^3*Pi^3*G[1, 0, x] + 
  ((295*I)/13824)*CA^2*nf*Pi^3*G[1, 0, x] + (I/288)*CA*CF*nf*Pi^3*
   G[1, 0, x] + (1519*CA^3*Pi^4*G[1, 0, x])/46080 - 
  (((11*I)/144)*C4AA*Pi^3*G[1, 0, x])/(dA*TA) + 
  ((I/36)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA) + (11*C4AA*Pi^4*G[1, 0, x])/
   (60*dA*TA) + (6301*CA^3*G[1, 0, x])/(10368*(-1 + x^(-1))^3) + 
  (221*CA^2*nf*G[1, 0, x])/(2592*(-1 + x^(-1))^3) + 
  (7*CA*CF*nf*G[1, 0, x])/(192*(-1 + x^(-1))^3) + 
  (95*CA*nf^2*G[1, 0, x])/(2304*(-1 + x^(-1))^3) - 
  (((24077*I)/10368)*CA^3*Pi*G[1, 0, x])/(-1 + x^(-1))^3 + 
  (((12755*I)/10368)*CA^2*nf*Pi*G[1, 0, x])/(-1 + x^(-1))^3 + 
  ((I/64)*CA*CF*nf*Pi*G[1, 0, x])/(-1 + x^(-1))^3 - 
  (833*CA^3*Pi^2*G[1, 0, x])/(2592*(-1 + x^(-1))^3) + 
  (977*CA^2*nf*Pi^2*G[1, 0, x])/(10368*(-1 + x^(-1))^3) + 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(192*(-1 + x^(-1))^3) - 
  (5*CA*nf^2*Pi^2*G[1, 0, x])/(576*(-1 + x^(-1))^3) - 
  (((4081*I)/27648)*CA^3*Pi^3*G[1, 0, x])/(-1 + x^(-1))^3 + 
  (((467*I)/13824)*CA^2*nf*Pi^3*G[1, 0, x])/(-1 + x^(-1))^3 - 
  ((I/144)*CA*CF*nf*Pi^3*G[1, 0, x])/(-1 + x^(-1))^3 + 
  (1897*CA^3*Pi^4*G[1, 0, x])/(138240*(-1 + x^(-1))^3) + 
  (5*C4AA*G[1, 0, x])/(48*dA*TA*(-1 + x^(-1))^3) - 
  (5*C4AF*nf*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (((557*I)/216)*C4AA*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (((233*I)/108)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (253*C4AA*Pi^2*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))^3) + 
  (5*C4AF*nf*Pi^2*G[1, 0, x])/(108*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/72)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/18)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (11*C4AA*Pi^4*G[1, 0, x])/(360*dA*TA*(-1 + x^(-1))^3) + 
  ((I/12)*CA*nf^2*Pi*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (2159*CA^3*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^2) - 
  (487*CA^2*nf*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (469*CA^3*Pi^4*G[1, 0, x])/(27648*(-1 + x^(-1))^2) + 
  (23*C4AA*Pi^2*G[1, 0, x])/(144*dA*TA*(-1 + x^(-1))^2) - 
  (23*C4AF*nf*Pi^2*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^4*G[1, 0, x])/(36*dA*TA*(-1 + x^(-1))^2) - 
  (2029*CA^3*G[1, 0, x])/(2592*(-1 + x^(-1))^3*x^3) + 
  (1165*CA^2*nf*G[1, 0, x])/(10368*(-1 + x^(-1))^3*x^3) - 
  (3*CA*CF*nf*G[1, 0, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (15*CA*nf^2*G[1, 0, x])/(256*(-1 + x^(-1))^3*x^3) + 
  (((19055*I)/10368)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((7841*I)/10368)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (239*CA^3*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))^3*x^3) + 
  (CA^2*nf*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(192*(-1 + x^(-1))^3*x^3) + 
  (CA*nf^2*Pi^2*G[1, 0, x])/(576*(-1 + x^(-1))^3*x^3) + 
  (((1067*I)/9216)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((43*I)/1536)*CA^2*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/144)*CA*CF*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (1897*CA^3*Pi^4*G[1, 0, x])/(138240*(-1 + x^(-1))^3*x^3) + 
  (19*C4AA*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (19*C4AF*nf*G[1, 0, x])/(36*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((73*I)/27)*C4AA*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((65*I)/27)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (77*C4AA*Pi^2*G[1, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (5*C4AF*nf*Pi^2*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/24)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/6)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*Pi^4*G[1, 0, x])/(360*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (26309*CA^3*G[1, 0, x])/(10368*(-1 + x^(-1))^3*x^2) - 
  (805*CA^2*nf*G[1, 0, x])/(1296*(-1 + x^(-1))^3*x^2) + 
  (29*CA*CF*nf*G[1, 0, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (1559*CA*nf^2*G[1, 0, x])/(6912*(-1 + x^(-1))^3*x^2) - 
  (((19799*I)/3456)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((8393*I)/3456)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((23*I)/192)*CA*CF*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (329*CA^3*Pi^2*G[1, 0, x])/(864*(-1 + x^(-1))^3*x^2) + 
  (7*CA^2*nf*Pi^2*G[1, 0, x])/(432*(-1 + x^(-1))^3*x^2) - 
  (5*CA*CF*nf*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^3*x^2) - 
  (CA*nf^2*Pi^2*G[1, 0, x])/(64*(-1 + x^(-1))^3*x^2) - 
  (((3521*I)/9216)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((427*I)/4608)*CA^2*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/48)*CA*CF*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (1897*CA^3*Pi^4*G[1, 0, x])/(46080*(-1 + x^(-1))^3*x^2) - 
  (89*C4AA*G[1, 0, x])/(432*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (89*C4AF*nf*G[1, 0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((509*I)/72)*C4AA*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((185*I)/36)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (137*C4AA*Pi^2*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (49*C4AF*nf*Pi^2*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((25*I)/24)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  ((I/3)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (11*C4AA*Pi^4*G[1, 0, x])/(120*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((5*I)/72)*CA*nf^2*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (2095*CA^3*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (727*CA^2*nf*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (469*CA^3*Pi^4*G[1, 0, x])/(27648*(-1 + x^(-1))^2*x^2) - 
  (7*C4AA*Pi^2*G[1, 0, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (11*C4AF*nf*Pi^2*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^4*G[1, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (12247*CA^3*G[1, 0, x])/(5184*(-1 + x^(-1))^3*x) + 
  (4391*CA^2*nf*G[1, 0, x])/(10368*(-1 + x^(-1))^3*x) - 
  (9*CA*CF*nf*G[1, 0, x])/(64*(-1 + x^(-1))^3*x) - 
  (1439*CA*nf^2*G[1, 0, x])/(6912*(-1 + x^(-1))^3*x) + 
  (((2641*I)/432)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((4813*I)/1728)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((5*I)/48)*CA*CF*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^3*x) + 
  (1009*CA^3*Pi^2*G[1, 0, x])/(1728*(-1 + x^(-1))^3*x) - 
  (191*CA^2*nf*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))^3*x) - 
  (7*CA*CF*nf*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^3*x) + 
  (CA*nf^2*Pi^2*G[1, 0, x])/(64*(-1 + x^(-1))^3*x) + 
  (((3761*I)/9216)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((427*I)/4608)*CA^2*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/48)*CA*CF*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^3*x) - 
  (1897*CA^3*Pi^4*G[1, 0, x])/(46080*(-1 + x^(-1))^3*x) - 
  (35*C4AA*G[1, 0, x])/(216*dA*TA*(-1 + x^(-1))^3*x) + 
  (35*C4AF*nf*G[1, 0, x])/(108*dA*TA*(-1 + x^(-1))^3*x) + 
  (((973*I)/144)*C4AA*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((325*I)/72)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (149*C4AA*Pi^2*G[1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x) - 
  (8*C4AF*nf*Pi^2*G[1, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x) + 
  (((19*I)/24)*C4AA*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  ((I/3)*C4AF*nf*Pi^3*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (11*C4AA*Pi^4*G[1, 0, x])/(120*dA*TA*(-1 + x^(-1))^3*x) - 
  (((5*I)/48)*CA*nf^2*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (1847*CA^3*Pi^2*G[1, 0, x])/(2304*(-1 + x^(-1))^2*x) + 
  (1051*CA^2*nf*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*Pi^2*G[1, 0, x])/(288*(-1 + x^(-1))^2*x) + 
  (469*CA^3*Pi^4*G[1, 0, x])/(13824*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*C4AF*nf*Pi^2*G[1, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^4*G[1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (((115*I)/1152)*CA^3*Pi*x*G[1, 0, x])/(-1 + x^(-1))^3 - 
  (((15*I)/128)*CA^2*nf*Pi*x*G[1, 0, x])/(-1 + x^(-1))^3 + 
  ((I/64)*CA*CF*nf*Pi*x*G[1, 0, x])/(-1 + x^(-1))^3 + 
  (7*CA^3*Pi^2*x*G[1, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (7*CA^2*nf*Pi^2*x*G[1, 0, x])/(1152*(-1 + x^(-1))^3) + 
  (((3*I)/16)*C4AA*Pi*x*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (((3*I)/8)*C4AF*nf*Pi*x*G[1, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  ((I/144)*CA*nf^2*Pi*x*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (CA^3*Pi^2*x*G[1, 0, x])/(64*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*x*G[1, 0, x])/(64*(-1 + x^(-1))^2) + 
  (CA^3*G[1, 0, x])/(32*\[Epsilon]^4) - (11*CA^3*G[1, 0, x])/
   (96*\[Epsilon]^3) + (CA^2*nf*G[1, 0, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^3 - (119*CA^3*G[1, 0, x])/
   (2304*\[Epsilon]^2) - (43*CA^2*nf*G[1, 0, x])/(1152*\[Epsilon]^2) + 
  (((11*I)/64)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (53*CA^3*Pi^2*G[1, 0, x])/(1536*\[Epsilon]^2) - 
  (139*CA^3*G[1, 0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (83*CA^2*nf*G[1, 0, x])/(1152*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (7*CA^3*Pi^2*G[1, 0, x])/(1536*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (139*CA^3*G[1, 0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (83*CA^2*nf*G[1, 0, x])/(1152*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (7*CA^3*Pi^2*G[1, 0, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (45*CA^3*G[1, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (77*CA^2*nf*G[1, 0, x])/(576*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (7*CA^3*Pi^2*G[1, 0, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (1445*CA^3*G[1, 0, x])/(3456*\[Epsilon]) - (823*CA^2*nf*G[1, 0, x])/
   (3456*\[Epsilon]) - (CA*CF*nf*G[1, 0, x])/(64*\[Epsilon]) + 
  (5*CA*nf^2*G[1, 0, x])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, 0, x])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] + 
  (275*CA^3*Pi^2*G[1, 0, x])/(9216*\[Epsilon]) - 
  (25*CA^2*nf*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) + 
  (((9*I)/512)*CA^3*Pi^3*G[1, 0, x])/\[Epsilon] + 
  (3079*CA^3*G[1, 0, x])/(3456*(-1 + x^(-1))^3*\[Epsilon]) - 
  (355*CA^2*nf*G[1, 0, x])/(1152*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA*CF*nf*G[1, 0, x])/(64*(-1 + x^(-1))^3*\[Epsilon]) - 
  (253*CA^3*Pi^2*G[1, 0, x])/(9216*(-1 + x^(-1))^3*\[Epsilon]) + 
  (23*CA^2*nf*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^3*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*\[Epsilon]) + 
  (((47*I)/256)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((59*I)/384)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((11*I)/1536)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (3061*CA^3*G[1, 0, x])/(3456*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (349*CA^2*nf*G[1, 0, x])/(1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (CA*CF*nf*G[1, 0, x])/(64*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (253*CA^3*Pi^2*G[1, 0, x])/(9216*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (23*CA^2*nf*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (1043*CA^3*G[1, 0, x])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (373*CA^2*nf*G[1, 0, x])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 0, x])/(64*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (253*CA^3*Pi^2*G[1, 0, x])/(3072*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (23*CA^2*nf*Pi^2*G[1, 0, x])/(1536*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((149*I)/768)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((21*I)/128)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((11*I)/1536)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (1045*CA^3*G[1, 0, x])/(384*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (125*CA^2*nf*G[1, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 0, x])/(64*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (253*CA^3*Pi^2*G[1, 0, x])/(3072*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (23*CA^2*nf*Pi^2*G[1, 0, x])/(1536*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (13*CA*nf^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((151*I)/384)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  ((I/3)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((11*I)/768)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  ((I/192)*CA^3*Pi*x*G[1, 0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  ((I/192)*CA^2*nf*Pi*x*G[1, 0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (137*CA*nf^2*G[1, 1, x])/2304 + ((1439*I)/1152)*CA^3*Pi*G[1, 1, x] - 
  ((817*I)/1152)*CA^2*nf*Pi*G[1, 1, x] - ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, x] + 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 1, x] - (119*CA^3*Pi^2*G[1, 1, x])/512 - 
  (43*CA^2*nf*Pi^2*G[1, 1, x])/256 + (5*CA*nf^2*Pi^2*G[1, 1, x])/192 + 
  ((8789*I)/27648)*CA^3*Pi^3*G[1, 1, x] - ((751*I)/13824)*CA^2*nf*Pi^3*
   G[1, 1, x] - (I/288)*CA*CF*nf*Pi^3*G[1, 1, x] - 
  (811*CA^3*Pi^4*G[1, 1, x])/17280 + (((11*I)/144)*C4AA*Pi^3*G[1, 1, x])/
   (dA*TA) - ((I/36)*C4AF*nf*Pi^3*G[1, 1, x])/(dA*TA) - 
  (11*C4AA*Pi^4*G[1, 1, x])/(180*dA*TA) + (491*CA^3*G[1, 1, x])/
   (216*(-1 + x^(-1))^3) - (5941*CA^2*nf*G[1, 1, x])/(6912*(-1 + x^(-1))^3) - 
  (5*CA*CF*nf*G[1, 1, x])/(32*(-1 + x^(-1))^3) + 
  (8375*CA^3*Pi^2*G[1, 1, x])/(27648*(-1 + x^(-1))^3) - 
  (1751*CA^2*nf*Pi^2*G[1, 1, x])/(13824*(-1 + x^(-1))^3) - 
  (CA*CF*nf*Pi^2*G[1, 1, x])/(192*(-1 + x^(-1))^3) - 
  (739*CA^3*Pi^4*G[1, 1, x])/(552960*(-1 + x^(-1))^3) + 
  (5*C4AA*G[1, 1, x])/(8*dA*TA*(-1 + x^(-1))^3) - 
  (5*C4AF*nf*G[1, 1, x])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (139*C4AA*Pi^2*G[1, 1, x])/(288*dA*TA*(-1 + x^(-1))^3) + 
  (49*C4AF*nf*Pi^2*G[1, 1, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (19*C4AA*Pi^4*G[1, 1, x])/(720*dA*TA*(-1 + x^(-1))^3) + 
  (583*CA^3*Pi^2*G[1, 1, x])/(1152*(-1 + x^(-1))^2) - 
  (415*CA^2*nf*Pi^2*G[1, 1, x])/(3456*(-1 + x^(-1))^2) + 
  (CA^3*Pi^4*G[1, 1, x])/(108*(-1 + x^(-1))^2) - 
  (23*C4AA*Pi^2*G[1, 1, x])/(144*dA*TA*(-1 + x^(-1))^2) + 
  (23*C4AF*nf*Pi^2*G[1, 1, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^4*G[1, 1, x])/(36*dA*TA*(-1 + x^(-1))^2) - 
  (3901*CA^3*G[1, 1, x])/(1728*(-1 + x^(-1))^3*x^3) + 
  (5833*CA^2*nf*G[1, 1, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (5*CA*CF*nf*G[1, 1, x])/(32*(-1 + x^(-1))^3*x^3) - 
  (8111*CA^3*Pi^2*G[1, 1, x])/(27648*(-1 + x^(-1))^3*x^3) + 
  (1475*CA^2*nf*Pi^2*G[1, 1, x])/(13824*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[1, 1, x])/(96*(-1 + x^(-1))^3*x^3) + 
  (739*CA^3*Pi^4*G[1, 1, x])/(552960*(-1 + x^(-1))^3*x^3) - 
  (5*C4AA*G[1, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (5*C4AF*nf*G[1, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (109*C4AA*Pi^2*G[1, 1, x])/(288*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (37*C4AF*nf*Pi^2*G[1, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (19*C4AA*Pi^4*G[1, 1, x])/(720*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (1955*CA^3*G[1, 1, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (5869*CA^2*nf*G[1, 1, x])/(2304*(-1 + x^(-1))^3*x^2) - 
  (15*CA*CF*nf*G[1, 1, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (7799*CA^3*Pi^2*G[1, 1, x])/(9216*(-1 + x^(-1))^3*x^2) - 
  (1351*CA^2*nf*Pi^2*G[1, 1, x])/(4608*(-1 + x^(-1))^3*x^2) - 
  (17*CA*CF*nf*Pi^2*G[1, 1, x])/(576*(-1 + x^(-1))^3*x^2) - 
  (739*CA^3*Pi^4*G[1, 1, x])/(184320*(-1 + x^(-1))^3*x^2) + 
  (15*C4AA*G[1, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (15*C4AF*nf*G[1, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (37*C4AA*Pi^2*G[1, 1, x])/(32*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (11*C4AF*nf*Pi^2*G[1, 1, x])/(16*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (19*C4AA*Pi^4*G[1, 1, x])/(240*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (197*CA^3*Pi^2*G[1, 1, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (367*CA^2*nf*Pi^2*G[1, 1, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*Pi^2*G[1, 1, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (CA^3*Pi^4*G[1, 1, x])/(108*(-1 + x^(-1))^2*x^2) + 
  (7*C4AA*Pi^2*G[1, 1, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (11*C4AF*nf*Pi^2*G[1, 1, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^4*G[1, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (3919*CA^3*G[1, 1, x])/(576*(-1 + x^(-1))^3*x) + 
  (5905*CA^2*nf*G[1, 1, x])/(2304*(-1 + x^(-1))^3*x) + 
  (15*CA*CF*nf*G[1, 1, x])/(32*(-1 + x^(-1))^3*x) - 
  (7831*CA^3*Pi^2*G[1, 1, x])/(9216*(-1 + x^(-1))^3*x) + 
  (1415*CA^2*nf*Pi^2*G[1, 1, x])/(4608*(-1 + x^(-1))^3*x) + 
  (7*CA*CF*nf*Pi^2*G[1, 1, x])/(288*(-1 + x^(-1))^3*x) + 
  (739*CA^3*Pi^4*G[1, 1, x])/(184320*(-1 + x^(-1))^3*x) - 
  (15*C4AA*G[1, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (15*C4AF*nf*G[1, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (121*C4AA*Pi^2*G[1, 1, x])/(96*dA*TA*(-1 + x^(-1))^3*x) - 
  (37*C4AF*nf*Pi^2*G[1, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x) + 
  (19*C4AA*Pi^4*G[1, 1, x])/(240*dA*TA*(-1 + x^(-1))^3*x) - 
  (17*CA^3*Pi^2*G[1, 1, x])/(18*(-1 + x^(-1))^2*x) + 
  (125*CA^2*nf*Pi^2*G[1, 1, x])/(864*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*Pi^2*G[1, 1, x])/(288*(-1 + x^(-1))^2*x) - 
  (CA^3*Pi^4*G[1, 1, x])/(54*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[1, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*C4AF*nf*Pi^2*G[1, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^4*G[1, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (7*CA^3*Pi^2*x*G[1, 1, x])/(1152*(-1 + x^(-1))^3) + 
  (7*CA^2*nf*Pi^2*x*G[1, 1, x])/(1152*(-1 + x^(-1))^3) - 
  (CA^3*Pi^2*x*G[1, 1, x])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*G[1, 1, x])/(192*(-1 + x^(-1))^2) - 
  (3*CA^3*G[1, 1, x])/(128*\[Epsilon]^4) + (33*CA^3*G[1, 1, x])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, x])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, x])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, x])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (119*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) - 
  (1445*CA^3*G[1, 1, x])/(3456*\[Epsilon]) + (823*CA^2*nf*G[1, 1, x])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[1, 1, x])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, x])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (3553*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) + (323*CA^2*nf*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (1439*CA^3*G[0, 0, 0, x])/1152 + (817*CA^2*nf*G[0, 0, 0, x])/1152 + 
  (3*CA*CF*nf*G[0, 0, 0, x])/64 - ((335*I)/576)*CA^3*Pi*G[0, 0, 0, x] + 
  ((25*I)/288)*CA^2*nf*Pi*G[0, 0, 0, x] + (I/72)*CA*nf^2*Pi*G[0, 0, 0, x] + 
  (26213*CA^3*Pi^2*G[0, 0, 0, x])/27648 - (2335*CA^2*nf*Pi^2*G[0, 0, 0, x])/
   13824 - (CA*CF*nf*Pi^2*G[0, 0, 0, x])/288 - 
  ((47*I)/576)*CA^3*Pi^3*G[0, 0, 0, x] - (11*C4AA*Pi^2*G[0, 0, 0, x])/
   (72*dA*TA) + (C4AF*nf*Pi^2*G[0, 0, 0, x])/(18*dA*TA) - 
  (1061*CA^3*G[0, 0, 0, x])/(324*(-1 + x^(-1))^3) + 
  (1099*CA^2*nf*G[0, 0, 0, x])/(648*(-1 + x^(-1))^3) + 
  (7*CA*CF*nf*G[0, 0, 0, x])/(96*(-1 + x^(-1))^3) - 
  (5*CA*nf^2*G[0, 0, 0, x])/(108*(-1 + x^(-1))^3) - 
  (((2405*I)/6912)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^3 + 
  (((665*I)/1728)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/16)*CA*CF*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/144)*CA*nf^2*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^3 + 
  (32945*CA^3*Pi^2*G[0, 0, 0, x])/(27648*(-1 + x^(-1))^3) - 
  (3139*CA^2*nf*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))^3) + 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))^3) - 
  (((61*I)/4608)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1))^3 - 
  (1607*C4AA*G[0, 0, 0, x])/(432*dA*TA*(-1 + x^(-1))^3) + 
  (473*C4AF*nf*G[0, 0, 0, x])/(216*dA*TA*(-1 + x^(-1))^3) - 
  (((23*I)/144)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (((23*I)/72)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (11*C4AA*Pi^2*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*Pi^2*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3) - 
  ((I/6)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (CA*nf^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))^2) + 
  (((5683*I)/6912)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((13*I)/432)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((35*I)/512)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((131*I)/144)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  (((77*I)/72)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  ((I/6)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  (1439*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (817*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (3*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (((1447*I)/6912)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((65*I)/432)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/32)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/72)*CA*nf^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (26213*CA^3*Pi^2*G[0, 0, 0, x])/(27648*(-1 + x^(-1))^3*x^3) + 
  (2335*CA^2*nf*Pi^2*G[0, 0, 0, x])/(13824*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))^3*x^3) + 
  (((61*I)/4608)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((41*I)/144)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((41*I)/72)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*Pi^2*G[0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*Pi^2*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/6)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (19643*CA^3*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^3*x^2) + 
  (10397*CA^2*nf*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^3*x^2) + 
  (11*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^2) - 
  (13*CA*nf^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (((163*I)/2304)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((199*I)/288)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/96)*CA*nf^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (28853*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))^3*x^2) - 
  (2773*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^2) - 
  (((61*I)/1536)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (133*C4AA*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (25*C4AF*nf*G[0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((35*I)/48)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((17*I)/24)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (11*C4AA*Pi^2*G[0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*Pi^2*G[0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^2) - 
  ((I/2)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((5467*I)/6912)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((55*I)/864)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/32)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((35*I)/512)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((41*I)/144)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (((41*I)/72)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  ((I/6)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (25193*CA^3*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^3*x) - 
  (11903*CA^2*nf*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^3*x) - 
  (15*CA*CF*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x) + 
  (CA*nf^2*G[0, 0, 0, x])/(12*(-1 + x^(-1))^3*x) + 
  (((833*I)/2304)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (((449*I)/576)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((13*I)/96)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  ((I/96)*CA*nf^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (30545*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))^3*x) + 
  (2701*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))^3*x) + 
  (((61*I)/1536)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (265*C4AA*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^3*x) - 
  (125*C4AF*nf*G[0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^3*x) + 
  (((41*I)/48)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((23*I)/24)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (11*C4AA*Pi^2*G[0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*Pi^2*G[0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x) + 
  ((I/2)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (CA*nf^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (((4591*I)/3456)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((293*I)/864)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/96)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((35*I)/256)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((11*I)/18)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (((17*I)/36)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  ((I/3)*C4AA*Pi^3*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (115*CA^3*x*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (15*CA^2*nf*x*G[0, 0, 0, x])/(128*(-1 + x^(-1))^3) + 
  (CA*CF*nf*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3) + 
  (3*C4AA*x*G[0, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3) - 
  (3*C4AF*nf*x*G[0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3) - 
  (CA*nf^2*x*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2) - 
  ((I/24)*CA^3*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/24)*CA^2*nf*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (CA^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) - (11*CA^3*G[0, 0, 0, x])/
   (64*\[Epsilon]^2) + (CA^2*nf*G[0, 0, 0, x])/(32*\[Epsilon]^2) - 
  (11*CA^3*G[0, 0, 0, x])/(96*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (11*CA^3*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, 0, x])/(32*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (29*CA^3*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (5*CA^2*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (13*CA^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (5*CA^2*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (67*CA^3*G[0, 0, 0, x])/(192*\[Epsilon]) - (5*CA^2*nf*G[0, 0, 0, x])/
   (96*\[Epsilon]) + (((11*I)/48)*CA^3*Pi*G[0, 0, 0, x])/\[Epsilon] - 
  ((I/24)*CA^2*nf*Pi*G[0, 0, 0, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[0, 0, 0, x])/(192*\[Epsilon]) - (1951*CA^3*G[0, 0, 0, x])/
   (2304*(-1 + x^(-1))^3*\[Epsilon]) + (45*CA^2*nf*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))^3*\[Epsilon]) - (CA*nf^2*G[0, 0, 0, x])/
   (72*(-1 + x^(-1))^3*\[Epsilon]) + (((11*I)/48)*CA^3*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*\[Epsilon]) - ((I/24)*CA^2*nf*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*\[Epsilon]) - (3*CA^3*Pi^2*G[0, 0, 0, x])/
   (512*(-1 + x^(-1))^3*\[Epsilon]) - (231*CA^3*G[0, 0, 0, x])/
   (256*(-1 + x^(-1))^2*\[Epsilon]) + (107*CA^2*nf*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))^2*\[Epsilon]) + (31*CA^3*Pi^2*G[0, 0, 0, x])/
   (1536*(-1 + x^(-1))^2*\[Epsilon]) + (139*CA^3*G[0, 0, 0, x])/
   (256*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (83*CA^2*nf*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (((11*I)/48)*CA^3*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*x^3*\[Epsilon]) + ((I/24)*CA^2*nf*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*x^3*\[Epsilon]) + (3*CA^3*Pi^2*G[0, 0, 0, x])/
   (512*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (1463*CA^3*G[0, 0, 0, x])/
   (768*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (97*CA^2*nf*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (CA*nf^2*G[0, 0, 0, x])/
   (48*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (((11*I)/16)*CA^3*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*x^2*\[Epsilon]) - ((I/8)*CA^2*nf*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*x^2*\[Epsilon]) - (9*CA^3*Pi^2*G[0, 0, 0, x])/
   (512*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (685*CA^3*G[0, 0, 0, x])/
   (768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (103*CA^2*nf*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (31*CA^3*Pi^2*G[0, 0, 0, x])/
   (1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (549*CA^3*G[0, 0, 0, x])/
   (256*(-1 + x^(-1))^3*x*\[Epsilon]) - (317*CA^2*nf*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))^3*x*\[Epsilon]) + (CA*nf^2*G[0, 0, 0, x])/
   (48*(-1 + x^(-1))^3*x*\[Epsilon]) - (((11*I)/16)*CA^3*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*x*\[Epsilon]) + ((I/8)*CA^2*nf*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^3*x*\[Epsilon]) + (9*CA^3*Pi^2*G[0, 0, 0, x])/
   (512*(-1 + x^(-1))^3*x*\[Epsilon]) + (229*CA^3*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))^2*x*\[Epsilon]) - (13*CA^2*nf*G[0, 0, 0, x])/
   (24*(-1 + x^(-1))^2*x*\[Epsilon]) - (31*CA^3*Pi^2*G[0, 0, 0, x])/
   (768*(-1 + x^(-1))^2*x*\[Epsilon]) + (CA^3*x*G[0, 0, 0, x])/
   (192*(-1 + x^(-1))^2*\[Epsilon]) - (CA^2*nf*x*G[0, 0, 0, x])/
   (192*(-1 + x^(-1))^2*\[Epsilon]) + (1439*CA^3*G[0, 0, 1, x])/1152 - 
  (817*CA^2*nf*G[0, 0, 1, x])/1152 - (3*CA*CF*nf*G[0, 0, 1, x])/64 + 
  ((335*I)/576)*CA^3*Pi*G[0, 0, 1, x] - ((25*I)/288)*CA^2*nf*Pi*
   G[0, 0, 1, x] - (22253*CA^3*Pi^2*G[0, 0, 1, x])/27648 + 
  (1975*CA^2*nf*Pi^2*G[0, 0, 1, x])/13824 + (CA*CF*nf*Pi^2*G[0, 0, 1, x])/
   288 + ((23*I)/192)*CA^3*Pi^3*G[0, 0, 1, x] + 
  (11*C4AA*Pi^2*G[0, 0, 1, x])/(72*dA*TA) - (C4AF*nf*Pi^2*G[0, 0, 1, x])/
   (18*dA*TA) - ((I/6)*C4AA*Pi^3*G[0, 0, 1, x])/(dA*TA) + 
  (16535*CA^3*G[0, 0, 1, x])/(10368*(-1 + x^(-1))^3) - 
  (11477*CA^2*nf*G[0, 0, 1, x])/(10368*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[0, 0, 1, x])/(64*(-1 + x^(-1))^3) - 
  (22253*CA^3*Pi^2*G[0, 0, 1, x])/(27648*(-1 + x^(-1))^3) + 
  (2023*CA^2*nf*Pi^2*G[0, 0, 1, x])/(13824*(-1 + x^(-1))^3) + 
  (557*C4AA*G[0, 0, 1, x])/(216*dA*TA*(-1 + x^(-1))^3) - 
  (233*C4AF*nf*G[0, 0, 1, x])/(108*dA*TA*(-1 + x^(-1))^3) - 
  (11*C4AA*Pi^2*G[0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*Pi^2*G[0, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^3) - 
  (CA*nf^2*G[0, 0, 1, x])/(72*(-1 + x^(-1))^2) - 
  (((359*I)/576)*CA^3*Pi*G[0, 0, 1, x])/(-1 + x^(-1))^2 + 
  (((37*I)/288)*CA^2*nf*Pi*G[0, 0, 1, x])/(-1 + x^(-1))^2 - 
  ((I/18)*CA^3*Pi^3*G[0, 0, 1, x])/(-1 + x^(-1))^2 - 
  (1439*CA^3*G[0, 0, 1, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (817*CA^2*nf*G[0, 0, 1, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (3*CA*CF*nf*G[0, 0, 1, x])/(64*(-1 + x^(-1))^3*x^3) + 
  (22253*CA^3*Pi^2*G[0, 0, 1, x])/(27648*(-1 + x^(-1))^3*x^3) - 
  (1975*CA^2*nf*Pi^2*G[0, 0, 1, x])/(13824*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^2*G[0, 0, 1, x])/(288*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*Pi^2*G[0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*Pi^2*G[0, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (13547*CA^3*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^3*x^2) - 
  (8009*CA^2*nf*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^3*x^2) - 
  (23*CA*CF*nf*G[0, 0, 1, x])/(192*(-1 + x^(-1))^3*x^2) - 
  (22397*CA^3*Pi^2*G[0, 0, 1, x])/(9216*(-1 + x^(-1))^3*x^2) + 
  (2047*CA^2*nf*Pi^2*G[0, 0, 1, x])/(4608*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*Pi^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (185*C4AA*G[0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (77*C4AF*nf*G[0, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AA*Pi^2*G[0, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AF*nf*Pi^2*G[0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((335*I)/576)*CA^3*Pi*G[0, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (((25*I)/288)*CA^2*nf*Pi*G[0, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/18)*CA^3*Pi^3*G[0, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (1801*CA^3*G[0, 0, 1, x])/(432*(-1 + x^(-1))^3*x) + 
  (4495*CA^2*nf*G[0, 0, 1, x])/(1728*(-1 + x^(-1))^3*x) + 
  (5*CA*CF*nf*G[0, 0, 1, x])/(48*(-1 + x^(-1))^3*x) + 
  (22109*CA^3*Pi^2*G[0, 0, 1, x])/(9216*(-1 + x^(-1))^3*x) - 
  (1903*CA^2*nf*Pi^2*G[0, 0, 1, x])/(4608*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*Pi^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^3*x) - 
  (703*C4AA*G[0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x) + 
  (271*C4AF*nf*G[0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x) + 
  (23*C4AA*Pi^2*G[0, 0, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (7*C4AF*nf*Pi^2*G[0, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*G[0, 0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (((83*I)/72)*CA^3*Pi*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((47*I)/288)*CA^2*nf*Pi*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  ((I/9)*CA^3*Pi^3*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (115*CA^3*x*G[0, 0, 1, x])/(1152*(-1 + x^(-1))^3) + 
  (15*CA^2*nf*x*G[0, 0, 1, x])/(128*(-1 + x^(-1))^3) - 
  (CA*CF*nf*x*G[0, 0, 1, x])/(64*(-1 + x^(-1))^3) - 
  (3*C4AA*x*G[0, 0, 1, x])/(16*dA*TA*(-1 + x^(-1))^3) + 
  (3*C4AF*nf*x*G[0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3) + 
  (CA*nf^2*x*G[0, 0, 1, x])/(144*(-1 + x^(-1))^2) + 
  ((I/48)*CA^3*Pi*x*G[0, 0, 1, x])/(-1 + x^(-1))^2 - 
  ((I/48)*CA^2*nf*Pi*x*G[0, 0, 1, x])/(-1 + x^(-1))^2 + 
  (CA^3*G[0, 0, 1, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[0, 0, 1, x])/
   \[Epsilon]^2 - (67*CA^3*G[0, 0, 1, x])/(192*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, 1, x])/(96*\[Epsilon]) + (CA^3*Pi^2*G[0, 0, 1, x])/
   (192*\[Epsilon]) + (23*CA^3*G[0, 0, 1, x])/(64*(-1 + x^(-1))^2*
    \[Epsilon]) - (CA^2*nf*G[0, 0, 1, x])/(16*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, 0, 1, x])/(48*(-1 + x^(-1))^2*\[Epsilon]) + 
  (67*CA^3*G[0, 0, 1, x])/(192*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, 1, x])/(96*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (45*CA^3*G[0, 0, 1, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (7*CA^2*nf*G[0, 0, 1, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, 0, 1, x])/(24*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*x*G[0, 0, 1, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 0, 1, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1439*CA^3*G[0, 1, 0, x])/1152 - (817*CA^2*nf*G[0, 1, 0, x])/1152 - 
  (3*CA*CF*nf*G[0, 1, 0, x])/64 + ((335*I)/576)*CA^3*Pi*G[0, 1, 0, x] - 
  ((25*I)/288)*CA^2*nf*Pi*G[0, 1, 0, x] + (I/36)*CA*nf^2*Pi*G[0, 1, 0, x] - 
  (45023*CA^3*Pi^2*G[0, 1, 0, x])/27648 + (4045*CA^2*nf*Pi^2*G[0, 1, 0, x])/
   13824 + (CA*CF*nf*Pi^2*G[0, 1, 0, x])/288 + 
  ((5*I)/48)*CA^3*Pi^3*G[0, 1, 0, x] + (11*C4AA*Pi^2*G[0, 1, 0, x])/
   (72*dA*TA) - (C4AF*nf*Pi^2*G[0, 1, 0, x])/(18*dA*TA) + 
  ((I/4)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA) + (29261*CA^3*G[0, 1, 0, x])/
   (10368*(-1 + x^(-1))^3) - (13109*CA^2*nf*G[0, 1, 0, x])/
   (10368*(-1 + x^(-1))^3) - (5*CA*CF*nf*G[0, 1, 0, x])/
   (64*(-1 + x^(-1))^3) + (25*CA*nf^2*G[0, 1, 0, x])/(216*(-1 + x^(-1))^3) + 
  (((9935*I)/6912)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (((2395*I)/3456)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^3 + 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (((5*I)/72)*CA*nf^2*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (44099*CA^3*Pi^2*G[0, 1, 0, x])/(27648*(-1 + x^(-1))^3) + 
  (4153*CA^2*nf*Pi^2*G[0, 1, 0, x])/(13824*(-1 + x^(-1))^3) - 
  (CA*CF*nf*Pi^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))^3) + 
  (((103*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (233*C4AA*G[0, 1, 0, x])/(216*dA*TA*(-1 + x^(-1))^3) + 
  (5*C4AF*nf*G[0, 1, 0, x])/(54*dA*TA*(-1 + x^(-1))^3) + 
  (((11*I)/36)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (((5*I)/36)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (55*C4AA*Pi^2*G[0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (5*C4AF*nf*Pi^2*G[0, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))^3) + 
  ((I/4)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (5*CA*nf^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (((1375*I)/6912)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((85*I)/864)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((59*I)/4608)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((131*I)/144)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (((77*I)/72)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  ((I/6)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (1439*CA^3*G[0, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (817*CA^2*nf*G[0, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (3*CA*CF*nf*G[0, 1, 0, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^3*x^3) - 
  (((2573*I)/6912)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((205*I)/864)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/32)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/36)*CA*nf^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (41855*CA^3*Pi^2*G[0, 1, 0, x])/(27648*(-1 + x^(-1))^3*x^3) - 
  (3757*CA^2*nf*Pi^2*G[0, 1, 0, x])/(13824*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))^3*x^3) - 
  (((103*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((41*I)/144)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((41*I)/72)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*Pi^2*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/4)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (9251*CA^3*G[0, 1, 0, x])/(1728*(-1 + x^(-1))^3*x^2) - 
  (74*CA^2*nf*G[0, 1, 0, x])/(27*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[0, 1, 0, x])/(6*(-1 + x^(-1))^3*x^2) + 
  (43*CA*nf^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (((553*I)/256)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((37*I)/32)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((7*I)/48)*CA*nf^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (42895*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))^3*x^2) + 
  (3983*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*Pi^2*G[0, 1, 0, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (((103*I)/512)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (125*C4AA*G[0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (91*C4AF*nf*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((33*I)/16)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((21*I)/8)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (19*C4AA*Pi^2*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*C4AF*nf*Pi^2*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((3*I)/4)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (((1447*I)/6912)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((65*I)/432)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/32)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((59*I)/4608)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((41*I)/144)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (((41*I)/72)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  ((I/6)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (11411*CA^3*G[0, 1, 0, x])/(1728*(-1 + x^(-1))^3*x) + 
  (1235*CA^2*nf*G[0, 1, 0, x])/(432*(-1 + x^(-1))^3*x) + 
  (7*CA*CF*nf*G[0, 1, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (7*CA*nf^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))^3*x) - 
  (((2309*I)/768)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (((523*I)/384)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((13*I)/96)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((7*I)/48)*CA*nf^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (43459*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))^3*x) - 
  (3959*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*Pi^2*G[0, 1, 0, x])/(192*(-1 + x^(-1))^3*x) - 
  (((103*I)/512)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (311*C4AA*G[0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x) - 
  (67*C4AF*nf*G[0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x) - 
  (((17*I)/8)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  ((2*I)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (59*C4AA*Pi^2*G[0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) + 
  (17*C4AF*nf*Pi^2*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) - 
  (((3*I)/4)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (13*CA*nf^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2*x) + 
  (((607*I)/3456)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((217*I)/432)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/96)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((59*I)/2304)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((11*I)/18)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (((17*I)/36)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  ((I/3)*C4AA*Pi^3*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  ((I/48)*CA^3*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/48)*CA^2*nf*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (CA^3*G[0, 1, 0, x])/(16*\[Epsilon]^3) - (55*CA^3*G[0, 1, 0, x])/
   (256*\[Epsilon]^2) + (5*CA^2*nf*G[0, 1, 0, x])/(128*\[Epsilon]^2) - 
  ((I/16)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon]^2 - 
  (209*CA^3*G[0, 1, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (19*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (55*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (5*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (181*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (17*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (193*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (17*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (67*CA^3*G[0, 1, 0, x])/(192*\[Epsilon]) + (5*CA^2*nf*G[0, 1, 0, x])/
   (96*\[Epsilon]) + (CA*nf^2*G[0, 1, 0, x])/(48*\[Epsilon]) - 
  (((143*I)/768)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (((13*I)/384)*CA^2*nf*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[0, 1, 0, x])/(192*\[Epsilon]) + 
  (1147*CA^3*G[0, 1, 0, x])/(2304*(-1 + x^(-1))^3*\[Epsilon]) - 
  (115*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3*\[Epsilon]) - 
  (((187*I)/768)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*\[Epsilon]) + 
  (((17*I)/384)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))^3*\[Epsilon]) + 
  (139*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (83*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))^2*\[Epsilon]) - 
  (149*CA^3*G[0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (21*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (((143*I)/768)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((13*I)/384)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (691*CA^3*G[0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (247*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (CA*nf^2*G[0, 1, 0, x])/(12*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((159*I)/256)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (((15*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(512*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (139*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (83*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (875*CA^3*G[0, 1, 0, x])/(768*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (91*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, 0, x])/(12*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((171*I)/256)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  (((15*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  (41*CA^3*Pi^2*G[0, 1, 0, x])/(512*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (139*CA^3*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (83*CA^2*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (1439*CA^3*G[0, 1, 1, x])/1152 + (817*CA^2*nf*G[0, 1, 1, x])/1152 + 
  (3*CA*CF*nf*G[0, 1, 1, x])/64 - ((335*I)/576)*CA^3*Pi*G[0, 1, 1, x] + 
  ((25*I)/288)*CA^2*nf*Pi*G[0, 1, 1, x] + (15125*CA^3*Pi^2*G[0, 1, 1, x])/
   27648 - (1327*CA^2*nf*Pi^2*G[0, 1, 1, x])/13824 - 
  (CA*CF*nf*Pi^2*G[0, 1, 1, x])/288 - ((23*I)/288)*CA^3*Pi^3*G[0, 1, 1, x] - 
  (11*C4AA*Pi^2*G[0, 1, 1, x])/(72*dA*TA) + (C4AF*nf*Pi^2*G[0, 1, 1, x])/
   (18*dA*TA) - ((I/12)*C4AA*Pi^3*G[0, 1, 1, x])/(dA*TA) - 
  (739*CA^3*G[0, 1, 1, x])/(384*(-1 + x^(-1))^3) + 
  (899*CA^2*nf*G[0, 1, 1, x])/(1152*(-1 + x^(-1))^3) + 
  (3*CA*CF*nf*G[0, 1, 1, x])/(64*(-1 + x^(-1))^3) + 
  (22649*CA^3*Pi^2*G[0, 1, 1, x])/(27648*(-1 + x^(-1))^3) - 
  (2059*CA^2*nf*Pi^2*G[0, 1, 1, x])/(13824*(-1 + x^(-1))^3) + 
  (11*C4AA*Pi^2*G[0, 1, 1, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*Pi^2*G[0, 1, 1, x])/(36*dA*TA*(-1 + x^(-1))^3) + 
  (749*CA^3*G[0, 1, 1, x])/(384*(-1 + x^(-1))^3*x^3) - 
  (929*CA^2*nf*G[0, 1, 1, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (3*CA*CF*nf*G[0, 1, 1, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (20009*CA^3*Pi^2*G[0, 1, 1, x])/(27648*(-1 + x^(-1))^3*x^3) + 
  (1771*CA^2*nf*Pi^2*G[0, 1, 1, x])/(13824*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[0, 1, 1, x])/(288*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*Pi^2*G[0, 1, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*Pi^2*G[0, 1, 1, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (751*CA^3*G[0, 1, 1, x])/(128*(-1 + x^(-1))^3*x^2) + 
  (935*CA^2*nf*G[0, 1, 1, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (9*CA*CF*nf*G[0, 1, 1, x])/(64*(-1 + x^(-1))^3*x^2) + 
  (21145*CA^3*Pi^2*G[0, 1, 1, x])/(9216*(-1 + x^(-1))^3*x^2) - 
  (1955*CA^2*nf*Pi^2*G[0, 1, 1, x])/(4608*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*Pi^2*G[0, 1, 1, x])/(96*(-1 + x^(-1))^3*x^2) - 
  (C4AA*Pi^2*G[0, 1, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*Pi^2*G[0, 1, 1, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (2243*CA^3*G[0, 1, 1, x])/(384*(-1 + x^(-1))^3*x) - 
  (925*CA^2*nf*G[0, 1, 1, x])/(384*(-1 + x^(-1))^3*x) - 
  (9*CA*CF*nf*G[0, 1, 1, x])/(64*(-1 + x^(-1))^3*x) - 
  (21673*CA^3*Pi^2*G[0, 1, 1, x])/(9216*(-1 + x^(-1))^3*x) + 
  (1859*CA^2*nf*Pi^2*G[0, 1, 1, x])/(4608*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*Pi^2*G[0, 1, 1, x])/(96*(-1 + x^(-1))^3*x) - 
  (7*C4AA*Pi^2*G[0, 1, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AF*nf*Pi^2*G[0, 1, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x) - 
  (CA^3*G[0, 1, 1, x])/(16*\[Epsilon]^3) + (11*CA^3*G[0, 1, 1, x])/
   (64*\[Epsilon]^2) - (CA^2*nf*G[0, 1, 1, x])/(32*\[Epsilon]^2) + 
  ((I/8)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  (67*CA^3*G[0, 1, 1, x])/(192*\[Epsilon]) - (5*CA^2*nf*G[0, 1, 1, x])/
   (96*\[Epsilon]) - (((55*I)/192)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[0, 1, 1, x])/(64*\[Epsilon]) + 
  (1439*CA^3*G[1, 0, 0, x])/1152 - (817*CA^2*nf*G[1, 0, 0, x])/1152 - 
  (3*CA*CF*nf*G[1, 0, 0, x])/64 + (5*CA*nf^2*G[1, 0, 0, x])/72 + 
  ((119*I)/256)*CA^3*Pi*G[1, 0, 0, x] + ((43*I)/128)*CA^2*nf*Pi*
   G[1, 0, 0, x] - (I/72)*CA*nf^2*Pi*G[1, 0, 0, x] - 
  (19085*CA^3*Pi^2*G[1, 0, 0, x])/27648 + (1687*CA^2*nf*Pi^2*G[1, 0, 0, x])/
   13824 + (CA*CF*nf*Pi^2*G[1, 0, 0, x])/288 + ((503*I)/4608)*CA^3*Pi^3*
   G[1, 0, 0, x] + (11*C4AA*Pi^2*G[1, 0, 0, x])/(72*dA*TA) - 
  (C4AF*nf*Pi^2*G[1, 0, 0, x])/(18*dA*TA) + (8939*CA^3*G[1, 0, 0, x])/
   (5184*(-1 + x^(-1))^3) - (6275*CA^2*nf*G[1, 0, 0, x])/
   (5184*(-1 + x^(-1))^3) - (CA*CF*nf*G[1, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (((593*I)/768)*CA^3*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^3 - 
  (((3*I)/8)*CA^2*nf*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^3 - 
  (25069*CA^3*Pi^2*G[1, 0, 0, x])/(27648*(-1 + x^(-1))^3) + 
  (2423*CA^2*nf*Pi^2*G[1, 0, 0, x])/(13824*(-1 + x^(-1))^3) - 
  (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))^3) + 
  (((301*I)/4608)*CA^3*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1))^3 + 
  (1607*C4AA*G[1, 0, 0, x])/(432*dA*TA*(-1 + x^(-1))^3) - 
  (473*C4AF*nf*G[1, 0, 0, x])/(216*dA*TA*(-1 + x^(-1))^3) - 
  (((7*I)/48)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/24)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (11*C4AA*Pi^2*G[1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*Pi^2*G[1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^3) + 
  ((I/6)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (CA*nf^2*G[1, 0, 0, x])/(12*(-1 + x^(-1))^2) - 
  (((107*I)/864)*CA^3*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((1657*I)/3456)*CA^2*nf*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((65*I)/2304)*CA^3*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((131*I)/144)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (((77*I)/72)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  ((I/6)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (11425*CA^3*G[1, 0, 0, x])/(10368*(-1 + x^(-1))^3*x^3) + 
  (7123*CA^2*nf*G[1, 0, 0, x])/(10368*(-1 + x^(-1))^3*x^3) + 
  (3*CA*CF*nf*G[1, 0, 0, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (((5785*I)/6912)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((679*I)/1728)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (27445*CA^3*Pi^2*G[1, 0, 0, x])/(27648*(-1 + x^(-1))^3*x^3) - 
  (2639*CA^2*nf*Pi^2*G[1, 0, 0, x])/(13824*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))^3*x^3) - 
  (((301*I)/4608)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (763*C4AA*G[1, 0, 0, x])/(216*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (115*C4AF*nf*G[1, 0, 0, x])/(108*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((245*I)/144)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((29*I)/72)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*Pi^2*G[1, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (2*C4AF*nf*Pi^2*G[1, 0, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/6)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (1009*CA^3*G[1, 0, 0, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (595*CA^2*nf*G[1, 0, 0, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (7*CA*CF*nf*G[1, 0, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((5773*I)/2304)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((703*I)/576)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (26581*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))^3*x^2) + 
  (2531*CA^2*nf*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (((301*I)/1536)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (505*C4AA*G[1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (91*C4AF*nf*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((203*I)/48)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((41*I)/24)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (13*C4AA*Pi^2*G[1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (7*C4AF*nf*Pi^2*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) + 
  ((I/2)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (((5*I)/54)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((1981*I)/3456)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/32)*CA*CF*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((65*I)/2304)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((41*I)/144)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (((41*I)/72)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  ((I/6)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (773*CA^3*G[1, 0, 0, x])/(192*(-1 + x^(-1))^3*x) + 
  (89*CA^2*nf*G[1, 0, 0, x])/(36*(-1 + x^(-1))^3*x) + 
  (5*CA*CF*nf*G[1, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (((5629*I)/2304)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((347*I)/288)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (25933*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))^3*x) - 
  (2531*CA^2*nf*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*Pi^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (((301*I)/1536)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (505*C4AA*G[1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) + 
  (109*C4AF*nf*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (((131*I)/48)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((23*I)/24)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (25*C4AA*Pi^2*G[1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (7*C4AF*nf*Pi^2*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) - 
  ((I/2)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (7*CA*nf^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x) - 
  (((95*I)/864)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((2419*I)/1728)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/96)*CA*CF*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((65*I)/1152)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((11*I)/18)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (((17*I)/36)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  ((I/3)*C4AA*Pi^3*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (115*CA^3*x*G[1, 0, 0, x])/(1152*(-1 + x^(-1))^3) + 
  (15*CA^2*nf*x*G[1, 0, 0, x])/(128*(-1 + x^(-1))^3) - 
  (CA*CF*nf*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))^3) - 
  (3*C4AA*x*G[1, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3) + 
  (3*C4AF*nf*x*G[1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3) + 
  (CA*nf^2*x*G[1, 0, 0, x])/(144*(-1 + x^(-1))^2) + 
  ((I/24)*CA^3*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/24)*CA^2*nf*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (CA^3*G[1, 0, 0, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[1, 0, 0, x])/
   \[Epsilon]^2 - (119*CA^3*G[1, 0, 0, x])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 0, 0, x])/(384*\[Epsilon]) + 
  (((11*I)/192)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/96)*CA^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (13*CA^3*Pi^2*G[1, 0, 0, x])/(1536*\[Epsilon]) + 
  (149*CA^3*G[1, 0, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) - 
  (21*CA^2*nf*G[1, 0, 0, x])/(128*(-1 + x^(-1))^3*\[Epsilon]) + 
  (49*CA^3*Pi^2*G[1, 0, 0, x])/(1536*(-1 + x^(-1))^3*\[Epsilon]) + 
  (23*CA^3*G[1, 0, 0, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, x])/(16*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (149*CA^3*G[1, 0, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (21*CA^2*nf*G[1, 0, 0, x])/(128*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (49*CA^3*Pi^2*G[1, 0, 0, x])/(1536*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (415*CA^3*G[1, 0, 0, x])/(768*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (173*CA^2*nf*G[1, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (49*CA^3*Pi^2*G[1, 0, 0, x])/(512*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (67*CA^3*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (415*CA^3*G[1, 0, 0, x])/(768*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (173*CA^2*nf*G[1, 0, 0, x])/(384*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (49*CA^3*Pi^2*G[1, 0, 0, x])/(512*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (133*CA^3*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (19*CA^2*nf*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 0, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^2*nf*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) - 
  (1439*CA^3*G[1, 0, 1, x])/1152 + (817*CA^2*nf*G[1, 0, 1, x])/1152 + 
  (3*CA*CF*nf*G[1, 0, 1, x])/64 - (5*CA*nf^2*G[1, 0, 1, x])/72 - 
  ((119*I)/256)*CA^3*Pi*G[1, 0, 1, x] - ((43*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, x] + (15125*CA^3*Pi^2*G[1, 0, 1, x])/27648 - 
  (1327*CA^2*nf*Pi^2*G[1, 0, 1, x])/13824 - (CA*CF*nf*Pi^2*G[1, 0, 1, x])/
   288 - ((311*I)/4608)*CA^3*Pi^3*G[1, 0, 1, x] - 
  (11*C4AA*Pi^2*G[1, 0, 1, x])/(72*dA*TA) + (C4AF*nf*Pi^2*G[1, 0, 1, x])/
   (18*dA*TA) - ((I/4)*C4AA*Pi^3*G[1, 0, 1, x])/(dA*TA) - 
  (24077*CA^3*G[1, 0, 1, x])/(10368*(-1 + x^(-1))^3) + 
  (12755*CA^2*nf*G[1, 0, 1, x])/(10368*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[1, 0, 1, x])/(64*(-1 + x^(-1))^3) + 
  (20537*CA^3*Pi^2*G[1, 0, 1, x])/(27648*(-1 + x^(-1))^3) - 
  (1867*CA^2*nf*Pi^2*G[1, 0, 1, x])/(13824*(-1 + x^(-1))^3) - 
  (557*C4AA*G[1, 0, 1, x])/(216*dA*TA*(-1 + x^(-1))^3) + 
  (233*C4AF*nf*G[1, 0, 1, x])/(108*dA*TA*(-1 + x^(-1))^3) - 
  (11*C4AA*Pi^2*G[1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*Pi^2*G[1, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^3) + 
  (CA*nf^2*G[1, 0, 1, x])/(12*(-1 + x^(-1))^2) - 
  (((173*I)/2304)*CA^3*Pi*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  (((439*I)/1152)*CA^2*nf*Pi*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  (((71*I)/4608)*CA^3*Pi^3*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  (19055*CA^3*G[1, 0, 1, x])/(10368*(-1 + x^(-1))^3*x^3) - 
  (7841*CA^2*nf*G[1, 0, 1, x])/(10368*(-1 + x^(-1))^3*x^3) - 
  (3*CA*CF*nf*G[1, 0, 1, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (20801*CA^3*Pi^2*G[1, 0, 1, x])/(27648*(-1 + x^(-1))^3*x^3) + 
  (1891*CA^2*nf*Pi^2*G[1, 0, 1, x])/(13824*(-1 + x^(-1))^3*x^3) + 
  (73*C4AA*G[1, 0, 1, x])/(27*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (65*C4AF*nf*G[1, 0, 1, x])/(27*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*Pi^2*G[1, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (2*C4AF*nf*Pi^2*G[1, 0, 1, x])/(9*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (19799*CA^3*G[1, 0, 1, x])/(3456*(-1 + x^(-1))^3*x^2) + 
  (8393*CA^2*nf*G[1, 0, 1, x])/(3456*(-1 + x^(-1))^3*x^2) + 
  (23*CA*CF*nf*G[1, 0, 1, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (20705*CA^3*Pi^2*G[1, 0, 1, x])/(9216*(-1 + x^(-1))^3*x^2) - 
  (1879*CA^2*nf*Pi^2*G[1, 0, 1, x])/(4608*(-1 + x^(-1))^3*x^2) - 
  (509*C4AA*G[1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (185*C4AF*nf*G[1, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (4*C4AA*Pi^2*G[1, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AF*nf*Pi^2*G[1, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (((269*I)/2304)*CA^3*Pi*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (((487*I)/1152)*CA^2*nf*Pi*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (((71*I)/4608)*CA^3*Pi^3*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (2641*CA^3*G[1, 0, 1, x])/(432*(-1 + x^(-1))^3*x) - 
  (4813*CA^2*nf*G[1, 0, 1, x])/(1728*(-1 + x^(-1))^3*x) - 
  (5*CA*CF*nf*G[1, 0, 1, x])/(48*(-1 + x^(-1))^3*x) - 
  (20633*CA^3*Pi^2*G[1, 0, 1, x])/(9216*(-1 + x^(-1))^3*x) + 
  (1879*CA^2*nf*Pi^2*G[1, 0, 1, x])/(4608*(-1 + x^(-1))^3*x) + 
  (973*C4AA*G[1, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x) - 
  (325*C4AF*nf*G[1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x) + 
  (23*C4AA*Pi^2*G[1, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x) - 
  (5*C4AF*nf*Pi^2*G[1, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^3*x) - 
  (5*CA*nf^2*G[1, 0, 1, x])/(48*(-1 + x^(-1))^2*x) + 
  (((329*I)/1152)*CA^3*Pi*G[1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((517*I)/576)*CA^2*nf*Pi*G[1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((71*I)/2304)*CA^3*Pi^3*G[1, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (115*CA^3*x*G[1, 0, 1, x])/(1152*(-1 + x^(-1))^3) - 
  (15*CA^2*nf*x*G[1, 0, 1, x])/(128*(-1 + x^(-1))^3) + 
  (CA*CF*nf*x*G[1, 0, 1, x])/(64*(-1 + x^(-1))^3) + 
  (3*C4AA*x*G[1, 0, 1, x])/(16*dA*TA*(-1 + x^(-1))^3) - 
  (3*C4AF*nf*x*G[1, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3) - 
  (CA*nf^2*x*G[1, 0, 1, x])/(144*(-1 + x^(-1))^2) - 
  ((I/48)*CA^3*Pi*x*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  ((I/48)*CA^2*nf*Pi*x*G[1, 0, 1, x])/(-1 + x^(-1))^2 - 
  (CA^3*G[1, 0, 1, x])/(16*\[Epsilon]^3) + (11*CA^3*G[1, 0, 1, x])/
   (64*\[Epsilon]^2) - (CA^2*nf*G[1, 0, 1, x])/(32*\[Epsilon]^2) + 
  ((I/8)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon]^2 + (119*CA^3*G[1, 0, 1, x])/
   (768*\[Epsilon]) + (43*CA^2*nf*G[1, 0, 1, x])/(384*\[Epsilon]) - 
  (((55*I)/192)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (131*CA^3*Pi^2*G[1, 0, 1, x])/(1536*\[Epsilon]) + 
  (47*CA^3*G[1, 0, 1, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (59*CA^2*nf*G[1, 0, 1, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA^3*Pi^2*G[1, 0, 1, x])/(1536*(-1 + x^(-1))^2*\[Epsilon]) + 
  (149*CA^3*G[1, 0, 1, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (21*CA^2*nf*G[1, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (11*CA^3*Pi^2*G[1, 0, 1, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (151*CA^3*G[1, 0, 1, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, x])/(3*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (11*CA^3*Pi^2*G[1, 0, 1, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^3*x*G[1, 0, 1, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^2*nf*x*G[1, 0, 1, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) - 
  (1439*CA^3*G[1, 1, 0, x])/1152 + (817*CA^2*nf*G[1, 1, 0, x])/1152 + 
  (3*CA*CF*nf*G[1, 1, 0, x])/64 - (5*CA*nf^2*G[1, 1, 0, x])/72 - 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 0, x] - ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, x] + ((5*I)/144)*CA*nf^2*Pi*G[1, 1, 0, x] + 
  (4037*CA^3*Pi^2*G[1, 1, 0, x])/27648 - (319*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   13824 - (CA*CF*nf*Pi^2*G[1, 1, 0, x])/288 - ((109*I)/1536)*CA^3*Pi^3*
   G[1, 1, 0, x] - (11*C4AA*Pi^2*G[1, 1, 0, x])/(72*dA*TA) + 
  (C4AF*nf*Pi^2*G[1, 1, 0, x])/(18*dA*TA) + (27961*CA^3*G[1, 1, 0, x])/
   (10368*(-1 + x^(-1))^3) - (9349*CA^2*nf*G[1, 1, 0, x])/
   (10368*(-1 + x^(-1))^3) - (3*CA*CF*nf*G[1, 1, 0, x])/
   (64*(-1 + x^(-1))^3) + (22055*CA^3*Pi^2*G[1, 1, 0, x])/
   (27648*(-1 + x^(-1))^3) - (2149*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   (13824*(-1 + x^(-1))^3) + (CA*CF*nf*Pi^2*G[1, 1, 0, x])/
   (96*(-1 + x^(-1))^3) - (233*C4AA*G[1, 1, 0, x])/
   (216*dA*TA*(-1 + x^(-1))^3) - (5*C4AF*nf*G[1, 1, 0, x])/
   (54*dA*TA*(-1 + x^(-1))^3) - (11*C4AA*Pi^2*G[1, 1, 0, x])/
   (72*dA*TA*(-1 + x^(-1))^3) + (C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (18*dA*TA*(-1 + x^(-1))^3) - (5*CA*nf^2*G[1, 1, 0, x])/
   (72*(-1 + x^(-1))^2) + (((1375*I)/6912)*CA^3*Pi*G[1, 1, 0, x])/
   (-1 + x^(-1))^2 + (((85*I)/864)*CA^2*nf*Pi*G[1, 1, 0, x])/
   (-1 + x^(-1))^2 + (((59*I)/4608)*CA^3*Pi^3*G[1, 1, 0, x])/
   (-1 + x^(-1))^2 - (((131*I)/144)*C4AA*Pi*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2) + (((77*I)/72)*C4AF*nf*Pi*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2) - ((I/6)*C4AA*Pi^3*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2) - (27853*CA^3*G[1, 1, 0, x])/
   (10368*(-1 + x^(-1))^3*x^3) + (9079*CA^2*nf*G[1, 1, 0, x])/
   (10368*(-1 + x^(-1))^3*x^3) + (3*CA*CF*nf*G[1, 1, 0, x])/
   (64*(-1 + x^(-1))^3*x^3) - (22055*CA^3*Pi^2*G[1, 1, 0, x])/
   (27648*(-1 + x^(-1))^3*x^3) + (2149*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   (13824*(-1 + x^(-1))^3*x^3) - (CA*CF*nf*Pi^2*G[1, 1, 0, x])/
   (96*(-1 + x^(-1))^3*x^3) + (179*C4AA*G[1, 1, 0, x])/
   (216*dA*TA*(-1 + x^(-1))^3*x^3) + (145*C4AF*nf*G[1, 1, 0, x])/
   (108*dA*TA*(-1 + x^(-1))^3*x^3) + (11*C4AA*Pi^2*G[1, 1, 0, x])/
   (72*dA*TA*(-1 + x^(-1))^3*x^3) - (C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (18*dA*TA*(-1 + x^(-1))^3*x^3) + (28747*CA^3*G[1, 1, 0, x])/
   (3456*(-1 + x^(-1))^3*x^2) - (10171*CA^2*nf*G[1, 1, 0, x])/
   (3456*(-1 + x^(-1))^3*x^2) - (9*CA*CF*nf*G[1, 1, 0, x])/
   (64*(-1 + x^(-1))^3*x^2) + (22055*CA^3*Pi^2*G[1, 1, 0, x])/
   (9216*(-1 + x^(-1))^3*x^2) - (2149*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   (4608*(-1 + x^(-1))^3*x^2) + (CA*CF*nf*Pi^2*G[1, 1, 0, x])/
   (32*(-1 + x^(-1))^3*x^2) - (115*C4AA*G[1, 1, 0, x])/
   (36*dA*TA*(-1 + x^(-1))^3*x^2) - (67*C4AF*nf*G[1, 1, 0, x])/
   (36*dA*TA*(-1 + x^(-1))^3*x^2) - (11*C4AA*Pi^2*G[1, 1, 0, x])/
   (24*dA*TA*(-1 + x^(-1))^3*x^2) + (C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (6*dA*TA*(-1 + x^(-1))^3*x^2) - (5*CA*nf^2*G[1, 1, 0, x])/
   (72*(-1 + x^(-1))^2*x^2) + (((1447*I)/6912)*CA^3*Pi*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2) + (((65*I)/432)*CA^2*nf*Pi*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2) - ((I/32)*CA*CF*nf*Pi*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2) + (((59*I)/4608)*CA^3*Pi^3*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2) - (((41*I)/144)*C4AA*Pi*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2*x^2) + (((41*I)/72)*C4AF*nf*Pi*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2*x^2) - ((I/6)*C4AA*Pi^3*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2*x^2) - (28783*CA^3*G[1, 1, 0, x])/
   (3456*(-1 + x^(-1))^3*x) + (10261*CA^2*nf*G[1, 1, 0, x])/
   (3456*(-1 + x^(-1))^3*x) + (9*CA*CF*nf*G[1, 1, 0, x])/
   (64*(-1 + x^(-1))^3*x) - (22055*CA^3*Pi^2*G[1, 1, 0, x])/
   (9216*(-1 + x^(-1))^3*x) + (2149*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   (4608*(-1 + x^(-1))^3*x) - (CA*CF*nf*Pi^2*G[1, 1, 0, x])/
   (32*(-1 + x^(-1))^3*x) + (31*C4AA*G[1, 1, 0, x])/
   (9*dA*TA*(-1 + x^(-1))^3*x) + (11*C4AF*nf*G[1, 1, 0, x])/
   (18*dA*TA*(-1 + x^(-1))^3*x) + (11*C4AA*Pi^2*G[1, 1, 0, x])/
   (24*dA*TA*(-1 + x^(-1))^3*x) - (C4AF*nf*Pi^2*G[1, 1, 0, x])/
   (6*dA*TA*(-1 + x^(-1))^3*x) + (13*CA*nf^2*G[1, 1, 0, x])/
   (72*(-1 + x^(-1))^2*x) - (((607*I)/3456)*CA^3*Pi*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x) - (((217*I)/432)*CA^2*nf*Pi*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x) + (((5*I)/96)*CA*CF*nf*Pi*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x) - (((59*I)/2304)*CA^3*Pi^3*G[1, 1, 0, x])/
   ((-1 + x^(-1))^2*x) + (((11*I)/18)*C4AA*Pi*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2*x) - (((17*I)/36)*C4AF*nf*Pi*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2*x) + ((I/3)*C4AA*Pi^3*G[1, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^2*x) - ((I/48)*CA^3*Pi*x*G[1, 1, 0, x])/
   (-1 + x^(-1))^2 + ((I/48)*CA^2*nf*Pi*x*G[1, 1, 0, x])/(-1 + x^(-1))^2 - 
  (5*CA^3*G[1, 1, 0, x])/(64*\[Epsilon]^3) + (55*CA^3*G[1, 1, 0, x])/
   (128*\[Epsilon]^2) - (5*CA^2*nf*G[1, 1, 0, x])/(64*\[Epsilon]^2) + 
  (((5*I)/32)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon]^2 + 
  (119*CA^3*G[1, 1, 0, x])/(768*\[Epsilon]) + (43*CA^2*nf*G[1, 1, 0, x])/
   (384*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, x])/(24*\[Epsilon]) - 
  (((11*I)/16)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/8)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (163*CA^3*Pi^2*G[1, 1, 0, x])/(1536*\[Epsilon]) - 
  (139*CA^3*G[1, 1, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) + 
  (83*CA^2*nf*G[1, 1, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 1, 0, x])/(1536*(-1 + x^(-1))^2*\[Epsilon]) - 
  (139*CA^3*G[1, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (83*CA^2*nf*G[1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 1, 0, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (139*CA^3*G[1, 1, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (83*CA^2*nf*G[1, 1, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, 1, 0, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (1439*CA^3*G[1, 1, 1, x])/1152 - (817*CA^2*nf*G[1, 1, 1, x])/1152 - 
  (3*CA*CF*nf*G[1, 1, 1, x])/64 + (5*CA*nf^2*G[1, 1, 1, x])/72 + 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 1, x] + ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, x] - (I/16)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (25861*CA^3*Pi^2*G[1, 1, 1, x])/27648 - (2399*CA^2*nf*Pi^2*G[1, 1, 1, x])/
   13824 + (CA*CF*nf*Pi^2*G[1, 1, 1, x])/288 + ((203*I)/1536)*CA^3*Pi^3*
   G[1, 1, 1, x] + (11*C4AA*Pi^2*G[1, 1, 1, x])/(72*dA*TA) - 
  (C4AF*nf*Pi^2*G[1, 1, 1, x])/(18*dA*TA) + (9*CA^3*G[1, 1, 1, x])/
   (128*\[Epsilon]^3) - (99*CA^3*G[1, 1, 1, x])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, 1, x])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, x])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, x])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (107*CA^3*Pi^2*G[1, 1, 1, x])/(512*\[Epsilon]) + 
  (335*CA^3*G[0, 0, 0, 0, x])/576 - (25*CA^2*nf*G[0, 0, 0, 0, x])/288 - 
  (5*CA*nf^2*G[0, 0, 0, 0, x])/144 + ((6655*I)/2304)*CA^3*Pi*
   G[0, 0, 0, 0, x] - ((581*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, 0, x] - 
  (I/48)*CA*CF*nf*Pi*G[0, 0, 0, 0, x] + (47*CA^3*Pi^2*G[0, 0, 0, 0, x])/576 + 
  (((11*I)/24)*C4AA*Pi*G[0, 0, 0, 0, x])/(dA*TA) - 
  ((I/6)*C4AF*nf*Pi*G[0, 0, 0, 0, x])/(dA*TA) + 
  (1783*CA^3*G[0, 0, 0, 0, x])/(864*(-1 + x^(-1))^3) - 
  (2743*CA^2*nf*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3) - 
  (CA*nf^2*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))^3) + 
  (((2629*I)/768)*CA^3*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1))^3 - 
  (((247*I)/384)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1))^3 + 
  ((I/48)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1))^3 + 
  (65*CA^3*Pi^2*G[0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^3) + 
  (461*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (137*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) + 
  (((11*I)/8)*C4AA*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  ((I/2)*C4AF*nf*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (859*CA^3*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2) - 
  (1481*CA^2*nf*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))^2) - 
  (41*CA^3*Pi^2*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))^2) + 
  (193*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2) - 
  (85*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2) - 
  (121*CA^3*G[0, 0, 0, 0, x])/(108*(-1 + x^(-1))^3*x^3) + 
  (2141*CA^2*nf*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) - 
  (((6655*I)/2304)*CA^3*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((581*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/48)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (65*CA^3*Pi^2*G[0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (103*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (49*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/24)*C4AA*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/6)*C4AF*nf*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (101*CA^3*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^2) - 
  (817*CA^2*nf*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (17*CA*CF*nf*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf^2*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (((7295*I)/768)*CA^3*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((697*I)/384)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/16)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (65*CA^3*Pi^2*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (63*C4AA*G[0, 0, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (15*C4AF*nf*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((19*I)/8)*C4AA*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (I*C4AF*nf*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (931*CA^3*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (1841*CA^2*nf*G[0, 0, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (41*CA^3*Pi^2*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (103*C4AA*G[0, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (49*C4AF*nf*G[0, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (965*CA^3*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x) + 
  (267*CA^2*nf*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x) - 
  (5*CA*CF*nf*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x) + 
  (3*CA*nf^2*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (((7487*I)/768)*CA^3*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((625*I)/384)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/16)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (65*CA^3*Pi^2*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x) - 
  (101*C4AA*G[0, 0, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x) + 
  (23*C4AF*nf*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (((25*I)/8)*C4AA*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (I*C4AF*nf*Pi*G[0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (2297*CA^3*G[0, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (551*CA^2*nf*G[0, 0, 0, 0, x])/(432*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (41*CA^3*Pi^2*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (25*C4AA*G[0, 0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (19*C4AF*nf*G[0, 0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*C4AA*Pi^2*G[0, 0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3) - 
  (CA^2*nf*x*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^3) + 
  (3*CA^3*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (3*CA^2*nf*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (143*CA^3*G[0, 0, 0, 0, x])/(768*\[Epsilon]) + 
  (13*CA^2*nf*G[0, 0, 0, 0, x])/(384*\[Epsilon]) + 
  (209*CA^3*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) - 
  (19*CA^2*nf*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (143*CA^3*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (13*CA^2*nf*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (15*CA^3*G[0, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (81*CA^3*G[0, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (335*CA^3*G[0, 0, 0, 1, x])/576 + (25*CA^2*nf*G[0, 0, 0, 1, x])/288 + 
  (CA*nf^2*G[0, 0, 0, 1, x])/72 - ((55*I)/192)*CA^3*Pi*G[0, 0, 0, 1, x] + 
  ((5*I)/96)*CA^2*nf*Pi*G[0, 0, 0, 1, x] - (47*CA^3*Pi^2*G[0, 0, 0, 1, x])/
   576 - (2405*CA^3*G[0, 0, 0, 1, x])/(6912*(-1 + x^(-1))^3) + 
  (665*CA^2*nf*G[0, 0, 0, 1, x])/(1728*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3) - 
  (CA*nf^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))^3) - 
  (((11*I)/24)*CA^3*Pi*G[0, 0, 0, 1, x])/(-1 + x^(-1))^3 + 
  ((I/12)*CA^2*nf*Pi*G[0, 0, 0, 1, x])/(-1 + x^(-1))^3 - 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(4608*(-1 + x^(-1))^3) - 
  (23*C4AA*G[0, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3) + 
  (23*C4AF*nf*G[0, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3) + 
  (5683*CA^3*G[0, 0, 0, 1, x])/(6912*(-1 + x^(-1))^2) - 
  (13*CA^2*nf*G[0, 0, 0, 1, x])/(432*(-1 + x^(-1))^2) + 
  (35*CA^3*Pi^2*G[0, 0, 0, 1, x])/(512*(-1 + x^(-1))^2) - 
  (131*C4AA*G[0, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2) + 
  (77*C4AF*nf*G[0, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2) - 
  (1447*CA^3*G[0, 0, 0, 1, x])/(6912*(-1 + x^(-1))^3*x^3) - 
  (65*CA^2*nf*G[0, 0, 0, 1, x])/(432*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))^3*x^3) - 
  (CA*nf^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))^3*x^3) + 
  (((55*I)/192)*CA^3*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(4608*(-1 + x^(-1))^3*x^3) + 
  (41*C4AA*G[0, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (41*C4AF*nf*G[0, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (163*CA^3*G[0, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3*x^2) + 
  (199*CA^2*nf*G[0, 0, 0, 1, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (5*CA*CF*nf*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (CA*nf^2*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))^3*x^2) - 
  (((67*I)/64)*CA^3*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (((13*I)/64)*CA^2*nf*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(1536*(-1 + x^(-1))^3*x^2) - 
  (35*C4AA*G[0, 0, 0, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (17*C4AF*nf*G[0, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5467*CA^3*G[0, 0, 0, 1, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (55*CA^2*nf*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (35*CA^3*Pi^2*G[0, 0, 0, 1, x])/(512*(-1 + x^(-1))^2*x^2) - 
  (41*C4AA*G[0, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (41*C4AF*nf*G[0, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (833*CA^3*G[0, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3*x) - 
  (449*CA^2*nf*G[0, 0, 0, 1, x])/(576*(-1 + x^(-1))^3*x) + 
  (13*CA*CF*nf*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))^3*x) + 
  (((19*I)/16)*CA^3*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x) - 
  (((13*I)/64)*CA^2*nf*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x) + 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(1536*(-1 + x^(-1))^3*x) + 
  (41*C4AA*G[0, 0, 0, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (23*C4AF*nf*G[0, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (4591*CA^3*G[0, 0, 0, 1, x])/(3456*(-1 + x^(-1))^2*x) - 
  (293*CA^2*nf*G[0, 0, 0, 1, x])/(864*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[0, 0, 0, 1, x])/(96*(-1 + x^(-1))^2*x) - 
  (35*CA^3*Pi^2*G[0, 0, 0, 1, x])/(256*(-1 + x^(-1))^2*x) + 
  (11*C4AA*G[0, 0, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (17*C4AF*nf*G[0, 0, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[0, 0, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (11*CA^3*G[0, 0, 0, 1, x])/(48*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, 1, x])/
   (24*\[Epsilon]) + (11*CA^3*G[0, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^3*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, 1, x])/
   (24*(-1 + x^(-1))^3*\[Epsilon]) - (11*CA^3*G[0, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, 1, x])/
   (24*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (11*CA^3*G[0, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (11*CA^3*G[0, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x*\[Epsilon]) - (335*CA^3*G[0, 0, 1, 0, x])/576 + 
  (25*CA^2*nf*G[0, 0, 1, 0, x])/288 - (CA*nf^2*G[0, 0, 1, 0, x])/24 - 
  ((5995*I)/2304)*CA^3*Pi*G[0, 0, 1, 0, x] + ((521*I)/1152)*CA^2*nf*Pi*
   G[0, 0, 1, 0, x] + (I/48)*CA*CF*nf*Pi*G[0, 0, 1, 0, x] - 
  (13*CA^3*Pi^2*G[0, 0, 1, 0, x])/576 - 
  (((11*I)/24)*C4AA*Pi*G[0, 0, 1, 0, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi*G[0, 0, 1, 0, x])/(dA*TA) + 
  (7*C4AA*Pi^2*G[0, 0, 1, 0, x])/(12*dA*TA) - (15985*CA^3*G[0, 0, 1, 0, x])/
   (6912*(-1 + x^(-1))^3) + (1267*CA^2*nf*G[0, 0, 1, 0, x])/
   (1728*(-1 + x^(-1))^3) - (CA*nf^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3) - 
  (((7403*I)/2304)*CA^3*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (((697*I)/1152)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^3 - 
  ((I/48)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (109*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))^3) - 
  (397*C4AA*G[0, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) + 
  (73*C4AF*nf*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/12)*C4AA*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/3)*C4AF*nf*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3) - 
  (4811*CA^3*G[0, 0, 1, 0, x])/(6912*(-1 + x^(-1))^2) + 
  (1141*CA^2*nf*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (187*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))^2) - 
  (31*C4AA*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*G[0, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (9191*CA^3*G[0, 0, 1, 0, x])/(6912*(-1 + x^(-1))^3*x^3) - 
  (1621*CA^2*nf*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))^3*x^3) + 
  (CA*nf^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (((5995*I)/2304)*CA^3*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((521*I)/1152)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/48)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (109*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))^3*x^3) + 
  (31*C4AA*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[0, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/24)*C4AA*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/6)*C4AF*nf*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (11303*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^2) + 
  (1981*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^2) - 
  (7*CA*CF*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf^2*G[0, 0, 1, 0, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (((6691*I)/768)*CA^3*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((647*I)/384)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/16)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (109*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))^3*x^2) - 
  (41*C4AA*G[0, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AF*nf*G[0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((17*I)/8)*C4AA*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  ((I/2)*C4AF*nf*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5171*CA^3*G[0, 0, 1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (1321*CA^2*nf*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (187*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (31*C4AA*G[0, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AF*nf*G[0, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (13193*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3*x) - 
  (1013*CA^2*nf*G[0, 0, 1, 0, x])/(576*(-1 + x^(-1))^3*x) + 
  (7*CA*CF*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^3*x) + 
  (5*CA*nf^2*G[0, 0, 1, 0, x])/(32*(-1 + x^(-1))^3*x) + 
  (((6907*I)/768)*CA^3*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((563*I)/384)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  ((I/16)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (109*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))^3*x) + 
  (281*C4AA*G[0, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (47*C4AF*nf*G[0, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (((13*I)/4)*C4AA*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  ((2*I)*C4AF*nf*Pi*G[0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (5201*CA^3*G[0, 0, 1, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (167*CA^2*nf*G[0, 0, 1, 0, x])/(216*(-1 + x^(-1))^2*x) - 
  (187*CA^3*Pi^2*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x) + 
  (7*C4AA*G[0, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*G[0, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^3) + 
  (CA^2*nf*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^3) - 
  (5*CA^3*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (5*CA^2*nf*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (11*CA^3*G[0, 0, 1, 0, x])/(256*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 1, 0, x])/(128*\[Epsilon]) - 
  (209*CA^3*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) + 
  (19*CA^2*nf*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (11*CA^3*G[0, 0, 1, 0, x])/(256*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (97*CA^3*G[0, 0, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (11*CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (145*CA^3*G[0, 0, 1, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (11*CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (335*CA^3*G[0, 0, 1, 1, x])/576 - (25*CA^2*nf*G[0, 0, 1, 1, x])/288 + 
  (5*CA^3*Pi^2*G[0, 0, 1, 1, x])/64 - (C4AA*Pi^2*G[0, 0, 1, 1, x])/
   (6*dA*TA) - (359*CA^3*G[0, 0, 1, 1, x])/(576*(-1 + x^(-1))^2) + 
  (37*CA^2*nf*G[0, 0, 1, 1, x])/(288*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*G[0, 0, 1, 1, x])/(18*(-1 + x^(-1))^2) - 
  (335*CA^3*G[0, 0, 1, 1, x])/(576*(-1 + x^(-1))^2*x^2) + 
  (25*CA^2*nf*G[0, 0, 1, 1, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^2*G[0, 0, 1, 1, x])/(18*(-1 + x^(-1))^2*x^2) + 
  (83*CA^3*G[0, 0, 1, 1, x])/(72*(-1 + x^(-1))^2*x) - 
  (47*CA^2*nf*G[0, 0, 1, 1, x])/(288*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^2*G[0, 0, 1, 1, x])/(9*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[0, 0, 1, 1, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 0, 1, 1, x])/(48*(-1 + x^(-1))^2) - 
  (CA^3*G[0, 0, 1, 1, x])/(16*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 1, x])/\[Epsilon] - 
  (335*CA^3*G[0, 1, 0, 0, x])/576 + (25*CA^2*nf*G[0, 1, 0, 0, x])/288 - 
  (CA*nf^2*G[0, 1, 0, 0, x])/144 - ((4895*I)/1152)*CA^3*Pi*G[0, 1, 0, 0, x] + 
  ((433*I)/576)*CA^2*nf*Pi*G[0, 1, 0, 0, x] + 
  (I/48)*CA*CF*nf*Pi*G[0, 1, 0, 0, x] + (CA^3*Pi^2*G[0, 1, 0, 0, x])/64 - 
  (((11*I)/24)*C4AA*Pi*G[0, 1, 0, 0, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi*G[0, 1, 0, 0, x])/(dA*TA) + 
  (3*C4AA*Pi^2*G[0, 1, 0, 0, x])/(4*dA*TA) - (491*CA^3*G[0, 1, 0, 0, x])/
   (144*(-1 + x^(-1))^3) + (1487*CA^2*nf*G[0, 1, 0, 0, x])/
   (1152*(-1 + x^(-1))^3) - (CA*CF*nf*G[0, 1, 0, 0, x])/
   (16*(-1 + x^(-1))^3) - (CA*nf^2*G[0, 1, 0, 0, x])/(18*(-1 + x^(-1))^3) - 
  (((5467*I)/1152)*CA^3*Pi*G[0, 1, 0, 0, x])/(-1 + x^(-1))^3 + 
  (((497*I)/576)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/(-1 + x^(-1))^3 - 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^3) - 
  (73*C4AA*G[0, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3) + 
  (19*C4AF*nf*G[0, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/12)*C4AA*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/3)*C4AF*nf*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (2*C4AA*Pi^2*G[0, 1, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) - 
  (121*CA^3*G[0, 1, 0, 0, x])/(108*(-1 + x^(-1))^2) + 
  (1925*CA^2*nf*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))^2) - 
  (5*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (193*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2) + 
  (85*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2) + 
  (2941*CA^3*G[0, 1, 0, 0, x])/(1728*(-1 + x^(-1))^3*x^3) - 
  (2441*CA^2*nf*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^3*x^3) + 
  (CA*nf^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) + 
  (((4631*I)/1152)*CA^3*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((409*I)/576)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/48)*CA*CF*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (103*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (49*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/24)*C4AA*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/6)*C4AF*nf*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (2*C4AA*Pi^2*G[0, 1, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (1937*CA^3*G[0, 1, 0, 0, x])/(288*(-1 + x^(-1))^3*x^2) + 
  (3149*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^2) - 
  (9*CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf^2*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (((1661*I)/128)*CA^3*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((77*I)/32)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x^2) - 
  (133*C4AA*G[0, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (25*C4AF*nf*G[0, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((15*I)/8)*C4AA*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((3*I)/4)*C4AF*nf*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (2*C4AA*Pi^2*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (121*CA^3*G[0, 1, 0, 0, x])/(108*(-1 + x^(-1))^2*x^2) + 
  (2141*CA^2*nf*G[0, 1, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (5*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (103*C4AA*G[0, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (49*C4AF*nf*G[0, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (1171*CA^3*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^3*x) - 
  (3383*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^3*x) + 
  (11*CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^3*x) + 
  (3*CA*nf^2*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^3*x) + 
  (((1725*I)/128)*CA^3*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (((37*I)/16)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (161*CA^3*Pi^2*G[0, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x) + 
  (169*C4AA*G[0, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (25*C4AF*nf*G[0, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (((9*I)/4)*C4AA*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((3*I)/4)*C4AF*nf*Pi*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (2*C4AA*Pi^2*G[0, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (4289*CA^3*G[0, 1, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (1243*CA^2*nf*G[0, 1, 0, 0, x])/(864*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[0, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (5*CA^3*Pi^2*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (25*C4AA*G[0, 1, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (19*C4AF*nf*G[0, 1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*C4AA*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*CA^3*x*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (5*CA^2*nf*x*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (55*CA^3*G[0, 1, 0, 0, x])/(384*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, 0, 0, x])/(192*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] - 
  (11*CA^3*G[0, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^3*\[Epsilon]) - 
  (55*CA^3*G[0, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (31*CA^3*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (13*CA^3*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (335*CA^3*G[0, 1, 0, 1, x])/576 - (25*CA^2*nf*G[0, 1, 0, 1, x])/288 + 
  (CA*nf^2*G[0, 1, 0, 1, x])/36 + ((1265*I)/768)*CA^3*Pi*G[0, 1, 0, 1, x] - 
  ((115*I)/384)*CA^2*nf*Pi*G[0, 1, 0, 1, x] + (49*CA^3*Pi^2*G[0, 1, 0, 1, x])/
   576 + (C4AA*Pi^2*G[0, 1, 0, 1, x])/(12*dA*TA) + 
  (9935*CA^3*G[0, 1, 0, 1, x])/(6912*(-1 + x^(-1))^3) - 
  (2395*CA^2*nf*G[0, 1, 0, 1, x])/(3456*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3) + 
  (5*CA*nf^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))^3) + 
  (((1573*I)/768)*CA^3*Pi*G[0, 1, 0, 1, x])/(-1 + x^(-1))^3 - 
  (((143*I)/384)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/(-1 + x^(-1))^3 + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))^3) + 
  (11*C4AA*G[0, 1, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^3) + 
  (5*C4AF*nf*G[0, 1, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^3) + 
  (C4AA*Pi^2*G[0, 1, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (1375*CA^3*G[0, 1, 0, 1, x])/(6912*(-1 + x^(-1))^2) - 
  (85*CA^2*nf*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))^2) - 
  (59*CA^3*Pi^2*G[0, 1, 0, 1, x])/(4608*(-1 + x^(-1))^2) + 
  (131*C4AA*G[0, 1, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2) - 
  (77*C4AF*nf*G[0, 1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[0, 1, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2) - 
  (2573*CA^3*G[0, 1, 0, 1, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (205*CA^2*nf*G[0, 1, 0, 1, x])/(864*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^3*x^3) - 
  (CA*nf^2*G[0, 1, 0, 1, x])/(36*(-1 + x^(-1))^3*x^3) - 
  (((1265*I)/768)*CA^3*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (((115*I)/384)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))^3*x^3) - 
  (41*C4AA*G[0, 1, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (41*C4AF*nf*G[0, 1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AA*Pi^2*G[0, 1, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (553*CA^3*G[0, 1, 0, 1, x])/(256*(-1 + x^(-1))^3*x^2) - 
  (37*CA^2*nf*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (5*CA*CF*nf*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((1377*I)/256)*CA^3*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (((129*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(512*(-1 + x^(-1))^3*x^2) + 
  (33*C4AA*G[0, 1, 0, 1, x])/(16*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (21*C4AF*nf*G[0, 1, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3*C4AA*Pi^2*G[0, 1, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (1447*CA^3*G[0, 1, 0, 1, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (65*CA^2*nf*G[0, 1, 0, 1, x])/(432*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (59*CA^3*Pi^2*G[0, 1, 0, 1, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (41*C4AA*G[0, 1, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (41*C4AF*nf*G[0, 1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[0, 1, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (2309*CA^3*G[0, 1, 0, 1, x])/(768*(-1 + x^(-1))^3*x) + 
  (523*CA^2*nf*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^3*x) - 
  (13*CA*CF*nf*G[0, 1, 0, 1, x])/(96*(-1 + x^(-1))^3*x) - 
  (7*CA*nf^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x) - 
  (((1461*I)/256)*CA^3*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x) + 
  (((129*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x) - 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, x])/(512*(-1 + x^(-1))^3*x) - 
  (17*C4AA*G[0, 1, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (2*C4AF*nf*G[0, 1, 0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (3*C4AA*Pi^2*G[0, 1, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (607*CA^3*G[0, 1, 0, 1, x])/(3456*(-1 + x^(-1))^2*x) + 
  (217*CA^2*nf*G[0, 1, 0, 1, x])/(432*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[0, 1, 0, 1, x])/(96*(-1 + x^(-1))^2*x) + 
  (59*CA^3*Pi^2*G[0, 1, 0, 1, x])/(2304*(-1 + x^(-1))^2*x) - 
  (11*C4AA*G[0, 1, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (17*C4AF*nf*G[0, 1, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[0, 1, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) - 
  (CA^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]^2) - (143*CA^3*G[0, 1, 0, 1, x])/
   (768*\[Epsilon]) + (13*CA^2*nf*G[0, 1, 0, 1, x])/(384*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] - 
  (187*CA^3*G[0, 1, 0, 1, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) + 
  (17*CA^2*nf*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (143*CA^3*G[0, 1, 0, 1, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (13*CA^2*nf*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (159*CA^3*G[0, 1, 0, 1, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (171*CA^3*G[0, 1, 0, 1, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (15*CA^2*nf*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (335*CA^3*G[0, 1, 1, 0, x])/576 - (25*CA^2*nf*G[0, 1, 1, 0, x])/288 + 
  (CA*nf^2*G[0, 1, 1, 0, x])/24 + ((4807*I)/2304)*CA^3*Pi*G[0, 1, 1, 0, x] - 
  ((413*I)/1152)*CA^2*nf*Pi*G[0, 1, 1, 0, x] - 
  (I/48)*CA*CF*nf*Pi*G[0, 1, 1, 0, x] - (13*CA^3*Pi^2*G[0, 1, 1, 0, x])/576 + 
  (((11*I)/24)*C4AA*Pi*G[0, 1, 1, 0, x])/(dA*TA) - 
  ((I/6)*C4AF*nf*Pi*G[0, 1, 1, 0, x])/(dA*TA) - 
  (7*C4AA*Pi^2*G[0, 1, 1, 0, x])/(12*dA*TA) + (13739*CA^3*G[0, 1, 1, 0, x])/
   (6912*(-1 + x^(-1))^3) - (2887*CA^2*nf*G[0, 1, 1, 0, x])/
   (3456*(-1 + x^(-1))^3) + (CA*nf^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))^3) + 
  (((539*I)/256)*CA^3*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^3 - 
  (((49*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^3 + 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))^3) + 
  (67*C4AA*G[0, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (13*C4AF*nf*G[0, 1, 1, 0, x])/(36*dA*TA*(-1 + x^(-1))^3) + 
  (((11*I)/8)*C4AA*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  ((I/2)*C4AF*nf*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) + 
  (9119*CA^3*G[0, 1, 1, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (1585*CA^2*nf*G[0, 1, 1, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (23*CA^3*Pi^2*G[0, 1, 1, 0, x])/(1536*(-1 + x^(-1))^2) + 
  (31*C4AA*G[0, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*G[0, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (5171*CA^3*G[0, 1, 1, 0, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (1321*CA^2*nf*G[0, 1, 1, 0, x])/(3456*(-1 + x^(-1))^3*x^3) - 
  (CA*nf^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (((3751*I)/2304)*CA^3*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((317*I)/1152)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/48)*CA*CF*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))^3*x^3) - 
  (31*C4AA*G[0, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[0, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/24)*C4AA*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/6)*C4AF*nf*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (8255*CA^3*G[0, 1, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^2) - 
  (1999*CA^2*nf*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^2) + 
  (3*CA*nf^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (((1413*I)/256)*CA^3*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((133*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/(1536*(-1 + x^(-1))^3*x^2) + 
  (11*C4AA*G[0, 1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (23*C4AF*nf*G[0, 1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((21*I)/8)*C4AA*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((3*I)/4)*C4AF*nf*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (9191*CA^3*G[0, 1, 1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (1621*CA^2*nf*G[0, 1, 1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (23*CA^3*Pi^2*G[0, 1, 1, 0, x])/(1536*(-1 + x^(-1))^2*x^2) + 
  (31*C4AA*G[0, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AF*nf*G[0, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (10547*CA^3*G[0, 1, 1, 0, x])/(2304*(-1 + x^(-1))^3*x) + 
  (2191*CA^2*nf*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))^3*x) - 
  (3*CA*nf^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (((1481*I)/256)*CA^3*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (((117*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, x])/(1536*(-1 + x^(-1))^3*x) - 
  (43*C4AA*G[0, 1, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) - 
  (11*C4AF*nf*G[0, 1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x) - 
  (((33*I)/8)*C4AA*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((9*I)/4)*C4AF*nf*Pi*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (9185*CA^3*G[0, 1, 1, 0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (809*CA^2*nf*G[0, 1, 1, 0, x])/(864*(-1 + x^(-1))^2*x) - 
  (23*CA^3*Pi^2*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x) - 
  (7*C4AA*G[0, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AF*nf*G[0, 1, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^3*G[0, 1, 1, 0, x])/(8*\[Epsilon]^2) + (253*CA^3*G[0, 1, 1, 0, x])/
   (768*\[Epsilon]) - (23*CA^2*nf*G[0, 1, 1, 0, x])/(384*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] - 
  (187*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) + 
  (17*CA^2*nf*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (187*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (17*CA^2*nf*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (187*CA^3*G[0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (17*CA^2*nf*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (187*CA^3*G[0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (17*CA^2*nf*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (335*CA^3*G[0, 1, 1, 1, x])/576 + (25*CA^2*nf*G[0, 1, 1, 1, x])/288 + 
  ((33*I)/64)*CA^3*Pi*G[0, 1, 1, 1, x] - ((3*I)/32)*CA^2*nf*Pi*
   G[0, 1, 1, 1, x] - (55*CA^3*Pi^2*G[0, 1, 1, 1, x])/576 + 
  (5*C4AA*Pi^2*G[0, 1, 1, 1, x])/(12*dA*TA) + (CA^3*G[0, 1, 1, 1, x])/
   (8*\[Epsilon]^2) - (55*CA^3*G[0, 1, 1, 1, x])/(192*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  (119*CA^3*G[1, 0, 0, 0, x])/256 - (43*CA^2*nf*G[1, 0, 0, 0, x])/128 + 
  (5*CA*nf^2*G[1, 0, 0, 0, x])/144 - ((5467*I)/2304)*CA^3*Pi*
   G[1, 0, 0, 0, x] + ((473*I)/1152)*CA^2*nf*Pi*G[1, 0, 0, 0, x] + 
  (I/48)*CA*CF*nf*Pi*G[1, 0, 0, 0, x] - (631*CA^3*Pi^2*G[1, 0, 0, 0, x])/
   4608 - (((11*I)/24)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA) + 
  (17*C4AA*Pi^2*G[1, 0, 0, 0, x])/(12*dA*TA) - (3685*CA^3*G[1, 0, 0, 0, x])/
   (1728*(-1 + x^(-1))^3) + (2843*CA^2*nf*G[1, 0, 0, 0, x])/
   (3456*(-1 + x^(-1))^3) + (CA*nf^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (((6743*I)/2304)*CA^3*Pi*G[1, 0, 0, 0, x])/(-1 + x^(-1))^3 + 
  (((637*I)/1152)*CA^2*nf*Pi*G[1, 0, 0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 0, 0, x])/(-1 + x^(-1))^3 - 
  (47*CA^3*Pi^2*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))^3) - 
  (283*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) + 
  (121*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/12)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/3)*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  (C4AA*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3) - 
  (8263*CA^3*G[1, 0, 0, 0, x])/(6912*(-1 + x^(-1))^2) + 
  (1621*CA^2*nf*G[1, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2) + 
  (61*CA^3*Pi^2*G[1, 0, 0, 0, x])/(4608*(-1 + x^(-1))^2) - 
  (193*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2) + 
  (85*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (5*C4AA*Pi^2*G[1, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2) + 
  (1025*CA^3*G[1, 0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^3) - 
  (277*CA^2*nf*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) + 
  (((2189*I)/768)*CA^3*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((69*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (47*CA^3*Pi^2*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x^3) - 
  (55*C4AA*G[1, 0, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[1, 0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/8)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/2)*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AA*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (1105*CA^3*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (899*CA^2*nf*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (13*CA*CF*nf*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (CA*nf^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^3*x^2) - 
  (((6631*I)/768)*CA^3*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((629*I)/384)*CA^2*nf*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (47*CA^3*Pi^2*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2) + 
  (23*C4AA*G[1, 0, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*C4AF*nf*G[1, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((29*I)/8)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((5*I)/4)*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (3*C4AA*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (8551*CA^3*G[1, 0, 0, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (1801*CA^2*nf*G[1, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (61*CA^3*Pi^2*G[1, 0, 0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (103*C4AA*G[1, 0, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (49*C4AF*nf*G[1, 0, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5*C4AA*Pi^2*G[1, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (193*CA^3*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (301*CA^2*nf*G[1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x) + 
  (7*CA*CF*nf*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^3*x) + 
  (((6679*I)/768)*CA^3*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (((629*I)/384)*CA^2*nf*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (47*CA^3*Pi^2*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x) + 
  (29*C4AA*G[1, 0, 0, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x) - 
  (11*C4AF*nf*G[1, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (((13*I)/4)*C4AA*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (((5*I)/4)*C4AF*nf*Pi*G[1, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (3*C4AA*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (9565*CA^3*G[1, 0, 0, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (4037*CA^2*nf*G[1, 0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (61*CA^3*Pi^2*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x) + 
  (25*C4AA*G[1, 0, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (19*C4AF*nf*G[1, 0, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*C4AA*Pi^2*G[1, 0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^3) + 
  (CA^2*nf*x*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^3) - 
  (3*CA^3*x*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (3*CA^2*nf*x*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (77*CA^3*G[1, 0, 0, 0, x])/(768*\[Epsilon]) + 
  (7*CA^2*nf*G[1, 0, 0, 0, x])/(384*\[Epsilon]) - 
  (77*CA^3*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) + 
  (7*CA^2*nf*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (77*CA^3*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (7*CA^2*nf*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (77*CA^3*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (7*CA^2*nf*G[1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (77*CA^3*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (7*CA^2*nf*G[1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (119*CA^3*G[1, 0, 0, 1, x])/256 + (43*CA^2*nf*G[1, 0, 0, 1, x])/128 - 
  (CA*nf^2*G[1, 0, 0, 1, x])/72 - ((11*I)/48)*CA^3*Pi*G[1, 0, 0, 1, x] + 
  (I/24)*CA^2*nf*Pi*G[1, 0, 0, 1, x] + (503*CA^3*Pi^2*G[1, 0, 0, 1, x])/
   4608 + (593*CA^3*G[1, 0, 0, 1, x])/(768*(-1 + x^(-1))^3) - 
  (3*CA^2*nf*G[1, 0, 0, 1, x])/(8*(-1 + x^(-1))^3) + 
  (301*CA^3*Pi^2*G[1, 0, 0, 1, x])/(4608*(-1 + x^(-1))^3) - 
  (7*C4AA*G[1, 0, 0, 1, x])/(48*dA*TA*(-1 + x^(-1))^3) - 
  (11*C4AF*nf*G[1, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3) + 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3) - 
  (107*CA^3*G[1, 0, 0, 1, x])/(864*(-1 + x^(-1))^2) - 
  (1657*CA^2*nf*G[1, 0, 0, 1, x])/(3456*(-1 + x^(-1))^2) - 
  (65*CA^3*Pi^2*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^2) + 
  (131*C4AA*G[1, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2) - 
  (77*C4AF*nf*G[1, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2) - 
  (5785*CA^3*G[1, 0, 0, 1, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (679*CA^2*nf*G[1, 0, 0, 1, x])/(1728*(-1 + x^(-1))^3*x^3) - 
  (301*CA^3*Pi^2*G[1, 0, 0, 1, x])/(4608*(-1 + x^(-1))^3*x^3) + 
  (245*C4AA*G[1, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (29*C4AF*nf*G[1, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (5773*CA^3*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3*x^2) - 
  (703*CA^2*nf*G[1, 0, 0, 1, x])/(576*(-1 + x^(-1))^3*x^2) + 
  (301*CA^3*Pi^2*G[1, 0, 0, 1, x])/(1536*(-1 + x^(-1))^3*x^2) - 
  (203*C4AA*G[1, 0, 0, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (41*C4AF*nf*G[1, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*CA^3*G[1, 0, 0, 1, x])/(54*(-1 + x^(-1))^2*x^2) - 
  (1981*CA^2*nf*G[1, 0, 0, 1, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[1, 0, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (65*CA^3*Pi^2*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (41*C4AA*G[1, 0, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (41*C4AF*nf*G[1, 0, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5629*CA^3*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3*x) + 
  (347*CA^2*nf*G[1, 0, 0, 1, x])/(288*(-1 + x^(-1))^3*x) - 
  (301*CA^3*Pi^2*G[1, 0, 0, 1, x])/(1536*(-1 + x^(-1))^3*x) + 
  (131*C4AA*G[1, 0, 0, 1, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (23*C4AF*nf*G[1, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (95*CA^3*G[1, 0, 0, 1, x])/(864*(-1 + x^(-1))^2*x) + 
  (2419*CA^2*nf*G[1, 0, 0, 1, x])/(1728*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[1, 0, 0, 1, x])/(96*(-1 + x^(-1))^2*x) + 
  (65*CA^3*Pi^2*G[1, 0, 0, 1, x])/(1152*(-1 + x^(-1))^2*x) - 
  (11*C4AA*G[1, 0, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (17*C4AF*nf*G[1, 0, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[1, 0, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA^3*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) + (11*CA^3*G[1, 0, 0, 1, x])/
   (192*\[Epsilon]) - (CA^2*nf*G[1, 0, 0, 1, x])/(96*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[1, 0, 0, 1, x])/\[Epsilon] + 
  (119*CA^3*G[1, 0, 1, 0, x])/256 + (43*CA^2*nf*G[1, 0, 1, 0, x])/128 + 
  (CA*nf^2*G[1, 0, 1, 0, x])/24 + ((4807*I)/2304)*CA^3*Pi*G[1, 0, 1, 0, x] - 
  ((413*I)/1152)*CA^2*nf*Pi*G[1, 0, 1, 0, x] - 
  (I/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x] + (295*CA^3*Pi^2*G[1, 0, 1, 0, x])/
   4608 + (((11*I)/24)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA) - 
  ((I/6)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA) - 
  (2*C4AA*Pi^2*G[1, 0, 1, 0, x])/(3*dA*TA) + (5465*CA^3*G[1, 0, 1, 0, x])/
   (6912*(-1 + x^(-1))^3) - (161*CA^2*nf*G[1, 0, 1, 0, x])/
   (432*(-1 + x^(-1))^3) + (CA*nf^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^3) + 
  (((5203*I)/2304)*CA^3*Pi*G[1, 0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (((497*I)/1152)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/(-1 + x^(-1))^3 + 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))^3) + 
  (263*C4AA*G[1, 0, 1, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (47*C4AF*nf*G[1, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) + 
  (((11*I)/24)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) - 
  ((I/6)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (4819*CA^3*G[1, 0, 1, 0, x])/(3456*(-1 + x^(-1))^2) - 
  (1451*CA^2*nf*G[1, 0, 1, 0, x])/(1728*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*G[1, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (31*C4AA*G[1, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*G[1, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (799*CA^3*G[1, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (35*CA^2*nf*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))^3*x^3) - 
  (CA*nf^2*G[1, 0, 1, 0, x])/(36*(-1 + x^(-1))^3*x^3) - 
  (((4939*I)/2304)*CA^3*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((473*I)/1152)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))^3*x^3) - 
  (43*C4AA*G[1, 0, 1, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (7*C4AF*nf*G[1, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/24)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/6)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (357*CA^3*G[1, 0, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2) - 
  (25*CA^2*nf*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (13*CA*CF*nf*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((5035*I)/768)*CA^3*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((485*I)/384)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(1536*(-1 + x^(-1))^3*x^2) + 
  (63*C4AA*G[1, 0, 1, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (15*C4AF*nf*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((11*I)/8)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  ((I/2)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (4999*CA^3*G[1, 0, 1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (1541*CA^2*nf*G[1, 0, 1, 0, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^2*G[1, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (31*C4AA*G[1, 0, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AF*nf*G[1, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (1351*CA^3*G[1, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x) + 
  (157*CA^2*nf*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^3*x) - 
  (7*CA*CF*nf*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^3*x) - 
  (5*CA*nf^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x) - 
  (((5107*I)/768)*CA^3*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (((485*I)/384)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, x])/(1536*(-1 + x^(-1))^3*x) - 
  (81*C4AA*G[1, 0, 1, 0, x])/(16*dA*TA*(-1 + x^(-1))^3*x) + 
  (21*C4AF*nf*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (((11*I)/8)*C4AA*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  ((I/2)*C4AF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (2543*CA^3*G[1, 0, 1, 0, x])/(864*(-1 + x^(-1))^2*x) + 
  (3169*CA^2*nf*G[1, 0, 1, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^2*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (7*C4AA*G[1, 0, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AF*nf*G[1, 0, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[1, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^3) - 
  (CA^2*nf*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^3) + 
  (5*CA^3*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (5*CA^2*nf*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^3*G[1, 0, 1, 0, x])/(8*\[Epsilon]^2) + (253*CA^3*G[1, 0, 1, 0, x])/
   (768*\[Epsilon]) - (23*CA^2*nf*G[1, 0, 1, 0, x])/(384*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (143*CA^3*G[1, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) + 
  (13*CA^2*nf*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (143*CA^3*G[1, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (13*CA^2*nf*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (143*CA^3*G[1, 0, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (13*CA^2*nf*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (143*CA^3*G[1, 0, 1, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (13*CA^2*nf*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (119*CA^3*G[1, 0, 1, 1, x])/256 - (43*CA^2*nf*G[1, 0, 1, 1, x])/128 + 
  ((33*I)/64)*CA^3*Pi*G[1, 0, 1, 1, x] - ((3*I)/32)*CA^2*nf*Pi*
   G[1, 0, 1, 1, x] - (125*CA^3*Pi^2*G[1, 0, 1, 1, x])/1536 - 
  (C4AA*Pi^2*G[1, 0, 1, 1, x])/(6*dA*TA) - (173*CA^3*G[1, 0, 1, 1, x])/
   (2304*(-1 + x^(-1))^2) + (439*CA^2*nf*G[1, 0, 1, 1, x])/
   (1152*(-1 + x^(-1))^2) + (71*CA^3*Pi^2*G[1, 0, 1, 1, x])/
   (4608*(-1 + x^(-1))^2) - (269*CA^3*G[1, 0, 1, 1, x])/
   (2304*(-1 + x^(-1))^2*x^2) + (487*CA^2*nf*G[1, 0, 1, 1, x])/
   (1152*(-1 + x^(-1))^2*x^2) + (71*CA^3*Pi^2*G[1, 0, 1, 1, x])/
   (4608*(-1 + x^(-1))^2*x^2) + (329*CA^3*G[1, 0, 1, 1, x])/
   (1152*(-1 + x^(-1))^2*x) - (517*CA^2*nf*G[1, 0, 1, 1, x])/
   (576*(-1 + x^(-1))^2*x) - (71*CA^3*Pi^2*G[1, 0, 1, 1, x])/
   (2304*(-1 + x^(-1))^2*x) - (CA^3*x*G[1, 0, 1, 1, x])/
   (48*(-1 + x^(-1))^2) + (CA^2*nf*x*G[1, 0, 1, 1, x])/(48*(-1 + x^(-1))^2) + 
  (CA^3*G[1, 0, 1, 1, x])/(8*\[Epsilon]^2) - (55*CA^3*G[1, 0, 1, 1, x])/
   (192*\[Epsilon]) + (5*CA^2*nf*G[1, 0, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 0, 0, x])/256 + (43*CA^2*nf*G[1, 1, 0, 0, x])/128 - 
  (CA*nf^2*G[1, 1, 0, 0, x])/18 + ((2959*I)/2304)*CA^3*Pi*G[1, 1, 0, 0, x] - 
  ((245*I)/1152)*CA^2*nf*Pi*G[1, 1, 0, 0, x] - 
  (I/48)*CA*CF*nf*Pi*G[1, 1, 0, 0, x] + (31*CA^3*Pi^2*G[1, 1, 0, 0, x])/512 + 
  (((11*I)/24)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA) - 
  ((I/6)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA) - 
  (3*C4AA*Pi^2*G[1, 1, 0, 0, x])/(2*dA*TA) + (4745*CA^3*G[1, 1, 0, 0, x])/
   (6912*(-1 + x^(-1))^3) - (215*CA^2*nf*G[1, 1, 0, 0, x])/
   (432*(-1 + x^(-1))^3) + (((3575*I)/2304)*CA^3*Pi*G[1, 1, 0, 0, x])/
   (-1 + x^(-1))^3 - (((325*I)/1152)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/
   (-1 + x^(-1))^3 + (25*CA^3*Pi^2*G[1, 1, 0, 0, x])/(512*(-1 + x^(-1))^3) + 
  (41*C4AA*G[1, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (41*C4AF*nf*G[1, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/24)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/6)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3) + 
  (C4AA*Pi^2*G[1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3) + 
  (121*CA^3*G[1, 1, 0, 0, x])/(108*(-1 + x^(-1))^2) - 
  (1925*CA^2*nf*G[1, 1, 0, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (5*CA^3*Pi^2*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (193*C4AA*G[1, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2) - 
  (85*C4AF*nf*G[1, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AA*Pi^2*G[1, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2) - 
  (4925*CA^3*G[1, 1, 0, 0, x])/(6912*(-1 + x^(-1))^3*x^3) + 
  (439*CA^2*nf*G[1, 1, 0, 0, x])/(864*(-1 + x^(-1))^3*x^3) - 
  (((3575*I)/2304)*CA^3*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((325*I)/1152)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (25*CA^3*Pi^2*G[1, 1, 0, 0, x])/(512*(-1 + x^(-1))^3*x^3) + 
  (49*C4AA*G[1, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (5*C4AF*nf*G[1, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/24)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/6)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AA*Pi^2*G[1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (4769*CA^3*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^2) - 
  (53*CA^2*nf*G[1, 1, 0, 0, x])/(36*(-1 + x^(-1))^3*x^2) + 
  (((3575*I)/768)*CA^3*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((325*I)/384)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (75*CA^3*Pi^2*G[1, 1, 0, 0, x])/(512*(-1 + x^(-1))^3*x^2) - 
  (55*C4AA*G[1, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (19*C4AF*nf*G[1, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((11*I)/8)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  ((I/2)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3*C4AA*Pi^2*G[1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (121*CA^3*G[1, 1, 0, 0, x])/(108*(-1 + x^(-1))^2*x^2) - 
  (2141*CA^2*nf*G[1, 1, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[1, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (5*CA^3*Pi^2*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (103*C4AA*G[1, 1, 0, 0, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (49*C4AF*nf*G[1, 1, 0, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (5*C4AA*Pi^2*G[1, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (4709*CA^3*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))^3*x) + 
  (421*CA^2*nf*G[1, 1, 0, 0, x])/(288*(-1 + x^(-1))^3*x) - 
  (((3575*I)/768)*CA^3*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((325*I)/384)*CA^2*nf*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (75*CA^3*Pi^2*G[1, 1, 0, 0, x])/(512*(-1 + x^(-1))^3*x) + 
  (25*C4AA*G[1, 1, 0, 0, x])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (7*C4AF*nf*G[1, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (((11*I)/8)*C4AA*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  ((I/2)*C4AF*nf*Pi*G[1, 1, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (3*C4AA*Pi^2*G[1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (4289*CA^3*G[1, 1, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (1243*CA^2*nf*G[1, 1, 0, 0, x])/(864*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[1, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (5*CA^3*Pi^2*G[1, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (25*C4AA*G[1, 1, 0, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (19*C4AF*nf*G[1, 1, 0, 0, x])/(36*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*C4AA*Pi^2*G[1, 1, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*CA^3*x*G[1, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (5*CA^2*nf*x*G[1, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*CA^3*G[1, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (187*CA^3*G[1, 1, 0, 0, x])/(256*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 1, 0, 0, x])/(128*\[Epsilon]) + 
  ((I/8)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (451*CA^3*G[1, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*\[Epsilon]) + 
  (41*CA^2*nf*G[1, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*\[Epsilon]) + 
  (451*CA^3*G[1, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (41*CA^2*nf*G[1, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (451*CA^3*G[1, 1, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (41*CA^2*nf*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (451*CA^3*G[1, 1, 0, 0, x])/(256*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (41*CA^2*nf*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (119*CA^3*G[1, 1, 0, 1, x])/256 - (43*CA^2*nf*G[1, 1, 0, 1, x])/128 + 
  (5*CA*nf^2*G[1, 1, 0, 1, x])/144 + ((253*I)/192)*CA^3*Pi*G[1, 1, 0, 1, x] - 
  ((23*I)/96)*CA^2*nf*Pi*G[1, 1, 0, 1, x] - (631*CA^3*Pi^2*G[1, 1, 0, 1, x])/
   4608 - (C4AA*Pi^2*G[1, 1, 0, 1, x])/(6*dA*TA) + 
  (1375*CA^3*G[1, 1, 0, 1, x])/(6912*(-1 + x^(-1))^2) + 
  (85*CA^2*nf*G[1, 1, 0, 1, x])/(864*(-1 + x^(-1))^2) + 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, x])/(4608*(-1 + x^(-1))^2) - 
  (131*C4AA*G[1, 1, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2) + 
  (77*C4AF*nf*G[1, 1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[1, 1, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2) + 
  (1447*CA^3*G[1, 1, 0, 1, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (65*CA^2*nf*G[1, 1, 0, 1, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[1, 1, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (41*C4AA*G[1, 1, 0, 1, x])/(144*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (41*C4AF*nf*G[1, 1, 0, 1, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[1, 1, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (607*CA^3*G[1, 1, 0, 1, x])/(3456*(-1 + x^(-1))^2*x) - 
  (217*CA^2*nf*G[1, 1, 0, 1, x])/(432*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[1, 1, 0, 1, x])/(96*(-1 + x^(-1))^2*x) - 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, x])/(2304*(-1 + x^(-1))^2*x) + 
  (11*C4AA*G[1, 1, 0, 1, x])/(18*dA*TA*(-1 + x^(-1))^2*x) - 
  (17*C4AF*nf*G[1, 1, 0, 1, x])/(36*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[1, 1, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[1, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[1, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (5*CA^3*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (11*CA^3*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, 1, x])/
   (8*\[Epsilon]) - (((5*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] - 
  (119*CA^3*G[1, 1, 1, 0, x])/256 - (43*CA^2*nf*G[1, 1, 1, 0, x])/128 + 
  (CA*nf^2*G[1, 1, 1, 0, x])/48 + ((253*I)/288)*CA^3*Pi*G[1, 1, 1, 0, x] - 
  ((13*I)/72)*CA^2*nf*Pi*G[1, 1, 1, 0, x] + (I/48)*CA*CF*nf*Pi*
   G[1, 1, 1, 0, x] - (13*CA^3*Pi^2*G[1, 1, 1, 0, x])/1536 - 
  (((11*I)/24)*C4AA*Pi*G[1, 1, 1, 0, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TA) - 
  (9119*CA^3*G[1, 1, 1, 0, x])/(6912*(-1 + x^(-1))^2) + 
  (1585*CA^2*nf*G[1, 1, 1, 0, x])/(3456*(-1 + x^(-1))^2) - 
  (23*CA^3*Pi^2*G[1, 1, 1, 0, x])/(1536*(-1 + x^(-1))^2) - 
  (31*C4AA*G[1, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*G[1, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (9191*CA^3*G[1, 1, 1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (1621*CA^2*nf*G[1, 1, 1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (23*CA^3*Pi^2*G[1, 1, 1, 0, x])/(1536*(-1 + x^(-1))^2*x^2) - 
  (31*C4AA*G[1, 1, 1, 0, x])/(72*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AF*nf*G[1, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (9185*CA^3*G[1, 1, 1, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (809*CA^2*nf*G[1, 1, 1, 0, x])/(864*(-1 + x^(-1))^2*x) + 
  (23*CA^3*Pi^2*G[1, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x) + 
  (7*C4AA*G[1, 1, 1, 0, x])/(9*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*G[1, 1, 1, 0, x])/(18*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[1, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[1, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[1, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (7*CA^3*G[1, 1, 1, 0, x])/(32*\[Epsilon]^2) - 
  (77*CA^3*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + (7*CA^2*nf*G[1, 1, 1, 0, x])/
   (32*\[Epsilon]) - (((5*I)/16)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, 1, x])/256 + (43*CA^2*nf*G[1, 1, 1, 1, x])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, x])/16 - ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, x] + 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, x] + (863*CA^3*Pi^2*G[1, 1, 1, 1, x])/
   1536 - (27*CA^3*G[1, 1, 1, 1, x])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, 1, x])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, x])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] - 
  (9251*CA^3*G[0, 0, 0, 0, 0, x])/2304 + (817*CA^2*nf*G[0, 0, 0, 0, 0, x])/
   1152 + (CA*CF*nf*G[0, 0, 0, 0, 0, x])/48 - (11*C4AA*G[0, 0, 0, 0, 0, x])/
   (12*dA*TA) + (C4AF*nf*G[0, 0, 0, 0, 0, x])/(3*dA*TA) - 
  (8855*CA^3*G[0, 0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^3) + 
  (781*CA^2*nf*G[0, 0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (11*C4AA*G[0, 0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[0, 0, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) + 
  (9251*CA^3*G[0, 0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (817*CA^2*nf*G[0, 0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[0, 0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[0, 0, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (9299*CA^3*G[0, 0, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (835*CA^2*nf*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (11*C4AA*G[0, 0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*G[0, 0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (9047*CA^3*G[0, 0, 0, 0, 0, x])/(768*(-1 + x^(-1))^3*x) - 
  (763*CA^2*nf*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*G[0, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (11*C4AA*G[0, 0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*G[0, 0, 0, 0, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (6655*CA^3*G[0, 0, 0, 0, 1, x])/2304 - (581*CA^2*nf*G[0, 0, 0, 0, 1, x])/
   1152 - (CA*CF*nf*G[0, 0, 0, 0, 1, x])/48 + (11*C4AA*G[0, 0, 0, 0, 1, x])/
   (24*dA*TA) - (C4AF*nf*G[0, 0, 0, 0, 1, x])/(6*dA*TA) + 
  (2629*CA^3*G[0, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))^3) - 
  (247*CA^2*nf*G[0, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[0, 0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3) + 
  (11*C4AA*G[0, 0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*G[0, 0, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3) - 
  (6655*CA^3*G[0, 0, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (581*CA^2*nf*G[0, 0, 0, 0, 1, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, 0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[0, 0, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[0, 0, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (7295*CA^3*G[0, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x^2) - 
  (697*CA^2*nf*G[0, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[0, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (19*C4AA*G[0, 0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AF*nf*G[0, 0, 0, 0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (7487*CA^3*G[0, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x) + 
  (625*CA^2*nf*G[0, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*G[0, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x) - 
  (25*C4AA*G[0, 0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AF*nf*G[0, 0, 0, 0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (55*CA^3*G[0, 0, 0, 1, 0, x])/768 - (5*CA^2*nf*G[0, 0, 0, 1, 0, x])/384 + 
  (11*C4AA*G[0, 0, 0, 1, 0, x])/(8*dA*TA) - (C4AF*nf*G[0, 0, 0, 1, 0, x])/
   (2*dA*TA) + (1177*CA^3*G[0, 0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3) - 
  (83*CA^2*nf*G[0, 0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[0, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3) + 
  (11*C4AA*G[0, 0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3) - 
  (2*C4AF*nf*G[0, 0, 0, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) - 
  (55*CA^3*G[0, 0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^3) + 
  (5*CA^2*nf*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[0, 0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[0, 0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (533*CA^3*G[0, 0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^2) - 
  (49*CA^2*nf*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[0, 0, 0, 1, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (37*C4AA*G[0, 0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (7*C4AF*nf*G[0, 0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (809*CA^3*G[0, 0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x) + 
  (49*CA^2*nf*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*G[0, 0, 0, 1, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (5*C4AA*G[0, 0, 0, 1, 0, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (7*C4AF*nf*G[0, 0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (55*CA^3*G[0, 0, 0, 1, 1, x])/192 + (5*CA^2*nf*G[0, 0, 0, 1, 1, x])/96 - 
  (11*CA^3*G[0, 0, 0, 1, 1, x])/(24*(-1 + x^(-1))^3) + 
  (CA^2*nf*G[0, 0, 0, 1, 1, x])/(12*(-1 + x^(-1))^3) + 
  (55*CA^3*G[0, 0, 0, 1, 1, x])/(192*(-1 + x^(-1))^3*x^3) - 
  (5*CA^2*nf*G[0, 0, 0, 1, 1, x])/(96*(-1 + x^(-1))^3*x^3) - 
  (67*CA^3*G[0, 0, 0, 1, 1, x])/(64*(-1 + x^(-1))^3*x^2) + 
  (13*CA^2*nf*G[0, 0, 0, 1, 1, x])/(64*(-1 + x^(-1))^3*x^2) + 
  (19*CA^3*G[0, 0, 0, 1, 1, x])/(16*(-1 + x^(-1))^3*x) - 
  (13*CA^2*nf*G[0, 0, 0, 1, 1, x])/(64*(-1 + x^(-1))^3*x) + 
  (8591*CA^3*G[0, 0, 1, 0, 0, x])/2304 - (757*CA^2*nf*G[0, 0, 1, 0, 0, x])/
   1152 - (CA*CF*nf*G[0, 0, 1, 0, 0, x])/48 + 
  (I/12)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + (11*C4AA*G[0, 0, 1, 0, 0, x])/
   (12*dA*TA) - (C4AF*nf*G[0, 0, 1, 0, 0, x])/(3*dA*TA) + 
  (I*C4AA*Pi*G[0, 0, 1, 0, 0, x])/(dA*TA) + (10835*CA^3*G[0, 0, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))^3) - (985*CA^2*nf*G[0, 0, 1, 0, 0, x])/
   (1152*(-1 + x^(-1))^3) - (11*C4AA*G[0, 0, 1, 0, 0, x])/
   (24*dA*TA*(-1 + x^(-1))^3) + (C4AF*nf*G[0, 0, 1, 0, 0, x])/
   (6*dA*TA*(-1 + x^(-1))^3) - (8591*CA^3*G[0, 0, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))^3*x^3) + (757*CA^2*nf*G[0, 0, 1, 0, 0, x])/
   (1152*(-1 + x^(-1))^3*x^3) + (CA*CF*nf*G[0, 0, 1, 0, 0, x])/
   (48*(-1 + x^(-1))^3*x^3) - (11*C4AA*G[0, 0, 1, 0, 0, x])/
   (12*dA*TA*(-1 + x^(-1))^3*x^3) + (C4AF*nf*G[0, 0, 1, 0, 0, x])/
   (3*dA*TA*(-1 + x^(-1))^3*x^3) + (9599*CA^3*G[0, 0, 1, 0, 0, x])/
   (768*(-1 + x^(-1))^3*x^2) - (907*CA^2*nf*G[0, 0, 1, 0, 0, x])/
   (384*(-1 + x^(-1))^3*x^2) - (3*CA*CF*nf*G[0, 0, 1, 0, 0, x])/
   (32*(-1 + x^(-1))^3*x^2) + (5*C4AA*G[0, 0, 1, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x^2) - (C4AF*nf*G[0, 0, 1, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x^2) - (10067*CA^3*G[0, 0, 1, 0, 0, x])/
   (768*(-1 + x^(-1))^3*x) + (835*CA^2*nf*G[0, 0, 1, 0, 0, x])/
   (384*(-1 + x^(-1))^3*x) + (3*CA*CF*nf*G[0, 0, 1, 0, 0, x])/
   (32*(-1 + x^(-1))^3*x) - (C4AA*G[0, 0, 1, 0, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x) + (C4AF*nf*G[0, 0, 1, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x) - (5995*CA^3*G[0, 0, 1, 0, 1, x])/2304 + 
  (521*CA^2*nf*G[0, 0, 1, 0, 1, x])/1152 + (CA*CF*nf*G[0, 0, 1, 0, 1, x])/
   48 + (I/48)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - (11*C4AA*G[0, 0, 1, 0, 1, x])/
   (24*dA*TA) + (C4AF*nf*G[0, 0, 1, 0, 1, x])/(6*dA*TA) - 
  ((I/2)*C4AA*Pi*G[0, 0, 1, 0, 1, x])/(dA*TA) - 
  (7403*CA^3*G[0, 0, 1, 0, 1, x])/(2304*(-1 + x^(-1))^3) + 
  (697*CA^2*nf*G[0, 0, 1, 0, 1, x])/(1152*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[0, 0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3) - 
  (11*C4AA*G[0, 0, 1, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[0, 0, 1, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^3) + 
  (5995*CA^3*G[0, 0, 1, 0, 1, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (521*CA^2*nf*G[0, 0, 1, 0, 1, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[0, 0, 1, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[0, 0, 1, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (6691*CA^3*G[0, 0, 1, 0, 1, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (647*CA^2*nf*G[0, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (17*C4AA*G[0, 0, 1, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*G[0, 0, 1, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (6907*CA^3*G[0, 0, 1, 0, 1, x])/(768*(-1 + x^(-1))^3*x) - 
  (563*CA^2*nf*G[0, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3*x) + 
  (13*C4AA*G[0, 0, 1, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (2*C4AF*nf*G[0, 0, 1, 0, 1, x])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (55*CA^3*G[0, 0, 1, 1, 0, x])/256 - (5*CA^2*nf*G[0, 0, 1, 1, 0, x])/128 - 
  (I/4)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - (11*C4AA*G[0, 0, 1, 1, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[0, 0, 1, 1, 0, x])/(2*dA*TA) - 
  (869*CA^3*G[0, 0, 1, 1, 0, x])/(2304*(-1 + x^(-1))^3) + 
  (79*CA^2*nf*G[0, 0, 1, 1, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (11*C4AA*G[0, 0, 1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[0, 0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) - 
  (55*CA^3*G[0, 0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x^3) + 
  (5*CA^2*nf*G[0, 0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[0, 0, 1, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[0, 0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (3*CA^3*G[0, 0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2) + 
  (5*CA^2*nf*G[0, 0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x^2) - 
  (27*C4AA*G[0, 0, 1, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3*C4AF*nf*G[0, 0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (135*CA^3*G[0, 0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x) - 
  (9*CA^2*nf*G[0, 0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x) + 
  (9*C4AA*G[0, 0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (CA^3*G[0, 0, 1, 1, 0, x])/(8*\[Epsilon]) - 
  (I/16)*CA^3*Pi*G[0, 0, 1, 1, 1, x] + (CA^3*G[0, 0, 1, 1, 1, x])/
   (16*\[Epsilon]) + (6193*CA^3*G[0, 1, 0, 0, 0, x])/1152 - 
  (551*CA^2*nf*G[0, 1, 0, 0, 0, x])/576 - (CA*CF*nf*G[0, 1, 0, 0, 0, x])/48 + 
  (I/6)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + (11*C4AA*G[0, 1, 0, 0, 0, x])/
   (12*dA*TA) - (C4AF*nf*G[0, 1, 0, 0, 0, x])/(3*dA*TA) + 
  ((2*I)*C4AA*Pi*G[0, 1, 0, 0, 0, x])/(dA*TA) + 
  (7337*CA^3*G[0, 1, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (655*CA^2*nf*G[0, 1, 0, 0, 0, x])/(576*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[0, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (11*C4AA*G[0, 1, 0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3) - 
  (2*C4AF*nf*G[0, 1, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) - 
  (6193*CA^3*G[0, 1, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (551*CA^2*nf*G[0, 1, 0, 0, 0, x])/(576*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[0, 1, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[0, 1, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (2219*CA^3*G[0, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2) - 
  (51*CA^2*nf*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (3*CA*CF*nf*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (15*C4AA*G[0, 1, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (3*C4AF*nf*G[0, 1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (2311*CA^3*G[0, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x) + 
  (99*CA^2*nf*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x) + 
  (3*CA*CF*nf*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (9*C4AA*G[0, 1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (3*C4AF*nf*G[0, 1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (4895*CA^3*G[0, 1, 0, 0, 1, x])/1152 + (433*CA^2*nf*G[0, 1, 0, 0, 1, x])/
   576 + (CA*CF*nf*G[0, 1, 0, 0, 1, x])/48 - 
  (I/12)*CA^3*Pi*G[0, 1, 0, 0, 1, x] - (11*C4AA*G[0, 1, 0, 0, 1, x])/
   (24*dA*TA) + (C4AF*nf*G[0, 1, 0, 0, 1, x])/(6*dA*TA) - 
  (I*C4AA*Pi*G[0, 1, 0, 0, 1, x])/(dA*TA) - (5467*CA^3*G[0, 1, 0, 0, 1, x])/
   (1152*(-1 + x^(-1))^3) + (497*CA^2*nf*G[0, 1, 0, 0, 1, x])/
   (576*(-1 + x^(-1))^3) - (11*C4AA*G[0, 1, 0, 0, 1, x])/
   (12*dA*TA*(-1 + x^(-1))^3) + (C4AF*nf*G[0, 1, 0, 0, 1, x])/
   (3*dA*TA*(-1 + x^(-1))^3) + (4631*CA^3*G[0, 1, 0, 0, 1, x])/
   (1152*(-1 + x^(-1))^3*x^3) - (409*CA^2*nf*G[0, 1, 0, 0, 1, x])/
   (576*(-1 + x^(-1))^3*x^3) - (CA*CF*nf*G[0, 1, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^3*x^3) + (11*C4AA*G[0, 1, 0, 0, 1, x])/
   (24*dA*TA*(-1 + x^(-1))^3*x^3) - (C4AF*nf*G[0, 1, 0, 0, 1, x])/
   (6*dA*TA*(-1 + x^(-1))^3*x^3) - (1661*CA^3*G[0, 1, 0, 0, 1, x])/
   (128*(-1 + x^(-1))^3*x^2) + (77*CA^2*nf*G[0, 1, 0, 0, 1, x])/
   (32*(-1 + x^(-1))^3*x^2) + (CA*CF*nf*G[0, 1, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x^2) - (15*C4AA*G[0, 1, 0, 0, 1, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x^2) + (3*C4AF*nf*G[0, 1, 0, 0, 1, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x^2) + (1725*CA^3*G[0, 1, 0, 0, 1, x])/
   (128*(-1 + x^(-1))^3*x) - (37*CA^2*nf*G[0, 1, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) - (CA*CF*nf*G[0, 1, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) + (9*C4AA*G[0, 1, 0, 0, 1, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x) - (3*C4AF*nf*G[0, 1, 0, 0, 1, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x) + (CA^3*G[0, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (275*CA^3*G[0, 1, 0, 1, 0, x])/192 + (25*CA^2*nf*G[0, 1, 0, 1, 0, x])/96 - 
  ((23*I)/96)*CA^3*Pi*G[0, 1, 0, 1, 0, x] - (11*C4AA*G[0, 1, 0, 1, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[0, 1, 0, 1, 0, x])/(2*dA*TA) - 
  (I*C4AA*Pi*G[0, 1, 0, 1, 0, x])/(dA*TA) - (385*CA^3*G[0, 1, 0, 1, 0, x])/
   (144*(-1 + x^(-1))^3) + (67*CA^2*nf*G[0, 1, 0, 1, 0, x])/
   (144*(-1 + x^(-1))^3) + (CA*CF*nf*G[0, 1, 0, 1, 0, x])/
   (48*(-1 + x^(-1))^3) - (11*C4AA*G[0, 1, 0, 1, 0, x])/
   (6*dA*TA*(-1 + x^(-1))^3) + (2*C4AF*nf*G[0, 1, 0, 1, 0, x])/
   (3*dA*TA*(-1 + x^(-1))^3) + (319*CA^3*G[0, 1, 0, 1, 0, x])/
   (192*(-1 + x^(-1))^3*x^3) - (29*CA^2*nf*G[0, 1, 0, 1, 0, x])/
   (96*(-1 + x^(-1))^3*x^3) + (11*C4AA*G[0, 1, 0, 1, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x^3) - (C4AF*nf*G[0, 1, 0, 1, 0, x])/
   (2*dA*TA*(-1 + x^(-1))^3*x^3) - (389*CA^3*G[0, 1, 0, 1, 0, x])/
   (64*(-1 + x^(-1))^3*x^2) + (37*CA^2*nf*G[0, 1, 0, 1, 0, x])/
   (32*(-1 + x^(-1))^3*x^2) + (CA*CF*nf*G[0, 1, 0, 1, 0, x])/
   (32*(-1 + x^(-1))^3*x^2) - (39*C4AA*G[0, 1, 0, 1, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x^2) + (3*C4AF*nf*G[0, 1, 0, 1, 0, x])/
   (2*dA*TA*(-1 + x^(-1))^3*x^2) + (55*CA^3*G[0, 1, 0, 1, 0, x])/
   (8*(-1 + x^(-1))^3*x) - (9*CA^2*nf*G[0, 1, 0, 1, 0, x])/
   (8*(-1 + x^(-1))^3*x) - (CA*CF*nf*G[0, 1, 0, 1, 0, x])/
   (32*(-1 + x^(-1))^3*x) + (6*C4AA*G[0, 1, 0, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^3*x) - (3*C4AF*nf*G[0, 1, 0, 1, 0, x])/
   (dA*TA*(-1 + x^(-1))^3*x) - (5*CA^3*G[0, 1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (1265*CA^3*G[0, 1, 0, 1, 1, x])/768 - (115*CA^2*nf*G[0, 1, 0, 1, 1, x])/
   384 - (I/16)*CA^3*Pi*G[0, 1, 0, 1, 1, x] + (1573*CA^3*G[0, 1, 0, 1, 1, x])/
   (768*(-1 + x^(-1))^3) - (143*CA^2*nf*G[0, 1, 0, 1, 1, x])/
   (384*(-1 + x^(-1))^3) - (1265*CA^3*G[0, 1, 0, 1, 1, x])/
   (768*(-1 + x^(-1))^3*x^3) + (115*CA^2*nf*G[0, 1, 0, 1, 1, x])/
   (384*(-1 + x^(-1))^3*x^3) + (1377*CA^3*G[0, 1, 0, 1, 1, x])/
   (256*(-1 + x^(-1))^3*x^2) - (129*CA^2*nf*G[0, 1, 0, 1, 1, x])/
   (128*(-1 + x^(-1))^3*x^2) - (1461*CA^3*G[0, 1, 0, 1, 1, x])/
   (256*(-1 + x^(-1))^3*x) + (129*CA^2*nf*G[0, 1, 0, 1, 1, x])/
   (128*(-1 + x^(-1))^3*x) + (CA^3*G[0, 1, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (7403*CA^3*G[0, 1, 1, 0, 0, x])/2304 + (649*CA^2*nf*G[0, 1, 1, 0, 0, x])/
   1152 + (CA*CF*nf*G[0, 1, 1, 0, 0, x])/48 - 
  ((49*I)/96)*CA^3*Pi*G[0, 1, 1, 0, 0, x] - (11*C4AA*G[0, 1, 1, 0, 0, x])/
   (12*dA*TA) + (C4AF*nf*G[0, 1, 1, 0, 0, x])/(3*dA*TA) - 
  ((2*I)*C4AA*Pi*G[0, 1, 1, 0, 0, x])/(dA*TA) - 
  (2629*CA^3*G[0, 1, 1, 0, 0, x])/(768*(-1 + x^(-1))^3) + 
  (239*CA^2*nf*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^3) - 
  (11*C4AA*G[0, 1, 1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[0, 1, 1, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3) + 
  (5819*CA^3*G[0, 1, 1, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (505*CA^2*nf*G[0, 1, 1, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 1, 1, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[0, 1, 1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[0, 1, 1, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (6667*CA^3*G[0, 1, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (629*CA^2*nf*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (13*C4AA*G[0, 1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AF*nf*G[0, 1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (7159*CA^3*G[0, 1, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x) - 
  (593*CA^2*nf*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (29*C4AA*G[0, 1, 1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (5*C4AF*nf*G[0, 1, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (5*CA^3*G[0, 1, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (4807*CA^3*G[0, 1, 1, 0, 1, x])/2304 - (413*CA^2*nf*G[0, 1, 1, 0, 1, x])/
   1152 - (CA*CF*nf*G[0, 1, 1, 0, 1, x])/48 + 
  (I/12)*CA^3*Pi*G[0, 1, 1, 0, 1, x] + (11*C4AA*G[0, 1, 1, 0, 1, x])/
   (24*dA*TA) - (C4AF*nf*G[0, 1, 1, 0, 1, x])/(6*dA*TA) + 
  (I*C4AA*Pi*G[0, 1, 1, 0, 1, x])/(dA*TA) + (539*CA^3*G[0, 1, 1, 0, 1, x])/
   (256*(-1 + x^(-1))^3) - (49*CA^2*nf*G[0, 1, 1, 0, 1, x])/
   (128*(-1 + x^(-1))^3) + (11*C4AA*G[0, 1, 1, 0, 1, x])/
   (8*dA*TA*(-1 + x^(-1))^3) - (C4AF*nf*G[0, 1, 1, 0, 1, x])/
   (2*dA*TA*(-1 + x^(-1))^3) - (3751*CA^3*G[0, 1, 1, 0, 1, x])/
   (2304*(-1 + x^(-1))^3*x^3) + (317*CA^2*nf*G[0, 1, 1, 0, 1, x])/
   (1152*(-1 + x^(-1))^3*x^3) + (CA*CF*nf*G[0, 1, 1, 0, 1, x])/
   (48*(-1 + x^(-1))^3*x^3) - (11*C4AA*G[0, 1, 1, 0, 1, x])/
   (24*dA*TA*(-1 + x^(-1))^3*x^3) + (C4AF*nf*G[0, 1, 1, 0, 1, x])/
   (6*dA*TA*(-1 + x^(-1))^3*x^3) + (1413*CA^3*G[0, 1, 1, 0, 1, x])/
   (256*(-1 + x^(-1))^3*x^2) - (133*CA^2*nf*G[0, 1, 1, 0, 1, x])/
   (128*(-1 + x^(-1))^3*x^2) - (CA*CF*nf*G[0, 1, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x^2) + (21*C4AA*G[0, 1, 1, 0, 1, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x^2) - (3*C4AF*nf*G[0, 1, 1, 0, 1, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x^2) - (1481*CA^3*G[0, 1, 1, 0, 1, x])/
   (256*(-1 + x^(-1))^3*x) + (117*CA^2*nf*G[0, 1, 1, 0, 1, x])/
   (128*(-1 + x^(-1))^3*x) + (CA*CF*nf*G[0, 1, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) - (33*C4AA*G[0, 1, 1, 0, 1, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x) + (9*C4AF*nf*G[0, 1, 1, 0, 1, x])/
   (4*dA*TA*(-1 + x^(-1))^3*x) + (CA^3*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (187*CA^3*G[0, 1, 1, 1, 0, x])/256 + (17*CA^2*nf*G[0, 1, 1, 1, 0, x])/128 + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 1, 1, 0, x] + (11*C4AA*G[0, 1, 1, 1, 0, x])/
   (8*dA*TA) - (C4AF*nf*G[0, 1, 1, 1, 0, x])/(2*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[0, 1, 1, 1, 0, x])/(dA*TA) - 
  (2167*CA^3*G[0, 1, 1, 1, 0, x])/(2304*(-1 + x^(-1))^3) + 
  (197*CA^2*nf*G[0, 1, 1, 1, 0, x])/(1152*(-1 + x^(-1))^3) + 
  (11*C4AA*G[0, 1, 1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*G[0, 1, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) + 
  (737*CA^3*G[0, 1, 1, 1, 0, x])/(768*(-1 + x^(-1))^3*x^3) - 
  (67*CA^2*nf*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[0, 1, 1, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[0, 1, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (2195*CA^3*G[0, 1, 1, 1, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (199*CA^2*nf*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (29*C4AA*G[0, 1, 1, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*C4AF*nf*G[0, 1, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (2183*CA^3*G[0, 1, 1, 1, 0, x])/(768*(-1 + x^(-1))^3*x) - 
  (199*CA^2*nf*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^3*x) - 
  (13*C4AA*G[0, 1, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (5*C4AF*nf*G[0, 1, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (7*CA^3*G[0, 1, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, 1, 1, 1, x])/64 - (3*CA^2*nf*G[0, 1, 1, 1, 1, x])/32 + 
  (I/2)*CA^3*Pi*G[0, 1, 1, 1, 1, x] - (CA^3*G[0, 1, 1, 1, 1, x])/
   (4*\[Epsilon]) + (8063*CA^3*G[1, 0, 0, 0, 0, x])/2304 - 
  (709*CA^2*nf*G[1, 0, 0, 0, 0, x])/1152 - (CA*CF*nf*G[1, 0, 0, 0, 0, x])/
   48 - (I/8)*CA^3*Pi*G[1, 0, 0, 0, 0, x] + (11*C4AA*G[1, 0, 0, 0, 0, x])/
   (12*dA*TA) - (C4AF*nf*G[1, 0, 0, 0, 0, x])/(3*dA*TA) + 
  ((3*I)*C4AA*Pi*G[1, 0, 0, 0, 0, x])/(dA*TA) + 
  (8591*CA^3*G[1, 0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^3) - 
  (757*CA^2*nf*G[1, 0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (11*C4AA*G[1, 0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*G[1, 0, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) - 
  (7579*CA^3*G[1, 0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (665*CA^2*nf*G[1, 0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[1, 0, 0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[1, 0, 0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (2649*CA^3*G[1, 0, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2) - 
  (237*CA^2*nf*G[1, 0, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (3*C4AA*G[1, 0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (2741*CA^3*G[1, 0, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x) + 
  (237*CA^2*nf*G[1, 0, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (3*C4AA*G[1, 0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (5467*CA^3*G[1, 0, 0, 0, 1, x])/2304 + (473*CA^2*nf*G[1, 0, 0, 0, 1, x])/
   1152 + (CA*CF*nf*G[1, 0, 0, 0, 1, x])/48 + 
  ((5*I)/48)*CA^3*Pi*G[1, 0, 0, 0, 1, x] - (11*C4AA*G[1, 0, 0, 0, 1, x])/
   (24*dA*TA) + (C4AF*nf*G[1, 0, 0, 0, 1, x])/(6*dA*TA) - 
  (((5*I)/2)*C4AA*Pi*G[1, 0, 0, 0, 1, x])/(dA*TA) - 
  (6743*CA^3*G[1, 0, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3) + 
  (637*CA^2*nf*G[1, 0, 0, 0, 1, x])/(1152*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[1, 0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3) - 
  (11*C4AA*G[1, 0, 0, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[1, 0, 0, 0, 1, x])/(3*dA*TA*(-1 + x^(-1))^3) + 
  (2189*CA^3*G[1, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x^3) - 
  (69*CA^2*nf*G[1, 0, 0, 0, 1, x])/(128*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[1, 0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[1, 0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[1, 0, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (6631*CA^3*G[1, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (629*CA^2*nf*G[1, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (29*C4AA*G[1, 0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*C4AF*nf*G[1, 0, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (6679*CA^3*G[1, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x) - 
  (629*CA^2*nf*G[1, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x) + 
  (13*C4AA*G[1, 0, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (5*C4AF*nf*G[1, 0, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (341*CA^3*G[1, 0, 0, 1, 0, x])/768 - (31*CA^2*nf*G[1, 0, 0, 1, 0, x])/384 - 
  (I/24)*CA^3*Pi*G[1, 0, 0, 1, 0, x] - (11*C4AA*G[1, 0, 0, 1, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[1, 0, 0, 1, 0, x])/(2*dA*TA) - 
  ((2*I)*C4AA*Pi*G[1, 0, 0, 1, 0, x])/(dA*TA) + 
  (99*CA^3*G[1, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^3) - 
  (35*CA^2*nf*G[1, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3) - 
  (11*C4AA*G[1, 0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[1, 0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3) - 
  (1375*CA^3*G[1, 0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (149*CA^2*nf*G[1, 0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[1, 0, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[1, 0, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (1199*CA^3*G[1, 0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^2) - 
  (127*CA^2*nf*G[1, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (5*C4AA*G[1, 0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*G[1, 0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (1067*CA^3*G[1, 0, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x) + 
  (127*CA^2*nf*G[1, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (17*C4AA*G[1, 0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*G[1, 0, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (CA^3*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - (11*CA^3*G[1, 0, 0, 1, 1, x])/
   48 + (CA^2*nf*G[1, 0, 0, 1, 1, x])/24 - 
  (I/16)*CA^3*Pi*G[1, 0, 0, 1, 1, x] + (CA^3*G[1, 0, 0, 1, 1, x])/
   (16*\[Epsilon]) - (7403*CA^3*G[1, 0, 1, 0, 0, x])/2304 + 
  (649*CA^2*nf*G[1, 0, 1, 0, 0, x])/1152 + (CA*CF*nf*G[1, 0, 1, 0, 0, x])/
   48 - ((7*I)/32)*CA^3*Pi*G[1, 0, 1, 0, 0, x] - 
  (11*C4AA*G[1, 0, 1, 0, 0, x])/(12*dA*TA) + (C4AF*nf*G[1, 0, 1, 0, 0, x])/
   (3*dA*TA) - ((3*I)*C4AA*Pi*G[1, 0, 1, 0, 0, x])/(dA*TA) - 
  (803*CA^3*G[1, 0, 1, 0, 0, x])/(256*(-1 + x^(-1))^3) + 
  (73*CA^2*nf*G[1, 0, 1, 0, 0, x])/(128*(-1 + x^(-1))^3) + 
  (6391*CA^3*G[1, 0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (581*CA^2*nf*G[1, 0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[1, 0, 1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[1, 0, 1, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (6695*CA^3*G[1, 0, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (619*CA^2*nf*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (7*C4AA*G[1, 0, 1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*G[1, 0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (6923*CA^3*G[1, 0, 1, 0, 0, x])/(768*(-1 + x^(-1))^3*x) - 
  (619*CA^2*nf*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^3*x) + 
  (C4AA*G[1, 0, 1, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*G[1, 0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (3*CA^3*G[1, 0, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (4807*CA^3*G[1, 0, 1, 0, 1, x])/2304 - (413*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   1152 - (CA*CF*nf*G[1, 0, 1, 0, 1, x])/48 - 
  (I/24)*CA^3*Pi*G[1, 0, 1, 0, 1, x] + (11*C4AA*G[1, 0, 1, 0, 1, x])/
   (24*dA*TA) - (C4AF*nf*G[1, 0, 1, 0, 1, x])/(6*dA*TA) + 
  (I*C4AA*Pi*G[1, 0, 1, 0, 1, x])/(dA*TA) + (5203*CA^3*G[1, 0, 1, 0, 1, x])/
   (2304*(-1 + x^(-1))^3) - (497*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   (1152*(-1 + x^(-1))^3) + (CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   (48*(-1 + x^(-1))^3) + (11*C4AA*G[1, 0, 1, 0, 1, x])/
   (24*dA*TA*(-1 + x^(-1))^3) - (C4AF*nf*G[1, 0, 1, 0, 1, x])/
   (6*dA*TA*(-1 + x^(-1))^3) - (4939*CA^3*G[1, 0, 1, 0, 1, x])/
   (2304*(-1 + x^(-1))^3*x^3) + (473*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   (1152*(-1 + x^(-1))^3*x^3) - (CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   (48*(-1 + x^(-1))^3*x^3) - (11*C4AA*G[1, 0, 1, 0, 1, x])/
   (24*dA*TA*(-1 + x^(-1))^3*x^3) + (C4AF*nf*G[1, 0, 1, 0, 1, x])/
   (6*dA*TA*(-1 + x^(-1))^3*x^3) + (5035*CA^3*G[1, 0, 1, 0, 1, x])/
   (768*(-1 + x^(-1))^3*x^2) - (485*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   (384*(-1 + x^(-1))^3*x^2) + (CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x^2) + (11*C4AA*G[1, 0, 1, 0, 1, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x^2) - (C4AF*nf*G[1, 0, 1, 0, 1, x])/
   (2*dA*TA*(-1 + x^(-1))^3*x^2) - (5107*CA^3*G[1, 0, 1, 0, 1, x])/
   (768*(-1 + x^(-1))^3*x) + (485*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   (384*(-1 + x^(-1))^3*x) - (CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) - (11*C4AA*G[1, 0, 1, 0, 1, x])/
   (8*dA*TA*(-1 + x^(-1))^3*x) + (C4AF*nf*G[1, 0, 1, 0, 1, x])/
   (2*dA*TA*(-1 + x^(-1))^3*x) + (3*CA^3*G[1, 0, 1, 0, 1, x])/
   (32*\[Epsilon]) - (187*CA^3*G[1, 0, 1, 1, 0, x])/256 + 
  (17*CA^2*nf*G[1, 0, 1, 1, 0, x])/128 + ((5*I)/32)*CA^3*Pi*
   G[1, 0, 1, 1, 0, x] + (11*C4AA*G[1, 0, 1, 1, 0, x])/(8*dA*TA) - 
  (C4AF*nf*G[1, 0, 1, 1, 0, x])/(2*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 0, 1, 1, 0, x])/(dA*TA) - 
  (1903*CA^3*G[1, 0, 1, 1, 0, x])/(2304*(-1 + x^(-1))^3) + 
  (173*CA^2*nf*G[1, 0, 1, 1, 0, x])/(1152*(-1 + x^(-1))^3) + 
  (11*C4AA*G[1, 0, 1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*G[1, 0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3) + 
  (2123*CA^3*G[1, 0, 1, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (193*CA^2*nf*G[1, 0, 1, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[1, 0, 1, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (2*C4AF*nf*G[1, 0, 1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (681*CA^3*G[1, 0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x^2) + 
  (61*CA^2*nf*G[1, 0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x^2) + 
  (9*C4AA*G[1, 0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (3*C4AF*nf*G[1, 0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (661*CA^3*G[1, 0, 1, 1, 0, x])/(256*(-1 + x^(-1))^3*x) - 
  (61*CA^2*nf*G[1, 0, 1, 1, 0, x])/(128*(-1 + x^(-1))^3*x) - 
  (15*C4AA*G[1, 0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (3*C4AF*nf*G[1, 0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (7*CA^3*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 0, 1, 1, 1, x])/64 - (3*CA^2*nf*G[1, 0, 1, 1, 1, x])/32 + 
  (I/2)*CA^3*Pi*G[1, 0, 1, 1, 1, x] - (CA^3*G[1, 0, 1, 1, 1, x])/
   (4*\[Epsilon]) - (5555*CA^3*G[1, 1, 0, 0, 0, x])/2304 + 
  (481*CA^2*nf*G[1, 1, 0, 0, 0, x])/1152 + (CA*CF*nf*G[1, 1, 0, 0, 0, x])/
   48 - (I/3)*CA^3*Pi*G[1, 1, 0, 0, 0, x] - (11*C4AA*G[1, 1, 0, 0, 0, x])/
   (12*dA*TA) + (C4AF*nf*G[1, 1, 0, 0, 0, x])/(3*dA*TA) - 
  ((4*I)*C4AA*Pi*G[1, 1, 0, 0, 0, x])/(dA*TA) - 
  (671*CA^3*G[1, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3) + 
  (175*CA^2*nf*G[1, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[1, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (671*CA^3*G[1, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^3) - 
  (175*CA^2*nf*G[1, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[1, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (2013*CA^3*G[1, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x^2) + 
  (175*CA^2*nf*G[1, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (2013*CA^3*G[1, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^3*x) - 
  (175*CA^2*nf*G[1, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (9*CA^3*G[1, 1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (2959*CA^3*G[1, 1, 0, 0, 1, x])/2304 - (245*CA^2*nf*G[1, 1, 0, 0, 1, x])/
   1152 - (CA*CF*nf*G[1, 1, 0, 0, 1, x])/48 - 
  (I/48)*CA^3*Pi*G[1, 1, 0, 0, 1, x] + (11*C4AA*G[1, 1, 0, 0, 1, x])/
   (24*dA*TA) - (C4AF*nf*G[1, 1, 0, 0, 1, x])/(6*dA*TA) + 
  ((2*I)*C4AA*Pi*G[1, 1, 0, 0, 1, x])/(dA*TA) + 
  (3575*CA^3*G[1, 1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3) - 
  (325*CA^2*nf*G[1, 1, 0, 0, 1, x])/(1152*(-1 + x^(-1))^3) - 
  (11*C4AA*G[1, 1, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3) + 
  (C4AF*nf*G[1, 1, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3) - 
  (3575*CA^3*G[1, 1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^3*x^3) + 
  (325*CA^2*nf*G[1, 1, 0, 0, 1, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[1, 1, 0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[1, 1, 0, 0, 1, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (3575*CA^3*G[1, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x^2) - 
  (325*CA^2*nf*G[1, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (11*C4AA*G[1, 1, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*G[1, 1, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (3575*CA^3*G[1, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))^3*x) + 
  (325*CA^2*nf*G[1, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))^3*x) + 
  (11*C4AA*G[1, 1, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*G[1, 1, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (CA^3*G[1, 1, 0, 0, 1, x])/(8*\[Epsilon]) - (1177*CA^3*G[1, 1, 0, 1, 0, x])/
   768 + (107*CA^2*nf*G[1, 1, 0, 1, 0, x])/384 + 
  ((3*I)/32)*CA^3*Pi*G[1, 1, 0, 1, 0, x] + (11*C4AA*G[1, 1, 0, 1, 0, x])/
   (8*dA*TA) - (C4AF*nf*G[1, 1, 0, 1, 0, x])/(2*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 1, 0, 1, 0, x])/(dA*TA) - 
  (3179*CA^3*G[1, 1, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3) + 
  (313*CA^2*nf*G[1, 1, 0, 1, 0, x])/(1152*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3) + 
  (11*C4AA*G[1, 1, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*G[1, 1, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3) + 
  (3179*CA^3*G[1, 1, 0, 1, 0, x])/(2304*(-1 + x^(-1))^3*x^3) - 
  (313*CA^2*nf*G[1, 1, 0, 1, 0, x])/(1152*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[1, 1, 0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[1, 1, 0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (3179*CA^3*G[1, 1, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x^2) + 
  (313*CA^2*nf*G[1, 1, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (11*C4AA*G[1, 1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AF*nf*G[1, 1, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3179*CA^3*G[1, 1, 0, 1, 0, x])/(768*(-1 + x^(-1))^3*x) - 
  (313*CA^2*nf*G[1, 1, 0, 1, 0, x])/(384*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (11*C4AA*G[1, 1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AF*nf*G[1, 1, 0, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (9*CA^3*G[1, 1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (253*CA^3*G[1, 1, 0, 1, 1, x])/192 - (23*CA^2*nf*G[1, 1, 0, 1, 1, x])/96 + 
  ((5*I)/8)*CA^3*Pi*G[1, 1, 0, 1, 1, x] - (5*CA^3*G[1, 1, 0, 1, 1, x])/
   (16*\[Epsilon]) + (143*CA^3*G[1, 1, 1, 0, 0, x])/576 - 
  (7*CA^2*nf*G[1, 1, 1, 0, 0, x])/288 - (CA*CF*nf*G[1, 1, 1, 0, 0, x])/48 + 
  ((7*I)/16)*CA^3*Pi*G[1, 1, 1, 0, 0, x] + (11*C4AA*G[1, 1, 1, 0, 0, x])/
   (12*dA*TA) - (C4AF*nf*G[1, 1, 1, 0, 0, x])/(3*dA*TA) + 
  (((3*I)/2)*C4AA*Pi*G[1, 1, 1, 0, 0, x])/(dA*TA) + 
  (5*CA^3*G[1, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (253*CA^3*G[1, 1, 1, 0, 1, x])/288 - (13*CA^2*nf*G[1, 1, 1, 0, 1, x])/72 + 
  (CA*CF*nf*G[1, 1, 1, 0, 1, x])/48 + ((3*I)/8)*CA^3*Pi*G[1, 1, 1, 0, 1, x] - 
  (11*C4AA*G[1, 1, 1, 0, 1, x])/(24*dA*TA) + (C4AF*nf*G[1, 1, 1, 0, 1, x])/
   (6*dA*TA) - (5*CA^3*G[1, 1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (473*CA^3*G[1, 1, 1, 1, 0, x])/128 - (43*CA^2*nf*G[1, 1, 1, 1, 0, x])/64 + 
  ((17*I)/32)*CA^3*Pi*G[1, 1, 1, 1, 0, x] - (11*C4AA*G[1, 1, 1, 1, 0, x])/
   (8*dA*TA) + (C4AF*nf*G[1, 1, 1, 1, 0, x])/(2*dA*TA) - 
  (41*CA^3*G[1, 1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, x])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, x])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] + (81*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (CA^3*G[0, 0, 1, 0, 0, 1, x])/12 + 
  (C4AA*G[0, 0, 1, 0, 0, 1, x])/(dA*TA) - (CA^3*G[0, 0, 1, 0, 1, 0, x])/8 + 
  (CA^3*G[0, 0, 1, 0, 1, 1, x])/48 - (C4AA*G[0, 0, 1, 0, 1, 1, x])/
   (2*dA*TA) + (5*CA^3*G[0, 0, 1, 1, 0, 0, x])/12 - 
  (C4AA*G[0, 0, 1, 1, 0, 0, x])/(dA*TA) - (CA^3*G[0, 0, 1, 1, 0, 1, x])/4 - 
  (7*CA^3*G[0, 0, 1, 1, 1, 0, x])/48 + (C4AA*G[0, 0, 1, 1, 1, 0, x])/
   (2*dA*TA) - (CA^3*G[0, 0, 1, 1, 1, 1, x])/16 + 
  (CA^3*G[0, 1, 0, 0, 0, 1, x])/6 + (2*C4AA*G[0, 1, 0, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[0, 1, 0, 0, 1, 1, x])/12 - (C4AA*G[0, 1, 0, 0, 1, 1, x])/(dA*TA) + 
  (5*CA^3*G[0, 1, 0, 1, 0, 0, x])/16 - (23*CA^3*G[0, 1, 0, 1, 0, 1, x])/96 - 
  (C4AA*G[0, 1, 0, 1, 0, 1, x])/(dA*TA) - (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/
   32 - (CA^3*G[0, 1, 0, 1, 1, 1, x])/16 + (37*CA^3*G[0, 1, 1, 0, 0, 0, x])/
   48 + (C4AA*G[0, 1, 1, 0, 0, 0, x])/(dA*TA) - 
  (49*CA^3*G[0, 1, 1, 0, 0, 1, x])/96 - (2*C4AA*G[0, 1, 1, 0, 0, 1, x])/
   (dA*TA) - (31*CA^3*G[0, 1, 1, 0, 1, 0, x])/96 - 
  (C4AA*G[0, 1, 1, 0, 1, 0, x])/(2*dA*TA) + (CA^3*G[0, 1, 1, 0, 1, 1, x])/
   12 + (C4AA*G[0, 1, 1, 0, 1, 1, x])/(dA*TA) - 
  (3*CA^3*G[0, 1, 1, 1, 0, 0, x])/4 + (9*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + 
  (3*C4AA*G[0, 1, 1, 1, 0, 1, x])/(2*dA*TA) - 
  (41*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - (C4AA*G[0, 1, 1, 1, 1, 0, x])/
   (dA*TA) + (CA^3*G[0, 1, 1, 1, 1, 1, x])/2 - (CA^3*G[1, 0, 0, 0, 0, 1, x])/
   8 + (3*C4AA*G[1, 0, 0, 0, 0, 1, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 0, 1, 0, x])/12 + (2*C4AA*G[1, 0, 0, 0, 1, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - 
  (5*C4AA*G[1, 0, 0, 0, 1, 1, x])/(2*dA*TA) + (5*CA^3*G[1, 0, 0, 1, 0, 0, x])/
   24 + (C4AA*G[1, 0, 0, 1, 0, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 0, 1, 0, 1, x])/24 - (2*C4AA*G[1, 0, 0, 1, 0, 1, x])/
   (dA*TA) - (CA^3*G[1, 0, 0, 1, 1, 0, x])/16 - 
  (3*C4AA*G[1, 0, 0, 1, 1, 0, x])/(2*dA*TA) - (CA^3*G[1, 0, 0, 1, 1, 1, x])/
   16 + (23*CA^3*G[1, 0, 1, 0, 0, 0, x])/48 + (2*C4AA*G[1, 0, 1, 0, 0, 0, x])/
   (dA*TA) - (7*CA^3*G[1, 0, 1, 0, 0, 1, x])/32 - 
  (3*C4AA*G[1, 0, 1, 0, 0, 1, x])/(dA*TA) - (13*CA^3*G[1, 0, 1, 0, 1, 0, x])/
   96 - (2*C4AA*G[1, 0, 1, 0, 1, 0, x])/(dA*TA) - 
  (CA^3*G[1, 0, 1, 0, 1, 1, x])/24 + (C4AA*G[1, 0, 1, 0, 1, 1, x])/(dA*TA) - 
  (53*CA^3*G[1, 0, 1, 1, 0, 0, x])/96 - (C4AA*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 0, 1, 1, 0, 1, x])/32 + 
  (3*C4AA*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TA) - (9*CA^3*G[1, 0, 1, 1, 1, 0, x])/
   16 + (3*C4AA*G[1, 0, 1, 1, 1, 0, x])/(2*dA*TA) + 
  (CA^3*G[1, 0, 1, 1, 1, 1, x])/2 + (5*CA^3*G[1, 1, 0, 0, 0, 0, x])/8 + 
  (3*C4AA*G[1, 1, 0, 0, 0, 0, x])/(dA*TA) - (CA^3*G[1, 1, 0, 0, 0, 1, x])/3 - 
  (4*C4AA*G[1, 1, 0, 0, 0, 1, x])/(dA*TA) - (13*CA^3*G[1, 1, 0, 0, 1, 0, x])/
   48 - (5*C4AA*G[1, 1, 0, 0, 1, 0, x])/(2*dA*TA) - 
  (CA^3*G[1, 1, 0, 0, 1, 1, x])/48 + (2*C4AA*G[1, 1, 0, 0, 1, 1, x])/
   (dA*TA) - (55*CA^3*G[1, 1, 0, 1, 0, 0, x])/96 - 
  (2*C4AA*G[1, 1, 0, 1, 0, 0, x])/(dA*TA) + (3*CA^3*G[1, 1, 0, 1, 0, 1, x])/
   32 + (3*C4AA*G[1, 1, 0, 1, 0, 1, x])/(2*dA*TA) - 
  (31*CA^3*G[1, 1, 0, 1, 1, 0, x])/48 + (2*C4AA*G[1, 1, 0, 1, 1, 0, x])/
   (dA*TA) + (5*CA^3*G[1, 1, 0, 1, 1, 1, x])/8 - 
  (15*CA^3*G[1, 1, 1, 0, 0, 0, x])/16 - (3*C4AA*G[1, 1, 1, 0, 0, 0, x])/
   (dA*TA) + (7*CA^3*G[1, 1, 1, 0, 0, 1, x])/16 + 
  (3*C4AA*G[1, 1, 1, 0, 0, 1, x])/(2*dA*TA) - (5*CA^3*G[1, 1, 1, 0, 1, 0, x])/
   16 + (3*C4AA*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TA) + 
  (3*CA^3*G[1, 1, 1, 0, 1, 1, x])/8 - (9*CA^3*G[1, 1, 1, 1, 0, 0, x])/16 + 
  (17*CA^3*G[1, 1, 1, 1, 0, 1, x])/32 + (61*CA^3*G[1, 1, 1, 1, 1, 0, x])/32 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 - (I/16)*CA*nf^2*Pi*Log[Q2/\[Mu]2] - 
  (1445*CA^3*Pi^2*Log[Q2/\[Mu]2])/2304 + (823*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   2304 + (3*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/128 - 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/432 - ((67*I)/384)*CA^3*Pi^3*
   Log[Q2/\[Mu]2] + ((5*I)/192)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2] + 
  (I/576)*CA*nf^2*Pi^3*Log[Q2/\[Mu]2] + (2101*CA^3*Pi^4*Log[Q2/\[Mu]2])/
   46080 - (191*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/23040 - 
  ((133*I)/15360)*CA^3*Pi^5*Log[Q2/\[Mu]2] - (446705*CA^3*Log[Q2/\[Mu]2])/
   (186624*(-1 + x^(-1))^3) + (24169*CA^2*nf*Log[Q2/\[Mu]2])/
   (46656*(-1 + x^(-1))^3) + (1819*CA*CF*nf*Log[Q2/\[Mu]2])/
   (6912*(-1 + x^(-1))^3) - (11*CA*nf^2*Log[Q2/\[Mu]2])/
   (729*(-1 + x^(-1))^3) + (((7577*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 - (((2927*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 - (((55*I)/384)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 + (1733*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   (124416*(-1 + x^(-1))^3) + (1969*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   (124416*(-1 + x^(-1))^3) + (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/
   (768*(-1 + x^(-1))^3) - (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/
   (2592*(-1 + x^(-1))^3) - (((8057*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 + (((1507*I)/13824)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 + (6457*CA^3*Pi^4*Log[Q2/\[Mu]2])/
   (1105920*(-1 + x^(-1))^3) - (203*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   (552960*(-1 + x^(-1))^3) - (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/
   (1440*(-1 + x^(-1))^3) - (((317*I)/36864)*CA^3*Pi^5*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 - (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2) - 
  (((139*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((83*I)/768)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  ((I/3072)*CA^3*Pi^5*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (446705*CA^3*Log[Q2/\[Mu]2])/(186624*(-1 + x^(-1))^3*x^3) - 
  (24169*CA^2*nf*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))^3*x^3) - 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^3*x^3) + 
  (11*CA*nf^2*Log[Q2/\[Mu]2])/(729*(-1 + x^(-1))^3*x^3) - 
  (((7523*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (((2873*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (((55*I)/384)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (437*CA^3*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))^3*x^3) - 
  (3265*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^3*x^3) + 
  (((8489*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (((1723*I)/13824)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (1463*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))^3*x^3) - 
  (517*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(1440*(-1 + x^(-1))^3*x^3) + 
  (((317*I)/36864)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (446705*CA^3*Log[Q2/\[Mu]2])/(62208*(-1 + x^(-1))^3*x^2) + 
  (24169*CA^2*nf*Log[Q2/\[Mu]2])/(15552*(-1 + x^(-1))^3*x^2) + 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^3*x^2) - 
  (11*CA*nf^2*Log[Q2/\[Mu]2])/(243*(-1 + x^(-1))^3*x^2) + 
  (((7541*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (((2891*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (((55*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (4001*CA^3*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^3*x^2) - 
  (515*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^3*x^2) + 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) + 
  (CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3*x^2) - 
  (((8393*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (((1675*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (1417*CA^3*Pi^4*Log[Q2/\[Mu]2])/(368640*(-1 + x^(-1))^3*x^2) + 
  (157*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))^3*x^2) - 
  (((317*I)/12288)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x^2) - 
  (((139*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((83*I)/768)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  ((I/3072)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (446705*CA^3*Log[Q2/\[Mu]2])/(62208*(-1 + x^(-1))^3*x) - 
  (24169*CA^2*nf*Log[Q2/\[Mu]2])/(15552*(-1 + x^(-1))^3*x) - 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^3*x) + 
  (11*CA*nf^2*Log[Q2/\[Mu]2])/(243*(-1 + x^(-1))^3*x) - 
  (((7559*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (((2909*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (((55*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (4433*CA^3*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^3*x) + 
  (947*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^3*x) - 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3*x) + 
  (((8297*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (((1627*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (3577*CA^3*Pi^4*Log[Q2/\[Mu]2])/(368640*(-1 + x^(-1))^3*x) - 
  (157*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))^3*x) + 
  (((317*I)/12288)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (13*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x) + 
  (((139*I)/256)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((83*I)/384)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  ((I/1536)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((I/192)*CA^3*Pi^3*x*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  ((I/192)*CA^2*nf*Pi^3*x*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (CA^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]^5) - (11*CA^3*Log[Q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (CA^2*nf*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(432*\[Epsilon]^3) + 
  (((33*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (1517*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(648*\[Epsilon]^2) + 
  (((119*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (((9*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((1463*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((841*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/216)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (397*CA^3*Pi^2*Log[Q2/\[Mu]2])/(1536*\[Epsilon]) - 
  (37*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (((869*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((79*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (7*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1536*\[Epsilon]) - 
  (7271*CA^3*Log[Q2/\[Mu]2])/(10368*(-1 + x^(-1))^3*\[Epsilon]) + 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(10368*(-1 + x^(-1))^3*\[Epsilon]) + 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*\[Epsilon]) + 
  (2501*CA^3*Pi^2*Log[Q2/\[Mu]2])/(82944*(-1 + x^(-1))^3*\[Epsilon]) - 
  (31*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^3*\[Epsilon]) - 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))^3*\[Epsilon]) - 
  (139*CA^3*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (83*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*\[Epsilon]) - 
  (7*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*\[Epsilon]) + 
  (7271*CA^3*Log[Q2/\[Mu]2])/(10368*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(10368*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (2501*CA^3*Pi^2*Log[Q2/\[Mu]2])/(82944*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (31*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (7271*CA^3*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (2357*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (41*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (139*CA^3*Pi^2*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (83*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (7*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (7271*CA^3*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (2357*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (41*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (1487*CA^3*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (77*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (7*CA^3*Pi^4*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/16 - ((1445*I)/1152)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2] + ((823*I)/1152)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  (67*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/128 - 
  (5*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/576 + 
  ((275*I)/3072)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2] - 
  ((25*I)/1536)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/768 - 
  (116*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^3) + 
  (2765*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^3) + 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3) - 
  (((3025*I)/1152)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (((337*I)/384)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (12161*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^3) - 
  (2839*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^3) + 
  (19*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^3) + 
  (((209*I)/1024)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (((19*I)/512)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (2509*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(92160*(-1 + x^(-1))^3) + 
  (47*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (59*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2) + 
  (11*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) + 
  (7523*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^3*x^3) - 
  (2873*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^3*x^3) - 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3*x^3) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x^3) + 
  (((3061*I)/1152)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (((349*I)/384)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (6077*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^3*x^3) + 
  (1543*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^3*x^3) - 
  (7*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^3*x^3) - 
  (((539*I)/3072)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (((49*I)/1536)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (2509*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(92160*(-1 + x^(-1))^3*x^3) - 
  (7481*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^3*x^2) + 
  (707*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^3*x^2) + 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^2) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^3*x^2) - 
  (((3061*I)/384)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (((349*I)/128)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (8225*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^3*x^2) - 
  (2041*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^3*x^2) + 
  (13*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3*x^2) + 
  (((571*I)/1024)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (((53*I)/512)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (2509*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(30720*(-1 + x^(-1))^3*x^2) + 
  (149*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2) - 
  (21*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (11*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) + 
  (931*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x) - 
  (349*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x) - 
  (55*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x) + 
  (7*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^3*x) + 
  (((3049*I)/384)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (((345*I)/128)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (9833*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^3*x) + 
  (2251*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^3*x) - 
  (13*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3*x) - 
  (((595*I)/1024)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (((53*I)/512)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (2509*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(30720*(-1 + x^(-1))^3*x) - 
  (49*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (31*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x) - 
  (11*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3) - 
  (CA^2*nf*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3) + 
  (CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) + 
  (((11*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (17*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (1463*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(108*\[Epsilon]) + 
  (((67*I)/96)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/48)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (671*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (61*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (1517*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*\[Epsilon]) + 
  (895*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*\[Epsilon]) + 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*\[Epsilon]) - 
  (1859*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(9216*(-1 + x^(-1))^3*\[Epsilon]) + 
  (169*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^3*
    \[Epsilon]) + (1463*CA^3*G[0, x]*Log[Q2/\[Mu]2])/
   (3456*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x^3*
    \[Epsilon]) - (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (1067*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(9216*(-1 + x^(-1))^3*x^3*
    \[Epsilon]) - (97*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   (4608*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (1481*CA^3*G[0, x]*Log[Q2/\[Mu]2])/
   (1152*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (859*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^2*
    \[Epsilon]) + (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (1355*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3*x^2*
    \[Epsilon]) + (133*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   (1536*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (1499*CA^3*G[0, x]*Log[Q2/\[Mu]2])/
   (1152*(-1 + x^(-1))^3*x*\[Epsilon]) - (877*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/
   (1152*(-1 + x^(-1))^3*x*\[Epsilon]) - (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (1571*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3*x*
    \[Epsilon]) - (133*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   (1536*(-1 + x^(-1))^3*x*\[Epsilon]) - (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/
   16 + ((1445*I)/1152)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (119*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/512 - 
  (43*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/256 + 
  (CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/576 + ((55*I)/1024)*CA^3*Pi^3*G[1, x]*
   Log[Q2/\[Mu]2] - ((5*I)/512)*CA^2*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  (179*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/7680 + 
  (7577*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3) - 
  (2927*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3) - 
  (55*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3) - 
  (8057*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^3) + 
  (1507*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^3) - 
  (317*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(36864*(-1 + x^(-1))^3) - 
  (93*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (71*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) + 
  (5*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2) - 
  (7523*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x^3) + 
  (2873*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^3*x^3) + 
  (55*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^3) + 
  (8489*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^3*x^3) - 
  (1723*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^3*x^3) + 
  (317*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(36864*(-1 + x^(-1))^3*x^3) + 
  (7541*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^2) - 
  (2891*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^2) - 
  (55*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (8393*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*(-1 + x^(-1))^3*x^2) + 
  (1675*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^3*x^2) - 
  (317*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(12288*(-1 + x^(-1))^3*x^2) - 
  (283*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x^2) + 
  (73*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2*x^2) + 
  (5*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2) - 
  (7559*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x) + 
  (2909*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x) + 
  (55*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (8297*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*(-1 + x^(-1))^3*x) - 
  (1627*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^3*x) + 
  (317*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(12288*(-1 + x^(-1))^3*x) + 
  (71*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x) - 
  (49*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (5*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x) - 
  (CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3) + 
  (CA^2*nf*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^3) - 
  (CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (41*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (1463*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3245*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (295*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (((19*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1445*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/64 + ((67*I)/64)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2] - ((5*I)/32)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (1045*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/3072 + 
  (95*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/1536 - 
  (I/64)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (1529*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3) - 
  (1181*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3) - 
  (3*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3) - 
  (2717*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3) + 
  (247*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^3) - 
  (((69*I)/64)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((3*I)/16)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((I/16)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (1559*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^3) + 
  (1271*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^3) + 
  (3*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^3) + 
  (1573*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3*x^3) - 
  (143*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^3*x^3) + 
  (4721*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^2) - 
  (1319*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^2) - 
  (9*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^2) - 
  (1989*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^3*x^2) + 
  (195*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^2) - 
  (((67*I)/64)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/32)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  ((I/16)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (4691*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x) + 
  (1289*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x) + 
  (9*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x) + 
  (2301*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^3*x) - 
  (195*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x) + 
  (CA*nf^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x) + 
  (((135*I)/64)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((21*I)/64)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((I/8)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  ((I/64)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  ((I/64)*CA^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (((3*I)/16)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (11*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (131*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (96*(-1 + x^(-1))^2*x*\[Epsilon]) - (17*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (96*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (1445*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (823*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/64 - ((67*I)/64)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2] + ((5*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (473*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/3072 - 
  (43*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (I/16)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (3025*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3) + 
  (337*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3) + 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3) + 
  (1001*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3) - 
  (91*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^3) + 
  (3061*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^3) - 
  (349*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^3) - 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^3) - 
  (737*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3*x^3) + 
  (67*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^3*x^3) - 
  (3061*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^2) + 
  (349*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) + 
  (9*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^2) + 
  (833*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^3*x^2) - 
  (79*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^2) + 
  (3049*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x) - 
  (345*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (9*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x) - 
  (905*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^3*x) + 
  (79*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x) - 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (15*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (1445*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/1152 + 
  (823*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/1152 + 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (275*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/3072 + 
  (25*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 - 
  ((27*I)/512)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (3079*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3) + 
  (355*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3) + 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3) + 
  (253*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3) - 
  (23*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^3) + 
  (5*CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) - 
  (((141*I)/256)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((59*I)/128)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((11*I)/512)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (3061*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^3*x^3) - 
  (349*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^3*x^3) - 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^3) - 
  (253*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^3*x^3) + 
  (23*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^3*x^3) - 
  (1043*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) + 
  (373*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) + 
  (9*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^2) + 
  (253*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^3*x^2) - 
  (23*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2*x^2) - 
  (((149*I)/256)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((63*I)/128)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((11*I)/512)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (1045*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (375*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (9*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x) - 
  (253*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^3*x) + 
  (23*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x) - 
  (13*CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2*x) + 
  (((151*I)/128)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (I*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((11*I)/256)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((I/64)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((I/64)*CA^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (119*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) + 
  (43*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (53*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) + 
  (139*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (83*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*\[Epsilon]) + 
  (7*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*\[Epsilon]) + 
  (139*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (83*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (7*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (512*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (135*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (77*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (7*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x*
    \[Epsilon]) + (1445*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + ((119*I)/256)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] + ((43*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (3553*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 - 
  (323*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 + 
  ((81*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (119*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) - 
  (67*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((11*I)/16)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*nf*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (1951*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^3) - 
  (135*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) + 
  (CA*nf^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3) - 
  (((11*I)/16)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  ((I/8)*CA^2*nf*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (9*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3) + 
  (693*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (107*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (31*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) - 
  (417*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (83*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/16)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  ((I/8)*CA^2*nf*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (9*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^3) + 
  (1463*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (291*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) + 
  (CA*nf^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x^2) - 
  (((33*I)/16)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (((3*I)/8)*CA^2*nf*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (27*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^2) + 
  (685*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (103*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (31*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) - 
  (1647*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (317*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (CA*nf^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x) + 
  (((33*I)/16)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (((3*I)/8)*CA^2*nf*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (27*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x) - 
  (687*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (13*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) + 
  (31*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (11*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*\[Epsilon]) - 
  (33*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^3*
    \[Epsilon]) + (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (32*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (87*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^2*
    \[Epsilon]) - (15*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (39*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x*
    \[Epsilon]) + (67*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (69*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (3*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) - 
  (67*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) + 
  (CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) + 
  (135*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (21*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (67*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA*nf^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + ((143*I)/256)*CA^3*Pi*
   G[0, 1, 0, x]*Log[Q2/\[Mu]2] - ((13*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x]*
   Log[Q2/\[Mu]2] - (5*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (1147*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^3) + 
  (115*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (5*CA*nf^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^3) + 
  (((187*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3) - 
  (417*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (83*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) + 
  (149*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) - 
  (63*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (CA*nf^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x^3) - 
  (((143*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) + (((13*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (41*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^3) - 
  (691*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) + 
  (247*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (CA*nf^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x^2) + 
  (((477*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) - (((45*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (123*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^2) - 
  (417*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (83*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) + 
  (875*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) - 
  (273*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (CA*nf^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x) - 
  (((513*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (((45*I)/128)*CA^2*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x) + (123*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (512*(-1 + x^(-1))^3*x) + (417*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2*x) - (83*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^2*x) + (CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^2*x) - (3*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (16*\[Epsilon]^2) + (165*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*\[Epsilon]) - (15*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (128*\[Epsilon]) + (((3*I)/16)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   \[Epsilon] + (209*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^3*\[Epsilon]) - 
  (19*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*
    \[Epsilon]) - (165*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3*
    \[Epsilon]) + (543*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (51*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2*
    \[Epsilon]) - (579*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (51*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x*
    \[Epsilon]) - (67*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((55*I)/64)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA^2*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  ((11*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (13*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/512 - 
  (149*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) + 
  (63*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (49*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3) - 
  (69*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (3*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) - 
  (3*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (149*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) - 
  (63*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (49*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^3) - 
  (415*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) + 
  (173*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (147*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x^2) - 
  (67*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) - 
  (3*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (415*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) - 
  (173*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (147*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^3*x) + 
  (133*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (19*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (3*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (3*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (119*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (43*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 + 
  ((55*I)/64)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (131*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/512 - 
  (141*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (59*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (11*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) - 
  (149*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (63*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (11*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) + 
  (151*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (11*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (119*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (43*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + ((33*I)/16)*CA^3*Pi*
   G[1, 1, 0, x]*Log[Q2/\[Mu]2] - ((3*I)/8)*CA^2*nf*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] - (163*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/512 + 
  (417*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (83*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) + 
  (417*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (83*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) - 
  (417*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (83*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) + 
  (15*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (165*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((15*I)/32)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + (321*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (143*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (13*CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (209*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) + 
  (19*CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (143*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (13*CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (45*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) + 
  (9*CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) + 
  (243*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) - 
  (9*CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3) + 
  (CA^2*nf*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3) + 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x^3) - 
  (CA^2*nf*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^3) - 
  (33*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x^2) + 
  (3*CA^2*nf*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) + 
  (33*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x) - 
  (3*CA^2*nf*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) + 
  (33*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (3*CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (209*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) - 
  (19*CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (33*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (3*CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (291*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (33*CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (435*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (33*CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (55*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (5*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  ((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3) + 
  (55*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) - 
  (5*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^3*x^3) - 
  (93*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) + 
  (3*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^3*x^2) + 
  (39*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (3*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^3*x) + 
  (143*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (13*CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (187*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) - 
  (17*CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (143*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (13*CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (477*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (45*CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (513*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (45*CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (253*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (23*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (187*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) - 
  (17*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (187*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (17*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (561*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (51*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (561*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (51*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (55*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (77*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (7*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (77*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) - 
  (7*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (77*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (7*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (231*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (21*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (231*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (21*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) - 
  (11*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (253*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (23*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (143*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) - 
  (13*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (143*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (13*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (429*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (39*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (429*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (39*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (55*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (561*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (51*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  ((3*I)/8)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (451*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3) - 
  (41*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3) - 
  (451*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^3) + 
  (41*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^3) + 
  (1353*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x^2) - 
  (123*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x^2) - 
  (1353*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^3*x) + 
  (123*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^3*x) + 
  (9*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (33*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  ((15*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (231*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (21*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((15*I)/16)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (21*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (27*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (27*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (123*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/48 + ((1463*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2]^2 - 
  ((841*I)/2304)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + ((5*I)/144)*CA*nf^2*Pi*
   Log[Q2/\[Mu]2]^2 - (397*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/1024 + 
  (37*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/1536 + 
  (17*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/1152 + ((869*I)/6144)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((79*I)/3072)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2]^2 - 
  (7*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/1024 + (7271*CA^3*Log[Q2/\[Mu]2]^2)/
   (6912*(-1 + x^(-1))^3) - (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/
   (6912*(-1 + x^(-1))^3) - (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/
   (768*(-1 + x^(-1))^3) - (2501*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (55296*(-1 + x^(-1))^3) + (31*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^3) + (1487*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (368640*(-1 + x^(-1))^3) + (139*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (512*(-1 + x^(-1))^2) - (83*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (768*(-1 + x^(-1))^2) + (7*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (1024*(-1 + x^(-1))^2) - (7271*CA^3*Log[Q2/\[Mu]2]^2)/
   (6912*(-1 + x^(-1))^3*x^3) + (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/
   (6912*(-1 + x^(-1))^3*x^3) + (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/
   (768*(-1 + x^(-1))^3*x^3) + (2501*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (55296*(-1 + x^(-1))^3*x^3) - (31*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^3*x^3) - (1487*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (368640*(-1 + x^(-1))^3*x^3) + (7271*CA^3*Log[Q2/\[Mu]2]^2)/
   (2304*(-1 + x^(-1))^3*x^2) - (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/
   (2304*(-1 + x^(-1))^3*x^2) - (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))^3*x^2) - (2357*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (18432*(-1 + x^(-1))^3*x^2) - (41*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (9216*(-1 + x^(-1))^3*x^2) + (1487*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (122880*(-1 + x^(-1))^3*x^2) + (139*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (512*(-1 + x^(-1))^2*x^2) - (83*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (768*(-1 + x^(-1))^2*x^2) + (7*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (1024*(-1 + x^(-1))^2*x^2) - (7271*CA^3*Log[Q2/\[Mu]2]^2)/
   (2304*(-1 + x^(-1))^3*x) + (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/
   (2304*(-1 + x^(-1))^3*x) + (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))^3*x) + (2357*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (18432*(-1 + x^(-1))^3*x) + (41*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (9216*(-1 + x^(-1))^3*x) - (1487*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (122880*(-1 + x^(-1))^3*x) - (135*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))^2*x) + (77*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   (384*(-1 + x^(-1))^2*x) - (7*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (512*(-1 + x^(-1))^2*x) - (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/(288*\[Epsilon]^2) - 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (1517*CA^3*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(432*\[Epsilon]) - 
  (((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((43*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (1463*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/2304 + 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/2304 + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (5*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 - ((67*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 + ((5*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (671*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/6144 + 
  (61*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3072 - 
  ((9*I)/256)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (1517*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(2304*(-1 + x^(-1))^3) - 
  (895*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(2304*(-1 + x^(-1))^3) - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3) + 
  (1859*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(6144*(-1 + x^(-1))^3) - 
  (169*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(3072*(-1 + x^(-1))^3) - 
  (1463*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(2304*(-1 + x^(-1))^3*x^3) + 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(2304*(-1 + x^(-1))^3*x^3) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x^3) - 
  (1067*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(6144*(-1 + x^(-1))^3*x^3) + 
  (97*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(3072*(-1 + x^(-1))^3*x^3) + 
  (1481*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*(-1 + x^(-1))^3*x^2) - 
  (859*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*(-1 + x^(-1))^3*x^2) - 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x^2) + 
  (1355*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(2048*(-1 + x^(-1))^3*x^2) - 
  (133*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))^3*x^2) - 
  (1499*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*(-1 + x^(-1))^3*x) + 
  (877*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*(-1 + x^(-1))^3*x) + 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x) - 
  (1571*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(2048*(-1 + x^(-1))^3*x) + 
  (133*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))^3*x) - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (51*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (1463*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 + ((119*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((43*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3245*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 - 
  (295*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  ((57*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (123*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (33*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2) - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^2) - 
  (15*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2) + 
  (67*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x^2) - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^2*x^2) - 
  (15*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x^2) - 
  (131*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x) + 
  (17*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x) + 
  (15*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x) - 
  (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (67*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((99*I)/128)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (119*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (43*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  ((99*I)/128)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (159*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (417*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2) + 
  (83*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2) - 
  (21*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))^2) - 
  (417*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2*x^2) + 
  (83*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x^2) - 
  (21*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))^2*x^2) + 
  (405*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x) - 
  (77*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x) + 
  (21*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2*x) + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2]^2 + ((81*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (357*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (99*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (33*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^3) + 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^3) + 
  (99*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x^3) - 
  (9*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^3*x^3) - 
  (261*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x^2) + 
  (45*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x^2) + 
  (117*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^3*x) - 
  (45*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^3*x) - 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (495*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (45*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (627*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^3) + 
  (57*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^3) + 
  (495*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^3*x^3) - 
  (45*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^3*x^3) - 
  (1629*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^3*x^2) + 
  (153*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^3*x^2) + 
  (1737*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^3*x) - 
  (153*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^3*x) + 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (495*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (45*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((45*I)/64)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (45*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (27*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (243*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[Q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[Q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/432 + 
  ((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + ((43*I)/768)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^3 - (I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^3 + 
  (4697*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/18432 - 
  (427*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 + ((27*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 + (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2]^3)/(288*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (45*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (119*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (43*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/48 + ((33*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((3*I)/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (51*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/96 - ((297*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 + ((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (123*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - ((9*I)/32)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2]^3 + (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + ((9*I)/32)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + ((9*I)/32)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (45*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[Q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[Q2/\[Mu]2]^4)/384 - ((297*I)/2048)*CA^3*Pi*Log[Q2/\[Mu]2]^4 + 
  ((27*I)/1024)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^4 + 
  (135*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/4096 - (9*CA^3*Log[Q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) + (99*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 + ((27*I)/256)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^4 - (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 - ((81*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 + (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (81*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[Q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - 
  ((81*I)/5120)*CA^3*Pi*Log[Q2/\[Mu]2]^5 + (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^3*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 - (5*CA*nf^2*Zeta[3])/72 + ((7*I)/144)*CA*nf^2*Pi*Zeta[3] + 
  (56573*CA^3*Pi^2*Zeta[3])/13824 - (4999*CA^2*nf*Pi^2*Zeta[3])/6912 - 
  (CA*CF*nf*Pi^2*Zeta[3])/48 + ((35*I)/576)*CA^3*Pi^3*Zeta[3] - 
  (143*C4AA*Pi^2*Zeta[3])/(144*dA*TA) + (13*C4AF*nf*Pi^2*Zeta[3])/
   (36*dA*TA) - ((I/2)*C4AA*Pi^3*Zeta[3])/(dA*TA) - 
  (372353*CA^3*Zeta[3])/(31104*(-1 + x^(-1))^3) + 
  (49439*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))^3) + 
  (1547*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^3) - 
  (325*CA*nf^2*Zeta[3])/(1944*(-1 + x^(-1))^3) + 
  (((3899*I)/1728)*CA^3*Pi*Zeta[3])/(-1 + x^(-1))^3 - 
  (((1459*I)/1728)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1))^3 - 
  (((29*I)/288)*CA*CF*nf*Pi*Zeta[3])/(-1 + x^(-1))^3 + 
  (((31*I)/216)*CA*nf^2*Pi*Zeta[3])/(-1 + x^(-1))^3 + 
  (22693*CA^3*Pi^2*Zeta[3])/(9216*(-1 + x^(-1))^3) - 
  (167*CA^2*nf*Pi^2*Zeta[3])/(512*(-1 + x^(-1))^3) - 
  (35*CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^3) - 
  (((19*I)/4608)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1))^3 - 
  (953*C4AA*Zeta[3])/(216*dA*TA*(-1 + x^(-1))^3) + 
  (137*C4AF*nf*Zeta[3])/(27*dA*TA*(-1 + x^(-1))^3) + 
  (((163*I)/72)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) + 
  (((13*I)/18)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) - 
  (121*C4AA*Pi^2*Zeta[3])/(72*dA*TA*(-1 + x^(-1))^3) + 
  (11*C4AF*nf*Pi^2*Zeta[3])/(18*dA*TA*(-1 + x^(-1))^3) - 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) + 
  (17*CA*nf^2*Zeta[3])/(72*(-1 + x^(-1))^2) + 
  (((7561*I)/6912)*CA^3*Pi*Zeta[3])/(-1 + x^(-1))^2 - 
  (((461*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1))^2 - 
  (((23*I)/1536)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1))^2 - 
  (((25*I)/18)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2) + 
  (((73*I)/36)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2) - 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^2) + 
  (260243*CA^3*Zeta[3])/(31104*(-1 + x^(-1))^3*x^3) - 
  (9997*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))^3*x^3) - 
  (2357*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^3*x^3) + 
  (145*CA*nf^2*Zeta[3])/(1944*(-1 + x^(-1))^3*x^3) - 
  (((2723*I)/576)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (((1501*I)/864)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (((7*I)/36)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (((49*I)/216)*CA*nf^2*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (21461*CA^3*Pi^2*Zeta[3])/(9216*(-1 + x^(-1))^3*x^3) + 
  (1295*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))^3*x^3) + 
  (41*CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^3*x^3) + 
  (((19*I)/4608)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (23*C4AA*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (7*C4AF*nf*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (((31*I)/8)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/2)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (341*C4AA*Pi^2*Zeta[3])/(144*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (31*C4AF*nf*Pi^2*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^3) + 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (290387*CA^3*Zeta[3])/(10368*(-1 + x^(-1))^3*x^2) + 
  (33973*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))^3*x^2) + 
  (2285*CA*CF*nf*Zeta[3])/(1728*(-1 + x^(-1))^3*x^2) - 
  (461*CA*nf^2*Zeta[3])/(1296*(-1 + x^(-1))^3*x^2) + 
  (((709*I)/64)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (((2051*I)/576)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (((53*I)/96)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (((5*I)/9)*CA*nf^2*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (65855*CA^3*Pi^2*Zeta[3])/(9216*(-1 + x^(-1))^3*x^2) - 
  (4165*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))^3*x^2) - 
  (19*CA*CF*nf*Pi^2*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) - 
  (((19*I)/1536)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (587*C4AA*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (661*C4AF*nf*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (((83*I)/8)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  ((I/2)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (107*C4AA*Pi^2*Zeta[3])/(16*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (15*C4AF*nf*Pi^2*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  ((I/4)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf^2*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (((8065*I)/6912)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((281*I)/3456)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  ((I/16)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((23*I)/1536)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/36)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (((37*I)/36)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  ((I/12)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (318953*CA^3*Zeta[3])/(10368*(-1 + x^(-1))^3*x) - 
  (36613*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))^3*x) - 
  (2141*CA*CF*nf*Zeta[3])/(1728*(-1 + x^(-1))^3*x) + 
  (443*CA*nf^2*Zeta[3])/(1296*(-1 + x^(-1))^3*x) - 
  (((869*I)/96)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((1829*I)/576)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((11*I)/24)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (((5*I)/9)*CA*nf^2*Pi*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (67247*CA^3*Pi^2*Zeta[3])/(9216*(-1 + x^(-1))^3*x) + 
  (4357*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))^3*x) + 
  (19*CA*CF*nf*Pi^2*Zeta[3])/(48*(-1 + x^(-1))^3*x) + 
  (((19*I)/1536)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (1087*C4AA*Zeta[3])/(72*dA*TA*(-1 + x^(-1))^3*x) - 
  (601*C4AF*nf*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x) - 
  (((69*I)/8)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (57*C4AA*Pi^2*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x) - 
  (31*C4AF*nf*Pi^2*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  ((I/4)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (7*CA*nf^2*Zeta[3])/(18*(-1 + x^(-1))^2*x) - 
  (((6415*I)/3456)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((25*I)/108)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((5*I)/48)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((23*I)/768)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((4*I)/9)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (((8*I)/9)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x) + 
  ((I/6)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (115*CA^3*x*Zeta[3])/(576*(-1 + x^(-1))^3) - 
  (15*CA^2*nf*x*Zeta[3])/(64*(-1 + x^(-1))^3) + 
  (CA*CF*nf*x*Zeta[3])/(32*(-1 + x^(-1))^3) + ((I/192)*CA^3*Pi*x*Zeta[3])/
   (-1 + x^(-1))^3 - ((I/192)*CA^2*nf*Pi*x*Zeta[3])/(-1 + x^(-1))^3 + 
  (3*C4AA*x*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3) - 
  (3*C4AF*nf*x*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (CA*nf^2*x*Zeta[3])/(72*(-1 + x^(-1))^2) - ((I/64)*CA^3*Pi*x*Zeta[3])/
   (-1 + x^(-1))^2 + ((I/64)*CA^2*nf*Pi*x*Zeta[3])/(-1 + x^(-1))^2 + 
  (5*CA^3*Zeta[3])/(192*\[Epsilon]^3) - (33*CA^3*Zeta[3])/
   (128*\[Epsilon]^2) + (3*CA^2*nf*Zeta[3])/(64*\[Epsilon]^2) - 
  ((I/16)*CA^3*Pi*Zeta[3])/\[Epsilon]^2 + (2101*CA^3*Zeta[3])/
   (6912*(-1 + x^(-1))^3*\[Epsilon]^2) - (239*CA^2*nf*Zeta[3])/
   (3456*(-1 + x^(-1))^3*\[Epsilon]^2) + (CA*CF*nf*Zeta[3])/
   (72*(-1 + x^(-1))^3*\[Epsilon]^2) - (1309*CA^3*Zeta[3])/
   (6912*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + (167*CA^2*nf*Zeta[3])/
   (3456*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(72*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) + 
  (1597*CA^3*Zeta[3])/(2304*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (203*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (CA*CF*nf*Zeta[3])/(24*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) - 
  (1813*CA^3*Zeta[3])/(2304*(-1 + x^(-1))^3*x*\[Epsilon]^2) + 
  (203*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(24*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (149*CA^3*Zeta[3])/(768*\[Epsilon]) + (21*CA^2*nf*Zeta[3])/
   (128*\[Epsilon]) + (CA*nf^2*Zeta[3])/(24*\[Epsilon]) + 
  (((539*I)/768)*CA^3*Pi*Zeta[3])/\[Epsilon] - 
  (((49*I)/384)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  (157*CA^3*Pi^2*Zeta[3])/(1536*\[Epsilon]) - 
  (2575*CA^3*Zeta[3])/(2304*(-1 + x^(-1))^3*\[Epsilon]) + 
  (4945*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))^3*\[Epsilon]) + 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + x^(-1))^3*\[Epsilon]) - 
  (65*CA*nf^2*Zeta[3])/(1296*(-1 + x^(-1))^3*\[Epsilon]) - 
  (((187*I)/576)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*\[Epsilon]) + 
  (((29*I)/288)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*\[Epsilon]) - 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*\[Epsilon]) - 
  (155*CA^3*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^3*\[Epsilon]) + 
  (C4AA*Pi^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^3*\[Epsilon]) + 
  (233*CA^3*Zeta[3])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (67*CA^2*nf*Zeta[3])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (7*CA^3*Pi^2*Zeta[3])/(512*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1175*CA^3*Zeta[3])/(2304*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (2137*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (29*CA*nf^2*Zeta[3])/(1296*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (((253*I)/576)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (((35*I)/288)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (155*CA^3*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (C4AA*Pi^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (565*CA^3*Zeta[3])/(256*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (3325*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (19*CA*CF*nf*Zeta[3])/(144*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (47*CA*nf^2*Zeta[3])/(432*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (((229*I)/192)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  ((I/3)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  ((I/8)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (155*CA^3*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (C4AA*Pi^2*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (715*CA^3*Zeta[3])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (209*CA^2*nf*Zeta[3])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (7*CA^3*Pi^2*Zeta[3])/(512*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (2063*CA^3*Zeta[3])/(768*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (3793*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (19*CA*CF*nf*Zeta[3])/(144*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (47*CA*nf^2*Zeta[3])/(432*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (((211*I)/192)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^3*x*\[Epsilon]) - 
  ((I/3)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  ((I/8)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^3*x*\[Epsilon]) + 
  (155*CA^3*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (C4AA*Pi^2*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (719*CA^3*Zeta[3])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (211*CA^2*nf*Zeta[3])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (7*CA^3*Pi^2*Zeta[3])/(256*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^3*x*Zeta[3])/(96*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^2*nf*x*Zeta[3])/(96*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA*nf^2*G[0, x]*Zeta[3])/72 + ((1243*I)/192)*CA^3*Pi*G[0, x]*Zeta[3] - 
  ((109*I)/96)*CA^2*nf*Pi*G[0, x]*Zeta[3] - (I/24)*CA*CF*nf*Pi*G[0, x]*
   Zeta[3] - (31*CA^3*Pi^2*G[0, x]*Zeta[3])/288 - 
  (((11*I)/8)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA) + 
  ((I/2)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA) - (46325*CA^3*G[0, x]*Zeta[3])/
   (6912*(-1 + x^(-1))^3) + (1649*CA^2*nf*G[0, x]*Zeta[3])/
   (576*(-1 + x^(-1))^3) + (67*CA*CF*nf*G[0, x]*Zeta[3])/
   (288*(-1 + x^(-1))^3) - (127*CA*nf^2*G[0, x]*Zeta[3])/
   (432*(-1 + x^(-1))^3) + (((33*I)/8)*CA^3*Pi*G[0, x]*Zeta[3])/
   (-1 + x^(-1))^3 - (((11*I)/16)*CA^2*nf*Pi*G[0, x]*Zeta[3])/
   (-1 + x^(-1))^3 - ((I/16)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (41*CA^3*Pi^2*G[0, x]*Zeta[3])/(512*(-1 + x^(-1))^3) + 
  (25*C4AA*G[0, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))^3) - 
  (79*C4AF*nf*G[0, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/8)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) + 
  ((I/2)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) - 
  (11*C4AA*Pi^2*G[0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^3) - 
  (7561*CA^3*G[0, x]*Zeta[3])/(6912*(-1 + x^(-1))^2) + 
  (461*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (23*CA^3*Pi^2*G[0, x]*Zeta[3])/(1536*(-1 + x^(-1))^2) + 
  (25*C4AA*G[0, x]*Zeta[3])/(18*dA*TA*(-1 + x^(-1))^2) - 
  (73*C4AF*nf*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2) + 
  (59599*CA^3*G[0, x]*Zeta[3])/(6912*(-1 + x^(-1))^3*x^3) - 
  (11803*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^3*x^3) - 
  (47*CA*CF*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) + 
  (37*CA*nf^2*G[0, x]*Zeta[3])/(108*(-1 + x^(-1))^3*x^3) - 
  (((231*I)/64)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (((59*I)/96)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  ((I/24)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (41*CA^3*Pi^2*G[0, x]*Zeta[3])/(512*(-1 + x^(-1))^3*x^3) - 
  (5*C4AA*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (37*C4AF*nf*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/8)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((I/2)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*Pi^2*G[0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (18041*CA^3*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) + 
  (10415*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^2) + 
  (63*CA*CF*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^3*x^2) - 
  (275*CA*nf^2*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x^2) + 
  (((2167*I)/192)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (((91*I)/48)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  ((I/8)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (123*CA^3*Pi^2*G[0, x]*Zeta[3])/(512*(-1 + x^(-1))^3*x^2) + 
  (C4AA*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (7*C4AF*nf*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((37*I)/8)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (I*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (11*C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (8065*CA^3*G[0, x]*Zeta[3])/(6912*(-1 + x^(-1))^2*x^2) + 
  (281*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (23*CA^3*Pi^2*G[0, x]*Zeta[3])/(1536*(-1 + x^(-1))^2*x^2) + 
  (5*C4AA*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (37*C4AF*nf*G[0, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (16775*CA^3*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x) - 
  (2543*CA^2*nf*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x) - 
  (57*CA*CF*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^3*x) + 
  (275*CA*nf^2*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x) - 
  (((1139*I)/96)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((197*I)/96)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  ((I/8)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (123*CA^3*Pi^2*G[0, x]*Zeta[3])/(512*(-1 + x^(-1))^3*x) + 
  (3*C4AA*G[0, x]*Zeta[3])/(16*dA*TA*(-1 + x^(-1))^3*x) + 
  (9*C4AF*nf*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (((49*I)/8)*C4AA*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) - 
  ((4*I)*C4AF*nf*Pi*G[0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (11*C4AA*Pi^2*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (6415*CA^3*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2*x) + 
  (25*CA^2*nf*G[0, x]*Zeta[3])/(108*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x) - 
  (23*CA^3*Pi^2*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^2*x) - 
  (4*C4AA*G[0, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))^2*x) + 
  (8*C4AF*nf*G[0, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AA*Pi^2*G[0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*x*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^3) - 
  (CA^2*nf*x*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^3) + 
  (CA^3*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (3*CA^3*G[0, x]*Zeta[3])/(32*\[Epsilon]^2) - 
  (CA^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*\[Epsilon]^2) + 
  (CA^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3*\[Epsilon]^2) - 
  (3*CA^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2*\[Epsilon]^2) + 
  (3*CA^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x*\[Epsilon]^2) - 
  (539*CA^3*G[0, x]*Zeta[3])/(768*\[Epsilon]) + 
  (49*CA^2*nf*G[0, x]*Zeta[3])/(384*\[Epsilon]) - 
  ((I/8)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] + (3905*CA^3*G[0, x]*Zeta[3])/
   (2304*(-1 + x^(-1))^3*\[Epsilon]) - (451*CA^2*nf*G[0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^3*\[Epsilon]) + (CA*CF*nf*G[0, x]*Zeta[3])/
   (12*(-1 + x^(-1))^3*\[Epsilon]) + (((3*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/
   ((-1 + x^(-1))^3*\[Epsilon]) - (3641*CA^3*G[0, x]*Zeta[3])/
   (2304*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (427*CA^2*nf*G[0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (CA*CF*nf*G[0, x]*Zeta[3])/
   (12*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (((3*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/
   ((-1 + x^(-1))^3*x^3*\[Epsilon]) + (3737*CA^3*G[0, x]*Zeta[3])/
   (768*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (439*CA^2*nf*G[0, x]*Zeta[3])/
   (384*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (CA*CF*nf*G[0, x]*Zeta[3])/
   (4*(-1 + x^(-1))^3*x^2*\[Epsilon]) + (((9*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/
   ((-1 + x^(-1))^3*x^2*\[Epsilon]) - (3809*CA^3*G[0, x]*Zeta[3])/
   (768*(-1 + x^(-1))^3*x*\[Epsilon]) + (439*CA^2*nf*G[0, x]*Zeta[3])/
   (384*(-1 + x^(-1))^3*x*\[Epsilon]) - (CA*CF*nf*G[0, x]*Zeta[3])/
   (4*(-1 + x^(-1))^3*x*\[Epsilon]) - (((9*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/
   ((-1 + x^(-1))^3*x*\[Epsilon]) + (7*CA*nf^2*G[1, x]*Zeta[3])/144 - 
  ((1243*I)/192)*CA^3*Pi*G[1, x]*Zeta[3] + ((109*I)/96)*CA^2*nf*Pi*G[1, x]*
   Zeta[3] + (I/24)*CA*CF*nf*Pi*G[1, x]*Zeta[3] + 
  (19*CA^3*Pi^2*G[1, x]*Zeta[3])/192 + (((11*I)/8)*C4AA*Pi*G[1, x]*Zeta[3])/
   (dA*TA) - ((I/2)*C4AF*nf*Pi*G[1, x]*Zeta[3])/(dA*TA) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(3*dA*TA) + (29281*CA^3*G[1, x]*Zeta[3])/
   (6912*(-1 + x^(-1))^3) - (571*CA^2*nf*G[1, x]*Zeta[3])/
   (288*(-1 + x^(-1))^3) + (7*CA*CF*nf*G[1, x]*Zeta[3])/
   (288*(-1 + x^(-1))^3) + (43*CA*nf^2*G[1, x]*Zeta[3])/
   (216*(-1 + x^(-1))^3) - (((1397*I)/256)*CA^3*Pi*G[1, x]*Zeta[3])/
   (-1 + x^(-1))^3 + (((103*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3])/
   (-1 + x^(-1))^3 + (((3*I)/16)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/
   (-1 + x^(-1))^3 + (61*CA^3*Pi^2*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^3) - 
  (71*C4AA*G[1, x]*Zeta[3])/(144*dA*TA*(-1 + x^(-1))^3) + 
  (125*C4AF*nf*G[1, x]*Zeta[3])/(72*dA*TA*(-1 + x^(-1))^3) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3) + 
  (3097*CA^3*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2) - 
  (1111*CA^2*nf*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2) + 
  (29*CA^3*Pi^2*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^2) - 
  (25*C4AA*G[1, x]*Zeta[3])/(18*dA*TA*(-1 + x^(-1))^2) + 
  (73*C4AF*nf*G[1, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2) - 
  (4217*CA^3*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) + 
  (965*CA^2*nf*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))^3*x^3) + 
  (7*CA*CF*nf*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))^3*x^3) - 
  (49*CA*nf^2*G[1, x]*Zeta[3])/(216*(-1 + x^(-1))^3*x^3) + 
  (((4015*I)/768)*CA^3*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (((293*I)/384)*CA^2*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (((3*I)/16)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (61*CA^3*Pi^2*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) - 
  (37*C4AA*G[1, x]*Zeta[3])/(16*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[1, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (33821*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^3*x^2) - 
  (3331*CA^2*nf*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))^3*x^2) - 
  (23*CA*CF*nf*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) + 
  (23*CA*nf^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))^3*x^2) - 
  (((4079*I)/256)*CA^3*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (((301*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (((9*I)/16)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (61*CA^3*Pi^2*G[1, x]*Zeta[3])/(256*(-1 + x^(-1))^3*x^2) + 
  (263*C4AA*G[1, x]*Zeta[3])/(48*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (29*C4AF*nf*G[1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (3223*CA^3*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2) - 
  (1021*CA^2*nf*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (29*CA^3*Pi^2*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) - 
  (5*C4AA*G[1, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (37*C4AF*nf*G[1, x]*Zeta[3])/(36*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (31313*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^3*x) + 
  (1649*CA^2*nf*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x) + 
  (25*CA*CF*nf*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x) - 
  (23*CA*nf^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))^3*x) + 
  (((4127*I)/256)*CA^3*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (((301*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (((9*I)/16)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (61*CA^3*Pi^2*G[1, x]*Zeta[3])/(256*(-1 + x^(-1))^3*x) - 
  (107*C4AA*G[1, x]*Zeta[3])/(48*dA*TA*(-1 + x^(-1))^3*x) - 
  (37*C4AF*nf*G[1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (5693*CA^3*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x) + 
  (1433*CA^2*nf*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x) - 
  (29*CA^3*Pi^2*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))^2*x) + 
  (4*C4AA*G[1, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))^2*x) - 
  (8*C4AF*nf*G[1, x]*Zeta[3])/(9*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*x*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^3) + 
  (CA^2*nf*x*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^3) - 
  (CA^3*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (CA^3*G[1, x]*Zeta[3])/(16*\[Epsilon]^2) + (11*CA^3*G[1, x]*Zeta[3])/
   (96*\[Epsilon]) - (CA^2*nf*G[1, x]*Zeta[3])/(48*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (2365*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^3*\[Epsilon]) + 
  (263*CA^2*nf*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA*CF*nf*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))^3*\[Epsilon]) + 
  (2365*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (263*CA^2*nf*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (2365*CA^3*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (263*CA^2*nf*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (CA*CF*nf*G[1, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (2365*CA^3*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (263*CA^2*nf*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (11825*CA^3*G[0, 0, x]*Zeta[3])/2304 + (1027*CA^2*nf*G[0, 0, x]*Zeta[3])/
   1152 + (CA*CF*nf*G[0, 0, x]*Zeta[3])/24 - ((5*I)/32)*CA^3*Pi*G[0, 0, x]*
   Zeta[3] + (11*C4AA*G[0, 0, x]*Zeta[3])/(24*dA*TA) - 
  (C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA) - 
  (((3*I)/2)*C4AA*Pi*G[0, 0, x]*Zeta[3])/(dA*TA) + 
  (451*CA^3*G[0, 0, x]*Zeta[3])/(2304*(-1 + x^(-1))^3) - 
  (137*CA^2*nf*G[0, 0, x]*Zeta[3])/(1152*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^3) + 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (11*C4AA*G[0, 0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3) - 
  (((3*I)/2)*C4AA*Pi*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) - 
  (1375*CA^3*G[0, 0, x]*Zeta[3])/(2304*(-1 + x^(-1))^3*x^3) + 
  (173*CA^2*nf*G[0, 0, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^3) - 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (11*C4AA*G[0, 0, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (C4AF*nf*G[0, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((3*I)/2)*C4AA*Pi*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (1135*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) - 
  (173*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x^2) + 
  (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (((27*I)/32)*CA^3*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (11*C4AA*G[0, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (C4AF*nf*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((9*I)/2)*C4AA*Pi*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (811*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x) + 
  (137*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x) - 
  (5*CA*CF*nf*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) - 
  (((27*I)/32)*CA^3*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (11*C4AA*G[0, 0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (C4AF*nf*G[0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (((9*I)/2)*C4AA*Pi*G[0, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[0, 0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (11*CA^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*\[Epsilon]) + 
  (11*CA^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (33*CA^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (33*CA^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (3751*CA^3*G[0, 1, x]*Zeta[3])/1152 - (317*CA^2*nf*G[0, 1, x]*Zeta[3])/
   576 - (CA*CF*nf*G[0, 1, x]*Zeta[3])/24 + ((11*I)/48)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] - (11*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA) + 
  (C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA) + ((2*I)*C4AA*Pi*G[0, 1, x]*Zeta[3])/
   (dA*TA) + (1375*CA^3*G[0, 1, x]*Zeta[3])/(1152*(-1 + x^(-1))^3) - 
  (41*CA^2*nf*G[0, 1, x]*Zeta[3])/(576*(-1 + x^(-1))^3) - 
  (7*CA*CF*nf*G[0, 1, x]*Zeta[3])/(48*(-1 + x^(-1))^3) - 
  (((5*I)/32)*CA^3*Pi*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (55*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3) - 
  (5*C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3) + 
  ((3*I)*C4AA*Pi*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) - 
  (451*CA^3*G[0, 1, x]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^3) + 
  (17*CA^2*nf*G[0, 1, x]*Zeta[3])/(576*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^3) + 
  (((5*I)/32)*CA^3*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[0, 1, x]*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (C4AF*nf*G[0, 1, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3*x^3) - 
  ((3*I)*C4AA*Pi*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (213*CA^3*G[0, 1, x]*Zeta[3])/(128*(-1 + x^(-1))^3*x^2) - 
  (CA^2*nf*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^3*x^2) - 
  (3*CA*CF*nf*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^2) - 
  (((15*I)/32)*CA^3*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (15*C4AA*G[0, 1, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (3*C4AF*nf*G[0, 1, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2) + 
  ((9*I)*C4AA*Pi*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (329*CA^3*G[0, 1, x]*Zeta[3])/(128*(-1 + x^(-1))^3*x) + 
  (17*CA^2*nf*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^3*x) + 
  (3*CA*CF*nf*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x) + 
  (((15*I)/32)*CA^3*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (39*C4AA*G[0, 1, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^3*x) + 
  (9*C4AF*nf*G[0, 1, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  ((9*I)*C4AA*Pi*G[0, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (CA^3*G[0, 1, x]*Zeta[3])/(8*\[Epsilon]) + (3*CA^3*G[0, 1, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*\[Epsilon]) - (3*CA^3*G[0, 1, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (9*CA^3*G[0, 1, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (9*CA^3*G[0, 1, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x*\[Epsilon]) + (11825*CA^3*G[1, 0, x]*Zeta[3])/2304 - 
  (1027*CA^2*nf*G[1, 0, x]*Zeta[3])/1152 - (CA*CF*nf*G[1, 0, x]*Zeta[3])/24 + 
  ((7*I)/96)*CA^3*Pi*G[1, 0, x]*Zeta[3] - (11*C4AA*G[1, 0, x]*Zeta[3])/
   (24*dA*TA) + (C4AF*nf*G[1, 0, x]*Zeta[3])/(6*dA*TA) + 
  ((I/2)*C4AA*Pi*G[1, 0, x]*Zeta[3])/(dA*TA) + (5489*CA^3*G[1, 0, x]*Zeta[3])/
   (2304*(-1 + x^(-1))^3) - (403*CA^2*nf*G[1, 0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^3) - (CA*CF*nf*G[1, 0, x]*Zeta[3])/
   (12*(-1 + x^(-1))^3) - ((I/16)*CA^3*Pi*G[1, 0, x]*Zeta[3])/
   (-1 + x^(-1))^3 - (11*C4AA*G[1, 0, x]*Zeta[3])/(6*dA*TA*(-1 + x^(-1))^3) + 
  (2*C4AF*nf*G[1, 0, x]*Zeta[3])/(3*dA*TA*(-1 + x^(-1))^3) - 
  (1507*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) + 
  (35*CA^2*nf*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^3*x^3) + 
  ((I/16)*CA^3*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (4873*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) - 
  (359*CA^2*nf*G[1, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x^2) - 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x^2) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (2*C4AA*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (C4AF*nf*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5137*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^3*x) + 
  (359*CA^2*nf*G[1, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^3*x) + 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (7*C4AA*G[1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (C4AF*nf*G[1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) - 
  (CA^3*G[1, 0, x]*Zeta[3])/(16*\[Epsilon]) + (5*CA^3*G[1, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*\[Epsilon]) - (5*CA^3*G[1, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x^3*\[Epsilon]) + (15*CA^3*G[1, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x^2*\[Epsilon]) - (15*CA^3*G[1, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x*\[Epsilon]) - (3751*CA^3*G[1, 1, x]*Zeta[3])/1152 + 
  (317*CA^2*nf*G[1, 1, x]*Zeta[3])/576 + (CA*CF*nf*G[1, 1, x]*Zeta[3])/24 - 
  ((11*I)/24)*CA^3*Pi*G[1, 1, x]*Zeta[3] + (11*C4AA*G[1, 1, x]*Zeta[3])/
   (24*dA*TA) - (C4AF*nf*G[1, 1, x]*Zeta[3])/(6*dA*TA) + 
  ((I/2)*C4AA*Pi*G[1, 1, x]*Zeta[3])/(dA*TA) + (1397*CA^3*G[1, 1, x]*Zeta[3])/
   (768*(-1 + x^(-1))^3) - (77*CA^2*nf*G[1, 1, x]*Zeta[3])/
   (128*(-1 + x^(-1))^3) + (13*CA*CF*nf*G[1, 1, x]*Zeta[3])/
   (48*(-1 + x^(-1))^3) - (1397*CA^3*G[1, 1, x]*Zeta[3])/
   (768*(-1 + x^(-1))^3*x^3) + (77*CA^2*nf*G[1, 1, x]*Zeta[3])/
   (128*(-1 + x^(-1))^3*x^3) - (13*CA*CF*nf*G[1, 1, x]*Zeta[3])/
   (48*(-1 + x^(-1))^3*x^3) + (1397*CA^3*G[1, 1, x]*Zeta[3])/
   (256*(-1 + x^(-1))^3*x^2) - (231*CA^2*nf*G[1, 1, x]*Zeta[3])/
   (128*(-1 + x^(-1))^3*x^2) + (13*CA*CF*nf*G[1, 1, x]*Zeta[3])/
   (16*(-1 + x^(-1))^3*x^2) - (1397*CA^3*G[1, 1, x]*Zeta[3])/
   (256*(-1 + x^(-1))^3*x) + (231*CA^2*nf*G[1, 1, x]*Zeta[3])/
   (128*(-1 + x^(-1))^3*x) - (13*CA*CF*nf*G[1, 1, x]*Zeta[3])/
   (16*(-1 + x^(-1))^3*x) + (19*CA^3*G[1, 1, x]*Zeta[3])/(64*\[Epsilon]) - 
  (7*CA^3*G[0, 0, 0, x]*Zeta[3])/32 + (3*C4AA*G[0, 0, 0, x]*Zeta[3])/
   (2*dA*TA) - (35*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3) + 
  (3*C4AA*G[0, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3) + 
  (35*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) - 
  (3*C4AA*G[0, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (105*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (9*C4AA*G[0, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (105*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) - 
  (9*C4AA*G[0, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (5*CA^3*G[0, 0, 1, x]*Zeta[3])/32 - (3*C4AA*G[0, 0, 1, x]*Zeta[3])/
   (2*dA*TA) + (9*CA^3*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3) - 
  (3*C4AA*G[0, 0, 1, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3) - 
  (9*CA^3*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) + 
  (3*C4AA*G[0, 0, 1, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (27*CA^3*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) - 
  (9*C4AA*G[0, 0, 1, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (27*CA^3*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) + 
  (9*C4AA*G[0, 0, 1, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) - 
  (CA^3*G[0, 1, 0, x]*Zeta[3])/48 - (5*C4AA*G[0, 1, 0, x]*Zeta[3])/
   (2*dA*TA) + (5*CA^3*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^3) - 
  (5*C4AA*G[0, 1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3) - 
  (5*CA^3*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^3*x^3) + 
  (5*C4AA*G[0, 1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (5*CA^3*G[0, 1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x^2) - 
  (15*C4AA*G[0, 1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (5*CA^3*G[0, 1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x) + 
  (15*C4AA*G[0, 1, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (11*CA^3*G[0, 1, 1, x]*Zeta[3])/16 + (9*C4AA*G[0, 1, 1, x]*Zeta[3])/
   (2*dA*TA) - (5*CA^3*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3) + 
  (3*C4AA*G[0, 1, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) + 
  (5*CA^3*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) - 
  (3*C4AA*G[0, 1, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (15*CA^3*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (9*C4AA*G[0, 1, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (15*CA^3*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) - 
  (9*C4AA*G[0, 1, 1, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[1, 0, 0, x]*Zeta[3])/32 - (3*C4AA*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TA) + (17*CA^3*G[1, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3) - 
  (3*C4AA*G[1, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3) - 
  (17*CA^3*G[1, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) + 
  (3*C4AA*G[1, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (51*CA^3*G[1, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) - 
  (9*C4AA*G[1, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (51*CA^3*G[1, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) + 
  (9*C4AA*G[1, 0, 0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (67*CA^3*G[1, 0, 1, x]*Zeta[3])/96 + (2*C4AA*G[1, 0, 1, x]*Zeta[3])/
   (dA*TA) - (CA^3*G[1, 0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3) + 
  (CA^3*G[1, 0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^3) - 
  (3*CA^3*G[1, 0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^2) + 
  (3*CA^3*G[1, 0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x) + 
  (61*CA^3*G[1, 1, 0, x]*Zeta[3])/96 + (C4AA*G[1, 1, 0, x]*Zeta[3])/
   (2*dA*TA) - (19*CA^3*G[1, 1, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^3) + 
  (C4AA*G[1, 1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3) + 
  (19*CA^3*G[1, 1, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x^3) - 
  (C4AA*G[1, 1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (19*CA^3*G[1, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (3*C4AA*G[1, 1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (19*CA^3*G[1, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^3*x) - 
  (3*C4AA*G[1, 1, 0, x]*Zeta[3])/(dA*TA*(-1 + x^(-1))^3*x) - 
  CA^3*G[1, 1, 1, x]*Zeta[3] - (3*C4AA*G[1, 1, 1, x]*Zeta[3])/(2*dA*TA) + 
  (149*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/256 - (63*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   128 - (CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/8 - ((539*I)/256)*CA^3*Pi*
   Log[Q2/\[Mu]2]*Zeta[3] + ((49*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  (157*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/512 + 
  (2575*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3) - 
  (4945*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))^3) - 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3) + 
  (65*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))^3) + 
  (((187*I)/192)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^3 - 
  (((29*I)/96)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^3 + 
  ((I/8)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^3 + 
  (155*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^3) - 
  (C4AA*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (699*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^2) + 
  (201*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2) + 
  (21*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(512*(-1 + x^(-1))^2) - 
  (1175*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) + 
  (2137*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))^3*x^3) + 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) - 
  (29*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))^3*x^3) - 
  (((253*I)/192)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (((35*I)/96)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  ((I/8)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (155*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^3*x^3) + 
  (C4AA*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (1695*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^3*x^2) - 
  (3325*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^2) - 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) + 
  (47*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3*x^2) + 
  (((229*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (I*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (((3*I)/8)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (155*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3*x^2) - 
  (3*C4AA*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (715*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) + 
  (209*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) + 
  (21*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(512*(-1 + x^(-1))^2*x^2) - 
  (2063*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^3*x) + 
  (3793*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*(-1 + x^(-1))^3*x) + 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))^3*x) - 
  (47*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3*x) - 
  (((211*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (I*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (((3*I)/8)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (155*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3*x) + 
  (3*C4AA*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^3*x) + 
  (719*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2*x) - 
  (211*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x) - 
  (21*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^2*x) - 
  (CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (5*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (99*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(128*\[Epsilon]) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (2101*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^3*\[Epsilon]) + 
  (239*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*(-1 + x^(-1))^3*\[Epsilon]) - 
  (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^3*\[Epsilon]) + 
  (1309*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (167*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*(-1 + x^(-1))^3*x^3*
    \[Epsilon]) + (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + x^(-1))^3*x^3*\[Epsilon]) - (1597*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (768*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (203*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^3*x^2*\[Epsilon]) - 
  (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (1813*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (203*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (539*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/256 - 
  (49*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  ((3*I)/8)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3905*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3) + 
  (451*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^3) - 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^3) - 
  (((9*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^3 + 
  (3641*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) - 
  (427*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^3*x^3) + 
  (CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^3*x^3) + 
  (((9*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (3737*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^3*x^2) + 
  (439*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^3*x^2) - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^3*x^2) - 
  (((27*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x^2) + (3809*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (256*(-1 + x^(-1))^3*x) - (439*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (128*(-1 + x^(-1))^3*x) + (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (4*(-1 + x^(-1))^3*x) + (((27*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^3*x) - (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*\[Epsilon]) + (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^3*\[Epsilon]) - (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x^3*\[Epsilon]) + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2*
    \[Epsilon]) - (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (11*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  ((3*I)/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (2365*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3) - 
  (263*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^3) + 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3) - 
  (2365*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) + 
  (263*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3*x^3) + 
  (2365*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^3*x^2) - 
  (263*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^3*x^2) + 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2) - 
  (2365*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(256*(-1 + x^(-1))^3*x) + 
  (263*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^3*x) - 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3) - 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) + 
  (99*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) - 
  (99*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3) + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) - 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x) + 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (15*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3) + 
  (15*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^3) - 
  (45*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x^2) + 
  (45*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^3*x) - 
  (57*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (297*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/256 + 
  (27*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/128 - 
  ((9*I)/32)*CA^3*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (2101*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + x^(-1))^3) - 
  (239*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(768*(-1 + x^(-1))^3) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + x^(-1))^3) - 
  (1309*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + x^(-1))^3*x^3) + 
  (167*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(768*(-1 + x^(-1))^3*x^3) - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + x^(-1))^3*x^3) + 
  (1597*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(512*(-1 + x^(-1))^3*x^2) - 
  (203*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(256*(-1 + x^(-1))^3*x^2) + 
  (3*CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + x^(-1))^3*x^2) - 
  (1813*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(512*(-1 + x^(-1))^3*x) + 
  (203*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(256*(-1 + x^(-1))^3*x) - 
  (3*CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + x^(-1))^3*x) + 
  (15*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) + 
  (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^3) + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^3*x^3) - 
  (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^3*x^2) + 
  (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^3*x) - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (15*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/128 + (19*CA^3*Zeta[3]^2)/48 - 
  (5*C4AA*Zeta[3]^2)/(4*dA*TA) + (235*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))^3) - (C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^3) - 
  (235*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))^3*x^3) + 
  (C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^3*x^3) + 
  (235*CA^3*Zeta[3]^2)/(768*(-1 + x^(-1))^3*x^2) - 
  (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^3*x^2) - 
  (235*CA^3*Zeta[3]^2)/(768*(-1 + x^(-1))^3*x) + 
  (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + x^(-1))^3*x) - (38005*CA^3*Zeta[5])/4608 + 
  (3263*CA^2*nf*Zeta[5])/2304 + (CA*CF*nf*Zeta[5])/12 + 
  ((7*I)/192)*CA^3*Pi*Zeta[5] + (11*C4AA*Zeta[5])/(24*dA*TA) - 
  (C4AF*nf*Zeta[5])/(6*dA*TA) - (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA) - 
  (11407*CA^3*Zeta[5])/(23040*(-1 + x^(-1))^3) + 
  (757*CA^2*nf*Zeta[5])/(11520*(-1 + x^(-1))^3) + 
  (7*CA*CF*nf*Zeta[5])/(288*(-1 + x^(-1))^3) + 
  (((1157*I)/960)*CA^3*Pi*Zeta[5])/(-1 + x^(-1))^3 - 
  (121*C4AA*Zeta[5])/(16*dA*TA*(-1 + x^(-1))^3) + 
  (11*C4AF*nf*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))^3) + 
  (6083*CA^3*Zeta[5])/(2560*(-1 + x^(-1))^3*x^3) - 
  (6497*CA^2*nf*Zeta[5])/(11520*(-1 + x^(-1))^3*x^3) + 
  (19*CA*CF*nf*Zeta[5])/(144*(-1 + x^(-1))^3*x^3) - 
  (((1157*I)/960)*CA^3*Pi*Zeta[5])/((-1 + x^(-1))^3*x^3) + 
  (253*C4AA*Zeta[5])/(24*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (23*C4AF*nf*Zeta[5])/(6*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))^3*x^3) - 
  (31907*CA^3*Zeta[5])/(7680*(-1 + x^(-1))^3*x^2) + 
  (749*CA^2*nf*Zeta[5])/(1280*(-1 + x^(-1))^3*x^2) - 
  (19*CA*CF*nf*Zeta[5])/(48*(-1 + x^(-1))^3*x^2) + 
  (((1157*I)/320)*CA^3*Pi*Zeta[5])/((-1 + x^(-1))^3*x^2) - 
  (28*C4AA*Zeta[5])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (41*C4AF*nf*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (((33*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))^3*x^2) + 
  (25847*CA^3*Zeta[5])/(7680*(-1 + x^(-1))^3*x) - 
  (1709*CA^2*nf*Zeta[5])/(1280*(-1 + x^(-1))^3*x) + 
  (19*CA*CF*nf*Zeta[5])/(48*(-1 + x^(-1))^3*x) - 
  (((1157*I)/320)*CA^3*Pi*Zeta[5])/((-1 + x^(-1))^3*x) + 
  (391*C4AA*Zeta[5])/(16*dA*TA*(-1 + x^(-1))^3*x) - 
  (8*C4AF*nf*Zeta[5])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (((33*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + x^(-1))^3*x) + 
  (13*CA^3*Zeta[5])/(64*\[Epsilon]) - (49*CA^3*Zeta[5])/
   (160*(-1 + x^(-1))^3*\[Epsilon]) + (C4AA*Zeta[5])/
   (4*dA*TA*(-1 + x^(-1))^3*\[Epsilon]) + (49*CA^3*Zeta[5])/
   (160*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (C4AA*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^3*\[Epsilon]) - 
  (147*CA^3*Zeta[5])/(160*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (3*C4AA*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^2*\[Epsilon]) + 
  (147*CA^3*Zeta[5])/(160*(-1 + x^(-1))^3*x*\[Epsilon]) - 
  (3*C4AA*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x*\[Epsilon]) + 
  (41*CA^3*G[0, x]*Zeta[5])/192 + (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA) - 
  (2039*CA^3*G[0, x]*Zeta[5])/(960*(-1 + x^(-1))^3) + 
  (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA*(-1 + x^(-1))^3) + 
  (2039*CA^3*G[0, x]*Zeta[5])/(960*(-1 + x^(-1))^3*x^3) - 
  (7*C4AA*G[0, x]*Zeta[5])/(2*dA*TA*(-1 + x^(-1))^3*x^3) - 
  (2039*CA^3*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^3*x^2) + 
  (21*C4AA*G[0, x]*Zeta[5])/(2*dA*TA*(-1 + x^(-1))^3*x^2) + 
  (2039*CA^3*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^3*x) - 
  (21*C4AA*G[0, x]*Zeta[5])/(2*dA*TA*(-1 + x^(-1))^3*x) + 
  (7*CA^3*G[1, x]*Zeta[5])/192 - (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA) + 
  (1157*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))^3) - 
  (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3) - 
  (1157*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))^3*x^3) + 
  (11*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^3) + 
  (1157*CA^3*G[1, x]*Zeta[5])/(320*(-1 + x^(-1))^3*x^2) - 
  (33*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x^2) - 
  (1157*CA^3*G[1, x]*Zeta[5])/(320*(-1 + x^(-1))^3*x) + 
  (33*C4AA*G[1, x]*Zeta[5])/(4*dA*TA*(-1 + x^(-1))^3*x) - 
  (39*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/64 + (147*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/
   (160*(-1 + x^(-1))^3) - (3*C4AA*Log[Q2/\[Mu]2]*Zeta[5])/
   (4*dA*TA*(-1 + x^(-1))^3) - (147*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/
   (160*(-1 + x^(-1))^3*x^3) + (3*C4AA*Log[Q2/\[Mu]2]*Zeta[5])/
   (4*dA*TA*(-1 + x^(-1))^3*x^3) + (441*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/
   (160*(-1 + x^(-1))^3*x^2) - (9*C4AA*Log[Q2/\[Mu]2]*Zeta[5])/
   (4*dA*TA*(-1 + x^(-1))^3*x^2) - (441*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/
   (160*(-1 + x^(-1))^3*x) + (9*C4AA*Log[Q2/\[Mu]2]*Zeta[5])/
   (4*dA*TA*(-1 + x^(-1))^3*x), (23*nf^3)/324 - (341*CA^3*Pi^2)/3456 + 
  (571*CA^2*nf*Pi^2)/4608 - (3*CA*CF*nf*Pi^2)/256 - 
  (163*CA*nf^2*Pi^2)/13824 - (nf^3*Pi^2)/1728 + ((37*I)/3456)*CA^3*Pi^3 - 
  ((31*I)/3456)*CA^2*nf*Pi^3 - (CA^3*Pi^4)/34560 - (187*CA^2*nf*Pi^4)/69120 + 
  (7*CA*CF*nf*Pi^4)/2560 + (15*C4AA*Pi^2)/(32*dA*TA) - 
  (15*C4AF*nf*Pi^2)/(16*dA*TA) + (49*C4AA*Pi^4)/(720*dA*TA) - 
  (49*C4AF*nf*Pi^4)/(360*dA*TA) - (120541*CA^3)/(20736*(-1 + x^(-1))^2) + 
  (535765*CA^2*nf)/(62208*(-1 + x^(-1))^2) - 
  (2345*CA*CF*nf)/(2304*(-1 + x^(-1))^2) + 
  (9*CF^2*nf)/(128*(-1 + x^(-1))^2) - (138703*CA*nf^2)/
   (62208*(-1 + x^(-1))^2) + (47*CF*nf^2)/(384*(-1 + x^(-1))^2) + 
  (((829*I)/10368)*CA^3*Pi)/(-1 + x^(-1))^2 - (((355*I)/10368)*CA^2*nf*Pi)/
   (-1 + x^(-1))^2 - (((13*I)/384)*CA*CF*nf*Pi)/(-1 + x^(-1))^2 - 
  (529*CA^3*Pi^2)/(9216*(-1 + x^(-1))^2) + (101*CA^2*nf*Pi^2)/
   (2304*(-1 + x^(-1))^2) + (5*CA*CF*nf*Pi^2)/(256*(-1 + x^(-1))^2) + 
  (205*CA*nf^2*Pi^2)/(6912*(-1 + x^(-1))^2) - 
  (CF*nf^2*Pi^2)/(96*(-1 + x^(-1))^2) - (((5*I)/1536)*CA^3*Pi^3)/
   (-1 + x^(-1))^2 - (((43*I)/13824)*CA^2*nf*Pi^3)/(-1 + x^(-1))^2 + 
  ((I/192)*CA*CF*nf*Pi^3)/(-1 + x^(-1))^2 - 
  (4637*CA^3*Pi^4)/(552960*(-1 + x^(-1))^2) + 
  (6653*CA^2*nf*Pi^4)/(552960*(-1 + x^(-1))^2) - 
  (7*CA*CF*nf*Pi^4)/(1920*(-1 + x^(-1))^2) + C4AA/(8*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf)/(4*dA*TA*(-1 + x^(-1))^2) - (((7*I)/24)*C4AA*Pi)/
   (dA*TA*(-1 + x^(-1))^2) + (((7*I)/12)*C4AF*nf*Pi)/
   (dA*TA*(-1 + x^(-1))^2) - (31*C4AA*Pi^2)/(144*dA*TA*(-1 + x^(-1))^2) + 
  (31*C4AF*nf*Pi^2)/(72*dA*TA*(-1 + x^(-1))^2) + 
  (((5*I)/48)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^2) - 
  (((5*I)/24)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^4)/(30*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*Pi^4)/(15*dA*TA*(-1 + x^(-1))^2) - (((203*I)/6912)*CA*nf^2*Pi)/
   (-1 + x^(-1)) + (7*CA*nf^2*Pi^2)/(384*(-1 + x^(-1))) + 
  (((37*I)/1728)*CA^3*Pi^3)/(-1 + x^(-1)) - (((77*I)/3456)*CA^2*nf*Pi^3)/
   (-1 + x^(-1)) - ((I/768)*CA*nf^2*Pi^3)/(-1 + x^(-1)) - 
  (5*CA^3*Pi^4)/(1152*(-1 + x^(-1))) + (5*CA^2*nf*Pi^4)/
   (1152*(-1 + x^(-1))) + (((2*I)/9)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))) - 
  (((4*I)/9)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))) + 
  (7*C4AA*Pi^4)/(72*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*Pi^4)/(36*dA*TA*(-1 + x^(-1))) - 
  (120541*CA^3)/(20736*(-1 + x^(-1))^2*x^2) + 
  (535765*CA^2*nf)/(62208*(-1 + x^(-1))^2*x^2) - 
  (2345*CA*CF*nf)/(2304*(-1 + x^(-1))^2*x^2) + 
  (9*CF^2*nf)/(128*(-1 + x^(-1))^2*x^2) - (138703*CA*nf^2)/
   (62208*(-1 + x^(-1))^2*x^2) + (47*CF*nf^2)/(384*(-1 + x^(-1))^2*x^2) - 
  (((10079*I)/10368)*CA^3*Pi)/((-1 + x^(-1))^2*x^2) + 
  (((3407*I)/2592)*CA^2*nf*Pi)/((-1 + x^(-1))^2*x^2) - 
  (((31*I)/384)*CA*CF*nf*Pi)/((-1 + x^(-1))^2*x^2) + 
  (1013*CA^3*Pi^2)/(27648*(-1 + x^(-1))^2*x^2) - 
  (911*CA^2*nf*Pi^2)/(13824*(-1 + x^(-1))^2*x^2) + 
  (5*CA*CF*nf*Pi^2)/(192*(-1 + x^(-1))^2*x^2) + 
  (35*CA*nf^2*Pi^2)/(1536*(-1 + x^(-1))^2*x^2) - 
  (CF*nf^2*Pi^2)/(96*(-1 + x^(-1))^2*x^2) + (((199*I)/13824)*CA^3*Pi^3)/
   ((-1 + x^(-1))^2*x^2) - (((295*I)/13824)*CA^2*nf*Pi^3)/
   ((-1 + x^(-1))^2*x^2) + ((I/192)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^2*x^2) + 
  (415*CA^3*Pi^4)/(110592*(-1 + x^(-1))^2*x^2) - 
  (487*CA^2*nf*Pi^4)/(110592*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*Pi^4)/(1536*(-1 + x^(-1))^2*x^2) + 
  C4AA/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AF*nf)/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (13*C4AA*Pi^2)/(96*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (13*C4AF*nf*Pi^2)/(48*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (((7*I)/48)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (((7*I)/24)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (3*C4AA*Pi^4)/(80*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*nf*Pi^4)/(40*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (120541*CA^3)/(10368*(-1 + x^(-1))^2*x) - 
  (535765*CA^2*nf)/(31104*(-1 + x^(-1))^2*x) + 
  (2345*CA*CF*nf)/(1152*(-1 + x^(-1))^2*x) - 
  (9*CF^2*nf)/(64*(-1 + x^(-1))^2*x) + (138703*CA*nf^2)/
   (31104*(-1 + x^(-1))^2*x) - (47*CF*nf^2)/(192*(-1 + x^(-1))^2*x) + 
  (((919*I)/648)*CA^3*Pi)/((-1 + x^(-1))^2*x) - 
  (((40529*I)/20736)*CA^2*nf*Pi)/((-1 + x^(-1))^2*x) + 
  (((53*I)/384)*CA*CF*nf*Pi)/((-1 + x^(-1))^2*x) - 
  (185*CA^3*Pi^2)/(13824*(-1 + x^(-1))^2*x) + 
  (859*CA^2*nf*Pi^2)/(13824*(-1 + x^(-1))^2*x) - 
  (37*CA*CF*nf*Pi^2)/(768*(-1 + x^(-1))^2*x) - 
  (77*CA*nf^2*Pi^2)/(1536*(-1 + x^(-1))^2*x) + 
  (CF*nf^2*Pi^2)/(48*(-1 + x^(-1))^2*x) - (((131*I)/6912)*CA^3*Pi^3)/
   ((-1 + x^(-1))^2*x) + (((227*I)/6912)*CA^2*nf*Pi^3)/((-1 + x^(-1))^2*x) - 
  ((I/96)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^2*x) + 
  (37*CA^3*Pi^4)/(30720*(-1 + x^(-1))^2*x) - 
  (27*CA^2*nf*Pi^4)/(10240*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*nf*Pi^4)/(7680*(-1 + x^(-1))^2*x) - 
  C4AA/(4*dA*TA*(-1 + x^(-1))^2*x) + (C4AF*nf)/(2*dA*TA*(-1 + x^(-1))^2*x) + 
  (((7*I)/48)*C4AA*Pi)/(dA*TA*(-1 + x^(-1))^2*x) - 
  (((7*I)/24)*C4AF*nf*Pi)/(dA*TA*(-1 + x^(-1))^2*x) + 
  (29*C4AA*Pi^2)/(96*dA*TA*(-1 + x^(-1))^2*x) - 
  (29*C4AF*nf*Pi^2)/(48*dA*TA*(-1 + x^(-1))^2*x) - 
  (((37*I)/144)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))^2*x) + 
  (((37*I)/72)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))^2*x) + 
  (11*C4AA*Pi^4)/(720*dA*TA*(-1 + x^(-1))^2*x) - 
  (11*C4AF*nf*Pi^4)/(360*dA*TA*(-1 + x^(-1))^2*x) - 
  (((7*I)/72)*CA*nf^2*Pi)/((-1 + x^(-1))*x) - (((23*I)/1728)*CA^3*Pi^3)/
   ((-1 + x^(-1))*x) + (((49*I)/3456)*CA^2*nf*Pi^3)/((-1 + x^(-1))*x) + 
  ((I/768)*CA*nf^2*Pi^3)/((-1 + x^(-1))*x) + 
  (CA^3*Pi^4)/(576*(-1 + x^(-1))*x) - (CA^2*nf*Pi^4)/(576*(-1 + x^(-1))*x) - 
  (((7*I)/48)*C4AA*Pi^3)/(dA*TA*(-1 + x^(-1))*x) + 
  (((7*I)/24)*C4AF*nf*Pi^3)/(dA*TA*(-1 + x^(-1))*x) - 
  (19*C4AA*Pi^4)/(360*dA*TA*(-1 + x^(-1))*x) + 
  (19*C4AF*nf*Pi^4)/(180*dA*TA*(-1 + x^(-1))*x) + (5*CA^3*Pi^2*x)/128 - 
  (215*CA^2*nf*Pi^2*x)/4608 + (CA*CF*nf*Pi^2*x)/256 - 
  (79*CA*nf^2*Pi^2*x)/4608 - ((13*I)/576)*CA^3*Pi^3*x + 
  ((13*I)/576)*CA^2*nf*Pi^3*x - (91*CA^3*Pi^4*x)/34560 + 
  (371*CA^2*nf*Pi^4*x)/69120 - (7*CA*CF*nf*Pi^4*x)/2560 - 
  (15*C4AA*Pi^2*x)/(32*dA*TA) + (15*C4AF*nf*Pi^2*x)/(16*dA*TA) - 
  (49*C4AA*Pi^4*x)/(720*dA*TA) + (49*C4AF*nf*Pi^4*x)/(360*dA*TA) - 
  (((101*I)/192)*CA^3*Pi*x)/(-1 + x^(-1))^2 + (((4661*I)/6912)*CA^2*nf*Pi*x)/
   (-1 + x^(-1))^2 - (((3*I)/128)*CA*CF*nf*Pi*x)/(-1 + x^(-1))^2 + 
  (59*CA^3*Pi^2*x)/(1728*(-1 + x^(-1))^2) - (277*CA^2*nf*Pi^2*x)/
   (6912*(-1 + x^(-1))^2) + (CA*CF*nf*Pi^2*x)/(384*(-1 + x^(-1))^2) - 
  (CA*nf^2*Pi^2*x)/(432*(-1 + x^(-1))^2) + (((53*I)/3456)*CA^3*Pi^3*x)/
   (-1 + x^(-1))^2 - (((19*I)/1152)*CA^2*nf*Pi^3*x)/(-1 + x^(-1))^2 + 
  (CA^3*Pi^4*x)/(270*(-1 + x^(-1))^2) - (91*CA^2*nf*Pi^4*x)/
   (17280*(-1 + x^(-1))^2) + (CA*CF*nf*Pi^4*x)/(640*(-1 + x^(-1))^2) + 
  (((7*I)/48)*C4AA*Pi*x)/(dA*TA*(-1 + x^(-1))^2) - 
  (((7*I)/24)*C4AF*nf*Pi*x)/(dA*TA*(-1 + x^(-1))^2) + 
  (7*C4AA*Pi^2*x)/(144*dA*TA*(-1 + x^(-1))^2) - 
  (7*C4AF*nf*Pi^2*x)/(72*dA*TA*(-1 + x^(-1))^2) - 
  ((I/48)*C4AA*Pi^3*x)/(dA*TA*(-1 + x^(-1))^2) + 
  ((I/24)*C4AF*nf*Pi^3*x)/(dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^4*x)/(90*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*Pi^4*x)/(45*dA*TA*(-1 + x^(-1))^2) + 
  (((875*I)/6912)*CA*nf^2*Pi*x)/(-1 + x^(-1)) - 
  (7*CA*nf^2*Pi^2*x)/(768*(-1 + x^(-1))) - (((25*I)/1728)*CA^3*Pi^3*x)/
   (-1 + x^(-1)) + (((25*I)/1728)*CA^2*nf*Pi^3*x)/(-1 + x^(-1)) - 
  ((I/432)*CA*nf^2*Pi^3*x)/(-1 + x^(-1)) + 
  (7*CA^3*Pi^4*x)/(3456*(-1 + x^(-1))) - (7*CA^2*nf*Pi^4*x)/
   (3456*(-1 + x^(-1))) - (((13*I)/144)*C4AA*Pi^3*x)/(dA*TA*(-1 + x^(-1))) + 
  (((13*I)/72)*C4AF*nf*Pi^3*x)/(dA*TA*(-1 + x^(-1))) - 
  (7*C4AA*Pi^4*x)/(144*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*Pi^4*x)/(72*dA*TA*(-1 + x^(-1))) + (229*CA^3*Pi^4*x^2)/69120 - 
  (229*CA^2*nf*Pi^4*x^2)/69120 - (((13*I)/1728)*CA^3*Pi^3*x^2)/
   (-1 + x^(-1))^2 + (((7*I)/864)*CA^2*nf*Pi^3*x^2)/(-1 + x^(-1))^2 - 
  (CA^3*Pi^4*x^2)/(17280*(-1 + x^(-1))^2) + (CA^2*nf*Pi^4*x^2)/
   (17280*(-1 + x^(-1))^2) + ((I/36)*C4AA*Pi^3*x^2)/(dA*TA*(-1 + x^(-1))^2) - 
  ((I/18)*C4AF*nf*Pi^3*x^2)/(dA*TA*(-1 + x^(-1))^2) - 
  ((I/1728)*CA^3*Pi^3*x^2)/(-1 + x^(-1)) + ((I/1728)*CA^2*nf*Pi^3*x^2)/
   (-1 + x^(-1)) + ((I/432)*CA*nf^2*Pi^3*x^2)/(-1 + x^(-1)) + 
  ((I/72)*C4AA*Pi^3*x^2)/(dA*TA*(-1 + x^(-1))) - 
  ((I/36)*C4AF*nf*Pi^3*x^2)/(dA*TA*(-1 + x^(-1))) - CA^3/(384*\[Epsilon]^4) + 
  (CA^2*nf)/(384*\[Epsilon]^4) + (13*CA^3)/(768*\[Epsilon]^3) - 
  (43*CA^2*nf)/(2304*\[Epsilon]^3) + (5*CA*nf^2)/(1152*\[Epsilon]^3) + 
  ((I/192)*CA^3*Pi)/\[Epsilon]^3 - ((I/192)*CA^2*nf*Pi)/\[Epsilon]^3 + 
  (727*CA^3)/(6912*\[Epsilon]^2) - (37*CA^2*nf)/(288*\[Epsilon]^2) + 
  (CA*CF*nf)/(64*\[Epsilon]^2) - (CA*nf^2)/(216*\[Epsilon]^2) + 
  nf^3/(432*\[Epsilon]^2) - (((17*I)/1152)*CA^3*Pi)/\[Epsilon]^2 + 
  (((17*I)/1152)*CA^2*nf*Pi)/\[Epsilon]^2 - ((I/192)*CA*nf^2*Pi)/
   \[Epsilon]^2 + (7*CA^3*Pi^2)/(1536*\[Epsilon]^2) - 
  (7*CA^2*nf*Pi^2)/(1536*\[Epsilon]^2) + ((I/96)*CA^3*Pi*x)/\[Epsilon]^2 - 
  ((I/96)*CA^2*nf*Pi*x)/\[Epsilon]^2 + (7*nf^3)/(432*\[Epsilon]) - 
  (((631*I)/3456)*CA^3*Pi)/\[Epsilon] + (((199*I)/864)*CA^2*nf*Pi)/
   \[Epsilon] - ((I/64)*CA*CF*nf*Pi)/\[Epsilon] - 
  ((I/36)*CA*nf^2*Pi)/\[Epsilon] - (CA^3*Pi^2)/(96*\[Epsilon]) + 
  (5*CA^2*nf*Pi^2)/(576*\[Epsilon]) - (CA*nf^2*Pi^2)/(864*\[Epsilon]) - 
  (((5*I)/2304)*CA^3*Pi^3)/\[Epsilon] + (((5*I)/2304)*CA^2*nf*Pi^3)/
   \[Epsilon] - (187*CA^3)/(1296*(-1 + x^(-1))^2*\[Epsilon]) + 
  (2867*CA^2*nf)/(10368*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA*CF*nf)/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (115*CA^3*Pi^2)/(9216*(-1 + x^(-1))^2*\[Epsilon]) + 
  (19*CA^2*nf*Pi^2)/(1024*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(192*(-1 + x^(-1))^2*\[Epsilon]) + 
  (881*CA*nf^2)/(3456*(-1 + x^(-1))*\[Epsilon]) - 
  (CF*nf^2)/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^3*Pi^2)/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*Pi^2)/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (35*CA*nf^2*Pi^2)/(13824*(-1 + x^(-1))*\[Epsilon]) - 
  (187*CA^3)/(1296*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (2867*CA^2*nf)/(10368*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (11*CA*CF*nf)/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (25*CA^3*Pi^2)/(3072*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (131*CA^2*nf*Pi^2)/(9216*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(192*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (187*CA^3)/(648*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (2867*CA^2*nf)/(5184*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (11*CA*CF*nf)/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (29*CA^3*Pi^2)/(1536*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (143*CA^2*nf*Pi^2)/(4608*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA*CF*nf*Pi^2)/(96*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (881*CA*nf^2)/(3456*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CF*nf^2)/(64*(-1 + x^(-1))*x*\[Epsilon]) - 
  (35*CA*nf^2*Pi^2)/(13824*(-1 + x^(-1))*x*\[Epsilon]) - 
  (((13*I)/576)*CA^3*Pi*x)/\[Epsilon] + (((5*I)/192)*CA^2*nf*Pi*x)/
   \[Epsilon] - ((I/72)*CA*nf^2*Pi*x)/\[Epsilon] + 
  (CA^3*Pi^2*x)/(48*\[Epsilon]) - (CA^2*nf*Pi^2*x)/(48*\[Epsilon]) + 
  (CA^3*Pi^2*x)/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x)/(576*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^3*Pi^2*x)/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x)/(192*(-1 + x^(-1))*\[Epsilon]) + 
  ((I/576)*CA^3*Pi^3*x^2)/\[Epsilon] - ((I/576)*CA^2*nf*Pi^3*x^2)/
   \[Epsilon] - ((341*I)/1728)*CA^3*Pi*G[0, x] + 
  ((571*I)/2304)*CA^2*nf*Pi*G[0, x] - ((3*I)/128)*CA*CF*nf*Pi*G[0, x] - 
  ((163*I)/6912)*CA*nf^2*Pi*G[0, x] - (37*CA^3*Pi^2*G[0, x])/1152 + 
  (31*CA^2*nf*Pi^2*G[0, x])/1152 + (I/576)*CA^3*Pi^3*G[0, x] - 
  (I/144)*CA^2*nf*Pi^3*G[0, x] + (I/192)*CA*CF*nf*Pi^3*G[0, x] + 
  (((15*I)/16)*C4AA*Pi*G[0, x])/(dA*TA) - (((15*I)/8)*C4AF*nf*Pi*G[0, x])/
   (dA*TA) + (7*C4AA*Pi^2*G[0, x])/(24*dA*TA) - 
  (7*C4AF*nf*Pi^2*G[0, x])/(12*dA*TA) + ((I/12)*C4AA*Pi^3*G[0, x])/(dA*TA) - 
  ((I/6)*C4AF*nf*Pi^3*G[0, x])/(dA*TA) + (919*CA^3*G[0, x])/
   (648*(-1 + x^(-1))^2) - (40529*CA^2*nf*G[0, x])/(20736*(-1 + x^(-1))^2) + 
  (53*CA*CF*nf*G[0, x])/(384*(-1 + x^(-1))^2) + 
  (1547*CA*nf^2*G[0, x])/(6912*(-1 + x^(-1))^2) - 
  (((2*I)/27)*CA^3*Pi*G[0, x])/(-1 + x^(-1))^2 + 
  (((131*I)/3456)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/64)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1))^2 - 
  (173*CA^3*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2) + 
  (259*CA^2*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2) - 
  (CA*CF*nf*Pi^2*G[0, x])/(96*(-1 + x^(-1))^2) + 
  (5*CA*nf^2*Pi^2*G[0, x])/(2304*(-1 + x^(-1))^2) - 
  ((I/36)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1))^2 + 
  (((25*I)/576)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/64)*CA*CF*nf*Pi^3*G[0, x])/(-1 + x^(-1))^2 + 
  (7*C4AA*G[0, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (7*C4AF*nf*G[0, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  (((23*I)/24)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  (((23*I)/12)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (5*C4AA*Pi^2*G[0, x])/(8*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AF*nf*Pi^2*G[0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (203*CA*nf^2*G[0, x])/(6912*(-1 + x^(-1))) + 
  (((13*I)/3456)*CA*nf^2*Pi*G[0, x])/(-1 + x^(-1)) - 
  (95*CA^3*Pi^2*G[0, x])/(1152*(-1 + x^(-1))) + 
  (95*CA^2*nf*Pi^2*G[0, x])/(1152*(-1 + x^(-1))) + 
  (CA*nf^2*Pi^2*G[0, x])/(768*(-1 + x^(-1))) - 
  (4*C4AA*Pi^2*G[0, x])/(9*dA*TA*(-1 + x^(-1))) + 
  (8*C4AF*nf*Pi^2*G[0, x])/(9*dA*TA*(-1 + x^(-1))) + 
  (10079*CA^3*G[0, x])/(5184*(-1 + x^(-1))^2*x^2) - 
  (3407*CA^2*nf*G[0, x])/(1296*(-1 + x^(-1))^2*x^2) + 
  (31*CA*CF*nf*G[0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (7*CA*nf^2*G[0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (((445*I)/1728)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((2393*I)/6912)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((3*I)/128)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (211*CA^3*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (307*CA^2*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*Pi^2*G[0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (CA*nf^2*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*x^2) - 
  (((5*I)/1152)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((11*I)/1152)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/192)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((15*I)/16)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (((15*I)/8)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (7*C4AA*Pi^2*G[0, x])/(12*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (7*C4AF*nf*Pi^2*G[0, x])/(6*dA*TA*(-1 + x^(-1))^2*x^2) - 
  ((I/12)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  ((I/6)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (10079*CA^3*G[0, x])/(2592*(-1 + x^(-1))^2*x) + 
  (3407*CA^2*nf*G[0, x])/(648*(-1 + x^(-1))^2*x) - 
  (31*CA*CF*nf*G[0, x])/(96*(-1 + x^(-1))^2*x) - 
  (2219*CA*nf^2*G[0, x])/(6912*(-1 + x^(-1))^2*x) - 
  (((683*I)/1728)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((3823*I)/6912)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/128)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x) + 
  (199*CA^3*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (295*CA^2*nf*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (CA*CF*nf*Pi^2*G[0, x])/(48*(-1 + x^(-1))^2*x) + 
  (CA*nf^2*Pi^2*G[0, x])/(384*(-1 + x^(-1))^2*x) + 
  (((13*I)/576)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((11*I)/288)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) + 
  ((I/64)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((31*I)/16)*C4AA*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (((31*I)/8)*C4AF*nf*Pi*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (7*C4AA*Pi^2*G[0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) - 
  (7*C4AF*nf*Pi^2*G[0, x])/(3*dA*TA*(-1 + x^(-1))^2*x) + 
  ((I/12)*C4AA*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  ((I/6)*C4AF*nf*Pi^3*G[0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (7*CA*nf^2*G[0, x])/(72*(-1 + x^(-1))*x) + 
  (((163*I)/6912)*CA*nf^2*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (5*CA^3*Pi^2*G[0, x])/(128*(-1 + x^(-1))*x) - 
  (5*CA^2*nf*Pi^2*G[0, x])/(128*(-1 + x^(-1))*x) - 
  (CA*nf^2*Pi^2*G[0, x])/(768*(-1 + x^(-1))*x) + 
  (7*C4AA*Pi^2*G[0, x])/(24*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*Pi^2*G[0, x])/(12*dA*TA*(-1 + x^(-1))*x) + 
  ((5*I)/64)*CA^3*Pi*x*G[0, x] - ((215*I)/2304)*CA^2*nf*Pi*x*G[0, x] + 
  (I/128)*CA*CF*nf*Pi*x*G[0, x] - ((79*I)/2304)*CA*nf^2*Pi*x*G[0, x] + 
  (13*CA^3*Pi^2*x*G[0, x])/192 - (13*CA^2*nf*Pi^2*x*G[0, x])/192 - 
  (I/144)*CA^3*Pi^3*x*G[0, x] + ((7*I)/576)*CA^2*nf*Pi^3*x*G[0, x] - 
  (I/192)*CA*CF*nf*Pi^3*x*G[0, x] - (((15*I)/16)*C4AA*Pi*x*G[0, x])/(dA*TA) + 
  (((15*I)/8)*C4AF*nf*Pi*x*G[0, x])/(dA*TA) + (11*C4AA*Pi^2*x*G[0, x])/
   (72*dA*TA) - (11*C4AF*nf*Pi^2*x*G[0, x])/(36*dA*TA) - 
  ((I/12)*C4AA*Pi^3*x*G[0, x])/(dA*TA) + ((I/6)*C4AF*nf*Pi^3*x*G[0, x])/
   (dA*TA) + (101*CA^3*x*G[0, x])/(192*(-1 + x^(-1))^2) - 
  (4661*CA^2*nf*x*G[0, x])/(6912*(-1 + x^(-1))^2) + 
  (3*CA*CF*nf*x*G[0, x])/(128*(-1 + x^(-1))^2) + 
  (((61*I)/288)*CA^3*Pi*x*G[0, x])/(-1 + x^(-1))^2 - 
  (((47*I)/192)*CA^2*nf*Pi*x*G[0, x])/(-1 + x^(-1))^2 + 
  (7*CA^3*Pi^2*x*G[0, x])/(3456*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*x*G[0, x])/(1152*(-1 + x^(-1))^2) + 
  ((I/96)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/64)*CA^2*nf*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/192)*CA*CF*nf*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 - 
  (7*C4AA*x*G[0, x])/(48*dA*TA*(-1 + x^(-1))^2) + 
  (7*C4AF*nf*x*G[0, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  ((I/24)*C4AA*Pi*x*G[0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  ((I/12)*C4AF*nf*Pi*x*G[0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*x*G[0, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*Pi^2*x*G[0, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  (875*CA*nf^2*x*G[0, x])/(6912*(-1 + x^(-1))) - 
  (((7*I)/144)*CA*nf^2*Pi*x*G[0, x])/(-1 + x^(-1)) + 
  (115*CA^3*Pi^2*x*G[0, x])/(1728*(-1 + x^(-1))) - 
  (19*CA^2*nf*Pi^2*x*G[0, x])/(288*(-1 + x^(-1))) + 
  (13*C4AA*Pi^2*x*G[0, x])/(72*dA*TA*(-1 + x^(-1))) - 
  (13*C4AF*nf*Pi^2*x*G[0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (I/288)*CA^3*Pi^3*x^2*G[0, x] - (I/288)*CA^2*nf*Pi^3*x^2*G[0, x] + 
  (C4AA*Pi^2*x^2*G[0, x])/(72*dA*TA) - (C4AF*nf*Pi^2*x^2*G[0, x])/
   (36*dA*TA) + (13*CA^3*Pi^2*x^2*G[0, x])/(1728*(-1 + x^(-1))^2) - 
  (7*CA^2*nf*Pi^2*x^2*G[0, x])/(864*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*x^2*G[0, x])/(36*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*Pi^2*x^2*G[0, x])/(18*dA*TA*(-1 + x^(-1))^2) + 
  (7*CA^3*Pi^2*x^2*G[0, x])/(864*(-1 + x^(-1))) - 
  (5*CA^2*nf*Pi^2*x^2*G[0, x])/(576*(-1 + x^(-1))) - 
  (C4AA*Pi^2*x^2*G[0, x])/(36*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*Pi^2*x^2*G[0, x])/(18*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[0, x])/(96*\[Epsilon]^3) + (CA^2*nf*G[0, x])/(96*\[Epsilon]^3) + 
  (17*CA^3*G[0, x])/(1152*\[Epsilon]^2) - (17*CA^2*nf*G[0, x])/
   (1152*\[Epsilon]^2) + (CA*nf^2*G[0, x])/(96*\[Epsilon]^2) + 
  ((I/96)*CA^3*Pi*G[0, x])/\[Epsilon]^2 - ((I/96)*CA^2*nf*Pi*G[0, x])/
   \[Epsilon]^2 - (5*CA^3*G[0, x])/(1152*(-1 + x^(-1))*\[Epsilon]^2) + 
  (5*CA^2*nf*G[0, x])/(1152*(-1 + x^(-1))*\[Epsilon]^2) + 
  (17*CA^3*G[0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (17*CA^2*nf*G[0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (CA^3*x*G[0, x])/(96*\[Epsilon]^2) + (CA^2*nf*x*G[0, x])/
   (96*\[Epsilon]^2) + (631*CA^3*G[0, x])/(3456*\[Epsilon]) - 
  (199*CA^2*nf*G[0, x])/(864*\[Epsilon]) + (CA*CF*nf*G[0, x])/
   (64*\[Epsilon]) + (CA*nf^2*G[0, x])/(36*\[Epsilon]) - 
  ((I/48)*CA^3*Pi*G[0, x])/\[Epsilon] + (((5*I)/288)*CA^2*nf*Pi*G[0, x])/
   \[Epsilon] + (7*CA^3*Pi^2*G[0, x])/(2304*\[Epsilon]) - 
  (7*CA^2*nf*Pi^2*G[0, x])/(2304*\[Epsilon]) + 
  (709*CA^3*G[0, x])/(3456*(-1 + x^(-1))^2*\[Epsilon]) - 
  (443*CA^2*nf*G[0, x])/(1728*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA*CF*nf*G[0, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA*nf^2*G[0, x])/(24*(-1 + x^(-1))*\[Epsilon]) - 
  (((37*I)/576)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (((41*I)/576)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (631*CA^3*G[0, x])/(3456*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (199*CA^2*nf*G[0, x])/(864*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA*CF*nf*G[0, x])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (335*CA^3*G[0, x])/(864*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (841*CA^2*nf*G[0, x])/(1728*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA*CF*nf*G[0, x])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA*nf^2*G[0, x])/(36*(-1 + x^(-1))*x*\[Epsilon]) + 
  (((7*I)/144)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  ((I/18)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x*\[Epsilon]) + 
  (13*CA^3*x*G[0, x])/(576*\[Epsilon]) - (5*CA^2*nf*x*G[0, x])/
   (192*\[Epsilon]) + (CA*nf^2*x*G[0, x])/(72*\[Epsilon]) + 
  ((I/24)*CA^3*Pi*x*G[0, x])/\[Epsilon] - ((I/24)*CA^2*nf*Pi*x*G[0, x])/
   \[Epsilon] + ((I/64)*CA^3*Pi*x*G[0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  ((I/64)*CA^2*nf*Pi*x*G[0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  ((341*I)/1728)*CA^3*Pi*G[1, x] - ((571*I)/2304)*CA^2*nf*Pi*G[1, x] + 
  ((3*I)/128)*CA*CF*nf*Pi*G[1, x] + ((163*I)/6912)*CA*nf^2*Pi*G[1, x] + 
  (37*CA^3*Pi^2*G[1, x])/1152 - (31*CA^2*nf*Pi^2*G[1, x])/1152 + 
  (CA*nf^2*Pi^2*G[1, x])/192 + (I/288)*CA^3*Pi^3*G[1, x] + 
  (I/576)*CA^2*nf*Pi^3*G[1, x] - (I/192)*CA*CF*nf*Pi^3*G[1, x] - 
  (((15*I)/16)*C4AA*Pi*G[1, x])/(dA*TA) + (((15*I)/8)*C4AF*nf*Pi*G[1, x])/
   (dA*TA) - (7*C4AA*Pi^2*G[1, x])/(24*dA*TA) + 
  (7*C4AF*nf*Pi^2*G[1, x])/(12*dA*TA) - ((I/12)*C4AA*Pi^3*G[1, x])/(dA*TA) + 
  ((I/6)*C4AF*nf*Pi^3*G[1, x])/(dA*TA) + (829*CA^3*G[1, x])/
   (10368*(-1 + x^(-1))^2) - (355*CA^2*nf*G[1, x])/(10368*(-1 + x^(-1))^2) - 
  (13*CA*CF*nf*G[1, x])/(384*(-1 + x^(-1))^2) - 
  (5*CA^3*Pi^2*G[1, x])/(1536*(-1 + x^(-1))^2) - 
  (43*CA^2*nf*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^2) + 
  (CA*CF*nf*Pi^2*G[1, x])/(192*(-1 + x^(-1))^2) - 
  (7*C4AA*G[1, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (7*C4AF*nf*G[1, x])/(12*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AA*Pi^2*G[1, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (5*C4AF*nf*Pi^2*G[1, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  (203*CA*nf^2*G[1, x])/(6912*(-1 + x^(-1))) + 
  (CA^3*Pi^2*G[1, x])/(96*(-1 + x^(-1))) - (CA^2*nf*Pi^2*G[1, x])/
   (96*(-1 + x^(-1))) - (CA*nf^2*Pi^2*G[1, x])/(768*(-1 + x^(-1))) + 
  (4*C4AA*Pi^2*G[1, x])/(9*dA*TA*(-1 + x^(-1))) - 
  (8*C4AF*nf*Pi^2*G[1, x])/(9*dA*TA*(-1 + x^(-1))) - 
  (10079*CA^3*G[1, x])/(10368*(-1 + x^(-1))^2*x^2) + 
  (3407*CA^2*nf*G[1, x])/(2592*(-1 + x^(-1))^2*x^2) - 
  (31*CA*CF*nf*G[1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (199*CA^3*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^2*x^2) - 
  (295*CA^2*nf*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*Pi^2*G[1, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (7*C4AA*Pi^2*G[1, x])/(48*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (7*C4AF*nf*Pi^2*G[1, x])/(24*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (919*CA^3*G[1, x])/(648*(-1 + x^(-1))^2*x) - 
  (40529*CA^2*nf*G[1, x])/(20736*(-1 + x^(-1))^2*x) + 
  (53*CA*CF*nf*G[1, x])/(384*(-1 + x^(-1))^2*x) - 
  (131*CA^3*Pi^2*G[1, x])/(6912*(-1 + x^(-1))^2*x) + 
  (227*CA^2*nf*Pi^2*G[1, x])/(6912*(-1 + x^(-1))^2*x) - 
  (CA*CF*nf*Pi^2*G[1, x])/(96*(-1 + x^(-1))^2*x) + 
  (7*C4AA*G[1, x])/(48*dA*TA*(-1 + x^(-1))^2*x) - 
  (7*C4AF*nf*G[1, x])/(24*dA*TA*(-1 + x^(-1))^2*x) - 
  (37*C4AA*Pi^2*G[1, x])/(144*dA*TA*(-1 + x^(-1))^2*x) + 
  (37*C4AF*nf*Pi^2*G[1, x])/(72*dA*TA*(-1 + x^(-1))^2*x) - 
  (7*CA*nf^2*G[1, x])/(72*(-1 + x^(-1))*x) - (CA^3*Pi^2*G[1, x])/
   (288*(-1 + x^(-1))*x) + (CA^2*nf*Pi^2*G[1, x])/(288*(-1 + x^(-1))*x) + 
  (CA*nf^2*Pi^2*G[1, x])/(768*(-1 + x^(-1))*x) - 
  (7*C4AA*Pi^2*G[1, x])/(24*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*Pi^2*G[1, x])/(12*dA*TA*(-1 + x^(-1))*x) - 
  ((5*I)/64)*CA^3*Pi*x*G[1, x] + ((215*I)/2304)*CA^2*nf*Pi*x*G[1, x] - 
  (I/128)*CA*CF*nf*Pi*x*G[1, x] + ((79*I)/2304)*CA*nf^2*Pi*x*G[1, x] - 
  (13*CA^3*Pi^2*x*G[1, x])/192 + (13*CA^2*nf*Pi^2*x*G[1, x])/192 + 
  (I/144)*CA^3*Pi^3*x*G[1, x] - ((7*I)/576)*CA^2*nf*Pi^3*x*G[1, x] + 
  (I/192)*CA*CF*nf*Pi^3*x*G[1, x] + (((15*I)/16)*C4AA*Pi*x*G[1, x])/(dA*TA) - 
  (((15*I)/8)*C4AF*nf*Pi*x*G[1, x])/(dA*TA) - (11*C4AA*Pi^2*x*G[1, x])/
   (72*dA*TA) + (11*C4AF*nf*Pi^2*x*G[1, x])/(36*dA*TA) + 
  ((I/12)*C4AA*Pi^3*x*G[1, x])/(dA*TA) - ((I/6)*C4AF*nf*Pi^3*x*G[1, x])/
   (dA*TA) - (101*CA^3*x*G[1, x])/(192*(-1 + x^(-1))^2) + 
  (4661*CA^2*nf*x*G[1, x])/(6912*(-1 + x^(-1))^2) - 
  (3*CA*CF*nf*x*G[1, x])/(128*(-1 + x^(-1))^2) + 
  (53*CA^3*Pi^2*x*G[1, x])/(3456*(-1 + x^(-1))^2) - 
  (19*CA^2*nf*Pi^2*x*G[1, x])/(1152*(-1 + x^(-1))^2) + 
  (7*C4AA*x*G[1, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (7*C4AF*nf*x*G[1, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*x*G[1, x])/(48*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*Pi^2*x*G[1, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (875*CA*nf^2*x*G[1, x])/(6912*(-1 + x^(-1))) - 
  (25*CA^3*Pi^2*x*G[1, x])/(1728*(-1 + x^(-1))) + 
  (CA^2*nf*Pi^2*x*G[1, x])/(72*(-1 + x^(-1))) - 
  (13*C4AA*Pi^2*x*G[1, x])/(72*dA*TA*(-1 + x^(-1))) + 
  (13*C4AF*nf*Pi^2*x*G[1, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (I/288)*CA^3*Pi^3*x^2*G[1, x] + (I/288)*CA^2*nf*Pi^3*x^2*G[1, x] - 
  (C4AA*Pi^2*x^2*G[1, x])/(72*dA*TA) + (C4AF*nf*Pi^2*x^2*G[1, x])/
   (36*dA*TA) - (13*CA^3*Pi^2*x^2*G[1, x])/(1728*(-1 + x^(-1))^2) + 
  (7*CA^2*nf*Pi^2*x^2*G[1, x])/(864*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*x^2*G[1, x])/(36*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*Pi^2*x^2*G[1, x])/(18*dA*TA*(-1 + x^(-1))^2) - 
  (7*CA^3*Pi^2*x^2*G[1, x])/(864*(-1 + x^(-1))) + 
  (5*CA^2*nf*Pi^2*x^2*G[1, x])/(576*(-1 + x^(-1))) + 
  (C4AA*Pi^2*x^2*G[1, x])/(36*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*Pi^2*x^2*G[1, x])/(18*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[1, x])/(192*\[Epsilon]^3) - (CA^2*nf*G[1, x])/(192*\[Epsilon]^3) - 
  (17*CA^3*G[1, x])/(1152*\[Epsilon]^2) + (17*CA^2*nf*G[1, x])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, x])/(192*\[Epsilon]^2) - 
  ((I/96)*CA^3*Pi*G[1, x])/\[Epsilon]^2 + ((I/96)*CA^2*nf*Pi*G[1, x])/
   \[Epsilon]^2 + (CA^3*x*G[1, x])/(96*\[Epsilon]^2) - 
  (CA^2*nf*x*G[1, x])/(96*\[Epsilon]^2) - (631*CA^3*G[1, x])/
   (3456*\[Epsilon]) + (199*CA^2*nf*G[1, x])/(864*\[Epsilon]) - 
  (CA*CF*nf*G[1, x])/(64*\[Epsilon]) - (CA*nf^2*G[1, x])/(36*\[Epsilon]) + 
  ((I/48)*CA^3*Pi*G[1, x])/\[Epsilon] - (((5*I)/288)*CA^2*nf*Pi*G[1, x])/
   \[Epsilon] + ((I/144)*CA*nf^2*Pi*G[1, x])/\[Epsilon] - 
  (23*CA^3*Pi^2*G[1, x])/(2304*\[Epsilon]) + (23*CA^2*nf*Pi^2*G[1, x])/
   (2304*\[Epsilon]) - (13*CA^3*x*G[1, x])/(576*\[Epsilon]) + 
  (5*CA^2*nf*x*G[1, x])/(192*\[Epsilon]) - (CA*nf^2*x*G[1, x])/
   (72*\[Epsilon]) - ((I/24)*CA^3*Pi*x*G[1, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*x*G[1, x])/\[Epsilon] + (341*CA^3*G[0, 0, x])/1728 - 
  (571*CA^2*nf*G[0, 0, x])/2304 + (3*CA*CF*nf*G[0, 0, x])/128 + 
  (163*CA*nf^2*G[0, 0, x])/6912 - ((37*I)/576)*CA^3*Pi*G[0, 0, x] + 
  ((31*I)/576)*CA^2*nf*Pi*G[0, 0, x] - (CA^3*Pi^2*G[0, 0, x])/64 + 
  (CA^2*nf*Pi^2*G[0, 0, x])/64 - (15*C4AA*G[0, 0, x])/(16*dA*TA) + 
  (15*C4AF*nf*G[0, 0, x])/(8*dA*TA) + (((7*I)/8)*C4AA*Pi*G[0, 0, x])/
   (dA*TA) - (((7*I)/4)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA) + 
  (5*C4AA*Pi^2*G[0, 0, x])/(16*dA*TA) - (5*C4AF*nf*Pi^2*G[0, 0, x])/
   (8*dA*TA) - (53*CA^3*G[0, 0, x])/(576*(-1 + x^(-1))^2) + 
  (1297*CA^2*nf*G[0, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (5*CA*CF*nf*G[0, 0, x])/(128*(-1 + x^(-1))^2) - 
  (((23*I)/576)*CA^3*Pi*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (((13*I)/288)*CA^2*nf*Pi*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (83*C4AA*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (83*C4AF*nf*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  ((I/2)*C4AA*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^2) + 
  (I*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*Pi^2*G[0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (37*CA*nf^2*G[0, 0, x])/(3456*(-1 + x^(-1))) - 
  (((55*I)/288)*CA^3*Pi*G[0, 0, x])/(-1 + x^(-1)) + 
  (((107*I)/576)*CA^2*nf*Pi*G[0, 0, x])/(-1 + x^(-1)) - 
  (5*CA^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))) + 
  (5*CA^2*nf*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))) + 
  (7*C4AA*Pi^2*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*Pi^2*G[0, 0, x])/(6*dA*TA*(-1 + x^(-1))) - 
  (61*CA^3*G[0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (3073*CA^2*nf*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*nf*G[0, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (((5*I)/576)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/72)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (CA^3*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (CA^2*nf*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (15*C4AA*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (15*C4AF*nf*G[0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (((7*I)/8)*C4AA*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (((7*I)/4)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AF*nf*Pi^2*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (137*CA^3*G[0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (6791*CA^2*nf*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x) + 
  (7*CA*CF*nf*G[0, 0, x])/(128*(-1 + x^(-1))^2*x) + 
  ((I/24)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (7*CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (7*CA^2*nf*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (45*C4AA*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))^2*x) + 
  (45*C4AF*nf*G[0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (((31*I)/24)*C4AA*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (((31*I)/12)*C4AF*nf*Pi*G[0, 0, x])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[0, 0, x])/(16*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*Pi^2*G[0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) - 
  (163*CA*nf^2*G[0, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (((7*I)/96)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))*x) - 
  (((13*I)/192)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))*x) + 
  (CA^3*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (CA^2*nf*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (7*C4AA*Pi^2*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*Pi^2*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 0, x])/64 + (215*CA^2*nf*x*G[0, 0, x])/2304 - 
  (CA*CF*nf*x*G[0, 0, x])/128 + (79*CA*nf^2*x*G[0, 0, x])/2304 + 
  ((13*I)/96)*CA^3*Pi*x*G[0, 0, x] - ((13*I)/96)*CA^2*nf*Pi*x*G[0, 0, x] + 
  (5*CA^3*Pi^2*x*G[0, 0, x])/384 - (5*CA^2*nf*Pi^2*x*G[0, 0, x])/384 + 
  (15*C4AA*x*G[0, 0, x])/(16*dA*TA) - (15*C4AF*nf*x*G[0, 0, x])/(8*dA*TA) + 
  (((11*I)/24)*C4AA*Pi*x*G[0, 0, x])/(dA*TA) - 
  (((11*I)/12)*C4AF*nf*Pi*x*G[0, 0, x])/(dA*TA) - 
  (5*C4AA*Pi^2*x*G[0, 0, x])/(16*dA*TA) + (5*C4AF*nf*Pi^2*x*G[0, 0, x])/
   (8*dA*TA) - (175*CA^3*x*G[0, 0, x])/(576*(-1 + x^(-1))^2) + 
  (269*CA^2*nf*x*G[0, 0, x])/(768*(-1 + x^(-1))^2) + 
  (CA*CF*nf*x*G[0, 0, x])/(128*(-1 + x^(-1))^2) + 
  ((I/96)*CA^3*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/96)*CA^2*nf*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (CA^3*Pi^2*x*G[0, 0, x])/(1152*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*G[0, 0, x])/(1152*(-1 + x^(-1))^2) + 
  (7*C4AA*x*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (7*C4AF*nf*x*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*x*G[0, 0, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*Pi^2*x*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (161*CA*nf^2*x*G[0, 0, x])/(2304*(-1 + x^(-1))) + 
  (((95*I)/576)*CA^3*Pi*x*G[0, 0, x])/(-1 + x^(-1)) - 
  (((47*I)/288)*CA^2*nf*Pi*x*G[0, 0, x])/(-1 + x^(-1)) - 
  ((I/144)*CA*nf^2*Pi*x*G[0, 0, x])/(-1 + x^(-1)) + 
  (7*CA^3*Pi^2*x*G[0, 0, x])/(576*(-1 + x^(-1))) - 
  (7*CA^2*nf*Pi^2*x*G[0, 0, x])/(576*(-1 + x^(-1))) - 
  (7*C4AA*Pi^2*x*G[0, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*Pi^2*x*G[0, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (11*CA^3*Pi^2*x^2*G[0, 0, x])/1152 - (11*CA^2*nf*Pi^2*x^2*G[0, 0, x])/
   1152 + ((I/24)*C4AA*Pi*x^2*G[0, 0, x])/(dA*TA) - 
  ((I/12)*C4AF*nf*Pi*x^2*G[0, 0, x])/(dA*TA) + 
  ((I/48)*CA^3*Pi*x^2*G[0, 0, x])/(-1 + x^(-1)) - 
  (((13*I)/576)*CA^2*nf*Pi*x^2*G[0, 0, x])/(-1 + x^(-1)) + 
  ((I/144)*CA*nf^2*Pi*x^2*G[0, 0, x])/(-1 + x^(-1)) - 
  (CA^3*G[0, 0, x])/(48*\[Epsilon]^2) + (CA^2*nf*G[0, 0, x])/
   (48*\[Epsilon]^2) + (CA^3*G[0, 0, x])/(48*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, x])/(288*\[Epsilon]) - 
  (CA^3*G[0, 0, x])/(48*(-1 + x^(-1))^2*\[Epsilon]) + 
  (7*CA^2*nf*G[0, 0, x])/(288*(-1 + x^(-1))^2*\[Epsilon]) + 
  (7*CA^3*G[0, 0, x])/(72*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, x])/(9*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^3*G[0, 0, x])/(48*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, x])/(288*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, x])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (7*CA^3*G[0, 0, x])/(72*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, x])/(9*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*x*G[0, 0, x])/(24*\[Epsilon]) + (CA^2*nf*x*G[0, 0, x])/
   (24*\[Epsilon]) - (CA^3*x*G[0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  ((I/192)*CA^3*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  ((I/192)*CA^2*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  (341*CA^3*G[0, 1, x])/1728 + (571*CA^2*nf*G[0, 1, x])/2304 - 
  (3*CA*CF*nf*G[0, 1, x])/128 - (163*CA*nf^2*G[0, 1, x])/6912 + 
  ((37*I)/576)*CA^3*Pi*G[0, 1, x] - ((31*I)/576)*CA^2*nf*Pi*G[0, 1, x] + 
  (CA^3*Pi^2*G[0, 1, x])/96 - (CA^2*nf*Pi^2*G[0, 1, x])/96 + 
  (15*C4AA*G[0, 1, x])/(16*dA*TA) - (15*C4AF*nf*G[0, 1, x])/(8*dA*TA) - 
  (5*C4AA*Pi^2*G[0, 1, x])/(16*dA*TA) + (5*C4AF*nf*Pi^2*G[0, 1, x])/
   (8*dA*TA) - (2*CA^3*G[0, 1, x])/(27*(-1 + x^(-1))^2) + 
  (131*CA^2*nf*G[0, 1, x])/(3456*(-1 + x^(-1))^2) + 
  (CA*CF*nf*G[0, 1, x])/(64*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*G[0, 1, x])/(128*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*G[0, 1, x])/(128*(-1 + x^(-1))^2) - 
  (23*C4AA*G[0, 1, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (23*C4AF*nf*G[0, 1, x])/(12*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*Pi^2*G[0, 1, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (13*CA*nf^2*G[0, 1, x])/(3456*(-1 + x^(-1))) + 
  (((83*I)/576)*CA^3*Pi*G[0, 1, x])/(-1 + x^(-1)) - 
  (((83*I)/576)*CA^2*nf*Pi*G[0, 1, x])/(-1 + x^(-1)) + 
  (445*CA^3*G[0, 1, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (2393*CA^2*nf*G[0, 1, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*nf*G[0, 1, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (CA^3*Pi^2*G[0, 1, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (CA^2*nf*Pi^2*G[0, 1, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (15*C4AA*G[0, 1, x])/(16*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (15*C4AF*nf*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (3*C4AA*Pi^2*G[0, 1, x])/(16*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*nf*Pi^2*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (683*CA^3*G[0, 1, x])/(1728*(-1 + x^(-1))^2*x) + 
  (3823*CA^2*nf*G[0, 1, x])/(6912*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*nf*G[0, 1, x])/(128*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^2*G[0, 1, x])/(1152*(-1 + x^(-1))^2*x) - 
  (CA^2*nf*Pi^2*G[0, 1, x])/(1152*(-1 + x^(-1))^2*x) + 
  (31*C4AA*G[0, 1, x])/(16*dA*TA*(-1 + x^(-1))^2*x) - 
  (31*C4AF*nf*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*C4AA*Pi^2*G[0, 1, x])/(48*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*C4AF*nf*Pi^2*G[0, 1, x])/(24*dA*TA*(-1 + x^(-1))^2*x) + 
  (163*CA*nf^2*G[0, 1, x])/(6912*(-1 + x^(-1))*x) - 
  (((41*I)/576)*CA^3*Pi*G[0, 1, x])/((-1 + x^(-1))*x) + 
  (((41*I)/576)*CA^2*nf*Pi*G[0, 1, x])/((-1 + x^(-1))*x) - 
  (C4AA*Pi^2*G[0, 1, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (C4AF*nf*Pi^2*G[0, 1, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (5*CA^3*x*G[0, 1, x])/64 - (215*CA^2*nf*x*G[0, 1, x])/2304 + 
  (CA*CF*nf*x*G[0, 1, x])/128 - (79*CA*nf^2*x*G[0, 1, x])/2304 - 
  ((13*I)/96)*CA^3*Pi*x*G[0, 1, x] + ((13*I)/96)*CA^2*nf*Pi*x*G[0, 1, x] - 
  (5*CA^3*Pi^2*x*G[0, 1, x])/384 + (5*CA^2*nf*Pi^2*x*G[0, 1, x])/384 - 
  (15*C4AA*x*G[0, 1, x])/(16*dA*TA) + (15*C4AF*nf*x*G[0, 1, x])/(8*dA*TA) + 
  (5*C4AA*Pi^2*x*G[0, 1, x])/(16*dA*TA) - (5*C4AF*nf*Pi^2*x*G[0, 1, x])/
   (8*dA*TA) + (61*CA^3*x*G[0, 1, x])/(288*(-1 + x^(-1))^2) - 
  (47*CA^2*nf*x*G[0, 1, x])/(192*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*x*G[0, 1, x])/(576*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*x*G[0, 1, x])/(576*(-1 + x^(-1))^2) - 
  (C4AA*x*G[0, 1, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*x*G[0, 1, x])/(12*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*x*G[0, 1, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*Pi^2*x*G[0, 1, x])/(12*dA*TA*(-1 + x^(-1))^2) - 
  (7*CA*nf^2*x*G[0, 1, x])/(144*(-1 + x^(-1))) - 
  (((5*I)/48)*CA^3*Pi*x*G[0, 1, x])/(-1 + x^(-1)) + 
  (((5*I)/48)*CA^2*nf*Pi*x*G[0, 1, x])/(-1 + x^(-1)) + 
  (CA^3*Pi^2*x^2*G[0, 1, x])/1152 - (CA^2*nf*Pi^2*x^2*G[0, 1, x])/1152 + 
  (CA^3*G[0, 1, x])/(96*\[Epsilon]^2) - (CA^2*nf*G[0, 1, x])/
   (96*\[Epsilon]^2) - (CA^3*G[0, 1, x])/(48*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 1, x])/(288*\[Epsilon]) - ((I/96)*CA^3*Pi*G[0, 1, x])/
   \[Epsilon] + ((I/96)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon] - 
  (37*CA^3*G[0, 1, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (41*CA^2*nf*G[0, 1, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (7*CA^3*G[0, 1, x])/(144*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, x])/(18*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[0, 1, x])/(24*\[Epsilon]) - (CA^2*nf*x*G[0, 1, x])/
   (24*\[Epsilon]) + (CA^3*x*G[0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*x*G[0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (341*CA^3*G[1, 0, x])/1728 + (571*CA^2*nf*G[1, 0, x])/2304 - 
  (3*CA*CF*nf*G[1, 0, x])/128 - (163*CA*nf^2*G[1, 0, x])/6912 + 
  ((37*I)/576)*CA^3*Pi*G[1, 0, x] - ((31*I)/576)*CA^2*nf*Pi*G[1, 0, x] + 
  (I/96)*CA*nf^2*Pi*G[1, 0, x] + (15*C4AA*G[1, 0, x])/(16*dA*TA) - 
  (15*C4AF*nf*G[1, 0, x])/(8*dA*TA) - (((7*I)/8)*C4AA*Pi*G[1, 0, x])/
   (dA*TA) + (((7*I)/4)*C4AF*nf*Pi*G[1, 0, x])/(dA*TA) - 
  (5*C4AA*Pi^2*G[1, 0, x])/(16*dA*TA) + (5*C4AF*nf*Pi^2*G[1, 0, x])/
   (8*dA*TA) + (493*CA^3*G[1, 0, x])/(1728*(-1 + x^(-1))^2) - 
  (2627*CA^2*nf*G[1, 0, x])/(6912*(-1 + x^(-1))^2) + 
  (5*CA*CF*nf*G[1, 0, x])/(128*(-1 + x^(-1))^2) + 
  (11*CA^3*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (11*CA^2*nf*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (37*C4AA*G[1, 0, x])/(48*dA*TA*(-1 + x^(-1))^2) + 
  (37*C4AF*nf*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  (C4AA*Pi^2*G[1, 0, x])/(16*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*Pi^2*G[1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (11*CA*nf^2*G[1, 0, x])/(216*(-1 + x^(-1))) + 
  (((3*I)/64)*CA^3*Pi*G[1, 0, x])/(-1 + x^(-1)) - 
  ((I/24)*CA^2*nf*Pi*G[1, 0, x])/(-1 + x^(-1)) + 
  (5*CA^3*Pi^2*G[1, 0, x])/(192*(-1 + x^(-1))) - 
  (5*CA^2*nf*Pi^2*G[1, 0, x])/(192*(-1 + x^(-1))) - 
  (7*C4AA*Pi^2*G[1, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*Pi^2*G[1, 0, x])/(6*dA*TA*(-1 + x^(-1))) + 
  (445*CA^3*G[1, 0, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (2393*CA^2*nf*G[1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*nf*G[1, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*Pi^2*G[1, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (15*C4AA*G[1, 0, x])/(16*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (15*C4AF*nf*G[1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (C4AA*Pi^2*G[1, 0, x])/(48*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (C4AF*nf*Pi^2*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (1097*CA^3*G[1, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (5749*CA^2*nf*G[1, 0, x])/(6912*(-1 + x^(-1))^2*x) - 
  (7*CA*CF*nf*G[1, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (CA^3*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (CA^2*nf*Pi^2*G[1, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (CA*CF*nf*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*x) + 
  (29*C4AA*G[1, 0, x])/(16*dA*TA*(-1 + x^(-1))^2*x) - 
  (29*C4AF*nf*G[1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (C4AA*Pi^2*G[1, 0, x])/(16*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*Pi^2*G[1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (163*CA*nf^2*G[1, 0, x])/(6912*(-1 + x^(-1))*x) - 
  ((I/576)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/288)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))*x) - 
  (CA^3*Pi^2*G[1, 0, x])/(96*(-1 + x^(-1))*x) + 
  (CA^2*nf*Pi^2*G[1, 0, x])/(96*(-1 + x^(-1))*x) + 
  (5*C4AA*Pi^2*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))*x) - 
  (5*C4AF*nf*Pi^2*G[1, 0, x])/(12*dA*TA*(-1 + x^(-1))*x) + 
  (5*CA^3*x*G[1, 0, x])/64 - (215*CA^2*nf*x*G[1, 0, x])/2304 + 
  (CA*CF*nf*x*G[1, 0, x])/128 - (79*CA*nf^2*x*G[1, 0, x])/2304 - 
  ((13*I)/96)*CA^3*Pi*x*G[1, 0, x] + ((13*I)/96)*CA^2*nf*Pi*x*G[1, 0, x] - 
  (5*CA^3*Pi^2*x*G[1, 0, x])/384 + (5*CA^2*nf*Pi^2*x*G[1, 0, x])/384 - 
  (15*C4AA*x*G[1, 0, x])/(16*dA*TA) + (15*C4AF*nf*x*G[1, 0, x])/(8*dA*TA) - 
  (((11*I)/24)*C4AA*Pi*x*G[1, 0, x])/(dA*TA) + 
  (((11*I)/12)*C4AF*nf*Pi*x*G[1, 0, x])/(dA*TA) + 
  (5*C4AA*Pi^2*x*G[1, 0, x])/(16*dA*TA) - (5*C4AF*nf*Pi^2*x*G[1, 0, x])/
   (8*dA*TA) + (53*CA^3*x*G[1, 0, x])/(576*(-1 + x^(-1))^2) - 
  (27*CA^2*nf*x*G[1, 0, x])/(256*(-1 + x^(-1))^2) - 
  (CA*CF*nf*x*G[1, 0, x])/(128*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*x*G[1, 0, x])/(1152*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*G[1, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (5*C4AA*x*G[1, 0, x])/(48*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AF*nf*x*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))^2) + 
  (C4AA*Pi^2*x*G[1, 0, x])/(48*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*Pi^2*x*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))^2) - 
  (49*CA*nf^2*x*G[1, 0, x])/(2304*(-1 + x^(-1))) - 
  (((35*I)/576)*CA^3*Pi*x*G[1, 0, x])/(-1 + x^(-1)) + 
  (((17*I)/288)*CA^2*nf*Pi*x*G[1, 0, x])/(-1 + x^(-1)) + 
  ((I/144)*CA*nf^2*Pi*x*G[1, 0, x])/(-1 + x^(-1)) - 
  (7*CA^3*Pi^2*x*G[1, 0, x])/(576*(-1 + x^(-1))) + 
  (7*CA^2*nf*Pi^2*x*G[1, 0, x])/(576*(-1 + x^(-1))) + 
  (7*C4AA*Pi^2*x*G[1, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*Pi^2*x*G[1, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (11*CA^3*Pi^2*x^2*G[1, 0, x])/1152 + (11*CA^2*nf*Pi^2*x^2*G[1, 0, x])/
   1152 - ((I/24)*C4AA*Pi*x^2*G[1, 0, x])/(dA*TA) + 
  ((I/12)*C4AF*nf*Pi*x^2*G[1, 0, x])/(dA*TA) - 
  ((I/48)*CA^3*Pi*x^2*G[1, 0, x])/(-1 + x^(-1)) + 
  (((13*I)/576)*CA^2*nf*Pi*x^2*G[1, 0, x])/(-1 + x^(-1)) - 
  ((I/144)*CA*nf^2*Pi*x^2*G[1, 0, x])/(-1 + x^(-1)) + 
  (CA^3*G[1, 0, x])/(96*\[Epsilon]^2) - (CA^2*nf*G[1, 0, x])/
   (96*\[Epsilon]^2) - (CA^3*G[1, 0, x])/(48*\[Epsilon]) + 
  (5*CA^2*nf*G[1, 0, x])/(288*\[Epsilon]) - (CA*nf^2*G[1, 0, x])/
   (144*\[Epsilon]) - ((I/64)*CA^3*Pi*G[1, 0, x])/\[Epsilon] + 
  ((I/64)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] - 
  (19*CA^3*G[1, 0, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (23*CA^2*nf*G[1, 0, x])/(576*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, x])/(144*(-1 + x^(-1))*\[Epsilon]) + 
  (7*CA^3*G[1, 0, x])/(144*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, x])/(18*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, x])/(144*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[1, 0, x])/(24*\[Epsilon]) - (CA^2*nf*x*G[1, 0, x])/
   (24*\[Epsilon]) - ((I/192)*CA^3*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  ((I/192)*CA^2*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  (341*CA^3*G[1, 1, x])/1728 - (571*CA^2*nf*G[1, 1, x])/2304 + 
  (3*CA*CF*nf*G[1, 1, x])/128 + (163*CA*nf^2*G[1, 1, x])/6912 - 
  ((37*I)/576)*CA^3*Pi*G[1, 1, x] + ((31*I)/576)*CA^2*nf*Pi*G[1, 1, x] - 
  (I/96)*CA*nf^2*Pi*G[1, 1, x] + (CA^3*Pi^2*G[1, 1, x])/192 - 
  (CA^2*nf*Pi^2*G[1, 1, x])/192 - (15*C4AA*G[1, 1, x])/(16*dA*TA) + 
  (15*C4AF*nf*G[1, 1, x])/(8*dA*TA) + (5*C4AA*Pi^2*G[1, 1, x])/(16*dA*TA) - 
  (5*C4AF*nf*Pi^2*G[1, 1, x])/(8*dA*TA) - (5*CA^3*x*G[1, 1, x])/64 + 
  (215*CA^2*nf*x*G[1, 1, x])/2304 - (CA*CF*nf*x*G[1, 1, x])/128 + 
  (79*CA*nf^2*x*G[1, 1, x])/2304 + ((13*I)/96)*CA^3*Pi*x*G[1, 1, x] - 
  ((13*I)/96)*CA^2*nf*Pi*x*G[1, 1, x] + (5*CA^3*Pi^2*x*G[1, 1, x])/384 - 
  (5*CA^2*nf*Pi^2*x*G[1, 1, x])/384 + (15*C4AA*x*G[1, 1, x])/(16*dA*TA) - 
  (15*C4AF*nf*x*G[1, 1, x])/(8*dA*TA) - (5*C4AA*Pi^2*x*G[1, 1, x])/
   (16*dA*TA) + (5*C4AF*nf*Pi^2*x*G[1, 1, x])/(8*dA*TA) - 
  (CA^3*Pi^2*x^2*G[1, 1, x])/1152 + (CA^2*nf*Pi^2*x^2*G[1, 1, x])/1152 - 
  (CA^3*G[1, 1, x])/(96*\[Epsilon]^2) + (CA^2*nf*G[1, 1, x])/
   (96*\[Epsilon]^2) + (CA^3*G[1, 1, x])/(48*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 1, x])/(288*\[Epsilon]) + (CA*nf^2*G[1, 1, x])/
   (144*\[Epsilon]) + ((I/48)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  ((I/48)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] - 
  (CA^3*x*G[1, 1, x])/(24*\[Epsilon]) + (CA^2*nf*x*G[1, 1, x])/
   (24*\[Epsilon]) + (37*CA^3*G[0, 0, 0, x])/576 - 
  (31*CA^2*nf*G[0, 0, 0, x])/576 - (I/32)*CA^3*Pi*G[0, 0, 0, x] + 
  (I/64)*CA^2*nf*Pi*G[0, 0, 0, x] + (I/64)*CA*CF*nf*Pi*G[0, 0, 0, x] - 
  (7*C4AA*G[0, 0, 0, x])/(8*dA*TA) + (7*C4AF*nf*G[0, 0, 0, x])/(4*dA*TA) + 
  (((7*I)/8)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA) - 
  (((7*I)/4)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA) - 
  (19*CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))^2) + 
  (CA^2*nf*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (5*CA*nf^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))^2) - 
  (((7*I)/96)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((23*I)/192)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (7*C4AA*G[0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) + 
  (7*C4AF*nf*G[0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (119*CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (113*CA^2*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))) + 
  (CA*nf^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (((5*I)/64)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((5*I)/64)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (4*C4AA*G[0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (8*C4AF*nf*G[0, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (((7*I)/4)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))) - 
  (((7*I)/2)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))) + 
  (CA*nf^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  ((I/64)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (CA^3*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (CA^2*nf*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (CA*nf^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  ((I/24)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((17*I)/192)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (11*C4AA*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x) - 
  (11*C4AF*nf*G[0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))^2*x) - 
  (37*CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) + 
  (31*CA^2*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) - 
  (CA*nf^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x) + 
  ((I/32)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  ((I/32)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (7*C4AA*G[0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*G[0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (((7*I)/8)*C4AA*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (((7*I)/4)*C4AF*nf*Pi*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))*x) - 
  (13*CA^3*x*G[0, 0, 0, x])/96 + (13*CA^2*nf*x*G[0, 0, 0, x])/96 + 
  (I/192)*CA^3*Pi*x*G[0, 0, 0, x] + (I/96)*CA^2*nf*Pi*x*G[0, 0, 0, x] - 
  (I/64)*CA*CF*nf*Pi*x*G[0, 0, 0, x] - (11*C4AA*x*G[0, 0, 0, x])/(24*dA*TA) + 
  (11*C4AF*nf*x*G[0, 0, 0, x])/(12*dA*TA) - 
  (((7*I)/8)*C4AA*Pi*x*G[0, 0, 0, x])/(dA*TA) + 
  (((7*I)/4)*C4AF*nf*Pi*x*G[0, 0, 0, x])/(dA*TA) + 
  (11*CA^3*x*G[0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (11*CA^2*nf*x*G[0, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  ((I/32)*CA^3*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((3*I)/64)*CA^2*nf*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/64)*CA*CF*nf*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (35*CA^3*x*G[0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (13*CA^2*nf*x*G[0, 0, 0, x])/(72*(-1 + x^(-1))) + 
  (CA*nf^2*x*G[0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (((7*I)/192)*CA^3*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((7*I)/192)*CA^2*nf*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (13*C4AA*x*G[0, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (13*C4AF*nf*x*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (((7*I)/8)*C4AA*Pi*x*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((7*I)/4)*C4AF*nf*Pi*x*G[0, 0, 0, x])/(dA*TA*(-1 + x^(-1))) + 
  (I/24)*CA^3*Pi*x^2*G[0, 0, 0, x] - (I/24)*CA^2*nf*Pi*x^2*G[0, 0, 0, x] - 
  (C4AA*x^2*G[0, 0, 0, x])/(24*dA*TA) + (C4AF*nf*x^2*G[0, 0, 0, x])/
   (12*dA*TA) - (5*CA^3*x^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (11*CA^2*nf*x^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (CA*nf^2*x^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (C4AA*x^2*G[0, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*x^2*G[0, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, 0, 0, x])/(192*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, x])/
   (192*\[Epsilon]) - (CA^3*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^3*G[0, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^3*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA^3*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*x^2*G[0, 0, 0, x])/(192*\[Epsilon]) + (CA^2*nf*x^2*G[0, 0, 0, x])/
   (192*\[Epsilon]) - (37*CA^3*G[0, 0, 1, x])/576 + 
  (31*CA^2*nf*G[0, 0, 1, x])/576 + (7*C4AA*G[0, 0, 1, x])/(8*dA*TA) - 
  (7*C4AF*nf*G[0, 0, 1, x])/(4*dA*TA) - (23*CA^3*G[0, 0, 1, x])/
   (576*(-1 + x^(-1))^2) + (13*CA^2*nf*G[0, 0, 1, x])/(288*(-1 + x^(-1))^2) - 
  (C4AA*G[0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))^2) + 
  (C4AF*nf*G[0, 0, 1, x])/(dA*TA*(-1 + x^(-1))^2) - 
  (55*CA^3*G[0, 0, 1, x])/(288*(-1 + x^(-1))) + 
  (107*CA^2*nf*G[0, 0, 1, x])/(576*(-1 + x^(-1))) - 
  (5*CA^3*G[0, 0, 1, x])/(576*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*G[0, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (7*C4AA*G[0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (7*C4AF*nf*G[0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (CA^3*G[0, 0, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (5*CA^2*nf*G[0, 0, 1, x])/(96*(-1 + x^(-1))^2*x) + 
  (31*C4AA*G[0, 0, 1, x])/(24*dA*TA*(-1 + x^(-1))^2*x) - 
  (31*C4AF*nf*G[0, 0, 1, x])/(12*dA*TA*(-1 + x^(-1))^2*x) + 
  (7*CA^3*G[0, 0, 1, x])/(96*(-1 + x^(-1))*x) - 
  (13*CA^2*nf*G[0, 0, 1, x])/(192*(-1 + x^(-1))*x) + 
  (13*CA^3*x*G[0, 0, 1, x])/96 - (13*CA^2*nf*x*G[0, 0, 1, x])/96 + 
  (11*C4AA*x*G[0, 0, 1, x])/(24*dA*TA) - (11*C4AF*nf*x*G[0, 0, 1, x])/
   (12*dA*TA) + (CA^3*x*G[0, 0, 1, x])/(96*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 0, 1, x])/(96*(-1 + x^(-1))^2) + 
  (95*CA^3*x*G[0, 0, 1, x])/(576*(-1 + x^(-1))) - 
  (47*CA^2*nf*x*G[0, 0, 1, x])/(288*(-1 + x^(-1))) - 
  (CA*nf^2*x*G[0, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (I/48)*CA^3*Pi*x^2*G[0, 0, 1, x] + (I/48)*CA^2*nf*Pi*x^2*G[0, 0, 1, x] + 
  (C4AA*x^2*G[0, 0, 1, x])/(24*dA*TA) - (C4AF*nf*x^2*G[0, 0, 1, x])/
   (12*dA*TA) + (CA^3*x^2*G[0, 0, 1, x])/(48*(-1 + x^(-1))) - 
  (13*CA^2*nf*x^2*G[0, 0, 1, x])/(576*(-1 + x^(-1))) + 
  (CA*nf^2*x^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (CA^3*x^2*G[0, 0, 1, x])/(192*\[Epsilon]) - (CA^2*nf*x^2*G[0, 0, 1, x])/
   (192*\[Epsilon]) - (37*CA^3*G[0, 1, 0, x])/576 + 
  (31*CA^2*nf*G[0, 1, 0, x])/576 + (I/48)*CA^3*Pi*G[0, 1, 0, x] - 
  (I/192)*CA^2*nf*Pi*G[0, 1, 0, x] - (I/64)*CA*CF*nf*Pi*G[0, 1, 0, x] - 
  (((7*I)/8)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA) + 
  (((7*I)/4)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA) - 
  (CA^3*G[0, 1, 0, x])/(36*(-1 + x^(-1))^2) + (5*CA^2*nf*G[0, 1, 0, x])/
   (144*(-1 + x^(-1))^2) - (CA*nf^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^2) + 
  (((7*I)/96)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((23*I)/192)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (11*C4AA*G[0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (11*C4AF*nf*G[0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (23*CA^3*G[0, 1, 0, x])/(144*(-1 + x^(-1))) + 
  (89*CA^2*nf*G[0, 1, 0, x])/(576*(-1 + x^(-1))) + 
  (4*C4AA*G[0, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))) - 
  (8*C4AF*nf*G[0, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, 1, 0, x])/(576*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))^2*x^2) + 
  ((I/48)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((7*I)/192)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/64)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (7*C4AA*G[0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (7*C4AF*nf*G[0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (CA^3*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (5*CA^2*nf*G[0, 1, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (((11*I)/192)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/48)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (53*C4AA*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))^2*x) + 
  (53*C4AF*nf*G[0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*G[0, 1, 0, x])/(16*(-1 + x^(-1))*x) - (11*CA^2*nf*G[0, 1, 0, x])/
   (192*(-1 + x^(-1))*x) - (7*C4AA*G[0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*G[0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (((3*I)/8)*C4AA*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (((3*I)/4)*C4AF*nf*Pi*G[0, 1, 0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (13*CA^3*x*G[0, 1, 0, x])/96 - (13*CA^2*nf*x*G[0, 1, 0, x])/96 - 
  (I/192)*CA^3*Pi*x*G[0, 1, 0, x] - (I/96)*CA^2*nf*Pi*x*G[0, 1, 0, x] + 
  (I/64)*CA*CF*nf*Pi*x*G[0, 1, 0, x] + (((7*I)/8)*C4AA*Pi*x*G[0, 1, 0, x])/
   (dA*TA) - (((7*I)/4)*C4AF*nf*Pi*x*G[0, 1, 0, x])/(dA*TA) - 
  (7*CA^3*x*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (7*CA^2*nf*x*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  ((I/32)*CA^3*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/64)*CA^2*nf*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/64)*CA*CF*nf*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (35*CA^3*x*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (35*CA^2*nf*x*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (13*C4AA*x*G[0, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (13*C4AF*nf*x*G[0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (I/48)*CA^3*Pi*x^2*G[0, 1, 0, x] + (I/48)*CA^2*nf*Pi*x^2*G[0, 1, 0, x] - 
  (CA^3*x^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (CA^2*nf*x^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (C4AA*x^2*G[0, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^2*G[0, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, 1, 0, x])/(192*\[Epsilon]) - (CA^2*nf*G[0, 1, 0, x])/
   (192*\[Epsilon]) - (CA^3*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (CA^2*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (CA^3*G[0, 1, 0, x])/(96*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 0, x])/(96*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (37*CA^3*G[0, 1, 1, x])/576 - (31*CA^2*nf*G[0, 1, 1, x])/576 + 
  (I/96)*CA^3*Pi*G[0, 1, 1, x] - (I/96)*CA^2*nf*Pi*G[0, 1, 1, x] + 
  (83*CA^3*G[0, 1, 1, x])/(576*(-1 + x^(-1))) - 
  (83*CA^2*nf*G[0, 1, 1, x])/(576*(-1 + x^(-1))) - 
  (41*CA^3*G[0, 1, 1, x])/(576*(-1 + x^(-1))*x) + 
  (41*CA^2*nf*G[0, 1, 1, x])/(576*(-1 + x^(-1))*x) - 
  (13*CA^3*x*G[0, 1, 1, x])/96 + (13*CA^2*nf*x*G[0, 1, 1, x])/96 - 
  (5*CA^3*x*G[0, 1, 1, x])/(48*(-1 + x^(-1))) + 
  (5*CA^2*nf*x*G[0, 1, 1, x])/(48*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 1, x])/(96*\[Epsilon]) + (CA^2*nf*G[0, 1, 1, x])/
   (96*\[Epsilon]) - (37*CA^3*G[1, 0, 0, x])/576 + 
  (31*CA^2*nf*G[1, 0, 0, x])/576 - (CA*nf^2*G[1, 0, 0, x])/96 + 
  (I/64)*CA^2*nf*Pi*G[1, 0, 0, x] - (I/64)*CA*CF*nf*Pi*G[1, 0, 0, x] + 
  (7*C4AA*G[1, 0, 0, x])/(8*dA*TA) - (7*C4AF*nf*G[1, 0, 0, x])/(4*dA*TA) - 
  (((7*I)/8)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA) + 
  (((7*I)/4)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA) + 
  (17*CA^3*G[1, 0, 0, x])/(576*(-1 + x^(-1))^2) - 
  (17*CA^2*nf*G[1, 0, 0, x])/(576*(-1 + x^(-1))^2) - 
  (CA^3*G[1, 0, 0, x])/(16*(-1 + x^(-1))) + (5*CA^2*nf*G[1, 0, 0, x])/
   (96*(-1 + x^(-1))) - (CA*nf^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (((5*I)/64)*CA^3*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (((5*I)/64)*CA^2*nf*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (4*C4AA*G[1, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))) - 
  (8*C4AF*nf*G[1, 0, 0, x])/(3*dA*TA*(-1 + x^(-1))) - 
  (((7*I)/4)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))) + 
  (((7*I)/2)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))) + 
  (41*CA^3*G[1, 0, 0, x])/(576*(-1 + x^(-1))^2*x^2) - 
  (41*CA^2*nf*G[1, 0, 0, x])/(576*(-1 + x^(-1))^2*x^2) - 
  (5*CA^3*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x) + 
  (5*CA^2*nf*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x) - 
  (CA^3*G[1, 0, 0, x])/(144*(-1 + x^(-1))*x) + (5*CA^2*nf*G[1, 0, 0, x])/
   (288*(-1 + x^(-1))*x) + (CA*nf^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))*x) - 
  ((I/32)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) + 
  ((I/32)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (7*C4AA*G[1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*G[1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (((5*I)/8)*C4AA*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))*x) - 
  (((5*I)/4)*C4AF*nf*Pi*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))*x) + 
  (13*CA^3*x*G[1, 0, 0, x])/96 - (13*CA^2*nf*x*G[1, 0, 0, x])/96 - 
  (I/192)*CA^3*Pi*x*G[1, 0, 0, x] - (I/96)*CA^2*nf*Pi*x*G[1, 0, 0, x] + 
  (I/64)*CA*CF*nf*Pi*x*G[1, 0, 0, x] + (11*C4AA*x*G[1, 0, 0, x])/(24*dA*TA) - 
  (11*C4AF*nf*x*G[1, 0, 0, x])/(12*dA*TA) + 
  (((7*I)/8)*C4AA*Pi*x*G[1, 0, 0, x])/(dA*TA) - 
  (((7*I)/4)*C4AF*nf*Pi*x*G[1, 0, 0, x])/(dA*TA) - 
  (CA^3*x*G[1, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[1, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (5*CA^3*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (11*CA^2*nf*x*G[1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (CA*nf^2*x*G[1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (((7*I)/192)*CA^3*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (((7*I)/192)*CA^2*nf*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (13*C4AA*x*G[1, 0, 0, x])/(24*dA*TA*(-1 + x^(-1))) + 
  (13*C4AF*nf*x*G[1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (((7*I)/8)*C4AA*Pi*x*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))) - 
  (((7*I)/4)*C4AF*nf*Pi*x*G[1, 0, 0, x])/(dA*TA*(-1 + x^(-1))) - 
  (I/24)*CA^3*Pi*x^2*G[1, 0, 0, x] + (I/24)*CA^2*nf*Pi*x^2*G[1, 0, 0, x] + 
  (C4AA*x^2*G[1, 0, 0, x])/(24*dA*TA) - (C4AF*nf*x^2*G[1, 0, 0, x])/
   (12*dA*TA) + (5*CA^3*x^2*G[1, 0, 0, x])/(288*(-1 + x^(-1))) - 
  (11*CA^2*nf*x^2*G[1, 0, 0, x])/(576*(-1 + x^(-1))) + 
  (CA*nf^2*x^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (C4AA*x^2*G[1, 0, 0, x])/(12*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^2*G[1, 0, 0, x])/(6*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[1, 0, 0, x])/(96*\[Epsilon]) - (CA^2*nf*G[1, 0, 0, x])/
   (96*\[Epsilon]) + (CA^3*G[1, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^3*G[1, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x^2*G[1, 0, 0, x])/(192*\[Epsilon]) - (CA^2*nf*x^2*G[1, 0, 0, x])/
   (192*\[Epsilon]) + (37*CA^3*G[1, 0, 1, x])/576 - 
  (31*CA^2*nf*G[1, 0, 1, x])/576 + (CA*nf^2*G[1, 0, 1, x])/96 + 
  (I/32)*CA^3*Pi*G[1, 0, 1, x] - (I/32)*CA^2*nf*Pi*G[1, 0, 1, x] - 
  (7*C4AA*G[1, 0, 1, x])/(8*dA*TA) + (7*C4AF*nf*G[1, 0, 1, x])/(4*dA*TA) + 
  (3*CA^3*G[1, 0, 1, x])/(64*(-1 + x^(-1))) - (CA^2*nf*G[1, 0, 1, x])/
   (24*(-1 + x^(-1))) - (CA^3*G[1, 0, 1, x])/(576*(-1 + x^(-1))*x) - 
  (CA^2*nf*G[1, 0, 1, x])/(288*(-1 + x^(-1))*x) - 
  (13*CA^3*x*G[1, 0, 1, x])/96 + (13*CA^2*nf*x*G[1, 0, 1, x])/96 - 
  (11*C4AA*x*G[1, 0, 1, x])/(24*dA*TA) + (11*C4AF*nf*x*G[1, 0, 1, x])/
   (12*dA*TA) - (35*CA^3*x*G[1, 0, 1, x])/(576*(-1 + x^(-1))) + 
  (17*CA^2*nf*x*G[1, 0, 1, x])/(288*(-1 + x^(-1))) + 
  (CA*nf^2*x*G[1, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (I/48)*CA^3*Pi*x^2*G[1, 0, 1, x] - (I/48)*CA^2*nf*Pi*x^2*G[1, 0, 1, x] - 
  (C4AA*x^2*G[1, 0, 1, x])/(24*dA*TA) + (C4AF*nf*x^2*G[1, 0, 1, x])/
   (12*dA*TA) - (CA^3*x^2*G[1, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (13*CA^2*nf*x^2*G[1, 0, 1, x])/(576*(-1 + x^(-1))) - 
  (CA*nf^2*x^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 1, x])/(64*\[Epsilon]) + (CA^2*nf*G[1, 0, 1, x])/
   (64*\[Epsilon]) - (CA^3*x^2*G[1, 0, 1, x])/(192*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 0, 1, x])/(192*\[Epsilon]) + 
  (37*CA^3*G[1, 1, 0, x])/576 - (31*CA^2*nf*G[1, 1, 0, x])/576 + 
  (CA*nf^2*G[1, 1, 0, x])/96 + (I/96)*CA^3*Pi*G[1, 1, 0, x] - 
  ((5*I)/192)*CA^2*nf*Pi*G[1, 1, 0, x] + (I/64)*CA*CF*nf*Pi*G[1, 1, 0, x] + 
  (((7*I)/8)*C4AA*Pi*G[1, 1, 0, x])/(dA*TA) - 
  (((7*I)/4)*C4AF*nf*Pi*G[1, 1, 0, x])/(dA*TA) + 
  (CA^3*G[1, 1, 0, x])/(64*(-1 + x^(-1))) - (CA^2*nf*G[1, 1, 0, x])/
   (96*(-1 + x^(-1))) - (4*C4AA*G[1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (8*C4AF*nf*G[1, 1, 0, x])/(3*dA*TA*(-1 + x^(-1))) + 
  (5*CA^3*G[1, 1, 0, x])/(576*(-1 + x^(-1))*x) - 
  (CA^2*nf*G[1, 1, 0, x])/(72*(-1 + x^(-1))*x) + 
  (7*C4AA*G[1, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*G[1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (13*CA^3*x*G[1, 1, 0, x])/96 + (13*CA^2*nf*x*G[1, 1, 0, x])/96 + 
  (I/192)*CA^3*Pi*x*G[1, 1, 0, x] + (I/96)*CA^2*nf*Pi*x*G[1, 1, 0, x] - 
  (I/64)*CA*CF*nf*Pi*x*G[1, 1, 0, x] - (((7*I)/8)*C4AA*Pi*x*G[1, 1, 0, x])/
   (dA*TA) + (((7*I)/4)*C4AF*nf*Pi*x*G[1, 1, 0, x])/(dA*TA) - 
  (5*CA^3*x*G[1, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (5*CA^2*nf*x*G[1, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (13*C4AA*x*G[1, 1, 0, x])/(24*dA*TA*(-1 + x^(-1))) - 
  (13*C4AF*nf*x*G[1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (I/48)*CA^3*Pi*x^2*G[1, 1, 0, x] - (I/48)*CA^2*nf*Pi*x^2*G[1, 1, 0, x] + 
  (CA^3*x^2*G[1, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (CA^2*nf*x^2*G[1, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (C4AA*x^2*G[1, 1, 0, x])/(12*dA*TA*(-1 + x^(-1))) + 
  (C4AF*nf*x^2*G[1, 1, 0, x])/(6*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[1, 1, 0, x])/(64*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, x])/
   (64*\[Epsilon]) - (37*CA^3*G[1, 1, 1, x])/576 + 
  (31*CA^2*nf*G[1, 1, 1, x])/576 - (CA*nf^2*G[1, 1, 1, x])/96 - 
  (I/24)*CA^3*Pi*G[1, 1, 1, x] + (I/24)*CA^2*nf*Pi*G[1, 1, 1, x] + 
  (13*CA^3*x*G[1, 1, 1, x])/96 - (13*CA^2*nf*x*G[1, 1, 1, x])/96 + 
  (CA^3*G[1, 1, 1, x])/(48*\[Epsilon]) - (CA^2*nf*G[1, 1, 1, x])/
   (48*\[Epsilon]) + (CA^3*G[0, 0, 0, 0, x])/96 + 
  (CA^2*nf*G[0, 0, 0, 0, x])/192 - (CA*CF*nf*G[0, 0, 0, 0, x])/64 - 
  (C4AA*G[0, 0, 0, 0, x])/(4*dA*TA) + (C4AF*nf*G[0, 0, 0, 0, x])/(2*dA*TA) + 
  (7*CA^3*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (5*CA^2*nf*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (3*CA*CF*nf*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (15*C4AA*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) + 
  (15*C4AF*nf*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (5*CA^3*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (5*CA^2*nf*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (7*C4AA*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*G[0, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))) + 
  (CA^3*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*nf*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (5*C4AA*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (5*C4AF*nf*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (7*CA^3*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (5*CA^2*nf*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*nf*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (15*C4AA*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) - 
  (15*C4AF*nf*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x) - 
  (CA^3*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (CA^2*nf*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (7*C4AA*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) - 
  (7*C4AF*nf*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 0, 0, 0, x])/48 - (7*CA^2*nf*x*G[0, 0, 0, 0, x])/192 + 
  (CA*CF*nf*x*G[0, 0, 0, 0, x])/64 + (C4AA*x*G[0, 0, 0, 0, x])/(4*dA*TA) - 
  (C4AF*nf*x*G[0, 0, 0, 0, x])/(2*dA*TA) - (13*CA^3*x*G[0, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2) + (CA^2*nf*x*G[0, 0, 0, 0, x])/
   (12*(-1 + x^(-1))^2) - (CA*CF*nf*x*G[0, 0, 0, 0, x])/
   (64*(-1 + x^(-1))^2) + (5*C4AA*x*G[0, 0, 0, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^2) - (5*C4AF*nf*x*G[0, 0, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2) - (7*CA^3*x*G[0, 0, 0, 0, x])/
   (192*(-1 + x^(-1))) + (7*CA^2*nf*x*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (7*C4AA*x*G[0, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*x*G[0, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (3*CA^3*x^2*G[0, 0, 0, 0, x])/64 + (3*CA^2*nf*x^2*G[0, 0, 0, 0, x])/64 + 
  (CA^3*x^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^2*nf*x^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^3*G[0, 0, 0, 1, x])/32 + (CA^2*nf*G[0, 0, 0, 1, x])/64 + 
  (CA*CF*nf*G[0, 0, 0, 1, x])/64 + (7*C4AA*G[0, 0, 0, 1, x])/(8*dA*TA) - 
  (7*C4AF*nf*G[0, 0, 0, 1, x])/(4*dA*TA) - (7*CA^3*G[0, 0, 0, 1, x])/
   (96*(-1 + x^(-1))^2) + (23*CA^2*nf*G[0, 0, 0, 1, x])/
   (192*(-1 + x^(-1))^2) - (3*CA*CF*nf*G[0, 0, 0, 1, x])/
   (64*(-1 + x^(-1))^2) - (5*CA^3*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (5*CA^2*nf*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (7*C4AA*G[0, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*G[0, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))) + 
  (CA^2*nf*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x^2) + 
  (CA^3*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (17*CA^2*nf*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (3*CA*CF*nf*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x) + 
  (CA^3*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) - 
  (CA^2*nf*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) - 
  (7*C4AA*G[0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*G[0, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 0, 0, 1, x])/192 + (CA^2*nf*x*G[0, 0, 0, 1, x])/96 - 
  (CA*CF*nf*x*G[0, 0, 0, 1, x])/64 - (7*C4AA*x*G[0, 0, 0, 1, x])/(8*dA*TA) + 
  (7*C4AF*nf*x*G[0, 0, 0, 1, x])/(4*dA*TA) + (CA^3*x*G[0, 0, 0, 1, x])/
   (32*(-1 + x^(-1))^2) - (3*CA^2*nf*x*G[0, 0, 0, 1, x])/
   (64*(-1 + x^(-1))^2) + (CA*CF*nf*x*G[0, 0, 0, 1, x])/
   (64*(-1 + x^(-1))^2) + (7*CA^3*x*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (7*CA^2*nf*x*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (7*C4AA*x*G[0, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*x*G[0, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (CA^3*x^2*G[0, 0, 0, 1, x])/24 - (CA^2*nf*x^2*G[0, 0, 0, 1, x])/24 + 
  (CA^3*G[0, 0, 1, 0, x])/48 - (CA^2*nf*G[0, 0, 1, 0, x])/48 - 
  (5*C4AA*G[0, 0, 1, 0, x])/(8*dA*TA) + (5*C4AF*nf*G[0, 0, 1, 0, x])/
   (4*dA*TA) - (11*CA^3*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (11*CA^2*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (15*C4AA*G[0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (15*C4AF*nf*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (CA^3*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (5*C4AA*G[0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5*C4AF*nf*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (13*CA^3*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (13*CA^2*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (15*C4AA*G[0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (15*C4AF*nf*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x) - 
  (5*CA^3*x*G[0, 0, 1, 0, x])/192 + (5*CA^2*nf*x*G[0, 0, 1, 0, x])/192 + 
  (5*C4AA*x*G[0, 0, 1, 0, x])/(8*dA*TA) - (5*C4AF*nf*x*G[0, 0, 1, 0, x])/
   (4*dA*TA) + (7*CA^3*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (7*CA^2*nf*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (5*C4AA*x*G[0, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) + 
  (5*C4AF*nf*x*G[0, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (5*CA^3*x^2*G[0, 0, 1, 0, x])/192 - (5*CA^2*nf*x^2*G[0, 0, 1, 0, x])/192 - 
  (CA^3*x^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*x^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^3*x^2*G[0, 0, 1, 1, x])/48 + (CA^2*nf*x^2*G[0, 0, 1, 1, x])/48 - 
  (CA^2*nf*G[0, 1, 0, 0, x])/64 + (CA*CF*nf*G[0, 1, 0, 0, x])/64 + 
  (C4AA*G[0, 1, 0, 0, x])/(4*dA*TA) - (C4AF*nf*G[0, 1, 0, 0, x])/(2*dA*TA) - 
  (17*CA^3*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (13*CA^2*nf*G[0, 1, 0, 0, x])/(96*(-1 + x^(-1))^2) - 
  (3*CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (3*C4AA*G[0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (3*C4AF*nf*G[0, 1, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))^2) + 
  (CA^2*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (5*C4AA*G[0, 1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (5*C4AF*nf*G[0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (CA^3*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (7*CA^2*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (3*CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (C4AA*G[0, 1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) - 
  (C4AF*nf*G[0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x) + 
  (3*C4AA*G[0, 1, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) - 
  (3*C4AF*nf*G[0, 1, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 1, 0, 0, x])/48 + (7*CA^2*nf*x*G[0, 1, 0, 0, x])/192 - 
  (CA*CF*nf*x*G[0, 1, 0, 0, x])/64 - (C4AA*x*G[0, 1, 0, 0, x])/(4*dA*TA) + 
  (C4AF*nf*x*G[0, 1, 0, 0, x])/(2*dA*TA) + (CA^3*x*G[0, 1, 0, 0, x])/
   (24*(-1 + x^(-1))^2) - (11*CA^2*nf*x*G[0, 1, 0, 0, x])/
   (192*(-1 + x^(-1))^2) + (CA*CF*nf*x*G[0, 1, 0, 0, x])/
   (64*(-1 + x^(-1))^2) - (C4AA*x*G[0, 1, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2) + (C4AF*nf*x*G[0, 1, 0, 0, x])/
   (2*dA*TA*(-1 + x^(-1))^2) + (5*CA^3*x^2*G[0, 1, 0, 0, x])/192 - 
  (5*CA^2*nf*x^2*G[0, 1, 0, 0, x])/192 + (CA^3*G[0, 1, 0, 1, x])/48 - 
  (CA^2*nf*G[0, 1, 0, 1, x])/192 - (CA*CF*nf*G[0, 1, 0, 1, x])/64 - 
  (7*C4AA*G[0, 1, 0, 1, x])/(8*dA*TA) + (7*C4AF*nf*G[0, 1, 0, 1, x])/
   (4*dA*TA) + (7*CA^3*G[0, 1, 0, 1, x])/(96*(-1 + x^(-1))^2) - 
  (23*CA^2*nf*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2) + 
  (3*CA*CF*nf*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))^2) + 
  (CA^3*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*nf*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (11*CA^3*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (5*CA^2*nf*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*nf*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))^2*x) - 
  (3*C4AA*G[0, 1, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (3*C4AF*nf*G[0, 1, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 1, 0, 1, x])/192 - (CA^2*nf*x*G[0, 1, 0, 1, x])/96 + 
  (CA*CF*nf*x*G[0, 1, 0, 1, x])/64 + (7*C4AA*x*G[0, 1, 0, 1, x])/(8*dA*TA) - 
  (7*C4AF*nf*x*G[0, 1, 0, 1, x])/(4*dA*TA) - (CA^3*x*G[0, 1, 0, 1, x])/
   (32*(-1 + x^(-1))^2) + (3*CA^2*nf*x*G[0, 1, 0, 1, x])/
   (64*(-1 + x^(-1))^2) - (CA*CF*nf*x*G[0, 1, 0, 1, x])/
   (64*(-1 + x^(-1))^2) - (CA^3*x^2*G[0, 1, 0, 1, x])/48 + 
  (CA^2*nf*x^2*G[0, 1, 0, 1, x])/48 - (CA^3*G[0, 1, 1, 0, x])/32 + 
  (CA^2*nf*G[0, 1, 1, 0, x])/32 + (5*C4AA*G[0, 1, 1, 0, x])/(8*dA*TA) - 
  (5*C4AF*nf*G[0, 1, 1, 0, x])/(4*dA*TA) + (5*CA^3*G[0, 1, 1, 0, x])/
   (192*(-1 + x^(-1))^2) - (5*CA^2*nf*G[0, 1, 1, 0, x])/
   (192*(-1 + x^(-1))^2) - (3*C4AA*G[0, 1, 1, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2) + (3*C4AF*nf*G[0, 1, 1, 0, x])/
   (2*dA*TA*(-1 + x^(-1))^2) - (CA^3*G[0, 1, 1, 0, x])/
   (32*(-1 + x^(-1))^2*x^2) + (CA^2*nf*G[0, 1, 1, 0, x])/
   (32*(-1 + x^(-1))^2*x^2) + (5*C4AA*G[0, 1, 1, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^2*x^2) - (5*C4AF*nf*G[0, 1, 1, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2*x^2) + (CA^3*G[0, 1, 1, 0, x])/
   (64*(-1 + x^(-1))^2*x) - (CA^2*nf*G[0, 1, 1, 0, x])/
   (64*(-1 + x^(-1))^2*x) - (C4AA*G[0, 1, 1, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^2*x) + (C4AF*nf*G[0, 1, 1, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2*x) + (5*CA^3*x*G[0, 1, 1, 0, x])/192 - 
  (5*CA^2*nf*x*G[0, 1, 1, 0, x])/192 - (5*C4AA*x*G[0, 1, 1, 0, x])/
   (8*dA*TA) + (5*C4AF*nf*x*G[0, 1, 1, 0, x])/(4*dA*TA) - 
  (CA^3*x*G[0, 1, 1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[0, 1, 1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (C4AA*x*G[0, 1, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (C4AF*nf*x*G[0, 1, 1, 0, x])/(2*dA*TA*(-1 + x^(-1))^2) - 
  (CA^3*x^2*G[0, 1, 1, 0, x])/192 + (CA^2*nf*x^2*G[0, 1, 1, 0, x])/192 + 
  (CA^3*G[0, 1, 1, 1, x])/96 - (CA^2*nf*G[0, 1, 1, 1, x])/96 + 
  (CA^3*G[1, 0, 0, 0, x])/48 - (7*CA^2*nf*G[1, 0, 0, 0, x])/192 + 
  (CA*CF*nf*G[1, 0, 0, 0, x])/64 + (C4AA*G[1, 0, 0, 0, x])/(4*dA*TA) - 
  (C4AF*nf*G[1, 0, 0, 0, x])/(2*dA*TA) - (11*CA^3*G[1, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2) + (11*CA^2*nf*G[1, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2) + (9*C4AA*G[1, 0, 0, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^2) - (9*C4AF*nf*G[1, 0, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2) - (5*CA^3*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (5*CA^2*nf*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (7*C4AA*G[1, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*G[1, 0, 0, 0, x])/(2*dA*TA*(-1 + x^(-1))) - 
  (5*CA^3*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (13*CA^2*nf*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) + 
  (3*C4AA*G[1, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*nf*G[1, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (17*CA^3*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (5*CA^2*nf*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (CA*CF*nf*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (9*C4AA*G[1, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (9*C4AF*nf*G[1, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x) + 
  (CA^3*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (CA^2*nf*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (5*C4AA*G[1, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (5*C4AF*nf*G[1, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (CA^3*x*G[1, 0, 0, 0, x])/48 + (7*CA^2*nf*x*G[1, 0, 0, 0, x])/192 - 
  (CA*CF*nf*x*G[1, 0, 0, 0, x])/64 - (C4AA*x*G[1, 0, 0, 0, x])/(4*dA*TA) + 
  (C4AF*nf*x*G[1, 0, 0, 0, x])/(2*dA*TA) + (5*CA^3*x*G[1, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2) - (5*CA^2*nf*x*G[1, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2) - (3*C4AA*x*G[1, 0, 0, 0, x])/
   (8*dA*TA*(-1 + x^(-1))^2) + (3*C4AF*nf*x*G[1, 0, 0, 0, x])/
   (4*dA*TA*(-1 + x^(-1))^2) + (7*CA^3*x*G[1, 0, 0, 0, x])/
   (192*(-1 + x^(-1))) - (7*CA^2*nf*x*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (7*C4AA*x*G[1, 0, 0, 0, x])/(8*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*x*G[1, 0, 0, 0, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (3*CA^3*x^2*G[1, 0, 0, 0, x])/64 - (3*CA^2*nf*x^2*G[1, 0, 0, 0, x])/64 - 
  (CA^3*x^2*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*x^2*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*G[1, 0, 0, 1, x])/64 - (CA*CF*nf*G[1, 0, 0, 1, x])/64 - 
  (7*C4AA*G[1, 0, 0, 1, x])/(8*dA*TA) + (7*C4AF*nf*G[1, 0, 0, 1, x])/
   (4*dA*TA) + (5*CA^3*G[1, 0, 0, 1, x])/(64*(-1 + x^(-1))) - 
  (5*CA^2*nf*G[1, 0, 0, 1, x])/(64*(-1 + x^(-1))) - 
  (7*C4AA*G[1, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))) + 
  (7*C4AF*nf*G[1, 0, 0, 1, x])/(2*dA*TA*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) + 
  (CA^2*nf*G[1, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) + 
  (5*C4AA*G[1, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))*x) - 
  (5*C4AF*nf*G[1, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))*x) - 
  (CA^3*x*G[1, 0, 0, 1, x])/192 - (CA^2*nf*x*G[1, 0, 0, 1, x])/96 + 
  (CA*CF*nf*x*G[1, 0, 0, 1, x])/64 + (7*C4AA*x*G[1, 0, 0, 1, x])/(8*dA*TA) - 
  (7*C4AF*nf*x*G[1, 0, 0, 1, x])/(4*dA*TA) - (7*CA^3*x*G[1, 0, 0, 1, x])/
   (192*(-1 + x^(-1))) + (7*CA^2*nf*x*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))) + 
  (7*C4AA*x*G[1, 0, 0, 1, x])/(8*dA*TA*(-1 + x^(-1))) - 
  (7*C4AF*nf*x*G[1, 0, 0, 1, x])/(4*dA*TA*(-1 + x^(-1))) - 
  (CA^3*x^2*G[1, 0, 0, 1, x])/24 + (CA^2*nf*x^2*G[1, 0, 0, 1, x])/24 - 
  (5*CA^3*G[1, 0, 1, 0, x])/96 + (5*CA^2*nf*G[1, 0, 1, 0, x])/96 + 
  (5*C4AA*G[1, 0, 1, 0, x])/(8*dA*TA) - (5*C4AF*nf*G[1, 0, 1, 0, x])/
   (4*dA*TA) + (5*CA^3*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (5*CA^2*nf*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (9*C4AA*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) + 
  (9*C4AF*nf*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (CA^3*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*nf*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (3*C4AA*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*nf*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5*CA^3*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (CA^2*nf*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA*CF*nf*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (9*C4AA*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2*x) - 
  (9*C4AF*nf*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2*x) + 
  (5*CA^3*x*G[1, 0, 1, 0, x])/192 - (5*CA^2*nf*x*G[1, 0, 1, 0, x])/192 - 
  (5*C4AA*x*G[1, 0, 1, 0, x])/(8*dA*TA) + (5*C4AF*nf*x*G[1, 0, 1, 0, x])/
   (4*dA*TA) - (5*CA^3*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (5*CA^2*nf*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (3*C4AA*x*G[1, 0, 1, 0, x])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (3*C4AF*nf*x*G[1, 0, 1, 0, x])/(4*dA*TA*(-1 + x^(-1))^2) - 
  (5*CA^3*x^2*G[1, 0, 1, 0, x])/192 + (5*CA^2*nf*x^2*G[1, 0, 1, 0, x])/192 + 
  (CA^3*x^2*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (CA^2*nf*x^2*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (CA^3*G[1, 0, 1, 1, x])/32 - (CA^2*nf*G[1, 0, 1, 1, x])/32 + 
  (CA^3*x^2*G[1, 0, 1, 1, x])/48 - (CA^2*nf*x^2*G[1, 0, 1, 1, x])/48 - 
  (CA^3*G[1, 1, 0, 0, x])/32 + (3*CA^2*nf*G[1, 1, 0, 0, x])/64 - 
  (CA*CF*nf*G[1, 1, 0, 0, x])/64 - (C4AA*G[1, 1, 0, 0, x])/(4*dA*TA) + 
  (C4AF*nf*G[1, 1, 0, 0, x])/(2*dA*TA) + (CA^3*x*G[1, 1, 0, 0, x])/48 - 
  (7*CA^2*nf*x*G[1, 1, 0, 0, x])/192 + (CA*CF*nf*x*G[1, 1, 0, 0, x])/64 + 
  (C4AA*x*G[1, 1, 0, 0, x])/(4*dA*TA) - (C4AF*nf*x*G[1, 1, 0, 0, x])/
   (2*dA*TA) - (5*CA^3*x^2*G[1, 1, 0, 0, x])/192 + 
  (5*CA^2*nf*x^2*G[1, 1, 0, 0, x])/192 + (CA^3*G[1, 1, 0, 1, x])/96 - 
  (5*CA^2*nf*G[1, 1, 0, 1, x])/192 + (CA*CF*nf*G[1, 1, 0, 1, x])/64 + 
  (7*C4AA*G[1, 1, 0, 1, x])/(8*dA*TA) - (7*C4AF*nf*G[1, 1, 0, 1, x])/
   (4*dA*TA) + (CA^3*x*G[1, 1, 0, 1, x])/192 + (CA^2*nf*x*G[1, 1, 0, 1, x])/
   96 - (CA*CF*nf*x*G[1, 1, 0, 1, x])/64 - (7*C4AA*x*G[1, 1, 0, 1, x])/
   (8*dA*TA) + (7*C4AF*nf*x*G[1, 1, 0, 1, x])/(4*dA*TA) + 
  (CA^3*x^2*G[1, 1, 0, 1, x])/48 - (CA^2*nf*x^2*G[1, 1, 0, 1, x])/48 + 
  (CA^3*G[1, 1, 1, 0, x])/16 - (CA^2*nf*G[1, 1, 1, 0, x])/16 - 
  (5*C4AA*G[1, 1, 1, 0, x])/(8*dA*TA) + (5*C4AF*nf*G[1, 1, 1, 0, x])/
   (4*dA*TA) - (5*CA^3*x*G[1, 1, 1, 0, x])/192 + 
  (5*CA^2*nf*x*G[1, 1, 1, 0, x])/192 + (5*C4AA*x*G[1, 1, 1, 0, x])/
   (8*dA*TA) - (5*C4AF*nf*x*G[1, 1, 1, 0, x])/(4*dA*TA) + 
  (CA^3*x^2*G[1, 1, 1, 0, x])/192 - (CA^2*nf*x^2*G[1, 1, 1, 0, x])/192 - 
  (CA^3*G[1, 1, 1, 1, x])/24 + (CA^2*nf*G[1, 1, 1, 1, x])/24 - 
  (7*nf^3*Log[Q2/\[Mu]2])/144 + ((631*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2] - 
  ((199*I)/288)*CA^2*nf*Pi*Log[Q2/\[Mu]2] + ((3*I)/64)*CA*CF*nf*Pi*
   Log[Q2/\[Mu]2] + (I/12)*CA*nf^2*Pi*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*Log[Q2/\[Mu]2])/32 - (5*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/192 + 
  (CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/288 + ((5*I)/768)*CA^3*Pi^3*Log[Q2/\[Mu]2] - 
  ((5*I)/768)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2] + (187*CA^3*Log[Q2/\[Mu]2])/
   (432*(-1 + x^(-1))^2) - (2867*CA^2*nf*Log[Q2/\[Mu]2])/
   (3456*(-1 + x^(-1))^2) + (11*CA*CF*nf*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2) + (115*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   (3072*(-1 + x^(-1))^2) - (57*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   (1024*(-1 + x^(-1))^2) + (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^2) - (881*CA*nf^2*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))) + 
  (3*CF*nf^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA^3*Pi^2*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (35*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))) + 
  (187*CA^3*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^2*x^2) - 
  (2867*CA^2*nf*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF*nf*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (25*CA^3*Pi^2*Log[Q2/\[Mu]2])/(1024*(-1 + x^(-1))^2*x^2) - 
  (131*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (187*CA^3*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x) + 
  (2867*CA^2*nf*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2*x) - 
  (11*CA*CF*nf*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (29*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x) + 
  (143*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x) - 
  (CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (881*CA*nf^2*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))*x) - 
  (3*CF*nf^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) + 
  (35*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))*x) + 
  ((13*I)/192)*CA^3*Pi*x*Log[Q2/\[Mu]2] - ((5*I)/64)*CA^2*nf*Pi*x*
   Log[Q2/\[Mu]2] + (I/24)*CA*nf^2*Pi*x*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x*Log[Q2/\[Mu]2])/16 + (CA^2*nf*Pi^2*x*Log[Q2/\[Mu]2])/16 - 
  (CA^3*Pi^2*x*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*x*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA^2*nf*Pi^2*x*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (I/192)*CA^3*Pi^3*x^2*Log[Q2/\[Mu]2] + (I/192)*CA^2*nf*Pi^3*x^2*
   Log[Q2/\[Mu]2] + (CA^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (CA^2*nf*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (13*CA^3*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  ((I/64)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/64)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (727*CA^3*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (37*CA^2*nf*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (3*CA*CF*nf*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - (nf^3*Log[Q2/\[Mu]2])/
   (144*\[Epsilon]) + (((17*I)/384)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((17*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (7*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]) + 
  (7*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (631*CA^3*G[0, x]*Log[Q2/\[Mu]2])/1152 + 
  (199*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/288 - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/64 - (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/
   12 + (I/16)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/96)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  (7*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/768 + 
  (7*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/768 - 
  (709*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2) + 
  (443*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^2) - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (((37*I)/192)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((41*I)/192)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (631*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x^2) + 
  (199*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (335*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2*x) - 
  (841*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^2*x) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (((7*I)/48)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  ((I/6)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (13*CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/192 + 
  (5*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*nf^2*x*G[0, x]*Log[Q2/\[Mu]2])/24 - (I/8)*CA^3*Pi*x*G[0, x]*
   Log[Q2/\[Mu]2] + (I/8)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (((3*I)/64)*CA^3*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((3*I)/64)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (CA^3*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (5*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (631*CA^3*G[1, x]*Log[Q2/\[Mu]2])/1152 - 
  (199*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/288 + 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/64 + (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/
   12 - (I/16)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/96)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  (23*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/768 - 
  (23*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/768 + 
  (13*CA^3*x*G[1, x]*Log[Q2/\[Mu]2])/192 - 
  (5*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*nf^2*x*G[1, x]*Log[Q2/\[Mu]2])/24 + (I/8)*CA^3*Pi*x*G[1, x]*
   Log[Q2/\[Mu]2] - (I/8)*CA^2*nf*Pi*x*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (17*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (17*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*x*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/16 + (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/
   96 + (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) - 
  (7*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2) - 
  (7*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) - 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x) + 
  (7*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) - 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (3*CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (I/64)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/64)*CA^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/16 - (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/
   96 + (I/32)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (37*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (41*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (7*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))*x) + 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (3*CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/16 - (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/
   96 + (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 + 
  ((3*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (19*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (23*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) + 
  (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))) - 
  (7*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))*x) + 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))*x) - 
  (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))*x) - 
  (CA^3*x*G[1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*x*G[1, 0, x]*Log[Q2/\[Mu]2])/8 + (I/64)*CA^3*Pi*x^2*G[1, 0, x]*
   Log[Q2/\[Mu]2] - (I/64)*CA^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/16 + (5*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   96 - (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/16)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + (I/16)*CA^2*nf*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] + (CA^3*x*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x*G[1, 1, x]*Log[Q2/\[Mu]2])/8 + (CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/
   (32*\[Epsilon]) - (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) - 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (3*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) - 
  (CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) + 
  (CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) + 
  (CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + (727*CA^3*Log[Q2/\[Mu]2]^2)/
   1536 - (37*CA^2*nf*Log[Q2/\[Mu]2]^2)/64 + (9*CA*CF*nf*Log[Q2/\[Mu]2]^2)/
   128 - (CA*nf^2*Log[Q2/\[Mu]2]^2)/48 + (nf^3*Log[Q2/\[Mu]2]^2)/96 - 
  ((17*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2 + ((17*I)/256)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2 + 
  (21*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/1024 - (21*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   1024 + ((3*I)/64)*CA^3*Pi*x*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2]^2 - (3*CA^3*Log[Q2/\[Mu]2]^2)/
   (256*\[Epsilon]^2) + (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (39*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (3*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/64 + ((3*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 - ((3*I)/64)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (5*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))) + 
  (5*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))) + 
  (17*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))*x) - 
  (17*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (17*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (17*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (3*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/128 - ((3*I)/64)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((3*I)/64)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^3*x*G[1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - (39*CA^3*Log[Q2/\[Mu]2]^3)/
   512 + (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/512 - (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/
   256 - ((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + 
  ((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3 + (3*CA^3*Log[Q2/\[Mu]2]^3)/
   (256*\[Epsilon]) - (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/64 - (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/
   64 - (3*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/128 - (9*CA^3*Log[Q2/\[Mu]2]^4)/1024 + 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/1024 + (CA*nf^2*Zeta[3])/96 - 
  ((7*I)/96)*CA^3*Pi*Zeta[3] + (I/24)*CA^2*nf*Pi*Zeta[3] + 
  (I/32)*CA*CF*nf*Pi*Zeta[3] - (7*C4AA*Zeta[3])/(4*dA*TA) + 
  (7*C4AF*nf*Zeta[3])/(2*dA*TA) + (((19*I)/8)*C4AA*Pi*Zeta[3])/(dA*TA) - 
  (((19*I)/4)*C4AF*nf*Pi*Zeta[3])/(dA*TA) - (415*CA^3*Zeta[3])/
   (768*(-1 + x^(-1))^2) + (203*CA^2*nf*Zeta[3])/(256*(-1 + x^(-1))^2) - 
  (5*CA*CF*nf*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (77*CA*nf^2*Zeta[3])/(384*(-1 + x^(-1))^2) + 
  (CF*nf^2*Zeta[3])/(8*(-1 + x^(-1))^2) + (((29*I)/192)*CA^3*Pi*Zeta[3])/
   (-1 + x^(-1))^2 + ((I/192)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1))^2 - 
  (((5*I)/32)*CA*CF*nf*Pi*Zeta[3])/(-1 + x^(-1))^2 - 
  (C4AA*Zeta[3])/(dA*TA*(-1 + x^(-1))^2) + (2*C4AF*nf*Zeta[3])/
   (dA*TA*(-1 + x^(-1))^2) - (((69*I)/8)*C4AA*Pi*Zeta[3])/
   (dA*TA*(-1 + x^(-1))^2) + (((69*I)/4)*C4AF*nf*Pi*Zeta[3])/
   (dA*TA*(-1 + x^(-1))^2) - (19*CA^3*Zeta[3])/(288*(-1 + x^(-1))) + 
  (41*CA^2*nf*Zeta[3])/(576*(-1 + x^(-1))) + 
  (4*C4AA*Zeta[3])/(3*dA*TA*(-1 + x^(-1))) - (8*C4AF*nf*Zeta[3])/
   (3*dA*TA*(-1 + x^(-1))) - (1345*CA^3*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) + 
  (215*CA^2*nf*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*nf*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (247*CA*nf^2*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) + 
  (CF*nf^2*Zeta[3])/(8*(-1 + x^(-1))^2*x^2) + ((I/48)*CA^3*Pi*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) + (((7*I)/96)*CA^2*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) - (((3*I)/32)*CA*CF*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) - (3*C4AA*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*nf*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (((25*I)/8)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (((25*I)/4)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x^2) + 
  (451*CA^3*Zeta[3])/(384*(-1 + x^(-1))^2*x) - 
  (1943*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (247*CA*nf^2*Zeta[3])/(576*(-1 + x^(-1))^2*x) - 
  (CF*nf^2*Zeta[3])/(4*(-1 + x^(-1))^2*x) - (((23*I)/192)*CA^3*Pi*Zeta[3])/
   ((-1 + x^(-1))^2*x) - (((19*I)/192)*CA^2*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))^2*x) + (((7*I)/32)*CA*CF*nf*Pi*Zeta[3])/
   ((-1 + x^(-1))^2*x) + (29*C4AA*Zeta[3])/(24*dA*TA*(-1 + x^(-1))^2*x) - 
  (29*C4AF*nf*Zeta[3])/(12*dA*TA*(-1 + x^(-1))^2*x) + 
  (((71*I)/8)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x) - 
  (((71*I)/4)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))^2*x) + 
  (17*CA^3*Zeta[3])/(288*(-1 + x^(-1))*x) - (37*CA^2*nf*Zeta[3])/
   (576*(-1 + x^(-1))*x) - (7*C4AA*Zeta[3])/(8*dA*TA*(-1 + x^(-1))*x) + 
  (7*C4AF*nf*Zeta[3])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (((3*I)/4)*C4AA*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) - 
  (((3*I)/2)*C4AF*nf*Pi*Zeta[3])/(dA*TA*(-1 + x^(-1))*x) + 
  ((7*I)/192)*CA^3*Pi*x*Zeta[3] - (I/192)*CA^2*nf*Pi*x*Zeta[3] - 
  (I/32)*CA*CF*nf*Pi*x*Zeta[3] - (11*C4AA*x*Zeta[3])/(12*dA*TA) + 
  (11*C4AF*nf*x*Zeta[3])/(6*dA*TA) - (((19*I)/8)*C4AA*Pi*x*Zeta[3])/(dA*TA) + 
  (((19*I)/4)*C4AF*nf*Pi*x*Zeta[3])/(dA*TA) - 
  (CA^3*x*Zeta[3])/(192*(-1 + x^(-1))^2) + (CA^2*nf*x*Zeta[3])/
   (192*(-1 + x^(-1))^2) - (((13*I)/192)*CA^3*Pi*x*Zeta[3])/(-1 + x^(-1))^2 + 
  (((7*I)/192)*CA^2*nf*Pi*x*Zeta[3])/(-1 + x^(-1))^2 + 
  ((I/32)*CA*CF*nf*Pi*x*Zeta[3])/(-1 + x^(-1))^2 + 
  (((23*I)/8)*C4AA*Pi*x*Zeta[3])/(dA*TA*(-1 + x^(-1))^2) - 
  (((23*I)/4)*C4AF*nf*Pi*x*Zeta[3])/(dA*TA*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*Zeta[3])/(288*(-1 + x^(-1))) + (CA*nf^2*x*Zeta[3])/
   (72*(-1 + x^(-1))) - (13*C4AA*x*Zeta[3])/(24*dA*TA*(-1 + x^(-1))) + 
  (13*C4AF*nf*x*Zeta[3])/(12*dA*TA*(-1 + x^(-1))) + 
  (I/64)*CA^3*Pi*x^2*Zeta[3] - (I/64)*CA^2*nf*Pi*x^2*Zeta[3] - 
  (C4AA*x^2*Zeta[3])/(12*dA*TA) + (C4AF*nf*x^2*Zeta[3])/(6*dA*TA) + 
  ((I/192)*CA^3*Pi*x^2*Zeta[3])/(-1 + x^(-1))^2 - 
  ((I/192)*CA^2*nf*Pi*x^2*Zeta[3])/(-1 + x^(-1))^2 - 
  (13*CA^3*x^2*Zeta[3])/(288*(-1 + x^(-1))) + (7*CA^2*nf*x^2*Zeta[3])/
   (144*(-1 + x^(-1))) - (CA*nf^2*x^2*Zeta[3])/(72*(-1 + x^(-1))) + 
  (C4AA*x^2*Zeta[3])/(12*dA*TA*(-1 + x^(-1))) - 
  (C4AF*nf*x^2*Zeta[3])/(6*dA*TA*(-1 + x^(-1))) - 
  (CA^3*Zeta[3])/(192*\[Epsilon]) + (CA^2*nf*Zeta[3])/(192*\[Epsilon]) + 
  (CA^3*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3*CA^2*nf*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA*CF*nf*Zeta[3])/(16*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^3*Zeta[3])/(24*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA^2*nf*Zeta[3])/(48*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA*CF*nf*Zeta[3])/(16*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA^3*Zeta[3])/(12*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5*CA^2*nf*Zeta[3])/(24*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA*CF*nf*Zeta[3])/(8*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA^3*x^2*Zeta[3])/(96*\[Epsilon]) + (CA^2*nf*x^2*Zeta[3])/
   (96*\[Epsilon]) + (7*CA^3*G[0, x]*Zeta[3])/96 - 
  (CA^2*nf*G[0, x]*Zeta[3])/24 - (CA*CF*nf*G[0, x]*Zeta[3])/32 - 
  (19*C4AA*G[0, x]*Zeta[3])/(8*dA*TA) + (19*C4AF*nf*G[0, x]*Zeta[3])/
   (4*dA*TA) - (3*CA^3*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (11*CA^2*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (7*CA*CF*nf*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (57*C4AA*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2) - 
  (57*C4AF*nf*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (CA^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (3*CA^2*nf*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (5*CA*CF*nf*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (25*C4AA*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (25*C4AF*nf*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (5*CA^3*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (71*CA^2*nf*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) - 
  (11*CA*CF*nf*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (63*C4AA*G[0, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x) + 
  (63*C4AF*nf*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2*x) - 
  (3*C4AA*G[0, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))*x) + 
  (3*C4AF*nf*G[0, x]*Zeta[3])/(2*dA*TA*(-1 + x^(-1))*x) - 
  (7*CA^3*x*G[0, x]*Zeta[3])/192 + (CA^2*nf*x*G[0, x]*Zeta[3])/192 + 
  (CA*CF*nf*x*G[0, x]*Zeta[3])/32 + (19*C4AA*x*G[0, x]*Zeta[3])/(8*dA*TA) - 
  (19*C4AF*nf*x*G[0, x]*Zeta[3])/(4*dA*TA) + (5*CA^3*x*G[0, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) + (CA^2*nf*x*G[0, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) - (CA*CF*nf*x*G[0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^2) - (19*C4AA*x*G[0, x]*Zeta[3])/
   (8*dA*TA*(-1 + x^(-1))^2) + (19*C4AF*nf*x*G[0, x]*Zeta[3])/
   (4*dA*TA*(-1 + x^(-1))^2) - (CA^3*x^2*G[0, x]*Zeta[3])/64 + 
  (CA^2*nf*x^2*G[0, x]*Zeta[3])/64 + (CA^3*x^2*G[0, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) - (CA^2*nf*x^2*G[0, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) - (7*CA^3*G[1, x]*Zeta[3])/96 + 
  (CA^2*nf*G[1, x]*Zeta[3])/24 + (CA*CF*nf*G[1, x]*Zeta[3])/32 + 
  (19*C4AA*G[1, x]*Zeta[3])/(8*dA*TA) - (19*C4AF*nf*G[1, x]*Zeta[3])/
   (4*dA*TA) + (47*CA^3*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (35*CA^2*nf*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (CA*CF*nf*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (51*C4AA*G[1, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2) + 
  (51*C4AF*nf*G[1, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2) + 
  (CA^3*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) + 
  (7*CA^2*nf*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*nf*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (19*C4AA*G[1, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x^2) + 
  (19*C4AF*nf*G[1, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2*x^2) - 
  (35*CA^3*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (5*CA^2*nf*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*nf*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (53*C4AA*G[1, x]*Zeta[3])/(8*dA*TA*(-1 + x^(-1))^2*x) - 
  (53*C4AF*nf*G[1, x]*Zeta[3])/(4*dA*TA*(-1 + x^(-1))^2*x) + 
  (7*CA^3*x*G[1, x]*Zeta[3])/192 - (CA^2*nf*x*G[1, x]*Zeta[3])/192 - 
  (CA*CF*nf*x*G[1, x]*Zeta[3])/32 - (19*C4AA*x*G[1, x]*Zeta[3])/(8*dA*TA) + 
  (19*C4AF*nf*x*G[1, x]*Zeta[3])/(4*dA*TA) - (5*CA^3*x*G[1, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2) + (5*CA^2*nf*x*G[1, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2) + (17*C4AA*x*G[1, x]*Zeta[3])/
   (8*dA*TA*(-1 + x^(-1))^2) - (17*C4AF*nf*x*G[1, x]*Zeta[3])/
   (4*dA*TA*(-1 + x^(-1))^2) + (CA^3*x^2*G[1, x]*Zeta[3])/64 - 
  (CA^2*nf*x^2*G[1, x]*Zeta[3])/64 - (CA^3*x^2*G[1, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) + (CA^2*nf*x^2*G[1, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) + (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/64 - (3*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^2) + (9*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^2) - (3*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (16*(-1 + x^(-1))^2) - (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x^2) + (5*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (16*(-1 + x^(-1))^2*x^2) - (3*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (16*(-1 + x^(-1))^2*x^2) + (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (4*(-1 + x^(-1))^2*x) - (5*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x) + (3*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x) + (CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (CA^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32}


==> anc/Split_g2gg_N3LO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((-11*I)/729)*CA*nf^2*Pi + (7271*CA^3*Pi^2)/6912 - 
  (2603*CA^2*nf*Pi^2)/6912 - (55*CA*CF*nf*Pi^2)/768 + (CA*nf^2*Pi^2)/48 + 
  ((1517*I)/6912)*CA^3*Pi^3 - ((895*I)/6912)*CA^2*nf*Pi^3 - 
  (I/128)*CA*CF*nf*Pi^3 + ((25*I)/2592)*CA*nf^2*Pi^3 - 
  (715*CA^3*Pi^4)/27648 + (209*CA^2*nf*Pi^4)/13824 - (CA*nf^2*Pi^4)/576 - 
  ((143*I)/23040)*CA^3*Pi^5 + ((13*I)/11520)*CA^2*nf*Pi^5 + 
  (29*CA^3*Pi^6)/368640 - (8206861*CA^3)/(3359232*(-1 + z)^2) + 
  (397699*CA^2*nf)/(1679616*(-1 + z)^2) + (45967*CA*CF*nf)/
   (124416*(-1 + z)^2) + (22405*CA^3*Pi^2)/(1119744*(-1 + z)^2) - 
  (45721*CA^2*nf*Pi^2)/(1119744*(-1 + z)^2) + 
  (139*CA*CF*nf*Pi^2)/(13824*(-1 + z)^2) + (493381*CA^3*Pi^4)/
   (9953280*(-1 + z)^2) - (33109*CA^2*nf*Pi^4)/(1658880*(-1 + z)^2) - 
  (19*CA*CF*nf*Pi^4)/(25920*(-1 + z)^2) + (445679*CA^3*Pi^6)/
   (418037760*(-1 + z)^2) - (5*C4AA*Pi^2)/(48*dA*TA*(-1 + z)^2) + 
  (5*C4AF*nf*Pi^2)/(24*dA*TA*(-1 + z)^2) - 
  (47*C4AA*Pi^6)/(3024*dA*TA*(-1 + z)^2) - (10*CA*nf^2)/(6561*(-1 + z)) + 
  (((446705*I)/186624)*CA^3*Pi)/(-1 + z) - (((24169*I)/46656)*CA^2*nf*Pi)/
   (-1 + z) - (((1819*I)/6912)*CA*CF*nf*Pi)/(-1 + z) - 
  (17*CA*nf^2*Pi^2)/(2592*(-1 + z)) + (((211*I)/124416)*CA^3*Pi^3)/(-1 + z) - 
  (((3913*I)/124416)*CA^2*nf*Pi^3)/(-1 + z) - ((I/768)*CA*CF*nf*Pi^3)/
   (-1 + z) - (1229*CA*nf^2*Pi^4)/(622080*(-1 + z)) + 
  (((22583*I)/1105920)*CA^3*Pi^5)/(-1 + z) - (((2437*I)/552960)*CA^2*nf*Pi^5)/
   (-1 + z) + ((I/1440)*CA*CF*nf*Pi^5)/(-1 + z) - (23*nf^3*z)/324 + 
  ((881*I)/1152)*CA*nf^2*Pi*z - ((3*I)/64)*CF*nf^2*Pi*z - 
  ((7*I)/144)*nf^3*Pi*z + (727*CA^3*Pi^2*z)/1536 - (37*CA^2*nf*Pi^2*z)/64 + 
  (9*CA*CF*nf*Pi^2*z)/128 - (CA*nf^2*Pi^2*z)/48 + (19*nf^3*Pi^2*z)/1728 + 
  ((39*I)/512)*CA^3*Pi^3*z - ((43*I)/512)*CA^2*nf*Pi^3*z + 
  ((31*I)/1536)*CA*nf^2*Pi^3*z + (3*CA^3*Pi^4*z)/512 - 
  (3*CA^2*nf*Pi^4*z)/512 + (8985341*CA^3*z)/(839808*(-1 + z)^2) - 
  (15261053*CA^2*nf*z)/(1679616*(-1 + z)^2) + 
  (4337*CA*CF*nf*z)/(15552*(-1 + z)^2) - (9*CF^2*nf*z)/(128*(-1 + z)^2) - 
  (381733*CA^3*Pi^2*z)/(2239488*(-1 + z)^2) + (136063*CA^2*nf*Pi^2*z)/
   (559872*(-1 + z)^2) - (167*CA*CF*nf*Pi^2*z)/(3456*(-1 + z)^2) - 
  (27427*CA^3*Pi^4*z)/(311040*(-1 + z)^2) + (57323*CA^2*nf*Pi^4*z)/
   (1658880*(-1 + z)^2) - (11*CA*CF*nf*Pi^4*z)/(207360*(-1 + z)^2) - 
  (445679*CA^3*Pi^6*z)/(209018880*(-1 + z)^2) - 
  (C4AA*z)/(8*dA*TA*(-1 + z)^2) + (C4AF*nf*z)/(4*dA*TA*(-1 + z)^2) + 
  (115*C4AA*Pi^2*z)/(864*dA*TA*(-1 + z)^2) - (115*C4AF*nf*Pi^2*z)/
   (432*dA*TA*(-1 + z)^2) - (3*C4AA*Pi^4*z)/(320*dA*TA*(-1 + z)^2) - 
  (13*C4AF*nf*Pi^4*z)/(480*dA*TA*(-1 + z)^2) + 
  (47*C4AA*Pi^6*z)/(1512*dA*TA*(-1 + z)^2) - (3742421*CA*nf^2*z)/
   (1679616*(-1 + z)) + (47*CF*nf^2*z)/(384*(-1 + z)) - 
  (((527489*I)/186624)*CA^3*Pi*z)/(-1 + z) + 
  (((125747*I)/93312)*CA^2*nf*Pi*z)/(-1 + z) + 
  (((1225*I)/6912)*CA*CF*nf*Pi*z)/(-1 + z) + (461*CA*nf^2*Pi^2*z)/
   (10368*(-1 + z)) - (CF*nf^2*Pi^2*z)/(96*(-1 + z)) - 
  (((12329*I)/248832)*CA^3*Pi^3*z)/(-1 + z) + 
  (((24269*I)/248832)*CA^2*nf*Pi^3*z)/(-1 + z) - 
  (((11*I)/768)*CA*CF*nf*Pi^3*z)/(-1 + z) + (1229*CA*nf^2*Pi^4*z)/
   (622080*(-1 + z)) - (((22583*I)/1105920)*CA^3*Pi^5*z)/(-1 + z) + 
  (((2437*I)/552960)*CA^2*nf*Pi^5*z)/(-1 + z) - 
  ((I/1440)*CA*CF*nf*Pi^5*z)/(-1 + z) + (23*nf^3*z^2)/324 - 
  ((881*I)/1152)*CA*nf^2*Pi*z^2 + ((3*I)/64)*CF*nf^2*Pi*z^2 + 
  ((7*I)/144)*nf^3*Pi*z^2 - (727*CA^3*Pi^2*z^2)/1536 + 
  (37*CA^2*nf*Pi^2*z^2)/64 - (9*CA*CF*nf*Pi^2*z^2)/128 + 
  (CA*nf^2*Pi^2*z^2)/48 - (19*nf^3*Pi^2*z^2)/1728 - 
  ((39*I)/512)*CA^3*Pi^3*z^2 + ((43*I)/512)*CA^2*nf*Pi^3*z^2 - 
  ((31*I)/1536)*CA*nf^2*Pi^3*z^2 - (3*CA^3*Pi^4*z^2)/512 + 
  (3*CA^2*nf*Pi^4*z^2)/512 - (66789787*CA^3*z^2)/(3359232*(-1 + z)^2) + 
  (5474333*CA^2*nf*z^2)/(209952*(-1 + z)^2) - (333923*CA*CF*nf*z^2)/
   (124416*(-1 + z)^2) + (27*CF^2*nf*z^2)/(128*(-1 + z)^2) + 
  (799649*CA^3*Pi^2*z^2)/(2239488*(-1 + z)^2) - 
  (16715*CA^2*nf*Pi^2*z^2)/(34992*(-1 + z)^2) + 
  (1327*CA*CF*nf*Pi^2*z^2)/(13824*(-1 + z)^2) + 
  (228439*CA^3*Pi^4*z^2)/(9953280*(-1 + z)^2) - 
  (95*CA^2*nf*Pi^4*z^2)/(20736*(-1 + z)^2) + (361*CA*CF*nf*Pi^4*z^2)/
   (207360*(-1 + z)^2) + (445679*CA^3*Pi^6*z^2)/(418037760*(-1 + z)^2) + 
  (3*C4AA*z^2)/(8*dA*TA*(-1 + z)^2) - (3*C4AF*nf*z^2)/(4*dA*TA*(-1 + z)^2) + 
  (85*C4AA*Pi^2*z^2)/(288*dA*TA*(-1 + z)^2) - (85*C4AF*nf*Pi^2*z^2)/
   (144*dA*TA*(-1 + z)^2) + (7*C4AA*Pi^4*z^2)/(480*dA*TA*(-1 + z)^2) + 
  (11*C4AF*nf*Pi^4*z^2)/(120*dA*TA*(-1 + z)^2) - 
  (47*C4AA*Pi^6*z^2)/(3024*dA*TA*(-1 + z)^2) + 
  (138703*CA*nf^2*z^2)/(31104*(-1 + z)) - (47*CF*nf^2*z^2)/(192*(-1 + z)) + 
  (((187*I)/216)*CA^3*Pi*z^2)/(-1 + z) - (((2867*I)/1728)*CA^2*nf*Pi*z^2)/
   (-1 + z) + (((11*I)/64)*CA*CF*nf*Pi*z^2)/(-1 + z) - 
  (983*CA*nf^2*Pi^2*z^2)/(13824*(-1 + z)) + (CF*nf^2*Pi^2*z^2)/
   (48*(-1 + z)) + (((45*I)/512)*CA^3*Pi^3*z^2)/(-1 + z) - 
  (((191*I)/1536)*CA^2*nf*Pi^3*z^2)/(-1 + z) + ((I/32)*CA*CF*nf*Pi^3*z^2)/
   (-1 + z) + (120541*CA^3*z^3)/(6912*(-1 + z)^2) - 
  (535765*CA^2*nf*z^3)/(20736*(-1 + z)^2) + (2345*CA*CF*nf*z^3)/
   (768*(-1 + z)^2) - (27*CF^2*nf*z^3)/(128*(-1 + z)^2) - 
  (7819*CA^3*Pi^2*z^3)/(27648*(-1 + z)^2) + (2693*CA^2*nf*Pi^2*z^3)/
   (6912*(-1 + z)^2) - (67*CA*CF*nf*Pi^2*z^3)/(768*(-1 + z)^2) + 
  (102551*CA^3*Pi^4*z^3)/(4976640*(-1 + z)^2) - 
  (14851*CA^2*nf*Pi^4*z^3)/(995328*(-1 + z)^2) - 
  (CA*CF*nf*Pi^4*z^3)/(2560*(-1 + z)^2) - (3*C4AA*z^3)/(8*dA*TA*(-1 + z)^2) + 
  (3*C4AF*nf*z^3)/(4*dA*TA*(-1 + z)^2) - (55*C4AA*Pi^2*z^3)/
   (96*dA*TA*(-1 + z)^2) + (55*C4AF*nf*Pi^2*z^3)/(48*dA*TA*(-1 + z)^2) - 
  (31*C4AA*Pi^4*z^3)/(25920*dA*TA*(-1 + z)^2) - 
  (1319*C4AF*nf*Pi^4*z^3)/(12960*dA*TA*(-1 + z)^2) - 
  (138703*CA*nf^2*z^3)/(62208*(-1 + z)) + (47*CF*nf^2*z^3)/(384*(-1 + z)) - 
  (((187*I)/432)*CA^3*Pi*z^3)/(-1 + z) + (((2867*I)/3456)*CA^2*nf*Pi*z^3)/
   (-1 + z) - (((11*I)/128)*CA*CF*nf*Pi*z^3)/(-1 + z) + 
  (17*CA*nf^2*Pi^2*z^3)/(512*(-1 + z)) - (CF*nf^2*Pi^2*z^3)/(96*(-1 + z)) - 
  (((41*I)/1024)*CA^3*Pi^3*z^3)/(-1 + z) + (((179*I)/3072)*CA^2*nf*Pi^3*z^3)/
   (-1 + z) - ((I/64)*CA*CF*nf*Pi^3*z^3)/(-1 + z) - 
  (120541*CA^3*z^4)/(20736*(-1 + z)^2) + (535765*CA^2*nf*z^4)/
   (62208*(-1 + z)^2) - (2345*CA*CF*nf*z^4)/(2304*(-1 + z)^2) + 
  (9*CF^2*nf*z^4)/(128*(-1 + z)^2) + (6319*CA^3*Pi^2*z^4)/
   (82944*(-1 + z)^2) - (4733*CA^2*nf*Pi^2*z^4)/(41472*(-1 + z)^2) + 
  (17*CA*CF*nf*Pi^2*z^4)/(576*(-1 + z)^2) - (24661*CA^3*Pi^4*z^4)/
   (4976640*(-1 + z)^2) + (4889*CA^2*nf*Pi^4*z^4)/(995328*(-1 + z)^2) - 
  (13*CA*CF*nf*Pi^4*z^4)/(23040*(-1 + z)^2) + 
  (C4AA*z^4)/(8*dA*TA*(-1 + z)^2) - (C4AF*nf*z^4)/(4*dA*TA*(-1 + z)^2) + 
  (215*C4AA*Pi^2*z^4)/(864*dA*TA*(-1 + z)^2) - 
  (215*C4AF*nf*Pi^2*z^4)/(432*dA*TA*(-1 + z)^2) - 
  (5*C4AA*Pi^4*z^4)/(1296*dA*TA*(-1 + z)^2) + (239*C4AF*nf*Pi^4*z^4)/
   (6480*dA*TA*(-1 + z)^2) + (CA^3*Pi^4*z^5)/(155520*(-1 + z)^2) - 
  (CA^2*nf*Pi^4*z^5)/(155520*(-1 + z)^2) - 
  (C4AA*Pi^4*z^5)/(6480*dA*TA*(-1 + z)^2) + (C4AF*nf*Pi^4*z^5)/
   (3240*dA*TA*(-1 + z)^2) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) - 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (119*CA^3)/(20736*\[Epsilon]^4) + 
  (43*CA^2*nf)/(10368*\[Epsilon]^4) - (CA*nf^2)/(1296*\[Epsilon]^4) + 
  (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 - ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (5*CA^3*Pi^2)/(512*\[Epsilon]^4) + (CA^3*z)/(384*\[Epsilon]^4) - 
  (CA^2*nf*z)/(384*\[Epsilon]^4) - (CA^3*z^2)/(384*\[Epsilon]^4) + 
  (CA^2*nf*z^2)/(384*\[Epsilon]^4) - (1517*CA^3)/(31104*\[Epsilon]^3) + 
  (895*CA^2*nf)/(31104*\[Epsilon]^3) + (CA*CF*nf)/(576*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1944*\[Epsilon]^3) + (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 + 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 - ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (4697*CA^3*Pi^2)/(82944*\[Epsilon]^3) + 
  (427*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) + (((3*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 - (13*CA^3*z)/(768*\[Epsilon]^3) + 
  (43*CA^2*nf*z)/(2304*\[Epsilon]^3) - (5*CA*nf^2*z)/(1152*\[Epsilon]^3) + 
  ((I/128)*CA^3*Pi*z)/\[Epsilon]^3 - ((I/128)*CA^2*nf*Pi*z)/\[Epsilon]^3 + 
  (13*CA^3*z^2)/(768*\[Epsilon]^3) - (43*CA^2*nf*z^2)/(2304*\[Epsilon]^3) + 
  (5*CA*nf^2*z^2)/(1152*\[Epsilon]^3) - ((I/128)*CA^3*Pi*z^2)/\[Epsilon]^3 + 
  ((I/128)*CA^2*nf*Pi*z^2)/\[Epsilon]^3 - (7271*CA^3)/(31104*\[Epsilon]^2) + 
  (2603*CA^2*nf)/(31104*\[Epsilon]^2) + (55*CA*CF*nf)/(3456*\[Epsilon]^2) - 
  (CA*nf^2)/(216*\[Epsilon]^2) - (((1517*I)/10368)*CA^3*Pi)/\[Epsilon]^2 + 
  (((895*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 + ((I/192)*CA*CF*nf*Pi)/
   \[Epsilon]^2 - (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (3925*CA^3*Pi^2)/(248832*\[Epsilon]^2) - (2353*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) + (17*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) - 
  (((1133*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((103*I)/13824)*CA^2*nf*Pi^3)/
   \[Epsilon]^2 - (1487*CA^3*Pi^4)/(1658880*\[Epsilon]^2) - 
  (727*CA^3*z)/(6912*\[Epsilon]^2) + (37*CA^2*nf*z)/(288*\[Epsilon]^2) - 
  (CA*CF*nf*z)/(64*\[Epsilon]^2) + (CA*nf^2*z)/(216*\[Epsilon]^2) - 
  (nf^3*z)/(432*\[Epsilon]^2) - (((13*I)/256)*CA^3*Pi*z)/\[Epsilon]^2 + 
  (((43*I)/768)*CA^2*nf*Pi*z)/\[Epsilon]^2 - (((5*I)/384)*CA*nf^2*Pi*z)/
   \[Epsilon]^2 - (17*CA^3*Pi^2*z)/(1536*\[Epsilon]^2) + 
  (17*CA^2*nf*Pi^2*z)/(1536*\[Epsilon]^2) + 
  (727*CA^3*z^2)/(6912*\[Epsilon]^2) - (37*CA^2*nf*z^2)/(288*\[Epsilon]^2) + 
  (CA*CF*nf*z^2)/(64*\[Epsilon]^2) - (CA*nf^2*z^2)/(216*\[Epsilon]^2) + 
  (nf^3*z^2)/(432*\[Epsilon]^2) + (((13*I)/256)*CA^3*Pi*z^2)/\[Epsilon]^2 - 
  (((43*I)/768)*CA^2*nf*Pi*z^2)/\[Epsilon]^2 + (((5*I)/384)*CA*nf^2*Pi*z^2)/
   \[Epsilon]^2 + (17*CA^3*Pi^2*z^2)/(1536*\[Epsilon]^2) - 
  (17*CA^2*nf*Pi^2*z^2)/(1536*\[Epsilon]^2) - 
  (11*CA*nf^2)/(2187*\[Epsilon]) - (((7271*I)/10368)*CA^3*Pi)/\[Epsilon] + 
  (((2603*I)/10368)*CA^2*nf*Pi)/\[Epsilon] + (((55*I)/1152)*CA*CF*nf*Pi)/
   \[Epsilon] - ((I/72)*CA*nf^2*Pi)/\[Epsilon] + 
  (1517*CA^3*Pi^2)/(6912*\[Epsilon]) - (895*CA^2*nf*Pi^2)/(6912*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(128*\[Epsilon]) + (85*CA*nf^2*Pi^2)/(7776*\[Epsilon]) + 
  (((359*I)/82944)*CA^3*Pi^3)/\[Epsilon] - (((805*I)/41472)*CA^2*nf*Pi^3)/
   \[Epsilon] + (((5*I)/1728)*CA*nf^2*Pi^3)/\[Epsilon] + 
  (121*CA^3*Pi^4)/(9216*\[Epsilon]) - (11*CA^2*nf*Pi^4)/(4608*\[Epsilon]) + 
  (((457*I)/552960)*CA^3*Pi^5)/\[Epsilon] + 
  (446705*CA^3)/(559872*(-1 + z)*\[Epsilon]) - 
  (24169*CA^2*nf)/(139968*(-1 + z)*\[Epsilon]) - 
  (1819*CA*CF*nf)/(20736*(-1 + z)*\[Epsilon]) + 
  (211*CA^3*Pi^2)/(373248*(-1 + z)*\[Epsilon]) - 
  (3913*CA^2*nf*Pi^2)/(373248*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(2304*(-1 + z)*\[Epsilon]) + 
  (22583*CA^3*Pi^4)/(3317760*(-1 + z)*\[Epsilon]) - 
  (2437*CA^2*nf*Pi^4)/(1658880*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(4320*(-1 + z)*\[Epsilon]) + 
  (881*CA*nf^2*z)/(3456*\[Epsilon]) - (CF*nf^2*z)/(64*\[Epsilon]) - 
  (7*nf^3*z)/(432*\[Epsilon]) - (((727*I)/2304)*CA^3*Pi*z)/\[Epsilon] + 
  (((37*I)/96)*CA^2*nf*Pi*z)/\[Epsilon] - (((3*I)/64)*CA*CF*nf*Pi*z)/
   \[Epsilon] + ((I/72)*CA*nf^2*Pi*z)/\[Epsilon] - 
  ((I/144)*nf^3*Pi*z)/\[Epsilon] + (39*CA^3*Pi^2*z)/(512*\[Epsilon]) - 
  (43*CA^2*nf*Pi^2*z)/(512*\[Epsilon]) + (91*CA*nf^2*Pi^2*z)/
   (4608*\[Epsilon]) - (((5*I)/512)*CA^3*Pi^3*z)/\[Epsilon] + 
  (((5*I)/512)*CA^2*nf*Pi^3*z)/\[Epsilon] - 
  (527489*CA^3*z)/(559872*(-1 + z)*\[Epsilon]) + 
  (125747*CA^2*nf*z)/(279936*(-1 + z)*\[Epsilon]) + 
  (1225*CA*CF*nf*z)/(20736*(-1 + z)*\[Epsilon]) - 
  (12329*CA^3*Pi^2*z)/(746496*(-1 + z)*\[Epsilon]) + 
  (24269*CA^2*nf*Pi^2*z)/(746496*(-1 + z)*\[Epsilon]) - 
  (11*CA*CF*nf*Pi^2*z)/(2304*(-1 + z)*\[Epsilon]) - 
  (22583*CA^3*Pi^4*z)/(3317760*(-1 + z)*\[Epsilon]) + 
  (2437*CA^2*nf*Pi^4*z)/(1658880*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*Pi^4*z)/(4320*(-1 + z)*\[Epsilon]) - 
  (881*CA*nf^2*z^2)/(3456*\[Epsilon]) + (CF*nf^2*z^2)/(64*\[Epsilon]) + 
  (7*nf^3*z^2)/(432*\[Epsilon]) + (((727*I)/2304)*CA^3*Pi*z^2)/\[Epsilon] - 
  (((37*I)/96)*CA^2*nf*Pi*z^2)/\[Epsilon] + (((3*I)/64)*CA*CF*nf*Pi*z^2)/
   \[Epsilon] - ((I/72)*CA*nf^2*Pi*z^2)/\[Epsilon] + 
  ((I/144)*nf^3*Pi*z^2)/\[Epsilon] - (39*CA^3*Pi^2*z^2)/(512*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*z^2)/(512*\[Epsilon]) - (91*CA*nf^2*Pi^2*z^2)/
   (4608*\[Epsilon]) + (((5*I)/512)*CA^3*Pi^3*z^2)/\[Epsilon] - 
  (((5*I)/512)*CA^2*nf*Pi^3*z^2)/\[Epsilon] + 
  (187*CA^3*z^2)/(648*(-1 + z)*\[Epsilon]) - 
  (2867*CA^2*nf*z^2)/(5184*(-1 + z)*\[Epsilon]) + 
  (11*CA*CF*nf*z^2)/(192*(-1 + z)*\[Epsilon]) + 
  (15*CA^3*Pi^2*z^2)/(512*(-1 + z)*\[Epsilon]) - 
  (191*CA^2*nf*Pi^2*z^2)/(4608*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*z^2)/(96*(-1 + z)*\[Epsilon]) - 
  (187*CA^3*z^3)/(1296*(-1 + z)*\[Epsilon]) + 
  (2867*CA^2*nf*z^3)/(10368*(-1 + z)*\[Epsilon]) - 
  (11*CA*CF*nf*z^3)/(384*(-1 + z)*\[Epsilon]) - 
  (41*CA^3*Pi^2*z^3)/(3072*(-1 + z)*\[Epsilon]) + 
  (179*CA^2*nf*Pi^2*z^3)/(9216*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*Pi^2*z^3)/(192*(-1 + z)*\[Epsilon]) + (I/24)*CA*nf^2*Pi*G[0, z] - 
  (1517*CA^3*Pi^2*G[0, z])/2304 + (895*CA^2*nf*Pi^2*G[0, z])/2304 + 
  (3*CA*CF*nf*Pi^2*G[0, z])/128 - (5*CA*nf^2*Pi^2*G[0, z])/144 + 
  ((119*I)/1536)*CA^3*Pi^3*G[0, z] + ((43*I)/768)*CA^2*nf*Pi^3*G[0, z] - 
  ((5*I)/576)*CA*nf^2*Pi^3*G[0, z] - (121*CA^3*Pi^4*G[0, z])/3072 + 
  (11*CA^2*nf*Pi^4*G[0, z])/1536 - ((27*I)/2560)*CA^3*Pi^5*G[0, z] - 
  (446705*CA^3*G[0, z])/(186624*(-1 + z)^3) + (24169*CA^2*nf*G[0, z])/
   (46656*(-1 + z)^3) + (1819*CA*CF*nf*G[0, z])/(6912*(-1 + z)^3) + 
  (221*CA^3*Pi^2*G[0, z])/(124416*(-1 + z)^3) + 
  (3481*CA^2*nf*Pi^2*G[0, z])/(124416*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*G[0, z])/(768*(-1 + z)^3) - (22583*CA^3*Pi^4*G[0, z])/
   (1105920*(-1 + z)^3) + (2437*CA^2*nf*Pi^4*G[0, z])/(552960*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*G[0, z])/(1440*(-1 + z)^3) - 
  (11*CA*nf^2*G[0, z])/(729*(-1 + z)) - (((7271*I)/3456)*CA^3*Pi*G[0, z])/
   (-1 + z) + (((2603*I)/3456)*CA^2*nf*Pi*G[0, z])/(-1 + z) + 
  (((55*I)/384)*CA*CF*nf*Pi*G[0, z])/(-1 + z) - 
  (5*CA*nf^2*Pi^2*G[0, z])/(2592*(-1 + z)) + 
  (((2501*I)/27648)*CA^3*Pi^3*G[0, z])/(-1 + z) - 
  (((31*I)/13824)*CA^2*nf*Pi^3*G[0, z])/(-1 + z) - 
  (((1487*I)/184320)*CA^3*Pi^5*G[0, z])/(-1 + z) + 
  ((5*I)/48)*CA*nf^2*Pi*z*G[0, z] - (11*CA^3*Pi^2*z*G[0, z])/256 + 
  (11*CA^2*nf*Pi^2*z*G[0, z])/256 - (3*CA*nf^2*Pi^2*z*G[0, z])/128 + 
  ((3*I)/128)*CA^3*Pi^3*z*G[0, z] - ((3*I)/128)*CA^2*nf*Pi^3*z*G[0, z] + 
  (373379*CA^3*z*G[0, z])/(62208*(-1 + z)^3) + (1463*CA^2*nf*z*G[0, z])/
   (62208*(-1 + z)^3) - (2035*CA*CF*nf*z*G[0, z])/(2304*(-1 + z)^3) + 
  (49*CA^3*Pi^2*z*G[0, z])/(5184*(-1 + z)^3) - (2185*CA^2*nf*Pi^2*z*G[0, z])/
   (20736*(-1 + z)^3) - (CA*CF*nf*Pi^2*z*G[0, z])/(768*(-1 + z)^3) + 
  (57061*CA^3*Pi^4*z*G[0, z])/(1105920*(-1 + z)^3) - 
  (4823*CA^2*nf*Pi^4*z*G[0, z])/(552960*(-1 + z)^3) + 
  (CA*CF*nf*Pi^4*z*G[0, z])/(480*(-1 + z)^3) - 
  (17*C4AA*z*G[0, z])/(48*dA*TA*(-1 + z)^3) + (17*C4AF*nf*z*G[0, z])/
   (24*dA*TA*(-1 + z)^3) - (65*C4AA*Pi^2*z*G[0, z])/(864*dA*TA*(-1 + z)^3) + 
  (119*C4AF*nf*Pi^2*z*G[0, z])/(432*dA*TA*(-1 + z)^3) - 
  (49*C4AA*Pi^4*z*G[0, z])/(720*dA*TA*(-1 + z)^3) + 
  (121*C4AF*nf*Pi^4*z*G[0, z])/(1440*dA*TA*(-1 + z)^3) - 
  (20215*CA*nf^2*z*G[0, z])/(186624*(-1 + z)) + 
  (((317*I)/216)*CA^3*Pi*z*G[0, z])/(-1 + z) + 
  (((109*I)/3456)*CA^2*nf*Pi*z*G[0, z])/(-1 + z) - 
  (((73*I)/384)*CA*CF*nf*Pi*z*G[0, z])/(-1 + z) + 
  (43*CA*nf^2*Pi^2*z*G[0, z])/(20736*(-1 + z)) - 
  (((2393*I)/27648)*CA^3*Pi^3*z*G[0, z])/(-1 + z) - 
  (((23*I)/13824)*CA^2*nf*Pi^3*z*G[0, z])/(-1 + z) + 
  (((1487*I)/184320)*CA^3*Pi^5*z*G[0, z])/(-1 + z) - 
  (I/12)*CA*nf^2*Pi*z^2*G[0, z] + (17*CA^3*Pi^2*z^2*G[0, z])/256 - 
  (17*CA^2*nf*Pi^2*z^2*G[0, z])/256 + (3*CA*nf^2*Pi^2*z^2*G[0, z])/128 - 
  ((3*I)/128)*CA^3*Pi^3*z^2*G[0, z] + ((3*I)/128)*CA^2*nf*Pi^3*z^2*G[0, z] - 
  (166253*CA^3*z^2*G[0, z])/(62208*(-1 + z)^3) - 
  (279509*CA^2*nf*z^2*G[0, z])/(62208*(-1 + z)^3) + 
  (2653*CA*CF*nf*z^2*G[0, z])/(2304*(-1 + z)^3) - 
  (2897*CA^3*Pi^2*z^2*G[0, z])/(41472*(-1 + z)^3) + 
  (8051*CA^2*nf*Pi^2*z^2*G[0, z])/(41472*(-1 + z)^3) - 
  (3*CA*CF*nf*Pi^2*z^2*G[0, z])/(256*(-1 + z)^3) - 
  (23797*CA^3*Pi^4*z^2*G[0, z])/(1105920*(-1 + z)^3) - 
  (989*CA^2*nf*Pi^4*z^2*G[0, z])/(110592*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*z^2*G[0, z])/(480*(-1 + z)^3) + 
  (17*C4AA*z^2*G[0, z])/(16*dA*TA*(-1 + z)^3) - 
  (17*C4AF*nf*z^2*G[0, z])/(8*dA*TA*(-1 + z)^3) + 
  (19*C4AA*Pi^2*z^2*G[0, z])/(432*dA*TA*(-1 + z)^3) - 
  (77*C4AF*nf*Pi^2*z^2*G[0, z])/(108*dA*TA*(-1 + z)^3) + 
  (185*C4AA*Pi^4*z^2*G[0, z])/(576*dA*TA*(-1 + z)^3) - 
  (157*C4AF*nf*Pi^4*z^2*G[0, z])/(360*dA*TA*(-1 + z)^3) + 
  (1525*CA*nf^2*z^2*G[0, z])/(6912*(-1 + z)) + 
  (((341*I)/288)*CA^3*Pi*z^2*G[0, z])/(-1 + z) - 
  (((425*I)/288)*CA^2*nf*Pi*z^2*G[0, z])/(-1 + z) + 
  (((3*I)/32)*CA*CF*nf*Pi*z^2*G[0, z])/(-1 + z) - 
  (CA*nf^2*Pi^2*z^2*G[0, z])/(384*(-1 + z)) - ((I/384)*CA^3*Pi^3*z^2*G[0, z])/
   (-1 + z) + ((I/384)*CA^2*nf*Pi^3*z^2*G[0, z])/(-1 + z) - 
  (757495*CA^3*z^3*G[0, z])/(186624*(-1 + z)^3) + 
  (1522487*CA^2*nf*z^3*G[0, z])/(186624*(-1 + z)^3) - 
  (5437*CA*CF*nf*z^3*G[0, z])/(6912*(-1 + z)^3) + 
  (14737*CA^3*Pi^2*z^3*G[0, z])/(124416*(-1 + z)^3) - 
  (26179*CA^2*nf*Pi^2*z^3*G[0, z])/(124416*(-1 + z)^3) + 
  (7*CA*CF*nf*Pi^2*z^3*G[0, z])/(256*(-1 + z)^3) - 
  (151531*CA^3*Pi^4*z^3*G[0, z])/(3317760*(-1 + z)^3) + 
  (68561*CA^2*nf*Pi^4*z^3*G[0, z])/(1658880*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*z^3*G[0, z])/(1440*(-1 + z)^3) - 
  (17*C4AA*z^3*G[0, z])/(16*dA*TA*(-1 + z)^3) + 
  (17*C4AF*nf*z^3*G[0, z])/(8*dA*TA*(-1 + z)^3) + 
  (83*C4AA*Pi^2*z^3*G[0, z])/(288*dA*TA*(-1 + z)^3) + 
  (79*C4AF*nf*Pi^2*z^3*G[0, z])/(144*dA*TA*(-1 + z)^3) - 
  (5231*C4AA*Pi^4*z^3*G[0, z])/(8640*dA*TA*(-1 + z)^3) + 
  (977*C4AF*nf*Pi^4*z^3*G[0, z])/(1080*dA*TA*(-1 + z)^3) - 
  (7*CA*nf^2*z^3*G[0, z])/(72*(-1 + z)) - 
  (((631*I)/1152)*CA^3*Pi*z^3*G[0, z])/(-1 + z) + 
  (((199*I)/288)*CA^2*nf*Pi*z^3*G[0, z])/(-1 + z) - 
  (((3*I)/64)*CA*CF*nf*Pi*z^3*G[0, z])/(-1 + z) + 
  (CA*nf^2*Pi^2*z^3*G[0, z])/(768*(-1 + z)) + ((I/768)*CA^3*Pi^3*z^3*G[0, z])/
   (-1 + z) - ((I/768)*CA^2*nf*Pi^3*z^3*G[0, z])/(-1 + z) + 
  (21229*CA^3*z^4*G[0, z])/(5184*(-1 + z)^3) - (114481*CA^2*nf*z^4*G[0, z])/
   (20736*(-1 + z)^3) + (43*CA*CF*nf*z^4*G[0, z])/(128*(-1 + z)^3) - 
  (1535*CA^3*Pi^2*z^4*G[0, z])/(20736*(-1 + z)^3) + 
  (2489*CA^2*nf*Pi^2*z^4*G[0, z])/(20736*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^4*G[0, z])/(48*(-1 + z)^3) + 
  (1301*CA^3*Pi^4*z^4*G[0, z])/(23040*(-1 + z)^3) - 
  (63*CA^2*nf*Pi^4*z^4*G[0, z])/(1280*(-1 + z)^3) + 
  (CA*CF*nf*Pi^4*z^4*G[0, z])/(240*(-1 + z)^3) + 
  (17*C4AA*z^4*G[0, z])/(48*dA*TA*(-1 + z)^3) - 
  (17*C4AF*nf*z^4*G[0, z])/(24*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*z^4*G[0, z])/(27*dA*TA*(-1 + z)^3) - 
  (13*C4AF*nf*Pi^2*z^4*G[0, z])/(216*dA*TA*(-1 + z)^3) + 
  (547*C4AA*Pi^4*z^4*G[0, z])/(960*dA*TA*(-1 + z)^3) - 
  (15*C4AF*nf*Pi^4*z^4*G[0, z])/(16*dA*TA*(-1 + z)^3) - 
  (10079*CA^3*z^5*G[0, z])/(10368*(-1 + z)^3) + 
  (3407*CA^2*nf*z^5*G[0, z])/(2592*(-1 + z)^3) - 
  (31*CA*CF*nf*z^5*G[0, z])/(384*(-1 + z)^3) + (589*CA^3*Pi^2*z^5*G[0, z])/
   (41472*(-1 + z)^3) - (1093*CA^2*nf*Pi^2*z^5*G[0, z])/(41472*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^5*G[0, z])/(192*(-1 + z)^3) - 
  (583*CA^3*Pi^4*z^5*G[0, z])/(23040*(-1 + z)^3) + 
  (631*CA^2*nf*Pi^4*z^5*G[0, z])/(23040*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*z^5*G[0, z])/(240*(-1 + z)^3) + 
  (65*C4AA*Pi^2*z^5*G[0, z])/(432*dA*TA*(-1 + z)^3) - 
  (11*C4AF*nf*Pi^2*z^5*G[0, z])/(216*dA*TA*(-1 + z)^3) - 
  (257*C4AA*Pi^4*z^5*G[0, z])/(960*dA*TA*(-1 + z)^3) + 
  (233*C4AF*nf*Pi^4*z^5*G[0, z])/(480*dA*TA*(-1 + z)^3) + 
  (503*CA^3*Pi^4*z^6*G[0, z])/(103680*(-1 + z)^3) - 
  (647*CA^2*nf*Pi^4*z^6*G[0, z])/(103680*(-1 + z)^3) + 
  (CA*CF*nf*Pi^4*z^6*G[0, z])/(720*(-1 + z)^3) + 
  (217*C4AA*Pi^4*z^6*G[0, z])/(4320*dA*TA*(-1 + z)^3) - 
  (217*C4AF*nf*Pi^4*z^6*G[0, z])/(2160*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, z])/(128*\[Epsilon]^5) - (11*CA^3*G[0, z])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[0, z])/(128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[0, z])/
   \[Epsilon]^4 - (119*CA^3*G[0, z])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[0, z])/(432*\[Epsilon]^3) - (((33*I)/256)*CA^3*Pi*G[0, z])/
   \[Epsilon]^3 + (((3*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*G[0, z])/(512*\[Epsilon]^3) - 
  (CA^3*z*G[0, z])/(192*\[Epsilon]^3) + (CA^2*nf*z*G[0, z])/
   (192*\[Epsilon]^3) + (CA^3*z^2*G[0, z])/(192*\[Epsilon]^3) - 
  (CA^2*nf*z^2*G[0, z])/(192*\[Epsilon]^3) + (1517*CA^3*G[0, z])/
   (10368*\[Epsilon]^2) - (895*CA^2*nf*G[0, z])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, z])/(192*\[Epsilon]^2) + (5*CA*nf^2*G[0, z])/
   (648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[0, z])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 + (4697*CA^3*Pi^2*G[0, z])/
   (27648*\[Epsilon]^2) - (427*CA^2*nf*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (((9*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon]^2 + 
  (11*CA^3*z*G[0, z])/(1152*\[Epsilon]^2) - (11*CA^2*nf*z*G[0, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*z*G[0, z])/(192*\[Epsilon]^2) - 
  ((I/64)*CA^3*Pi*z*G[0, z])/\[Epsilon]^2 + ((I/64)*CA^2*nf*Pi*z*G[0, z])/
   \[Epsilon]^2 - (17*CA^3*z^2*G[0, z])/(1152*\[Epsilon]^2) + 
  (17*CA^2*nf*z^2*G[0, z])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*z^2*G[0, z])/(192*\[Epsilon]^2) + ((I/64)*CA^3*Pi*z^2*G[0, z])/
   \[Epsilon]^2 - ((I/64)*CA^2*nf*Pi*z^2*G[0, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[0, z])/(72*\[Epsilon]) + (((1517*I)/3456)*CA^3*Pi*G[0, z])/
   \[Epsilon] - (((895*I)/3456)*CA^2*nf*Pi*G[0, z])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[0, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[0, z])/
   \[Epsilon] + (119*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*G[0, z])/(768*\[Epsilon]) - (17*CA*nf^2*Pi^2*G[0, z])/
   (1728*\[Epsilon]) + (((1133*I)/9216)*CA^3*Pi^3*G[0, z])/\[Epsilon] - 
  (((103*I)/4608)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (7271*CA^3*G[0, z])/(10368*(-1 + z)*\[Epsilon]) + 
  (2603*CA^2*nf*G[0, z])/(10368*(-1 + z)*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, z])/(1152*(-1 + z)*\[Epsilon]) + 
  (2501*CA^3*Pi^2*G[0, z])/(82944*(-1 + z)*\[Epsilon]) - 
  (31*CA^2*nf*Pi^2*G[0, z])/(41472*(-1 + z)*\[Epsilon]) - 
  (1487*CA^3*Pi^4*G[0, z])/(552960*(-1 + z)*\[Epsilon]) + 
  (5*CA*nf^2*z*G[0, z])/(144*\[Epsilon]) + (((11*I)/384)*CA^3*Pi*z*G[0, z])/
   \[Epsilon] - (((11*I)/384)*CA^2*nf*Pi*z*G[0, z])/\[Epsilon] + 
  ((I/64)*CA*nf^2*Pi*z*G[0, z])/\[Epsilon] + (3*CA^3*Pi^2*z*G[0, z])/
   (128*\[Epsilon]) - (3*CA^2*nf*Pi^2*z*G[0, z])/(128*\[Epsilon]) + 
  (317*CA^3*z*G[0, z])/(648*(-1 + z)*\[Epsilon]) + 
  (109*CA^2*nf*z*G[0, z])/(10368*(-1 + z)*\[Epsilon]) - 
  (73*CA*CF*nf*z*G[0, z])/(1152*(-1 + z)*\[Epsilon]) - 
  (2393*CA^3*Pi^2*z*G[0, z])/(82944*(-1 + z)*\[Epsilon]) - 
  (23*CA^2*nf*Pi^2*z*G[0, z])/(41472*(-1 + z)*\[Epsilon]) + 
  (1487*CA^3*Pi^4*z*G[0, z])/(552960*(-1 + z)*\[Epsilon]) - 
  (CA*nf^2*z^2*G[0, z])/(36*\[Epsilon]) - (((17*I)/384)*CA^3*Pi*z^2*G[0, z])/
   \[Epsilon] + (((17*I)/384)*CA^2*nf*Pi*z^2*G[0, z])/\[Epsilon] - 
  ((I/64)*CA*nf^2*Pi*z^2*G[0, z])/\[Epsilon] - (3*CA^3*Pi^2*z^2*G[0, z])/
   (128*\[Epsilon]) + (3*CA^2*nf*Pi^2*z^2*G[0, z])/(128*\[Epsilon]) + 
  (341*CA^3*z^2*G[0, z])/(864*(-1 + z)*\[Epsilon]) - 
  (425*CA^2*nf*z^2*G[0, z])/(864*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*z^2*G[0, z])/(32*(-1 + z)*\[Epsilon]) - 
  (CA^3*Pi^2*z^2*G[0, z])/(1152*(-1 + z)*\[Epsilon]) + 
  (CA^2*nf*Pi^2*z^2*G[0, z])/(1152*(-1 + z)*\[Epsilon]) - 
  (631*CA^3*z^3*G[0, z])/(3456*(-1 + z)*\[Epsilon]) + 
  (199*CA^2*nf*z^3*G[0, z])/(864*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*z^3*G[0, z])/(64*(-1 + z)*\[Epsilon]) + 
  (CA^3*Pi^2*z^3*G[0, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (CA^2*nf*Pi^2*z^3*G[0, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (7703*CA*nf^2*G[1, z])/186624 + ((7577*I)/3456)*CA^3*Pi*G[1, z] - 
  ((2927*I)/3456)*CA^2*nf*Pi*G[1, z] - ((55*I)/384)*CA*CF*nf*Pi*G[1, z] + 
  (I/16)*CA*nf^2*Pi*G[1, z] - (1463*CA^3*Pi^2*G[1, z])/2304 + 
  (841*CA^2*nf*Pi^2*G[1, z])/2304 + (3*CA*CF*nf*Pi^2*G[1, z])/128 - 
  (19*CA*nf^2*Pi^2*G[1, z])/288 - ((14603*I)/27648)*CA^3*Pi^3*G[1, z] + 
  ((4297*I)/13824)*CA^2*nf*Pi^3*G[1, z] - ((7*I)/192)*CA*nf^2*Pi^3*G[1, z] - 
  (847*CA^3*Pi^4*G[1, z])/3072 + (77*CA^2*nf*Pi^4*G[1, z])/1536 - 
  ((1369*I)/184320)*CA^3*Pi^5*G[1, z] - (485261*CA^3*G[1, z])/
   (186624*(-1 + z)) + (145789*CA^2*nf*G[1, z])/(186624*(-1 + z)) + 
  (1729*CA*CF*nf*G[1, z])/(6912*(-1 + z)) + (140585*CA^3*Pi^2*G[1, z])/
   (124416*(-1 + z)) - (55079*CA^2*nf*Pi^2*G[1, z])/(124416*(-1 + z)) - 
  (31*CA*CF*nf*Pi^2*G[1, z])/(2304*(-1 + z)) - (110759*CA^3*Pi^4*G[1, z])/
   (1105920*(-1 + z)) + (11221*CA^2*nf*Pi^4*G[1, z])/(552960*(-1 + z)) - 
  (CA*CF*nf*Pi^4*G[1, z])/(480*(-1 + z)) - (17*C4AA*G[1, z])/
   (48*dA*TA*(-1 + z)) + (17*C4AF*nf*G[1, z])/(24*dA*TA*(-1 + z)) + 
  (59*C4AA*Pi^2*G[1, z])/(288*dA*TA*(-1 + z)) - 
  (41*C4AF*nf*Pi^2*G[1, z])/(144*dA*TA*(-1 + z)) + 
  (11*C4AA*Pi^4*G[1, z])/(480*dA*TA*(-1 + z)) - 
  (C4AF*nf*Pi^4*G[1, z])/(120*dA*TA*(-1 + z)) + 
  (CA*nf^2*Pi^2*G[1, z])/(432*z) - ((I/192)*CA^3*Pi^3*G[1, z])/z + 
  ((I/192)*CA^2*nf*Pi^3*G[1, z])/z - (115*CA^3*Pi^2*G[1, z])/
   (3456*(-1 + z)*z) + (5*CA^2*nf*Pi^2*G[1, z])/(128*(-1 + z)*z) - 
  (CA*CF*nf*Pi^2*G[1, z])/(192*(-1 + z)*z) - (C4AA*Pi^2*G[1, z])/
   (16*dA*TA*(-1 + z)*z) + (C4AF*nf*Pi^2*G[1, z])/(8*dA*TA*(-1 + z)*z) + 
  (491*CA*nf^2*z*G[1, z])/6912 + ((529*I)/1152)*CA^3*Pi*z*G[1, z] - 
  ((43*I)/72)*CA^2*nf*Pi*z*G[1, z] + ((3*I)/64)*CA*CF*nf*Pi*z*G[1, z] + 
  (I/16)*CA*nf^2*Pi*z*G[1, z] - (23*CA^3*Pi^2*z*G[1, z])/256 + 
  (23*CA^2*nf*Pi^2*z*G[1, z])/256 - (19*CA*nf^2*Pi^2*z*G[1, z])/768 + 
  ((17*I)/768)*CA^3*Pi^3*z*G[1, z] - ((17*I)/768)*CA^2*nf*Pi^3*z*G[1, z] + 
  (342395*CA^3*z*G[1, z])/(186624*(-1 + z)) + (25201*CA^2*nf*z*G[1, z])/
   (93312*(-1 + z)) - (2197*CA*CF*nf*z*G[1, z])/(6912*(-1 + z)) - 
  (67105*CA^3*Pi^2*z*G[1, z])/(62208*(-1 + z)) + 
  (11537*CA^2*nf*Pi^2*z*G[1, z])/(31104*(-1 + z)) + 
  (73*CA*CF*nf*Pi^2*z*G[1, z])/(2304*(-1 + z)) + 
  (121831*CA^3*Pi^4*z*G[1, z])/(1105920*(-1 + z)) - 
  (13757*CA^2*nf*Pi^4*z*G[1, z])/(552960*(-1 + z)) + 
  (CA*CF*nf*Pi^4*z*G[1, z])/(480*(-1 + z)) + (17*C4AA*z*G[1, z])/
   (24*dA*TA*(-1 + z)) - (17*C4AF*nf*z*G[1, z])/(12*dA*TA*(-1 + z)) - 
  (139*C4AA*Pi^2*z*G[1, z])/(432*dA*TA*(-1 + z)) + 
  (31*C4AF*nf*Pi^2*z*G[1, z])/(216*dA*TA*(-1 + z)) + 
  (53*C4AA*Pi^4*z*G[1, z])/(1440*dA*TA*(-1 + z)) - 
  (103*C4AF*nf*Pi^4*z*G[1, z])/(1440*dA*TA*(-1 + z)) - 
  (7*CA*nf^2*z^2*G[1, z])/72 - ((631*I)/1152)*CA^3*Pi*z^2*G[1, z] + 
  ((199*I)/288)*CA^2*nf*Pi*z^2*G[1, z] - ((3*I)/64)*CA*CF*nf*Pi*z^2*G[1, z] - 
  (I/12)*CA*nf^2*Pi*z^2*G[1, z] + (17*CA^3*Pi^2*z^2*G[1, z])/256 - 
  (17*CA^2*nf*Pi^2*z^2*G[1, z])/256 + (19*CA*nf^2*Pi^2*z^2*G[1, z])/768 - 
  ((17*I)/768)*CA^3*Pi^3*z^2*G[1, z] + ((17*I)/768)*CA^2*nf*Pi^3*z^2*
   G[1, z] + (563*CA^3*z^2*G[1, z])/(324*(-1 + z)) - 
  (49055*CA^2*nf*z^2*G[1, z])/(20736*(-1 + z)) + 
  (19*CA*CF*nf*z^2*G[1, z])/(128*(-1 + z)) - (1171*CA^3*Pi^2*z^2*G[1, z])/
   (20736*(-1 + z)) + (1585*CA^2*nf*Pi^2*z^2*G[1, z])/(20736*(-1 + z)) - 
  (25*CA*CF*nf*Pi^2*z^2*G[1, z])/(1152*(-1 + z)) - 
  (1441*CA^3*Pi^4*z^2*G[1, z])/(69120*(-1 + z)) + 
  (461*CA^2*nf*Pi^4*z^2*G[1, z])/(34560*(-1 + z)) - 
  (17*C4AA*z^2*G[1, z])/(48*dA*TA*(-1 + z)) + (17*C4AF*nf*z^2*G[1, z])/
   (24*dA*TA*(-1 + z)) + (241*C4AA*Pi^2*z^2*G[1, z])/(864*dA*TA*(-1 + z)) + 
  (29*C4AF*nf*Pi^2*z^2*G[1, z])/(432*dA*TA*(-1 + z)) - 
  (503*C4AA*Pi^4*z^2*G[1, z])/(2880*dA*TA*(-1 + z)) + 
  (187*C4AF*nf*Pi^4*z^2*G[1, z])/(720*dA*TA*(-1 + z)) - 
  (10079*CA^3*z^3*G[1, z])/(10368*(-1 + z)) + (3407*CA^2*nf*z^3*G[1, z])/
   (2592*(-1 + z)) - (31*CA*CF*nf*z^3*G[1, z])/(384*(-1 + z)) + 
  (1597*CA^3*Pi^2*z^3*G[1, z])/(41472*(-1 + z)) - 
  (1813*CA^2*nf*Pi^2*z^3*G[1, z])/(41472*(-1 + z)) + 
  (5*CA*CF*nf*Pi^2*z^3*G[1, z])/(576*(-1 + z)) + 
  (653*CA^3*Pi^4*z^3*G[1, z])/(41472*(-1 + z)) - 
  (3121*CA^2*nf*Pi^4*z^3*G[1, z])/(207360*(-1 + z)) + 
  (CA*CF*nf*Pi^4*z^3*G[1, z])/(720*(-1 + z)) - (43*C4AA*Pi^2*z^3*G[1, z])/
   (432*dA*TA*(-1 + z)) - (11*C4AF*nf*Pi^2*z^3*G[1, z])/
   (216*dA*TA*(-1 + z)) + (283*C4AA*Pi^4*z^3*G[1, z])/(1728*dA*TA*(-1 + z)) - 
  (1199*C4AF*nf*Pi^4*z^3*G[1, z])/(4320*dA*TA*(-1 + z)) - 
  (509*CA^3*Pi^4*z^4*G[1, z])/(103680*(-1 + z)) + 
  (653*CA^2*nf*Pi^4*z^4*G[1, z])/(103680*(-1 + z)) - 
  (CA*CF*nf*Pi^4*z^4*G[1, z])/(720*(-1 + z)) - (211*C4AA*Pi^4*z^4*G[1, z])/
   (4320*dA*TA*(-1 + z)) + (211*C4AF*nf*Pi^4*z^4*G[1, z])/
   (2160*dA*TA*(-1 + z)) + (CA^3*G[1, z])/(128*\[Epsilon]^5) - 
  (11*CA^3*G[1, z])/(256*\[Epsilon]^4) + (CA^2*nf*G[1, z])/
   (128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[1, z])/\[Epsilon]^4 - 
  (119*CA^3*G[1, z])/(6912*\[Epsilon]^3) - (43*CA^2*nf*G[1, z])/
   (3456*\[Epsilon]^3) + (CA*nf^2*G[1, z])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*G[1, z])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (49*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]^3) - 
  (CA^3*z*G[1, z])/(192*\[Epsilon]^3) + (CA^2*nf*z*G[1, z])/
   (192*\[Epsilon]^3) + (CA^3*z^2*G[1, z])/(192*\[Epsilon]^3) - 
  (CA^2*nf*z^2*G[1, z])/(192*\[Epsilon]^3) + (1463*CA^3*G[1, z])/
   (10368*\[Epsilon]^2) - (841*CA^2*nf*G[1, z])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*G[1, z])/(192*\[Epsilon]^2) + (5*CA*nf^2*G[1, z])/
   (648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[1, z])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 + (6149*CA^3*Pi^2*G[1, z])/
   (27648*\[Epsilon]^2) - (559*CA^2*nf*Pi^2*G[1, z])/(13824*\[Epsilon]^2) - 
  (((13*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (23*CA^3*z*G[1, z])/(1152*\[Epsilon]^2) - (23*CA^2*nf*z*G[1, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*z*G[1, z])/(192*\[Epsilon]^2) - 
  ((I/64)*CA^3*Pi*z*G[1, z])/\[Epsilon]^2 + ((I/64)*CA^2*nf*Pi*z*G[1, z])/
   \[Epsilon]^2 - (17*CA^3*z^2*G[1, z])/(1152*\[Epsilon]^2) + 
  (17*CA^2*nf*z^2*G[1, z])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*z^2*G[1, z])/(192*\[Epsilon]^2) + ((I/64)*CA^3*Pi*z^2*G[1, z])/
   \[Epsilon]^2 - ((I/64)*CA^2*nf*Pi*z^2*G[1, z])/\[Epsilon]^2 + 
  (7577*CA^3*G[1, z])/(10368*\[Epsilon]) - (2927*CA^2*nf*G[1, z])/
   (10368*\[Epsilon]) - (55*CA*CF*nf*G[1, z])/(1152*\[Epsilon]) + 
  (CA*nf^2*G[1, z])/(48*\[Epsilon]) + (((1463*I)/3456)*CA^3*Pi*G[1, z])/
   \[Epsilon] - (((841*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[1, z])/
   \[Epsilon] - (10319*CA^3*Pi^2*G[1, z])/(82944*\[Epsilon]) + 
  (5845*CA^2*nf*Pi^2*G[1, z])/(41472*\[Epsilon]) - 
  (11*CA*nf^2*Pi^2*G[1, z])/(576*\[Epsilon]) + 
  (((2585*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] - 
  (((235*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] + 
  (979*CA^3*Pi^4*G[1, z])/(110592*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, z])/(576*z*\[Epsilon]) + (CA^2*nf*Pi^2*G[1, z])/
   (576*z*\[Epsilon]) + (529*CA^3*z*G[1, z])/(3456*\[Epsilon]) - 
  (43*CA^2*nf*z*G[1, z])/(216*\[Epsilon]) + (CA*CF*nf*z*G[1, z])/
   (64*\[Epsilon]) + (CA*nf^2*z*G[1, z])/(48*\[Epsilon]) + 
  (((23*I)/384)*CA^3*Pi*z*G[1, z])/\[Epsilon] - 
  (((23*I)/384)*CA^2*nf*Pi*z*G[1, z])/\[Epsilon] + 
  ((I/64)*CA*nf^2*Pi*z*G[1, z])/\[Epsilon] + (53*CA^3*Pi^2*z*G[1, z])/
   (2304*\[Epsilon]) - (53*CA^2*nf*Pi^2*z*G[1, z])/(2304*\[Epsilon]) - 
  (631*CA^3*z^2*G[1, z])/(3456*\[Epsilon]) + (199*CA^2*nf*z^2*G[1, z])/
   (864*\[Epsilon]) - (CA*CF*nf*z^2*G[1, z])/(64*\[Epsilon]) - 
  (CA*nf^2*z^2*G[1, z])/(36*\[Epsilon]) - (((17*I)/384)*CA^3*Pi*z^2*G[1, z])/
   \[Epsilon] + (((17*I)/384)*CA^2*nf*Pi*z^2*G[1, z])/\[Epsilon] - 
  ((I/64)*CA*nf^2*Pi*z^2*G[1, z])/\[Epsilon] - (53*CA^3*Pi^2*z^2*G[1, z])/
   (2304*\[Epsilon]) + (53*CA^2*nf*Pi^2*z^2*G[1, z])/(2304*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, z])/24 - ((1517*I)/1152)*CA^3*Pi*G[0, 0, z] + 
  ((895*I)/1152)*CA^2*nf*Pi*G[0, 0, z] + ((3*I)/64)*CA*CF*nf*Pi*G[0, 0, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 0, z] - (119*CA^3*Pi^2*G[0, 0, z])/512 - 
  (43*CA^2*nf*Pi^2*G[0, 0, z])/256 + (17*CA*nf^2*Pi^2*G[0, 0, z])/576 - 
  ((1133*I)/3072)*CA^3*Pi^3*G[0, 0, z] + ((103*I)/1536)*CA^2*nf*Pi^3*
   G[0, 0, z] + (7271*CA^3*G[0, 0, z])/(3456*(-1 + z)^3) - 
  (2603*CA^2*nf*G[0, 0, z])/(3456*(-1 + z)^3) - 
  (55*CA*CF*nf*G[0, 0, z])/(384*(-1 + z)^3) - (2501*CA^3*Pi^2*G[0, 0, z])/
   (27648*(-1 + z)^3) + (31*CA^2*nf*Pi^2*G[0, 0, z])/(13824*(-1 + z)^3) + 
  (1487*CA^3*Pi^4*G[0, 0, z])/(184320*(-1 + z)^3) - 
  (215*CA*nf^2*z*G[0, 0, z])/3456 + (I/32)*CA^3*Pi*z*G[0, 0, z] - 
  (I/24)*CA^2*nf*Pi*z*G[0, 0, z] - (I/48)*CA*nf^2*Pi*z*G[0, 0, z] - 
  (3*CA^3*Pi^2*z*G[0, 0, z])/64 + (3*CA^2*nf*Pi^2*z*G[0, 0, z])/64 - 
  (2587*CA^3*z*G[0, 0, z])/(432*(-1 + z)^3) + (2257*CA^2*nf*z*G[0, 0, z])/
   (1152*(-1 + z)^3) + (161*CA*CF*nf*z*G[0, 0, z])/(384*(-1 + z)^3) + 
  (7799*CA^3*Pi^2*z*G[0, 0, z])/(27648*(-1 + z)^3) - 
  (25*CA^2*nf*Pi^2*z*G[0, 0, z])/(13824*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z*G[0, 0, z])/(384*(-1 + z)^3) - 
  (1487*CA^3*Pi^4*z*G[0, 0, z])/(61440*(-1 + z)^3) + 
  (C4AA*z*G[0, 0, z])/(16*dA*TA*(-1 + z)^3) - (C4AF*nf*z*G[0, 0, z])/
   (8*dA*TA*(-1 + z)^3) - (61*C4AA*Pi^2*z*G[0, 0, z])/
   (144*dA*TA*(-1 + z)^3) + (2*C4AF*nf*Pi^2*z*G[0, 0, z])/
   (9*dA*TA*(-1 + z)^3) + (307*CA*nf^2*z^2*G[0, 0, z])/6912 + 
  (I/32)*CA^3*Pi*z^2*G[0, 0, z] - (I/48)*CA^2*nf*Pi*z^2*G[0, 0, z] + 
  (I/48)*CA*nf^2*Pi*z^2*G[0, 0, z] + (3*CA^3*Pi^2*z^2*G[0, 0, z])/64 - 
  (3*CA^2*nf*Pi^2*z^2*G[0, 0, z])/64 + (140*CA^3*z^2*G[0, 0, z])/
   (27*(-1 + z)^3) - (8029*CA^2*nf*z^2*G[0, 0, z])/(6912*(-1 + z)^3) - 
  (77*CA*CF*nf*z^2*G[0, 0, z])/(192*(-1 + z)^3) - 
  (8651*CA^3*Pi^2*z^2*G[0, 0, z])/(27648*(-1 + z)^3) - 
  (53*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(13824*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^2*G[0, 0, z])/(96*(-1 + z)^3) + 
  (1487*CA^3*Pi^4*z^2*G[0, 0, z])/(61440*(-1 + z)^3) + 
  (4*C4AA*z^2*G[0, 0, z])/(9*dA*TA*(-1 + z)^3) - 
  (8*C4AF*nf*z^2*G[0, 0, z])/(9*dA*TA*(-1 + z)^3) + 
  (431*C4AA*Pi^2*z^2*G[0, 0, z])/(288*dA*TA*(-1 + z)^3) - 
  (143*C4AF*nf*Pi^2*z^2*G[0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (1147*CA^3*z^3*G[0, 0, z])/(1728*(-1 + z)^3) - 
  (5105*CA^2*nf*z^3*G[0, 0, z])/(6912*(-1 + z)^3) + 
  (23*CA*CF*nf*z^3*G[0, 0, z])/(192*(-1 + z)^3) + 
  (12587*CA^3*Pi^2*z^3*G[0, 0, z])/(82944*(-1 + z)^3) - 
  (43*CA^2*nf*Pi^2*z^3*G[0, 0, z])/(41472*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^3*G[0, 0, z])/(64*(-1 + z)^3) - 
  (1487*CA^3*Pi^4*z^3*G[0, 0, z])/(184320*(-1 + z)^3) - 
  (41*C4AA*z^3*G[0, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (41*C4AF*nf*z^3*G[0, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (1775*C4AA*Pi^2*z^3*G[0, 0, z])/(864*dA*TA*(-1 + z)^3) + 
  (803*C4AF*nf*Pi^2*z^3*G[0, 0, z])/(432*dA*TA*(-1 + z)^3) - 
  (2743*CA^3*z^4*G[0, 0, z])/(3456*(-1 + z)^3) + 
  (2053*CA^2*nf*z^4*G[0, 0, z])/(2304*(-1 + z)^3) + 
  (CA*CF*nf*z^4*G[0, 0, z])/(384*(-1 + z)^3) - (313*CA^3*Pi^2*z^4*G[0, 0, z])/
   (6912*(-1 + z)^3) + (97*CA^2*nf*Pi^2*z^4*G[0, 0, z])/(6912*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^4*G[0, 0, z])/(96*(-1 + z)^3) + 
  (11*C4AA*z^4*G[0, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (11*C4AF*nf*z^4*G[0, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (409*C4AA*Pi^2*z^4*G[0, 0, z])/(288*dA*TA*(-1 + z)^3) - 
  (265*C4AF*nf*Pi^2*z^4*G[0, 0, z])/(144*dA*TA*(-1 + z)^3) + 
  (271*CA^3*z^5*G[0, 0, z])/(1728*(-1 + z)^3) - 
  (1361*CA^2*nf*z^5*G[0, 0, z])/(6912*(-1 + z)^3) + 
  (CA*CF*nf*z^5*G[0, 0, z])/(384*(-1 + z)^3) + (133*CA^3*Pi^2*z^5*G[0, 0, z])/
   (6912*(-1 + z)^3) - (97*CA^2*nf*Pi^2*z^5*G[0, 0, z])/(6912*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^5*G[0, 0, z])/(384*(-1 + z)^3) - 
  (91*C4AA*z^5*G[0, 0, z])/(144*dA*TA*(-1 + z)^3) + 
  (91*C4AF*nf*z^5*G[0, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (157*C4AA*Pi^2*z^5*G[0, 0, z])/(288*dA*TA*(-1 + z)^3) + 
  (139*C4AF*nf*Pi^2*z^5*G[0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (23*CA^3*Pi^2*z^6*G[0, 0, z])/(5184*(-1 + z)^3) + 
  (23*CA^2*nf*Pi^2*z^6*G[0, 0, z])/(5184*(-1 + z)^3) + 
  (23*C4AA*Pi^2*z^6*G[0, 0, z])/(216*dA*TA*(-1 + z)^3) - 
  (23*C4AF*nf*Pi^2*z^6*G[0, 0, z])/(108*dA*TA*(-1 + z)^3) - 
  (3*CA^3*G[0, 0, z])/(128*\[Epsilon]^4) + (33*CA^3*G[0, 0, z])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[0, 0, z])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (119*CA^3*G[0, 0, z])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[0, 0, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[0, 0, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*G[0, 0, z])/(512*\[Epsilon]^2) + 
  (CA^3*z*G[0, 0, z])/(96*\[Epsilon]^2) - (CA^2*nf*z*G[0, 0, z])/
   (96*\[Epsilon]^2) - (CA^3*z^2*G[0, 0, z])/(96*\[Epsilon]^2) + 
  (CA^2*nf*z^2*G[0, 0, z])/(96*\[Epsilon]^2) - 
  (1517*CA^3*G[0, 0, z])/(3456*\[Epsilon]) + (895*CA^2*nf*G[0, 0, z])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[0, 0, z])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 0, z])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[0, 0, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] - (4697*CA^3*Pi^2*G[0, 0, z])/
   (9216*\[Epsilon]) + (427*CA^2*nf*Pi^2*G[0, 0, z])/(4608*\[Epsilon]) + 
  (((27*I)/512)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (CA^3*z*G[0, 0, z])/(96*\[Epsilon]) - (CA^2*nf*z*G[0, 0, z])/
   (72*\[Epsilon]) - (CA*nf^2*z*G[0, 0, z])/(144*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*z*G[0, 0, z])/\[Epsilon] - ((I/32)*CA^2*nf*Pi*z*G[0, 0, z])/
   \[Epsilon] + (CA^3*z^2*G[0, 0, z])/(96*\[Epsilon]) - 
  (CA^2*nf*z^2*G[0, 0, z])/(144*\[Epsilon]) + (CA*nf^2*z^2*G[0, 0, z])/
   (144*\[Epsilon]) - ((I/32)*CA^3*Pi*z^2*G[0, 0, z])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*z^2*G[0, 0, z])/\[Epsilon] + (5*CA*nf^2*G[0, 1, z])/72 + 
  ((3025*I)/1152)*CA^3*Pi*G[0, 1, z] - ((337*I)/384)*CA^2*nf*Pi*G[0, 1, z] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[0, 1, z] + ((5*I)/72)*CA*nf^2*Pi*G[0, 1, z] - 
  (417*CA^3*Pi^2*G[0, 1, z])/512 + (83*CA^2*nf*Pi^2*G[0, 1, z])/256 - 
  (5*CA*nf^2*Pi^2*G[0, 1, z])/192 - ((803*I)/3072)*CA^3*Pi^3*G[0, 1, z] + 
  ((73*I)/1536)*CA^2*nf*Pi^3*G[0, 1, z] - (3*CA^3*Pi^4*G[0, 1, z])/64 - 
  (8311*CA^3*G[0, 1, z])/(2592*(-1 + z)) + (5483*CA^2*nf*G[0, 1, z])/
   (5184*(-1 + z)) + (49*CA*CF*nf*G[0, 1, z])/(384*(-1 + z)) + 
  (1741*CA^3*Pi^2*G[0, 1, z])/(27648*(-1 + z)) + 
  (337*CA^2*nf*Pi^2*G[0, 1, z])/(13824*(-1 + z)) - 
  (383*CA^3*Pi^4*G[0, 1, z])/(36864*(-1 + z)) + 
  (5*C4AA*G[0, 1, z])/(16*dA*TA*(-1 + z)) - (5*C4AF*nf*G[0, 1, z])/
   (8*dA*TA*(-1 + z)) - (C4AA*Pi^4*G[0, 1, z])/(60*dA*TA*(-1 + z)) + 
  (7*CA*nf^2*z*G[0, 1, z])/432 + ((31*I)/192)*CA^3*Pi*z*G[0, 1, z] - 
  ((35*I)/192)*CA^2*nf*Pi*z*G[0, 1, z] + (I/48)*CA*nf^2*Pi*z*G[0, 1, z] + 
  (34369*CA^3*z*G[0, 1, z])/(10368*(-1 + z)) - (10843*CA^2*nf*z*G[0, 1, z])/
   (10368*(-1 + z)) - (53*CA*CF*nf*z*G[0, 1, z])/(384*(-1 + z)) - 
  (1645*CA^3*Pi^2*z*G[0, 1, z])/(27648*(-1 + z)) - 
  (529*CA^2*nf*Pi^2*z*G[0, 1, z])/(13824*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z*G[0, 1, z])/(192*(-1 + z)) + 
  (383*CA^3*Pi^4*z*G[0, 1, z])/(36864*(-1 + z)) - 
  (13*C4AA*z*G[0, 1, z])/(18*dA*TA*(-1 + z)) + (13*C4AF*nf*z*G[0, 1, z])/
   (9*dA*TA*(-1 + z)) + (C4AA*Pi^2*z*G[0, 1, z])/(12*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z*G[0, 1, z])/(12*dA*TA*(-1 + z)) + 
  (C4AA*Pi^4*z*G[0, 1, z])/(60*dA*TA*(-1 + z)) - 
  (307*CA*nf^2*z^2*G[0, 1, z])/6912 - ((11*I)/96)*CA^3*Pi*z^2*G[0, 1, z] + 
  ((13*I)/96)*CA^2*nf*Pi*z^2*G[0, 1, z] - (I/48)*CA*nf^2*Pi*z^2*G[0, 1, z] + 
  (125*CA^3*z^2*G[0, 1, z])/(1152*(-1 + z)) - (2123*CA^2*nf*z^2*G[0, 1, z])/
   (6912*(-1 + z)) + (5*CA*CF*nf*z^2*G[0, 1, z])/(384*(-1 + z)) - 
  (5*CA^3*Pi^2*z^2*G[0, 1, z])/(576*(-1 + z)) + 
  (7*CA^2*nf*Pi^2*z^2*G[0, 1, z])/(288*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z^2*G[0, 1, z])/(96*(-1 + z)) - 
  (2*C4AA*z^2*G[0, 1, z])/(9*dA*TA*(-1 + z)) + (4*C4AF*nf*z^2*G[0, 1, z])/
   (9*dA*TA*(-1 + z)) - (C4AA*Pi^2*z^2*G[0, 1, z])/(6*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z^2*G[0, 1, z])/(12*dA*TA*(-1 + z)) - 
  (125*CA^3*z^3*G[0, 1, z])/(576*(-1 + z)) + (2041*CA^2*nf*z^3*G[0, 1, z])/
   (6912*(-1 + z)) - (CA*CF*nf*z^3*G[0, 1, z])/(384*(-1 + z)) + 
  (CA^3*Pi^2*z^3*G[0, 1, z])/(10368*(-1 + z)) - 
  (55*CA^2*nf*Pi^2*z^3*G[0, 1, z])/(10368*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z^3*G[0, 1, z])/(192*(-1 + z)) + 
  (91*C4AA*z^3*G[0, 1, z])/(144*dA*TA*(-1 + z)) - 
  (91*C4AF*nf*z^3*G[0, 1, z])/(72*dA*TA*(-1 + z)) + 
  (5*C4AA*Pi^2*z^3*G[0, 1, z])/(27*dA*TA*(-1 + z)) - 
  (10*C4AF*nf*Pi^2*z^3*G[0, 1, z])/(27*dA*TA*(-1 + z)) + 
  (11*CA^3*Pi^2*z^4*G[0, 1, z])/(2592*(-1 + z)) - 
  (11*CA^2*nf*Pi^2*z^4*G[0, 1, z])/(2592*(-1 + z)) - 
  (11*C4AA*Pi^2*z^4*G[0, 1, z])/(108*dA*TA*(-1 + z)) + 
  (11*C4AF*nf*Pi^2*z^4*G[0, 1, z])/(54*dA*TA*(-1 + z)) - 
  (CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (11*CA^3*G[0, 1, z])/
   (768*\[Epsilon]^3) + (CA^2*nf*G[0, 1, z])/(384*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (139*CA^3*G[0, 1, z])/(768*\[Epsilon]^2) - (83*CA^2*nf*G[0, 1, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*G[0, 1, z])/(144*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (61*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (3025*CA^3*G[0, 1, z])/(3456*\[Epsilon]) - (337*CA^2*nf*G[0, 1, z])/
   (1152*\[Epsilon]) - (CA*CF*nf*G[0, 1, z])/(64*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 1, z])/(216*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[0, 1, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] - (407*CA^3*Pi^2*G[0, 1, z])/
   (9216*\[Epsilon]) + (37*CA^2*nf*Pi^2*G[0, 1, z])/(4608*\[Epsilon]) + 
  (((25*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (31*CA^3*z*G[0, 1, z])/(576*\[Epsilon]) - (35*CA^2*nf*z*G[0, 1, z])/
   (576*\[Epsilon]) + (CA*nf^2*z*G[0, 1, z])/(144*\[Epsilon]) - 
  (11*CA^3*z^2*G[0, 1, z])/(288*\[Epsilon]) + (13*CA^2*nf*z^2*G[0, 1, z])/
   (288*\[Epsilon]) - (CA*nf^2*z^2*G[0, 1, z])/(144*\[Epsilon]) + 
  (95*CA*nf^2*G[1, 0, z])/2304 + ((3079*I)/1152)*CA^3*Pi*G[1, 0, z] - 
  ((355*I)/384)*CA^2*nf*Pi*G[1, 0, z] - ((3*I)/64)*CA*CF*nf*Pi*G[1, 0, z] + 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 0, z] - (417*CA^3*Pi^2*G[1, 0, z])/512 + 
  (83*CA^2*nf*Pi^2*G[1, 0, z])/256 - (5*CA*nf^2*Pi^2*G[1, 0, z])/192 - 
  ((803*I)/3072)*CA^3*Pi^3*G[1, 0, z] + ((73*I)/1536)*CA^2*nf*Pi^3*
   G[1, 0, z] - (3*CA^3*Pi^4*G[1, 0, z])/64 - (29869*CA^3*G[1, 0, z])/
   (10368*(-1 + z)) + (16055*CA^2*nf*G[1, 0, z])/(20736*(-1 + z)) + 
  (23*CA*CF*nf*G[1, 0, z])/(192*(-1 + z)) + (6563*CA^3*Pi^2*G[1, 0, z])/
   (82944*(-1 + z)) + (773*CA^2*nf*Pi^2*G[1, 0, z])/(41472*(-1 + z)) - 
  (7489*CA^3*Pi^4*G[1, 0, z])/(552960*(-1 + z)) - 
  (35*C4AA*G[1, 0, z])/(48*dA*TA*(-1 + z)) + (35*C4AF*nf*G[1, 0, z])/
   (24*dA*TA*(-1 + z)) - (263*C4AA*Pi^2*G[1, 0, z])/(864*dA*TA*(-1 + z)) + 
  (47*C4AF*nf*Pi^2*G[1, 0, z])/(432*dA*TA*(-1 + z)) + 
  (17*C4AA*Pi^4*G[1, 0, z])/(720*dA*TA*(-1 + z)) - 
  (CA^3*Pi^2*G[1, 0, z])/(576*(-1 + z)*z) + (CA^2*nf*Pi^2*G[1, 0, z])/
   (576*(-1 + z)*z) + (251*CA*nf^2*z*G[1, 0, z])/3456 + 
  ((13*I)/192)*CA^3*Pi*z*G[1, 0, z] - ((17*I)/192)*CA^2*nf*Pi*z*G[1, 0, z] + 
  (I/48)*CA*nf^2*Pi*z*G[1, 0, z] + (6061*CA^3*z*G[1, 0, z])/(2592*(-1 + z)) - 
  (4055*CA^2*nf*z*G[1, 0, z])/(20736*(-1 + z)) - 
  (11*CA*CF*nf*z*G[1, 0, z])/(96*(-1 + z)) - (8051*CA^3*Pi^2*z*G[1, 0, z])/
   (82944*(-1 + z)) - (677*CA^2*nf*Pi^2*z*G[1, 0, z])/(41472*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z*G[1, 0, z])/(384*(-1 + z)) + 
  (7489*CA^3*Pi^4*z*G[1, 0, z])/(552960*(-1 + z)) + 
  (173*C4AA*z*G[1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (173*C4AF*nf*z*G[1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (797*C4AA*Pi^2*z*G[1, 0, z])/(864*dA*TA*(-1 + z)) - 
  (311*C4AF*nf*Pi^2*z*G[1, 0, z])/(432*dA*TA*(-1 + z)) - 
  (17*C4AA*Pi^4*z*G[1, 0, z])/(720*dA*TA*(-1 + z)) - 
  (307*CA*nf^2*z^2*G[1, 0, z])/6912 - ((11*I)/96)*CA^3*Pi*z^2*G[1, 0, z] + 
  ((13*I)/96)*CA^2*nf*Pi*z^2*G[1, 0, z] - (I/48)*CA*nf^2*Pi*z^2*G[1, 0, z] + 
  (875*CA^3*z^2*G[1, 0, z])/(1152*(-1 + z)) - (6041*CA^2*nf*z^2*G[1, 0, z])/
   (6912*(-1 + z)) - (CA*CF*nf*z^2*G[1, 0, z])/(384*(-1 + z)) + 
  (215*CA^3*Pi^2*z^2*G[1, 0, z])/(6912*(-1 + z)) - 
  (71*CA^2*nf*Pi^2*z^2*G[1, 0, z])/(6912*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z^2*G[1, 0, z])/(192*(-1 + z)) - 
  (83*C4AA*z^2*G[1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (83*C4AF*nf*z^2*G[1, 0, z])/(18*dA*TA*(-1 + z)) - 
  (299*C4AA*Pi^2*z^2*G[1, 0, z])/(288*dA*TA*(-1 + z)) + 
  (191*C4AF*nf*Pi^2*z^2*G[1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (125*CA^3*z^3*G[1, 0, z])/(576*(-1 + z)) + (2041*CA^2*nf*z^3*G[1, 0, z])/
   (6912*(-1 + z)) - (CA*CF*nf*z^3*G[1, 0, z])/(384*(-1 + z)) - 
  (329*CA^3*Pi^2*z^3*G[1, 0, z])/(20736*(-1 + z)) + 
  (221*CA^2*nf*Pi^2*z^3*G[1, 0, z])/(20736*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z^3*G[1, 0, z])/(384*(-1 + z)) + 
  (91*C4AA*z^3*G[1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (91*C4AF*nf*z^3*G[1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (455*C4AA*Pi^2*z^3*G[1, 0, z])/(864*dA*TA*(-1 + z)) - 
  (401*C4AF*nf*Pi^2*z^3*G[1, 0, z])/(432*dA*TA*(-1 + z)) + 
  (23*CA^3*Pi^2*z^4*G[1, 0, z])/(5184*(-1 + z)) - 
  (23*CA^2*nf*Pi^2*z^4*G[1, 0, z])/(5184*(-1 + z)) - 
  (23*C4AA*Pi^2*z^4*G[1, 0, z])/(216*dA*TA*(-1 + z)) + 
  (23*C4AF*nf*Pi^2*z^4*G[1, 0, z])/(108*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 0, z])/(128*\[Epsilon]^4) - (11*CA^3*G[1, 0, z])/
   (768*\[Epsilon]^3) + (CA^2*nf*G[1, 0, z])/(384*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^3 + 
  (139*CA^3*G[1, 0, z])/(768*\[Epsilon]^2) - (83*CA^2*nf*G[1, 0, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*G[1, 0, z])/(144*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (61*CA^3*Pi^2*G[1, 0, z])/(1536*\[Epsilon]^2) + 
  (3079*CA^3*G[1, 0, z])/(3456*\[Epsilon]) - (355*CA^2*nf*G[1, 0, z])/
   (1152*\[Epsilon]) - (CA*CF*nf*G[1, 0, z])/(64*\[Epsilon]) + 
  (5*CA*nf^2*G[1, 0, z])/(216*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] - (407*CA^3*Pi^2*G[1, 0, z])/
   (9216*\[Epsilon]) + (37*CA^2*nf*Pi^2*G[1, 0, z])/(4608*\[Epsilon]) + 
  (((25*I)/512)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (13*CA^3*z*G[1, 0, z])/(576*\[Epsilon]) - (17*CA^2*nf*z*G[1, 0, z])/
   (576*\[Epsilon]) + (CA*nf^2*z*G[1, 0, z])/(144*\[Epsilon]) - 
  (11*CA^3*z^2*G[1, 0, z])/(288*\[Epsilon]) + (13*CA^2*nf*z^2*G[1, 0, z])/
   (288*\[Epsilon]) - (CA*nf^2*z^2*G[1, 0, z])/(144*\[Epsilon]) - 
  (3923*CA^3*G[1, 1, z])/1728 + (5921*CA^2*nf*G[1, 1, z])/6912 + 
  (5*CA*CF*nf*G[1, 1, z])/32 - (137*CA*nf^2*G[1, 1, z])/2304 - 
  ((1445*I)/1152)*CA^3*Pi*G[1, 1, z] + ((823*I)/1152)*CA^2*nf*Pi*G[1, 1, z] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, z] - ((5*I)/72)*CA*nf^2*Pi*G[1, 1, z] - 
  (31943*CA^3*Pi^2*G[1, 1, z])/82944 - (5399*CA^2*nf*Pi^2*G[1, 1, z])/41472 + 
  (CA*CF*nf*Pi^2*G[1, 1, z])/192 + (17*CA*nf^2*Pi^2*G[1, 1, z])/576 - 
  ((2189*I)/3072)*CA^3*Pi^3*G[1, 1, z] + ((199*I)/1536)*CA^2*nf*Pi^3*
   G[1, 1, z] - (25181*CA^3*Pi^4*G[1, 1, z])/552960 - 
  (25*C4AA*G[1, 1, z])/(36*dA*TA) + (25*C4AF*nf*G[1, 1, z])/(18*dA*TA) - 
  (89*C4AA*Pi^2*G[1, 1, z])/(432*dA*TA) + (C4AF*nf*Pi^2*G[1, 1, z])/
   (27*dA*TA) + (19*C4AA*Pi^4*G[1, 1, z])/(720*dA*TA) + 
  (7*CA^3*Pi^2*G[1, 1, z])/(1152*z) - (7*CA^2*nf*Pi^2*G[1, 1, z])/(1152*z) + 
  (11*CA^3*z*G[1, 1, z])/1152 + (323*CA^2*nf*z*G[1, 1, z])/3456 - 
  (CA*CF*nf*z*G[1, 1, z])/64 - (23*CA*nf^2*z*G[1, 1, z])/864 - 
  ((3*I)/32)*CA^3*Pi*z*G[1, 1, z] + (I/12)*CA^2*nf*Pi*z*G[1, 1, z] - 
  (I/48)*CA*nf^2*Pi*z*G[1, 1, z] - (25*CA^3*Pi^2*z*G[1, 1, z])/432 + 
  (53*CA^2*nf*Pi^2*z*G[1, 1, z])/864 - (CA*CF*nf*Pi^2*z*G[1, 1, z])/288 + 
  (191*C4AA*z*G[1, 1, z])/(144*dA*TA) - (191*C4AF*nf*z*G[1, 1, z])/
   (72*dA*TA) + (41*C4AA*Pi^2*z*G[1, 1, z])/(144*dA*TA) - 
  (7*C4AF*nf*Pi^2*z*G[1, 1, z])/(36*dA*TA) + (271*CA^3*z^2*G[1, 1, z])/1728 - 
  (1361*CA^2*nf*z^2*G[1, 1, z])/6912 + (CA*CF*nf*z^2*G[1, 1, z])/384 + 
  (307*CA*nf^2*z^2*G[1, 1, z])/6912 + (I/32)*CA^3*Pi*z^2*G[1, 1, z] - 
  (I/48)*CA^2*nf*Pi*z^2*G[1, 1, z] + (I/48)*CA*nf^2*Pi*z^2*G[1, 1, z] + 
  (115*CA^3*Pi^2*z^2*G[1, 1, z])/1728 - (7*CA^2*nf*Pi^2*z^2*G[1, 1, z])/108 - 
  (CA*CF*nf*Pi^2*z^2*G[1, 1, z])/576 - (91*C4AA*z^2*G[1, 1, z])/(144*dA*TA) + 
  (91*C4AF*nf*z^2*G[1, 1, z])/(72*dA*TA) - (13*C4AA*Pi^2*z^2*G[1, 1, z])/
   (72*dA*TA) + (13*C4AF*nf*Pi^2*z^2*G[1, 1, z])/(36*dA*TA) - 
  (11*CA^3*Pi^2*z^3*G[1, 1, z])/2592 + (11*CA^2*nf*Pi^2*z^3*G[1, 1, z])/
   2592 + (11*C4AA*Pi^2*z^3*G[1, 1, z])/(108*dA*TA) - 
  (11*C4AF*nf*Pi^2*z^3*G[1, 1, z])/(54*dA*TA) - 
  (3*CA^3*G[1, 1, z])/(128*\[Epsilon]^4) + (33*CA^3*G[1, 1, z])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, z])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  (151*CA^3*Pi^2*G[1, 1, z])/(1536*\[Epsilon]^2) + 
  (CA^3*z*G[1, 1, z])/(96*\[Epsilon]^2) - (CA^2*nf*z*G[1, 1, z])/
   (96*\[Epsilon]^2) - (CA^3*z^2*G[1, 1, z])/(96*\[Epsilon]^2) + 
  (CA^2*nf*z^2*G[1, 1, z])/(96*\[Epsilon]^2) - 
  (1445*CA^3*G[1, 1, z])/(3456*\[Epsilon]) + (823*CA^2*nf*G[1, 1, z])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[1, 1, z])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, z])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] - (5753*CA^3*Pi^2*G[1, 1, z])/
   (9216*\[Epsilon]) + (523*CA^2*nf*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (((43*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (CA^3*z*G[1, 1, z])/(32*\[Epsilon]) + (CA^2*nf*z*G[1, 1, z])/
   (36*\[Epsilon]) - (CA*nf^2*z*G[1, 1, z])/(144*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*z*G[1, 1, z])/\[Epsilon] - ((I/32)*CA^2*nf*Pi*z*G[1, 1, z])/
   \[Epsilon] + (CA^3*z^2*G[1, 1, z])/(96*\[Epsilon]) - 
  (CA^2*nf*z^2*G[1, 1, z])/(144*\[Epsilon]) + (CA*nf^2*z^2*G[1, 1, z])/
   (144*\[Epsilon]) - ((I/32)*CA^3*Pi*z^2*G[1, 1, z])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*z^2*G[1, 1, z])/\[Epsilon] + 
  (I/16)*CA*nf^2*Pi*G[0, 0, 0, z] + (891*CA^3*Pi^2*G[0, 0, 0, z])/512 - 
  (81*CA^2*nf*Pi^2*G[0, 0, 0, z])/256 - ((81*I)/256)*CA^3*Pi^3*
   G[0, 0, 0, z] - (1517*CA^3*G[0, 0, 0, z])/(1152*(-1 + z)^3) + 
  (895*CA^2*nf*G[0, 0, 0, z])/(1152*(-1 + z)^3) + 
  (3*CA*CF*nf*G[0, 0, 0, z])/(64*(-1 + z)^3) + (649*CA^3*Pi^2*G[0, 0, 0, z])/
   (3072*(-1 + z)^3) - (59*CA^2*nf*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)^3) - 
  (5*CA*nf^2*G[0, 0, 0, z])/(72*(-1 + z)) + 
  (((119*I)/256)*CA^3*Pi*G[0, 0, 0, z])/(-1 + z) + 
  (((43*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/(-1 + z) - 
  (((81*I)/512)*CA^3*Pi^3*G[0, 0, 0, z])/(-1 + z) + 
  (4627*CA^3*z*G[0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (2773*CA^2*nf*z*G[0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (9*CA*CF*nf*z*G[0, 0, 0, z])/(64*(-1 + z)^3) - 
  (649*CA^3*Pi^2*z*G[0, 0, 0, z])/(1024*(-1 + z)^3) + 
  (59*CA^2*nf*Pi^2*z*G[0, 0, 0, z])/(512*(-1 + z)^3) + 
  (17*CA*nf^2*z*G[0, 0, 0, z])/(288*(-1 + z)) - 
  (((103*I)/256)*CA^3*Pi*z*G[0, 0, 0, z])/(-1 + z) - 
  (((51*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, z])/(-1 + z) + 
  (((81*I)/512)*CA^3*Pi^3*z*G[0, 0, 0, z])/(-1 + z) - 
  (4777*CA^3*z^2*G[0, 0, 0, z])/(1152*(-1 + z)^3) + 
  (2959*CA^2*nf*z^2*G[0, 0, 0, z])/(1152*(-1 + z)^3) + 
  (9*CA*CF*nf*z^2*G[0, 0, 0, z])/(64*(-1 + z)^3) + 
  (649*CA^3*Pi^2*z^2*G[0, 0, 0, z])/(1024*(-1 + z)^3) - 
  (59*CA^2*nf*Pi^2*z^2*G[0, 0, 0, z])/(512*(-1 + z)^3) + 
  (CA*nf^2*z^2*G[0, 0, 0, z])/(48*(-1 + z)) - 
  ((I/8)*CA^3*Pi*z^2*G[0, 0, 0, z])/(-1 + z) + 
  ((I/8)*CA^2*nf*Pi*z^2*G[0, 0, 0, z])/(-1 + z) + 
  (1739*CA^3*z^3*G[0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (1189*CA^2*nf*z^3*G[0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (3*CA*CF*nf*z^3*G[0, 0, 0, z])/(64*(-1 + z)^3) - 
  (649*CA^3*Pi^2*z^3*G[0, 0, 0, z])/(3072*(-1 + z)^3) + 
  (59*CA^2*nf*Pi^2*z^3*G[0, 0, 0, z])/(1536*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[0, 0, 0, z])/(96*(-1 + z)) + 
  ((I/16)*CA^3*Pi*z^3*G[0, 0, 0, z])/(-1 + z) - 
  ((I/16)*CA^2*nf*Pi*z^3*G[0, 0, 0, z])/(-1 + z) - 
  (35*CA^3*z^4*G[0, 0, 0, z])/(576*(-1 + z)^3) + 
  (59*CA^2*nf*z^4*G[0, 0, 0, z])/(576*(-1 + z)^3) - 
  (CA^3*z^5*G[0, 0, 0, z])/(576*(-1 + z)^3) - (5*CA^2*nf*z^5*G[0, 0, 0, z])/
   (576*(-1 + z)^3) + (9*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[0, 0, 0, z])/(256*\[Epsilon]^2) + (9*CA^2*nf*G[0, 0, 0, z])/
   (128*\[Epsilon]^2) + (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[0, 0, 0, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (81*CA^3*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) + 
  (119*CA^3*G[0, 0, 0, z])/(768*(-1 + z)*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 0, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (27*CA^3*Pi^2*G[0, 0, 0, z])/(512*(-1 + z)*\[Epsilon]) - 
  (103*CA^3*z*G[0, 0, 0, z])/(768*(-1 + z)*\[Epsilon]) - 
  (17*CA^2*nf*z*G[0, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (27*CA^3*Pi^2*z*G[0, 0, 0, z])/(512*(-1 + z)*\[Epsilon]) - 
  (CA^3*z^2*G[0, 0, 0, z])/(24*(-1 + z)*\[Epsilon]) + 
  (CA^2*nf*z^2*G[0, 0, 0, z])/(24*(-1 + z)*\[Epsilon]) + 
  (CA^3*z^3*G[0, 0, 0, z])/(48*(-1 + z)*\[Epsilon]) - 
  (CA^2*nf*z^3*G[0, 0, 0, z])/(48*(-1 + z)*\[Epsilon]) + 
  (3055*CA^3*G[0, 0, 1, z])/1152 - (347*CA^2*nf*G[0, 0, 1, z])/384 - 
  (3*CA*CF*nf*G[0, 0, 1, z])/64 + (5*CA*nf^2*G[0, 0, 1, z])/72 + 
  ((417*I)/256)*CA^3*Pi*G[0, 0, 1, z] - ((83*I)/128)*CA^2*nf*Pi*
   G[0, 0, 1, z] + (I/16)*CA*nf^2*Pi*G[0, 0, 1, z] + 
  (14597*CA^3*Pi^2*G[0, 0, 1, z])/27648 - (1327*CA^2*nf*Pi^2*G[0, 0, 1, z])/
   13824 - ((61*I)/512)*CA^3*Pi^3*G[0, 0, 1, z] + 
  (11*C4AA*Pi^2*G[0, 0, 1, z])/(36*dA*TA) - (C4AF*nf*Pi^2*G[0, 0, 1, z])/
   (9*dA*TA) - (7*CA^3*z*G[0, 0, 1, z])/864 + (CA^2*nf*z*G[0, 0, 1, z])/54 + 
  (I/64)*CA^3*Pi*z*G[0, 0, 1, z] - (I/64)*CA^2*nf*Pi*z*G[0, 0, 1, z] + 
  (CA^3*Pi^2*z*G[0, 0, 1, z])/96 - (CA^2*nf*Pi^2*z*G[0, 0, 1, z])/384 + 
  (5*C4AA*z*G[0, 0, 1, z])/(18*dA*TA) - (47*C4AF*nf*z*G[0, 0, 1, z])/
   (36*dA*TA) - (C4AA*Pi^2*z*G[0, 0, 1, z])/(4*dA*TA) + 
  (C4AF*nf*Pi^2*z*G[0, 0, 1, z])/(8*dA*TA) - (61*CA^3*z^2*G[0, 0, 1, z])/
   1728 + (CA^2*nf*z^2*G[0, 0, 1, z])/108 - (I/64)*CA^3*Pi*z^2*
   G[0, 0, 1, z] + (I/64)*CA^2*nf*Pi*z^2*G[0, 0, 1, z] - 
  (CA^3*Pi^2*z^2*G[0, 0, 1, z])/384 + (CA^2*nf*Pi^2*z^2*G[0, 0, 1, z])/384 + 
  (55*C4AA*z^2*G[0, 0, 1, z])/(72*dA*TA) - (C4AF*nf*z^2*G[0, 0, 1, z])/
   (36*dA*TA) + (C4AA*Pi^2*z^2*G[0, 0, 1, z])/(16*dA*TA) - 
  (C4AF*nf*Pi^2*z^2*G[0, 0, 1, z])/(8*dA*TA) + (CA^3*Pi^2*z^3*G[0, 0, 1, z])/
   576 - (CA^2*nf*Pi^2*z^3*G[0, 0, 1, z])/576 - 
  (C4AA*Pi^2*z^3*G[0, 0, 1, z])/(24*dA*TA) + (C4AF*nf*Pi^2*z^3*G[0, 0, 1, z])/
   (12*dA*TA) + (CA^3*G[0, 0, 1, z])/(128*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, 1, z])/(256*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (139*CA^3*G[0, 0, 1, z])/(256*\[Epsilon]) - (83*CA^2*nf*G[0, 0, 1, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[0, 0, 1, z])/(48*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (97*CA^3*Pi^2*G[0, 0, 1, z])/(1536*\[Epsilon]) + 
  (CA^3*z*G[0, 0, 1, z])/(192*\[Epsilon]) - (CA^2*nf*z*G[0, 0, 1, z])/
   (192*\[Epsilon]) - (CA^3*z^2*G[0, 0, 1, z])/(192*\[Epsilon]) + 
  (CA^2*nf*z^2*G[0, 0, 1, z])/(192*\[Epsilon]) - 
  ((5*I)/48)*CA*nf^2*Pi*G[0, 1, 0, z] - (627*CA^3*Pi^2*G[0, 1, 0, z])/512 + 
  (57*CA^2*nf*Pi^2*G[0, 1, 0, z])/256 + ((9*I)/256)*CA^3*Pi^3*G[0, 1, 0, z] + 
  (4141*CA^3*G[0, 1, 0, z])/(1152*(-1 + z)) - (4789*CA^2*nf*G[0, 1, 0, z])/
   (3456*(-1 + z)) - (5*CA*CF*nf*G[0, 1, 0, z])/(64*(-1 + z)) + 
  (25*CA*nf^2*G[0, 1, 0, z])/(216*(-1 + z)) + 
  (((1147*I)/768)*CA^3*Pi*G[0, 1, 0, z])/(-1 + z) - 
  (((115*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/(-1 + z) - 
  (6721*CA^3*Pi^2*G[0, 1, 0, z])/(27648*(-1 + z)) + 
  (611*CA^2*nf*Pi^2*G[0, 1, 0, z])/(13824*(-1 + z)) + 
  (((41*I)/512)*CA^3*Pi^3*G[0, 1, 0, z])/(-1 + z) - 
  (11*C4AA*Pi^2*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, z])/(18*dA*TA*(-1 + z)) - 
  (12167*CA^3*z*G[0, 1, 0, z])/(3456*(-1 + z)) + 
  (1615*CA^2*nf*z*G[0, 1, 0, z])/(1152*(-1 + z)) + 
  (11*CA*CF*nf*z*G[0, 1, 0, z])/(192*(-1 + z)) - 
  (53*CA*nf^2*z*G[0, 1, 0, z])/(432*(-1 + z)) - 
  (((1147*I)/768)*CA^3*Pi*z*G[0, 1, 0, z])/(-1 + z) + 
  (((115*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, z])/(-1 + z) + 
  (6529*CA^3*Pi^2*z*G[0, 1, 0, z])/(27648*(-1 + z)) - 
  (587*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(13824*(-1 + z)) - 
  (((41*I)/512)*CA^3*Pi^3*z*G[0, 1, 0, z])/(-1 + z) - 
  (23*C4AA*z*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (C4AF*nf*z*G[0, 1, 0, z])/(9*dA*TA*(-1 + z)) + 
  (23*C4AA*Pi^2*z*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (5*C4AF*nf*Pi^2*z*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)) - 
  (983*CA^3*z^2*G[0, 1, 0, z])/(3456*(-1 + z)) + 
  (677*CA^2*nf*z^2*G[0, 1, 0, z])/(3456*(-1 + z)) - 
  (CA*CF*nf*z^2*G[0, 1, 0, z])/(64*(-1 + z)) + 
  ((I/32)*CA^3*Pi*z^2*G[0, 1, 0, z])/(-1 + z) - 
  ((I/32)*CA^2*nf*Pi*z^2*G[0, 1, 0, z])/(-1 + z) + 
  (5*CA^3*Pi^2*z^2*G[0, 1, 0, z])/(576*(-1 + z)) - 
  (CA^2*nf*Pi^2*z^2*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (125*C4AA*z^2*G[0, 1, 0, z])/(144*dA*TA*(-1 + z)) + 
  (37*C4AF*nf*z^2*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (5*C4AA*Pi^2*z^2*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z^2*G[0, 1, 0, z])/(6*dA*TA*(-1 + z)) + 
  (191*CA^3*z^3*G[0, 1, 0, z])/(1728*(-1 + z)) - 
  (41*CA^2*nf*z^3*G[0, 1, 0, z])/(432*(-1 + z)) + 
  (CA*CF*nf*z^3*G[0, 1, 0, z])/(48*(-1 + z)) - 
  ((I/64)*CA^3*Pi*z^3*G[0, 1, 0, z])/(-1 + z) + 
  ((I/64)*CA^2*nf*Pi*z^3*G[0, 1, 0, z])/(-1 + z) - 
  (5*CA^3*Pi^2*z^3*G[0, 1, 0, z])/(1728*(-1 + z)) + 
  (5*CA^2*nf*Pi^2*z^3*G[0, 1, 0, z])/(1728*(-1 + z)) - 
  (53*C4AA*z^3*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (C4AF*nf*z^3*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (5*C4AA*Pi^2*z^3*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (5*C4AF*nf*Pi^2*z^3*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (CA^3*Pi^2*z^4*G[0, 1, 0, z])/(864*(-1 + z)) - 
  (CA^2*nf*Pi^2*z^4*G[0, 1, 0, z])/(864*(-1 + z)) - 
  (C4AA*Pi^2*z^4*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z^4*G[0, 1, 0, z])/(18*dA*TA*(-1 + z)) - 
  (CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) + (209*CA^3*G[0, 1, 0, z])/
   (768*\[Epsilon]^2) - (19*CA^2*nf*G[0, 1, 0, z])/(384*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (5*CA*nf^2*G[0, 1, 0, z])/(144*\[Epsilon]) + 
  (((209*I)/256)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((19*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) + 
  (1147*CA^3*G[0, 1, 0, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (115*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (1147*CA^3*z*G[0, 1, 0, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (115*CA^2*nf*z*G[0, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (41*CA^3*Pi^2*z*G[0, 1, 0, z])/(1536*(-1 + z)*\[Epsilon]) + 
  (CA^3*z^2*G[0, 1, 0, z])/(96*(-1 + z)*\[Epsilon]) - 
  (CA^2*nf*z^2*G[0, 1, 0, z])/(96*(-1 + z)*\[Epsilon]) - 
  (CA^3*z^3*G[0, 1, 0, z])/(192*(-1 + z)*\[Epsilon]) + 
  (CA^2*nf*z^3*G[0, 1, 0, z])/(192*(-1 + z)*\[Epsilon]) - 
  (739*CA^3*G[0, 1, 1, z])/384 + (899*CA^2*nf*G[0, 1, 1, z])/1152 + 
  (3*CA*CF*nf*G[0, 1, 1, z])/64 - (5*CA*nf^2*G[0, 1, 1, z])/72 - 
  ((149*I)/256)*CA^3*Pi*G[0, 1, 1, z] + ((63*I)/128)*CA^2*nf*Pi*
   G[0, 1, 1, z] - (I/16)*CA*nf^2*Pi*G[0, 1, 1, z] - 
  (33737*CA^3*Pi^2*G[0, 1, 1, z])/27648 + (3067*CA^2*nf*Pi^2*G[0, 1, 1, z])/
   13824 + ((13*I)/512)*CA^3*Pi^3*G[0, 1, 1, z] - 
  (77*C4AA*Pi^2*G[0, 1, 1, z])/(144*dA*TA) + (7*C4AF*nf*Pi^2*G[0, 1, 1, z])/
   (36*dA*TA) - (349*CA^3*z*G[0, 1, 1, z])/3456 + 
  (25*CA^2*nf*z*G[0, 1, 1, z])/3456 + (3*CA*CF*nf*z*G[0, 1, 1, z])/64 - 
  (CA*nf^2*z*G[0, 1, 1, z])/96 + (I/32)*CA^3*Pi*z*G[0, 1, 1, z] - 
  (I/32)*CA^2*nf*Pi*z*G[0, 1, 1, z] - (CA^3*Pi^2*z*G[0, 1, 1, z])/32 + 
  (CA^2*nf*Pi^2*z*G[0, 1, 1, z])/48 - (CA*CF*nf*Pi^2*z*G[0, 1, 1, z])/96 - 
  (5*C4AA*z*G[0, 1, 1, z])/(144*dA*TA) + (5*C4AF*nf*z*G[0, 1, 1, z])/
   (72*dA*TA) + (5*C4AA*Pi^2*z*G[0, 1, 1, z])/(8*dA*TA) - 
  (C4AF*nf*Pi^2*z*G[0, 1, 1, z])/(4*dA*TA) - (127*CA^3*z^2*G[0, 1, 1, z])/
   1728 + (163*CA^2*nf*z^2*G[0, 1, 1, z])/1728 - 
  (CA*CF*nf*z^2*G[0, 1, 1, z])/48 + (CA*nf^2*z^2*G[0, 1, 1, z])/96 - 
  (I/32)*CA^3*Pi*z^2*G[0, 1, 1, z] + (I/32)*CA^2*nf*Pi*z^2*G[0, 1, 1, z] + 
  (CA^3*Pi^2*z^2*G[0, 1, 1, z])/64 - (CA^2*nf*Pi^2*z^2*G[0, 1, 1, z])/32 + 
  (CA*CF*nf*Pi^2*z^2*G[0, 1, 1, z])/96 - (C4AA*z^2*G[0, 1, 1, z])/
   (36*dA*TA) + (C4AF*nf*z^2*G[0, 1, 1, z])/(18*dA*TA) - 
  (C4AA*Pi^2*z^2*G[0, 1, 1, z])/(16*dA*TA) - (7*CA^3*Pi^2*z^3*G[0, 1, 1, z])/
   432 + (17*CA^2*nf*Pi^2*z^3*G[0, 1, 1, z])/864 - 
  (CA*CF*nf*Pi^2*z^3*G[0, 1, 1, z])/288 - (C4AA*Pi^2*z^3*G[0, 1, 1, z])/
   (36*dA*TA) + (C4AF*nf*Pi^2*z^3*G[0, 1, 1, z])/(18*dA*TA) - 
  (CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) + (55*CA^3*G[0, 1, 1, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (149*CA^3*G[0, 1, 1, z])/(768*\[Epsilon]) + (21*CA^2*nf*G[0, 1, 1, z])/
   (128*\[Epsilon]) - (CA*nf^2*G[0, 1, 1, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (49*CA^3*Pi^2*G[0, 1, 1, z])/(1536*\[Epsilon]) + 
  (CA^3*z*G[0, 1, 1, z])/(96*\[Epsilon]) - (CA^2*nf*z*G[0, 1, 1, z])/
   (96*\[Epsilon]) - (CA^3*z^2*G[0, 1, 1, z])/(96*\[Epsilon]) + 
  (CA^2*nf*z^2*G[0, 1, 1, z])/(96*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, 0, z])/72 - ((149*I)/256)*CA^3*Pi*G[1, 0, 0, z] + 
  ((63*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z] - (I/16)*CA*nf^2*Pi*G[1, 0, 0, z] - 
  (495*CA^3*Pi^2*G[1, 0, 0, z])/512 + (45*CA^2*nf*Pi^2*G[1, 0, 0, z])/256 - 
  ((31*I)/512)*CA^3*Pi^3*G[1, 0, 0, z] + (403*CA^3*G[1, 0, 0, z])/
   (192*(-1 + z)) - (127*CA^2*nf*G[1, 0, 0, z])/(144*(-1 + z)) - 
  (7*CA*CF*nf*G[1, 0, 0, z])/(96*(-1 + z)) - (7909*CA^3*Pi^2*G[1, 0, 0, z])/
   (27648*(-1 + z)) + (719*CA^2*nf*Pi^2*G[1, 0, 0, z])/(13824*(-1 + z)) + 
  (C4AA*G[1, 0, 0, z])/(16*dA*TA*(-1 + z)) - (C4AF*nf*G[1, 0, 0, z])/
   (8*dA*TA*(-1 + z)) + (11*C4AA*Pi^2*G[1, 0, 0, z])/(144*dA*TA*(-1 + z)) - 
  (C4AF*nf*Pi^2*G[1, 0, 0, z])/(36*dA*TA*(-1 + z)) - 
  (CA*nf^2*z*G[1, 0, 0, z])/96 + (I/32)*CA^3*Pi*z*G[1, 0, 0, z] - 
  (I/32)*CA^2*nf*Pi*z*G[1, 0, 0, z] - (8111*CA^3*z*G[1, 0, 0, z])/
   (3456*(-1 + z)) + (3725*CA^2*nf*z*G[1, 0, 0, z])/(3456*(-1 + z)) + 
  (5*CA*CF*nf*z*G[1, 0, 0, z])/(64*(-1 + z)) + 
  (7621*CA^3*Pi^2*z*G[1, 0, 0, z])/(27648*(-1 + z)) - 
  (683*CA^2*nf*Pi^2*z*G[1, 0, 0, z])/(13824*(-1 + z)) - 
  (11*C4AA*z*G[1, 0, 0, z])/(72*dA*TA*(-1 + z)) + 
  (11*C4AF*nf*z*G[1, 0, 0, z])/(36*dA*TA*(-1 + z)) + 
  (25*C4AA*Pi^2*z*G[1, 0, 0, z])/(144*dA*TA*(-1 + z)) - 
  (7*C4AF*nf*Pi^2*z*G[1, 0, 0, z])/(72*dA*TA*(-1 + z)) + 
  (CA*nf^2*z^2*G[1, 0, 0, z])/96 - (I/32)*CA^3*Pi*z^2*G[1, 0, 0, z] + 
  (I/32)*CA^2*nf*Pi*z^2*G[1, 0, 0, z] + (1111*CA^3*z^2*G[1, 0, 0, z])/
   (3456*(-1 + z)) - (1003*CA^2*nf*z^2*G[1, 0, 0, z])/(3456*(-1 + z)) + 
  (CA*CF*nf*z^2*G[1, 0, 0, z])/(64*(-1 + z)) + 
  (5*CA^3*Pi^2*z^2*G[1, 0, 0, z])/(384*(-1 + z)) - 
  (CA^2*nf*Pi^2*z^2*G[1, 0, 0, z])/(192*(-1 + z)) + 
  (17*C4AA*z^2*G[1, 0, 0, z])/(144*dA*TA*(-1 + z)) - 
  (17*C4AF*nf*z^2*G[1, 0, 0, z])/(72*dA*TA*(-1 + z)) - 
  (5*C4AA*Pi^2*z^2*G[1, 0, 0, z])/(16*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z^2*G[1, 0, 0, z])/(4*dA*TA*(-1 + z)) - 
  (127*CA^3*z^3*G[1, 0, 0, z])/(1728*(-1 + z)) + 
  (163*CA^2*nf*z^3*G[1, 0, 0, z])/(1728*(-1 + z)) - 
  (CA*CF*nf*z^3*G[1, 0, 0, z])/(48*(-1 + z)) - 
  (5*CA^3*Pi^2*z^3*G[1, 0, 0, z])/(1152*(-1 + z)) + 
  (5*CA^2*nf*Pi^2*z^3*G[1, 0, 0, z])/(1152*(-1 + z)) - 
  (C4AA*z^3*G[1, 0, 0, z])/(36*dA*TA*(-1 + z)) + 
  (C4AF*nf*z^3*G[1, 0, 0, z])/(18*dA*TA*(-1 + z)) + 
  (5*C4AA*Pi^2*z^3*G[1, 0, 0, z])/(48*dA*TA*(-1 + z)) - 
  (5*C4AF*nf*Pi^2*z^3*G[1, 0, 0, z])/(24*dA*TA*(-1 + z)) + 
  (CA^3*Pi^2*z^4*G[1, 0, 0, z])/(576*(-1 + z)) - 
  (CA^2*nf*Pi^2*z^4*G[1, 0, 0, z])/(576*(-1 + z)) - 
  (C4AA*Pi^2*z^4*G[1, 0, 0, z])/(24*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z^4*G[1, 0, 0, z])/(12*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) + (55*CA^3*G[1, 0, 0, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (149*CA^3*G[1, 0, 0, z])/(768*\[Epsilon]) + (21*CA^2*nf*G[1, 0, 0, z])/
   (128*\[Epsilon]) - (CA*nf^2*G[1, 0, 0, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[1, 0, 0, z])/(1536*\[Epsilon]) + 
  (CA^3*z*G[1, 0, 0, z])/(96*\[Epsilon]) - (CA^2*nf*z*G[1, 0, 0, z])/
   (96*\[Epsilon]) - (CA^3*z^2*G[1, 0, 0, z])/(96*\[Epsilon]) + 
  (CA^2*nf*z^2*G[1, 0, 0, z])/(96*\[Epsilon]) - 
  (481*CA^3*G[1, 0, 1, z])/128 + (5215*CA^2*nf*G[1, 0, 1, z])/3456 + 
  (17*CA*CF*nf*G[1, 0, 1, z])/192 - (53*CA*nf^2*G[1, 0, 1, z])/432 - 
  ((1135*I)/768)*CA^3*Pi*G[1, 0, 1, z] + ((113*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, z] - ((5*I)/48)*CA*nf^2*Pi*G[1, 0, 1, z] - 
  (44957*CA^3*Pi^2*G[1, 0, 1, z])/27648 + (4087*CA^2*nf*Pi^2*G[1, 0, 1, z])/
   13824 + ((29*I)/512)*CA^3*Pi^3*G[1, 0, 1, z] - 
  (19*C4AA*G[1, 0, 1, z])/(24*dA*TA) + (5*C4AF*nf*G[1, 0, 1, z])/(6*dA*TA) - 
  (11*C4AA*Pi^2*G[1, 0, 1, z])/(36*dA*TA) + (C4AF*nf*Pi^2*G[1, 0, 1, z])/
   (9*dA*TA) + (115*CA^3*G[1, 0, 1, z])/(1152*z) - 
  (15*CA^2*nf*G[1, 0, 1, z])/(128*z) + (CA*CF*nf*G[1, 0, 1, z])/(64*z) + 
  (CA*nf^2*G[1, 0, 1, z])/(144*z) - ((I/64)*CA^3*Pi*G[1, 0, 1, z])/z + 
  ((I/64)*CA^2*nf*Pi*G[1, 0, 1, z])/z + (3*C4AA*G[1, 0, 1, z])/(16*dA*TA*z) - 
  (3*C4AF*nf*G[1, 0, 1, z])/(8*dA*TA*z) - (163*CA^3*z*G[1, 0, 1, z])/3456 + 
  (307*CA^2*nf*z*G[1, 0, 1, z])/3456 - (3*CA*CF*nf*z*G[1, 0, 1, z])/64 + 
  (I/64)*CA^3*Pi*z*G[1, 0, 1, z] - (I/64)*CA^2*nf*Pi*z*G[1, 0, 1, z] - 
  (CA^3*Pi^2*z*G[1, 0, 1, z])/96 + (CA^2*nf*Pi^2*z*G[1, 0, 1, z])/384 + 
  (193*C4AA*z*G[1, 0, 1, z])/(144*dA*TA) - (31*C4AF*nf*z*G[1, 0, 1, z])/
   (72*dA*TA) + (C4AA*Pi^2*z*G[1, 0, 1, z])/(4*dA*TA) - 
  (C4AF*nf*Pi^2*z*G[1, 0, 1, z])/(8*dA*TA) + (191*CA^3*z^2*G[1, 0, 1, z])/
   1728 - (41*CA^2*nf*z^2*G[1, 0, 1, z])/432 + (CA*CF*nf*z^2*G[1, 0, 1, z])/
   48 - (I/64)*CA^3*Pi*z^2*G[1, 0, 1, z] + (I/64)*CA^2*nf*Pi*z^2*
   G[1, 0, 1, z] + (CA^3*Pi^2*z^2*G[1, 0, 1, z])/384 - 
  (CA^2*nf*Pi^2*z^2*G[1, 0, 1, z])/384 - (53*C4AA*z^2*G[1, 0, 1, z])/
   (72*dA*TA) - (C4AF*nf*z^2*G[1, 0, 1, z])/(36*dA*TA) - 
  (C4AA*Pi^2*z^2*G[1, 0, 1, z])/(16*dA*TA) + (C4AF*nf*Pi^2*z^2*G[1, 0, 1, z])/
   (8*dA*TA) - (CA^3*Pi^2*z^3*G[1, 0, 1, z])/576 + 
  (CA^2*nf*Pi^2*z^3*G[1, 0, 1, z])/576 + (C4AA*Pi^2*z^3*G[1, 0, 1, z])/
   (24*dA*TA) - (C4AF*nf*Pi^2*z^3*G[1, 0, 1, z])/(12*dA*TA) - 
  (CA^3*G[1, 0, 1, z])/(128*\[Epsilon]^3) + (209*CA^3*G[1, 0, 1, z])/
   (768*\[Epsilon]^2) - (19*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 - 
  (1135*CA^3*G[1, 0, 1, z])/(2304*\[Epsilon]) + 
  (113*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, 1, z])/(144*\[Epsilon]) + 
  (((209*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((19*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (65*CA^3*Pi^2*G[1, 0, 1, z])/(1536*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, z])/(192*z*\[Epsilon]) + (CA^2*nf*G[1, 0, 1, z])/
   (192*z*\[Epsilon]) + (CA^3*z*G[1, 0, 1, z])/(192*\[Epsilon]) - 
  (CA^2*nf*z*G[1, 0, 1, z])/(192*\[Epsilon]) - (CA^3*z^2*G[1, 0, 1, z])/
   (192*\[Epsilon]) + (CA^2*nf*z^2*G[1, 0, 1, z])/(192*\[Epsilon]) + 
  (3005*CA^3*G[1, 1, 0, z])/1152 - (1009*CA^2*nf*G[1, 1, 0, z])/1152 - 
  (3*CA*CF*nf*G[1, 1, 0, z])/64 + (5*CA*nf^2*G[1, 1, 0, z])/72 + 
  ((417*I)/256)*CA^3*Pi*G[1, 1, 0, z] - ((83*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 0, z] - 
  (143*CA^3*Pi^2*G[1, 1, 0, z])/27648 + (13*CA^2*nf*Pi^2*G[1, 1, 0, z])/
   13824 - ((17*I)/512)*CA^3*Pi^3*G[1, 1, 0, z] + 
  (25*C4AA*G[1, 1, 0, z])/(24*dA*TA) - (4*C4AF*nf*G[1, 1, 0, z])/(3*dA*TA) - 
  (11*C4AA*Pi^2*G[1, 1, 0, z])/(144*dA*TA) + (C4AF*nf*Pi^2*G[1, 1, 0, z])/
   (36*dA*TA) + (17*CA^3*z*G[1, 1, 0, z])/216 - 
  (CA^2*nf*z*G[1, 1, 0, z])/27 + (I/64)*CA^3*Pi*z*G[1, 1, 0, z] - 
  (I/64)*CA^2*nf*Pi*z*G[1, 1, 0, z] - (5*CA^3*Pi^2*z*G[1, 1, 0, z])/288 + 
  (5*CA^2*nf*Pi^2*z*G[1, 1, 0, z])/1152 - (65*C4AA*z*G[1, 1, 0, z])/
   (36*dA*TA) + (49*C4AF*nf*z*G[1, 1, 0, z])/(36*dA*TA) + 
  (5*C4AA*Pi^2*z*G[1, 1, 0, z])/(12*dA*TA) - (5*C4AF*nf*Pi^2*z*G[1, 1, 0, z])/
   (24*dA*TA) - (61*CA^3*z^2*G[1, 1, 0, z])/1728 + 
  (CA^2*nf*z^2*G[1, 1, 0, z])/108 - (I/64)*CA^3*Pi*z^2*G[1, 1, 0, z] + 
  (I/64)*CA^2*nf*Pi*z^2*G[1, 1, 0, z] + (5*CA^3*Pi^2*z^2*G[1, 1, 0, z])/
   1152 - (5*CA^2*nf*Pi^2*z^2*G[1, 1, 0, z])/1152 + 
  (55*C4AA*z^2*G[1, 1, 0, z])/(72*dA*TA) - (C4AF*nf*z^2*G[1, 1, 0, z])/
   (36*dA*TA) - (5*C4AA*Pi^2*z^2*G[1, 1, 0, z])/(48*dA*TA) + 
  (5*C4AF*nf*Pi^2*z^2*G[1, 1, 0, z])/(24*dA*TA) - 
  (5*CA^3*Pi^2*z^3*G[1, 1, 0, z])/1728 + (5*CA^2*nf*Pi^2*z^3*G[1, 1, 0, z])/
   1728 + (5*C4AA*Pi^2*z^3*G[1, 1, 0, z])/(72*dA*TA) - 
  (5*C4AF*nf*Pi^2*z^3*G[1, 1, 0, z])/(36*dA*TA) + 
  (CA^3*G[1, 1, 0, z])/(128*\[Epsilon]^3) - (11*CA^3*G[1, 1, 0, z])/
   (256*\[Epsilon]^2) + (CA^2*nf*G[1, 1, 0, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (139*CA^3*G[1, 1, 0, z])/(256*\[Epsilon]) - (83*CA^2*nf*G[1, 1, 0, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 0, z])/(48*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (53*CA^3*Pi^2*G[1, 1, 0, z])/(1536*\[Epsilon]) + 
  (CA^3*z*G[1, 1, 0, z])/(192*\[Epsilon]) - (CA^2*nf*z*G[1, 1, 0, z])/
   (192*\[Epsilon]) - (CA^3*z^2*G[1, 1, 0, z])/(192*\[Epsilon]) + 
  (CA^2*nf*z^2*G[1, 1, 0, z])/(192*\[Epsilon]) + 
  (1439*CA^3*G[1, 1, 1, z])/1152 - (817*CA^2*nf*G[1, 1, 1, z])/1152 - 
  (3*CA*CF*nf*G[1, 1, 1, z])/64 + (5*CA*nf^2*G[1, 1, 1, z])/72 - 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 1, z] - ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (58685*CA^3*Pi^2*G[1, 1, 1, z])/27648 - (5287*CA^2*nf*Pi^2*G[1, 1, 1, z])/
   13824 - (CA*CF*nf*Pi^2*G[1, 1, 1, z])/288 - 
  ((165*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] + (77*C4AA*Pi^2*G[1, 1, 1, z])/
   (144*dA*TA) - (7*C4AF*nf*Pi^2*G[1, 1, 1, z])/(36*dA*TA) + 
  (5*CA^3*z*G[1, 1, 1, z])/72 - (17*CA^2*nf*z*G[1, 1, 1, z])/288 + 
  (CA*nf^2*z*G[1, 1, 1, z])/96 - (I/16)*CA^3*Pi*z*G[1, 1, 1, z] + 
  (I/16)*CA^2*nf*Pi*z*G[1, 1, 1, z] + (CA^3*Pi^2*z*G[1, 1, 1, z])/32 - 
  (CA^2*nf*Pi^2*z*G[1, 1, 1, z])/48 + (CA*CF*nf*Pi^2*z*G[1, 1, 1, z])/96 - 
  (5*C4AA*Pi^2*z*G[1, 1, 1, z])/(8*dA*TA) + (C4AF*nf*Pi^2*z*G[1, 1, 1, z])/
   (4*dA*TA) - (CA^3*z^2*G[1, 1, 1, z])/576 - (5*CA^2*nf*z^2*G[1, 1, 1, z])/
   576 - (CA*nf^2*z^2*G[1, 1, 1, z])/96 + (I/16)*CA^3*Pi*z^2*G[1, 1, 1, z] - 
  (I/16)*CA^2*nf*Pi*z^2*G[1, 1, 1, z] - (CA^3*Pi^2*z^2*G[1, 1, 1, z])/64 + 
  (CA^2*nf*Pi^2*z^2*G[1, 1, 1, z])/32 - (CA*CF*nf*Pi^2*z^2*G[1, 1, 1, z])/
   96 + (C4AA*Pi^2*z^2*G[1, 1, 1, z])/(16*dA*TA) + 
  (7*CA^3*Pi^2*z^3*G[1, 1, 1, z])/432 - (17*CA^2*nf*Pi^2*z^3*G[1, 1, 1, z])/
   864 + (CA*CF*nf*Pi^2*z^3*G[1, 1, 1, z])/288 + 
  (C4AA*Pi^2*z^3*G[1, 1, 1, z])/(36*dA*TA) - (C4AF*nf*Pi^2*z^3*G[1, 1, 1, z])/
   (18*dA*TA) + (9*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, 1, z])/(256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, z])/
   (128*\[Epsilon]^2) + (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (163*CA^3*Pi^2*G[1, 1, 1, z])/(512*\[Epsilon]) - 
  (CA^3*z*G[1, 1, 1, z])/(48*\[Epsilon]) + (CA^2*nf*z*G[1, 1, 1, z])/
   (48*\[Epsilon]) + (CA^3*z^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (CA^2*nf*z^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 0, 0, z])/16 + ((891*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z] - 
  ((81*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 0, z] + (243*CA^3*Pi^2*G[0, 0, 0, 0, z])/
   256 - (119*CA^3*G[0, 0, 0, 0, z])/(256*(-1 + z)) - 
  (43*CA^2*nf*G[0, 0, 0, 0, z])/(128*(-1 + z)) + 
  (81*CA^3*Pi^2*G[0, 0, 0, 0, z])/(512*(-1 + z)) + 
  (325*CA^3*z*G[0, 0, 0, 0, z])/(768*(-1 + z)) + 
  (145*CA^2*nf*z*G[0, 0, 0, 0, z])/(384*(-1 + z)) - 
  (81*CA^3*Pi^2*z*G[0, 0, 0, 0, z])/(512*(-1 + z)) + 
  (CA^3*z^2*G[0, 0, 0, 0, z])/(12*(-1 + z)) - (CA^2*nf*z^2*G[0, 0, 0, 0, z])/
   (12*(-1 + z)) - (CA^3*z^3*G[0, 0, 0, 0, z])/(24*(-1 + z)) + 
  (CA^2*nf*z^3*G[0, 0, 0, 0, z])/(24*(-1 + z)) - 
  (27*CA^3*G[0, 0, 0, 0, z])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, 0, 0, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] + 
  (CA*nf^2*G[0, 0, 0, 1, z])/16 - ((11*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z] + 
  (I/128)*CA^2*nf*Pi*G[0, 0, 0, 1, z] + (9*CA^3*Pi^2*G[0, 0, 0, 1, z])/256 + 
  (C4AA*Pi^2*G[0, 0, 0, 1, z])/(4*dA*TA) - (4289*CA^3*G[0, 0, 0, 1, z])/
   (2304*(-1 + z)) + (787*CA^2*nf*G[0, 0, 0, 1, z])/(1152*(-1 + z)) - 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, z])/(512*(-1 + z)) + 
  (43*C4AA*z*G[0, 0, 0, 1, z])/(12*dA*TA) - (23*C4AF*nf*z*G[0, 0, 0, 1, z])/
   (12*dA*TA) + (4645*CA^3*z*G[0, 0, 0, 1, z])/(2304*(-1 + z)) - 
  (839*CA^2*nf*z*G[0, 0, 0, 1, z])/(1152*(-1 + z)) + 
  (61*CA^3*Pi^2*z*G[0, 0, 0, 1, z])/(512*(-1 + z)) - 
  (85*C4AA*z^2*G[0, 0, 0, 1, z])/(48*dA*TA) + 
  (67*C4AF*nf*z^2*G[0, 0, 0, 1, z])/(24*dA*TA) - 
  (281*CA^3*z^2*G[0, 0, 0, 1, z])/(1152*(-1 + z)) + 
  (137*CA^2*nf*z^2*G[0, 0, 0, 1, z])/(1152*(-1 + z)) + 
  (17*C4AA*z^3*G[0, 0, 0, 1, z])/(18*dA*TA) - 
  (17*C4AF*nf*z^3*G[0, 0, 0, 1, z])/(9*dA*TA) + 
  (427*CA^3*z^3*G[0, 0, 0, 1, z])/(3456*(-1 + z)) - 
  (373*CA^2*nf*z^3*G[0, 0, 0, 1, z])/(3456*(-1 + z)) - 
  (17*CA^3*z^4*G[0, 0, 0, 1, z])/(432*(-1 + z)) + 
  (17*CA^2*nf*z^4*G[0, 0, 0, 1, z])/(432*(-1 + z)) - 
  (CA^3*G[0, 0, 0, 1, z])/(128*\[Epsilon]^2) - (11*CA^3*G[0, 0, 0, 1, z])/
   (768*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, 1, z])/(384*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (CA*nf^2*G[0, 0, 1, 0, z])/16 - ((539*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z] + 
  ((49*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 0, z] - (63*CA^3*Pi^2*G[0, 0, 1, 0, z])/
   256 + (1073*CA^3*G[0, 0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (547*CA^2*nf*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (143*CA^3*Pi^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^2) + 
  (C4AA*Pi^2*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) - 
  (1243*CA^3*z*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (599*CA^2*nf*z*G[0, 0, 1, 0, z])/(576*(-1 + z)^2) + 
  (5*CA*CF*nf*z*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (143*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (C4AA*z*G[0, 0, 1, 0, z])/(3*dA*TA*(-1 + z)^2) - 
  (C4AF*nf*z*G[0, 0, 1, 0, z])/(12*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z*G[0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^2) + 
  (2009*CA^3*z^2*G[0, 0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (889*CA^2*nf*z^2*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) - 
  (3*CA*CF*nf*z^2*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (143*CA^3*Pi^2*z^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^2) + 
  (C4AA*z^2*G[0, 0, 1, 0, z])/(dA*TA*(-1 + z)^2) - 
  (C4AF*nf*z^2*G[0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*z^2*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) - 
  (581*CA^3*z^3*G[0, 0, 1, 0, z])/(1728*(-1 + z)^2) + 
  (125*CA^2*nf*z^3*G[0, 0, 1, 0, z])/(432*(-1 + z)^2) + 
  (CA*CF*nf*z^3*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (47*C4AA*z^3*G[0, 0, 1, 0, z])/(36*dA*TA*(-1 + z)^2) + 
  (67*C4AF*nf*z^3*G[0, 0, 1, 0, z])/(36*dA*TA*(-1 + z)^2) + 
  (7*CA^3*z^4*G[0, 0, 1, 0, z])/(108*(-1 + z)^2) - 
  (121*CA^2*nf*z^4*G[0, 0, 1, 0, z])/(1728*(-1 + z)^2) + 
  (CA*CF*nf*z^4*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (17*C4AA*z^4*G[0, 0, 1, 0, z])/(18*dA*TA*(-1 + z)^2) - 
  (17*C4AF*nf*z^4*G[0, 0, 1, 0, z])/(9*dA*TA*(-1 + z)^2) + 
  (11*CA^3*z^5*G[0, 0, 1, 0, z])/(864*(-1 + z)^2) - 
  (11*CA^2*nf*z^5*G[0, 0, 1, 0, z])/(864*(-1 + z)^2) - 
  (11*C4AA*z^5*G[0, 0, 1, 0, z])/(36*dA*TA*(-1 + z)^2) + 
  (11*C4AF*nf*z^5*G[0, 0, 1, 0, z])/(18*dA*TA*(-1 + z)^2) + 
  (7*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (539*CA^3*G[0, 0, 1, 0, z])/(768*\[Epsilon]) + 
  (49*CA^2*nf*G[0, 0, 1, 0, z])/(384*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (1609*CA^3*G[0, 0, 1, 1, z])/2304 + (587*CA^2*nf*G[0, 0, 1, 1, z])/1152 - 
  (CA*nf^2*G[0, 0, 1, 1, z])/16 + ((451*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] - 
  ((41*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 1, z] + (301*CA^3*Pi^2*G[0, 0, 1, 1, z])/
   4608 - (7*C4AA*Pi^2*G[0, 0, 1, 1, z])/(12*dA*TA) + 
  (5*CA^3*z*G[0, 0, 1, 1, z])/48 - (5*CA^2*nf*z*G[0, 0, 1, 1, z])/192 - 
  (21*C4AA*z*G[0, 0, 1, 1, z])/(8*dA*TA) + (3*C4AF*nf*z*G[0, 0, 1, 1, z])/
   (2*dA*TA) - (CA^3*z^2*G[0, 0, 1, 1, z])/384 + 
  (7*CA^2*nf*z^2*G[0, 0, 1, 1, z])/384 + (3*C4AA*z^2*G[0, 0, 1, 1, z])/
   (16*dA*TA) - (9*C4AF*nf*z^2*G[0, 0, 1, 1, z])/(8*dA*TA) + 
  (23*CA^3*z^3*G[0, 0, 1, 1, z])/864 - (23*CA^2*nf*z^3*G[0, 0, 1, 1, z])/
   864 - (23*C4AA*z^3*G[0, 0, 1, 1, z])/(36*dA*TA) + 
  (23*C4AF*nf*z^3*G[0, 0, 1, 1, z])/(18*dA*TA) - 
  (3*CA^3*G[0, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (451*CA^3*G[0, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (41*CA^2*nf*G[0, 0, 1, 1, z])/(384*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] + 
  (7*CA*nf^2*G[0, 1, 0, 0, z])/72 - ((847*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z] + 
  ((77*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, z] - (99*CA^3*Pi^2*G[0, 1, 0, 0, z])/
   256 - (539*CA^3*G[0, 1, 0, 0, z])/(768*(-1 + z)) + 
  (847*CA^2*nf*G[0, 1, 0, 0, z])/(1152*(-1 + z)) - 
  (433*CA^3*Pi^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)) - 
  (C4AA*Pi^2*G[0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)) + 
  (101*CA^3*z*G[0, 1, 0, 0, z])/(256*(-1 + z)) - 
  (667*CA^2*nf*z*G[0, 1, 0, 0, z])/(1152*(-1 + z)) + 
  (CA*CF*nf*z*G[0, 1, 0, 0, z])/(96*(-1 + z)) + 
  (433*CA^3*Pi^2*z*G[0, 1, 0, 0, z])/(4608*(-1 + z)) + 
  (21*C4AA*z*G[0, 1, 0, 0, z])/(8*dA*TA*(-1 + z)) - 
  (3*C4AF*nf*z*G[0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*z*G[0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)) + 
  (161*CA^3*z^2*G[0, 1, 0, 0, z])/(384*(-1 + z)) - 
  (35*CA^2*nf*z^2*G[0, 1, 0, 0, z])/(128*(-1 + z)) + 
  (CA*CF*nf*z^2*G[0, 1, 0, 0, z])/(96*(-1 + z)) - 
  (55*C4AA*z^2*G[0, 1, 0, 0, z])/(16*dA*TA*(-1 + z)) + 
  (13*C4AF*nf*z^2*G[0, 1, 0, 0, z])/(8*dA*TA*(-1 + z)) - 
  (551*CA^3*z^3*G[0, 1, 0, 0, z])/(3456*(-1 + z)) + 
  (569*CA^2*nf*z^3*G[0, 1, 0, 0, z])/(3456*(-1 + z)) - 
  (CA*CF*nf*z^3*G[0, 1, 0, 0, z])/(48*(-1 + z)) + 
  (209*C4AA*z^3*G[0, 1, 0, 0, z])/(144*dA*TA*(-1 + z)) - 
  (155*C4AF*nf*z^3*G[0, 1, 0, 0, z])/(72*dA*TA*(-1 + z)) + 
  (23*CA^3*z^4*G[0, 1, 0, 0, z])/(864*(-1 + z)) - 
  (23*CA^2*nf*z^4*G[0, 1, 0, 0, z])/(864*(-1 + z)) - 
  (23*C4AA*z^4*G[0, 1, 0, 0, z])/(36*dA*TA*(-1 + z)) + 
  (23*C4AF*nf*z^4*G[0, 1, 0, 0, z])/(18*dA*TA*(-1 + z)) + 
  (11*CA^3*G[0, 1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (847*CA^3*G[0, 1, 0, 0, z])/(768*\[Epsilon]) + 
  (77*CA^2*nf*G[0, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] - 
  (CA*nf^2*G[0, 1, 0, 1, z])/12 + ((187*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, z] - (9*CA^3*Pi^2*G[0, 1, 0, 1, z])/
   256 - (C4AA*Pi^2*G[0, 1, 0, 1, z])/(4*dA*TA) + 
  (4669*CA^3*G[0, 1, 0, 1, z])/(2304*(-1 + z)) - 
  (971*CA^2*nf*G[0, 1, 0, 1, z])/(1152*(-1 + z)) + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, z])/(1536*(-1 + z)) + 
  (11*C4AA*z*G[0, 1, 0, 1, z])/(24*dA*TA) - (11*C4AF*nf*z*G[0, 1, 0, 1, z])/
   (12*dA*TA) - (4613*CA^3*z*G[0, 1, 0, 1, z])/(2304*(-1 + z)) + 
  (925*CA^2*nf*z*G[0, 1, 0, 1, z])/(1152*(-1 + z)) + 
  (CA*CF*nf*z*G[0, 1, 0, 1, z])/(64*(-1 + z)) - 
  (103*CA^3*Pi^2*z*G[0, 1, 0, 1, z])/(1536*(-1 + z)) + 
  (C4AA*z^2*G[0, 1, 0, 1, z])/(6*dA*TA) - (C4AF*nf*z^2*G[0, 1, 0, 1, z])/
   (3*dA*TA) - (7*CA^3*z^2*G[0, 1, 0, 1, z])/(576*(-1 + z)) + 
  (25*CA^2*nf*z^2*G[0, 1, 0, 1, z])/(576*(-1 + z)) - 
  (CA*CF*nf*z^2*G[0, 1, 0, 1, z])/(32*(-1 + z)) - 
  (11*C4AA*z^3*G[0, 1, 0, 1, z])/(36*dA*TA) + 
  (11*C4AF*nf*z^3*G[0, 1, 0, 1, z])/(18*dA*TA) - 
  (17*CA^3*z^3*G[0, 1, 0, 1, z])/(864*(-1 + z)) + 
  (7*CA^2*nf*z^3*G[0, 1, 0, 1, z])/(1728*(-1 + z)) + 
  (CA*CF*nf*z^3*G[0, 1, 0, 1, z])/(64*(-1 + z)) + 
  (11*CA^3*z^4*G[0, 1, 0, 1, z])/(864*(-1 + z)) - 
  (11*CA^2*nf*z^4*G[0, 1, 0, 1, z])/(864*(-1 + z)) + 
  (CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + (187*CA^3*G[0, 1, 0, 1, z])/
   (768*\[Epsilon]) - (17*CA^2*nf*G[0, 1, 0, 1, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[0, 1, 1, 0, z])/12 + ((187*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z] - (9*CA^3*Pi^2*G[0, 1, 1, 0, z])/
   256 + (4669*CA^3*G[0, 1, 1, 0, z])/(2304*(-1 + z)) - 
  (971*CA^2*nf*G[0, 1, 1, 0, z])/(1152*(-1 + z)) + 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, z])/(4608*(-1 + z)) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)) - 
  (505*CA^3*z*G[0, 1, 1, 0, z])/(256*(-1 + z)) + 
  (111*CA^2*nf*z*G[0, 1, 1, 0, z])/(128*(-1 + z)) - 
  (221*CA^3*Pi^2*z*G[0, 1, 1, 0, z])/(4608*(-1 + z)) - 
  (37*C4AA*z*G[0, 1, 1, 0, z])/(24*dA*TA*(-1 + z)) - 
  (2*C4AF*nf*z*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)) - 
  (37*CA^3*z^2*G[0, 1, 1, 0, z])/(1152*(-1 + z)) - 
  (35*CA^2*nf*z^2*G[0, 1, 1, 0, z])/(1152*(-1 + z)) + 
  (61*C4AA*z^2*G[0, 1, 1, 0, z])/(48*dA*TA*(-1 + z)) + 
  (11*C4AF*nf*z^2*G[0, 1, 1, 0, z])/(24*dA*TA*(-1 + z)) + 
  (61*CA^3*z^3*G[0, 1, 1, 0, z])/(3456*(-1 + z)) - 
  (115*CA^2*nf*z^3*G[0, 1, 1, 0, z])/(3456*(-1 + z)) - 
  (97*C4AA*z^3*G[0, 1, 1, 0, z])/(144*dA*TA*(-1 + z)) + 
  (151*C4AF*nf*z^3*G[0, 1, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (17*CA^3*z^4*G[0, 1, 1, 0, z])/(432*(-1 + z)) + 
  (17*CA^2*nf*z^4*G[0, 1, 1, 0, z])/(432*(-1 + z)) + 
  (17*C4AA*z^4*G[0, 1, 1, 0, z])/(18*dA*TA*(-1 + z)) - 
  (17*C4AF*nf*z^4*G[0, 1, 1, 0, z])/(9*dA*TA*(-1 + z)) + 
  (CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + (187*CA^3*G[0, 1, 1, 0, z])/
   (768*\[Epsilon]) - (17*CA^2*nf*G[0, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (269*CA^3*G[0, 1, 1, 1, z])/2304 - (487*CA^2*nf*G[0, 1, 1, 1, z])/1152 + 
  (CA*nf^2*G[0, 1, 1, 1, z])/16 - ((671*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 1, z] - 
  (1733*CA^3*Pi^2*G[0, 1, 1, 1, z])/4608 + (5*C4AA*Pi^2*G[0, 1, 1, 1, z])/
   (12*dA*TA) - (CA^3*z*G[0, 1, 1, 1, z])/32 + (CA^2*nf*z*G[0, 1, 1, 1, z])/
   32 + (CA^3*z^2*G[0, 1, 1, 1, z])/32 - (CA^2*nf*z^2*G[0, 1, 1, 1, z])/32 + 
  (11*CA^3*G[0, 1, 1, 1, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[0, 1, 1, 1, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[0, 1, 1, 1, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (CA*nf^2*G[1, 0, 0, 0, z])/16 - ((671*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 0, z] - (99*CA^3*Pi^2*G[1, 0, 0, 0, z])/
   256 + (269*CA^3*G[1, 0, 0, 0, z])/(2304*(-1 + z)^2) - 
  (487*CA^2*nf*G[1, 0, 0, 0, z])/(1152*(-1 + z)^2) + 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (305*CA^3*z*G[1, 0, 0, 0, z])/(1152*(-1 + z)^2) + 
  (505*CA^2*nf*z*G[1, 0, 0, 0, z])/(576*(-1 + z)^2) - 
  (187*CA^3*Pi^2*z*G[1, 0, 0, 0, z])/(768*(-1 + z)^2) + 
  (485*CA^3*z^2*G[1, 0, 0, 0, z])/(2304*(-1 + z)^2) - 
  (595*CA^2*nf*z^2*G[1, 0, 0, 0, z])/(1152*(-1 + z)^2) + 
  (187*CA^3*Pi^2*z^2*G[1, 0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (3*CA^3*z^3*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (3*CA^2*nf*z^3*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (CA^3*z^4*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (CA^2*nf*z^4*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (11*CA^3*G[1, 0, 0, 0, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[1, 0, 0, 0, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[1, 0, 0, 0, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] - 
  (14801*CA^3*G[1, 0, 0, 1, z])/6912 + (1493*CA^2*nf*G[1, 0, 0, 1, z])/1728 - 
  (CA*nf^2*G[1, 0, 0, 1, z])/12 + ((187*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 1, z] - (463*CA^3*Pi^2*G[1, 0, 0, 1, z])/
   4608 + (397*C4AA*G[1, 0, 0, 1, z])/(144*dA*TA) - 
  (73*C4AF*nf*G[1, 0, 0, 1, z])/(72*dA*TA) - (C4AA*Pi^2*G[1, 0, 0, 1, z])/
   (6*dA*TA) + (31*CA^3*z*G[1, 0, 0, 1, z])/144 - 
  (61*CA^2*nf*z*G[1, 0, 0, 1, z])/576 - (59*C4AA*z*G[1, 0, 0, 1, z])/
   (12*dA*TA) + (55*C4AF*nf*z*G[1, 0, 0, 1, z])/(12*dA*TA) - 
  (161*CA^3*z^2*G[1, 0, 0, 1, z])/1152 + (143*CA^2*nf*z^2*G[1, 0, 0, 1, z])/
   1152 + (149*C4AA*z^2*G[1, 0, 0, 1, z])/(48*dA*TA) - 
  (131*C4AF*nf*z^2*G[1, 0, 0, 1, z])/(24*dA*TA) + 
  (17*CA^3*z^3*G[1, 0, 0, 1, z])/432 - (17*CA^2*nf*z^3*G[1, 0, 0, 1, z])/
   432 - (17*C4AA*z^3*G[1, 0, 0, 1, z])/(18*dA*TA) + 
  (17*C4AF*nf*z^3*G[1, 0, 0, 1, z])/(9*dA*TA) + 
  (CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + (187*CA^3*G[1, 0, 0, 1, z])/
   (768*\[Epsilon]) - (17*CA^2*nf*G[1, 0, 0, 1, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[1, 0, 1, 0, z])/12 + ((187*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 0, z] - (9*CA^3*Pi^2*G[1, 0, 1, 0, z])/
   256 + (14027*CA^3*G[1, 0, 1, 0, z])/(6912*(-1 + z)) - 
  (2923*CA^2*nf*G[1, 0, 1, 0, z])/(3456*(-1 + z)) + 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, z])/(4608*(-1 + z)) - 
  (23*C4AA*G[1, 0, 1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (23*C4AF*nf*G[1, 0, 1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)) + 
  (CA^3*G[1, 0, 1, 0, z])/(192*(-1 + z)*z) - (CA^2*nf*G[1, 0, 1, 0, z])/
   (192*(-1 + z)*z) - (14027*CA^3*z*G[1, 0, 1, 0, z])/(6912*(-1 + z)) + 
  (2869*CA^2*nf*z*G[1, 0, 1, 0, z])/(3456*(-1 + z)) + 
  (CA*CF*nf*z*G[1, 0, 1, 0, z])/(64*(-1 + z)) - 
  (317*CA^3*Pi^2*z*G[1, 0, 1, 0, z])/(4608*(-1 + z)) + 
  (7*C4AA*z*G[1, 0, 1, 0, z])/(36*dA*TA*(-1 + z)) - 
  (7*C4AF*nf*z*G[1, 0, 1, 0, z])/(18*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)) - 
  (7*CA^3*z^2*G[1, 0, 1, 0, z])/(192*(-1 + z)) + 
  (13*CA^2*nf*z^2*G[1, 0, 1, 0, z])/(192*(-1 + z)) - 
  (CA*CF*nf*z^2*G[1, 0, 1, 0, z])/(32*(-1 + z)) + 
  (7*C4AA*z^2*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)) - 
  (7*C4AF*nf*z^2*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)) + 
  (19*CA^3*z^3*G[1, 0, 1, 0, z])/(432*(-1 + z)) - 
  (103*CA^2*nf*z^3*G[1, 0, 1, 0, z])/(1728*(-1 + z)) + 
  (CA*CF*nf*z^3*G[1, 0, 1, 0, z])/(64*(-1 + z)) - 
  (19*C4AA*z^3*G[1, 0, 1, 0, z])/(18*dA*TA*(-1 + z)) + 
  (19*C4AF*nf*z^3*G[1, 0, 1, 0, z])/(9*dA*TA*(-1 + z)) - 
  (11*CA^3*z^4*G[1, 0, 1, 0, z])/(864*(-1 + z)) + 
  (11*CA^2*nf*z^4*G[1, 0, 1, 0, z])/(864*(-1 + z)) + 
  (11*C4AA*z^4*G[1, 0, 1, 0, z])/(36*dA*TA*(-1 + z)) - 
  (11*C4AF*nf*z^4*G[1, 0, 1, 0, z])/(18*dA*TA*(-1 + z)) + 
  (CA^3*G[1, 0, 1, 0, z])/(128*\[Epsilon]^2) + (187*CA^3*G[1, 0, 1, 0, z])/
   (768*\[Epsilon]) - (17*CA^2*nf*G[1, 0, 1, 0, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (5953*CA^3*G[1, 0, 1, 1, z])/6912 - (319*CA^2*nf*G[1, 0, 1, 1, z])/432 - 
  (CA*CF*nf*G[1, 0, 1, 1, z])/32 + (7*CA*nf^2*G[1, 0, 1, 1, z])/72 - 
  ((847*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] + ((77*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, 1, z] - (1853*CA^3*Pi^2*G[1, 0, 1, 1, z])/4608 - 
  (353*C4AA*G[1, 0, 1, 1, z])/(144*dA*TA) + (83*C4AF*nf*G[1, 0, 1, 1, z])/
   (72*dA*TA) + (C4AA*Pi^2*G[1, 0, 1, 1, z])/(6*dA*TA) + 
  (CA^3*G[1, 0, 1, 1, z])/(48*z) - (CA^2*nf*G[1, 0, 1, 1, z])/(48*z) - 
  (29*CA^3*z*G[1, 0, 1, 1, z])/288 - (35*CA^2*nf*z*G[1, 0, 1, 1, z])/576 + 
  (5*CA*CF*nf*z*G[1, 0, 1, 1, z])/96 + (35*C4AA*z*G[1, 0, 1, 1, z])/
   (12*dA*TA) - (17*C4AF*nf*z*G[1, 0, 1, 1, z])/(6*dA*TA) - 
  (61*CA^3*z^2*G[1, 0, 1, 1, z])/1152 + (67*CA^2*nf*z^2*G[1, 0, 1, 1, z])/
   1152 - (CA*CF*nf*z^2*G[1, 0, 1, 1, z])/48 - (53*C4AA*z^2*G[1, 0, 1, 1, z])/
   (48*dA*TA) + (71*C4AF*nf*z^2*G[1, 0, 1, 1, z])/(24*dA*TA) - 
  (23*CA^3*z^3*G[1, 0, 1, 1, z])/864 + (23*CA^2*nf*z^3*G[1, 0, 1, 1, z])/
   864 + (23*C4AA*z^3*G[1, 0, 1, 1, z])/(36*dA*TA) - 
  (23*C4AF*nf*z^3*G[1, 0, 1, 1, z])/(18*dA*TA) + 
  (11*CA^3*G[1, 0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (847*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) + 
  (77*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[1, 1, 0, 0, z])/16 + ((451*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z] - 
  ((41*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 0, z] + (27*CA^3*Pi^2*G[1, 1, 0, 0, z])/
   256 + (3941*CA^3*G[1, 1, 0, 0, z])/(6912*(-1 + z)) - 
  (821*CA^2*nf*G[1, 1, 0, 0, z])/(1728*(-1 + z)) + 
  (25*CA^3*Pi^2*G[1, 1, 0, 0, z])/(512*(-1 + z)) + 
  (443*C4AA*G[1, 1, 0, 0, z])/(144*dA*TA*(-1 + z)) - 
  (119*C4AF*nf*G[1, 1, 0, 0, z])/(72*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)) - 
  (2705*CA^3*z*G[1, 1, 0, 0, z])/(6912*(-1 + z)) + 
  (701*CA^2*nf*z*G[1, 1, 0, 0, z])/(1728*(-1 + z)) - 
  (25*CA^3*Pi^2*z*G[1, 1, 0, 0, z])/(512*(-1 + z)) - 
  (1043*C4AA*z*G[1, 1, 0, 0, z])/(144*dA*TA*(-1 + z)) + 
  (341*C4AF*nf*z*G[1, 1, 0, 0, z])/(72*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)) - 
  (295*CA^3*z^2*G[1, 1, 0, 0, z])/(1152*(-1 + z)) + 
  (151*CA^2*nf*z^2*G[1, 1, 0, 0, z])/(1152*(-1 + z)) + 
  (283*C4AA*z^2*G[1, 1, 0, 0, z])/(48*dA*TA*(-1 + z)) - 
  (139*C4AF*nf*z^2*G[1, 1, 0, 0, z])/(24*dA*TA*(-1 + z)) + 
  (359*CA^3*z^3*G[1, 1, 0, 0, z])/(3456*(-1 + z)) - 
  (305*CA^2*nf*z^3*G[1, 1, 0, 0, z])/(3456*(-1 + z)) - 
  (341*C4AA*z^3*G[1, 1, 0, 0, z])/(144*dA*TA*(-1 + z)) + 
  (287*C4AF*nf*z^3*G[1, 1, 0, 0, z])/(72*dA*TA*(-1 + z)) - 
  (23*CA^3*z^4*G[1, 1, 0, 0, z])/(864*(-1 + z)) + 
  (23*CA^2*nf*z^4*G[1, 1, 0, 0, z])/(864*(-1 + z)) + 
  (23*C4AA*z^4*G[1, 1, 0, 0, z])/(36*dA*TA*(-1 + z)) - 
  (23*C4AF*nf*z^4*G[1, 1, 0, 0, z])/(18*dA*TA*(-1 + z)) - 
  (3*CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (451*CA^3*G[1, 1, 0, 0, z])/(768*\[Epsilon]) - 
  (41*CA^2*nf*G[1, 1, 0, 0, z])/(384*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] + 
  (2623*CA^3*G[1, 1, 0, 1, z])/6912 - (1559*CA^2*nf*G[1, 1, 0, 1, z])/3456 + 
  (CA*CF*nf*G[1, 1, 0, 1, z])/32 + (CA*nf^2*G[1, 1, 0, 1, z])/16 - 
  ((539*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] + ((49*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, 1, z] - (1193*CA^3*Pi^2*G[1, 1, 0, 1, z])/4608 - 
  (11*C4AA*G[1, 1, 0, 1, z])/(36*dA*TA) - (5*C4AF*nf*G[1, 1, 0, 1, z])/
   (36*dA*TA) + (C4AA*Pi^2*G[1, 1, 0, 1, z])/(6*dA*TA) + 
  (CA^3*G[1, 1, 0, 1, z])/(48*z) - (CA^2*nf*G[1, 1, 0, 1, z])/(48*z) - 
  (29*CA^3*z*G[1, 1, 0, 1, z])/576 + (17*CA^2*nf*z*G[1, 1, 0, 1, z])/144 - 
  (7*CA*CF*nf*z*G[1, 1, 0, 1, z])/192 + (7*C4AA*z*G[1, 1, 0, 1, z])/
   (12*dA*TA) - (5*C4AF*nf*z*G[1, 1, 0, 1, z])/(12*dA*TA) + 
  (37*CA^3*z^2*G[1, 1, 0, 1, z])/288 - (77*CA^2*nf*z^2*G[1, 1, 0, 1, z])/
   576 + (CA*CF*nf*z^2*G[1, 1, 0, 1, z])/192 - (7*C4AA*z^2*G[1, 1, 0, 1, z])/
   (12*dA*TA) + (7*C4AF*nf*z^2*G[1, 1, 0, 1, z])/(6*dA*TA) - 
  (11*CA^3*z^3*G[1, 1, 0, 1, z])/864 + (11*CA^2*nf*z^3*G[1, 1, 0, 1, z])/
   864 + (11*C4AA*z^3*G[1, 1, 0, 1, z])/(36*dA*TA) - 
  (11*C4AF*nf*z^3*G[1, 1, 0, 1, z])/(18*dA*TA) + 
  (7*CA^3*G[1, 1, 0, 1, z])/(128*\[Epsilon]^2) - 
  (539*CA^3*G[1, 1, 0, 1, z])/(768*\[Epsilon]) + 
  (49*CA^2*nf*G[1, 1, 0, 1, z])/(384*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (12037*CA^3*G[1, 1, 1, 0, z])/6912 - (1135*CA^2*nf*G[1, 1, 1, 0, z])/1728 + 
  (CA*nf^2*G[1, 1, 1, 0, z])/16 - ((11*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] + 
  (I/128)*CA^2*nf*Pi*G[1, 1, 1, 0, z] + (77*CA^3*Pi^2*G[1, 1, 1, 0, z])/
   1536 + (397*C4AA*G[1, 1, 1, 0, z])/(144*dA*TA) - 
  (73*C4AF*nf*G[1, 1, 1, 0, z])/(72*dA*TA) + (C4AA*Pi^2*G[1, 1, 1, 0, z])/
   (4*dA*TA) + (CA^3*G[1, 1, 1, 0, z])/(192*z) - 
  (CA^2*nf*G[1, 1, 1, 0, z])/(192*z) + (7*CA^3*z*G[1, 1, 1, 0, z])/64 - 
  (CA^2*nf*z*G[1, 1, 1, 0, z])/32 - (23*C4AA*z*G[1, 1, 1, 0, z])/(8*dA*TA) + 
  (2*C4AF*nf*z*G[1, 1, 1, 0, z])/(dA*TA) - (13*CA^3*z^2*G[1, 1, 1, 0, z])/
   384 + (19*CA^2*nf*z^2*G[1, 1, 1, 0, z])/384 + 
  (17*C4AA*z^2*G[1, 1, 1, 0, z])/(16*dA*TA) - 
  (23*C4AF*nf*z^2*G[1, 1, 1, 0, z])/(8*dA*TA) + 
  (17*CA^3*z^3*G[1, 1, 1, 0, z])/432 - (17*CA^2*nf*z^3*G[1, 1, 1, 0, z])/
   432 - (17*C4AA*z^3*G[1, 1, 1, 0, z])/(18*dA*TA) + 
  (17*C4AF*nf*z^3*G[1, 1, 1, 0, z])/(9*dA*TA) - 
  (CA^3*G[1, 1, 1, 0, z])/(128*\[Epsilon]^2) - (11*CA^3*G[1, 1, 1, 0, z])/
   (768*\[Epsilon]) + (CA^2*nf*G[1, 1, 1, 0, z])/(384*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, 1, z])/256 + (43*CA^2*nf*G[1, 1, 1, 1, z])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, z])/16 + ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] - 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, z] + 
  (1567*CA^3*Pi^2*G[1, 1, 1, 1, z])/1536 + (CA^3*z*G[1, 1, 1, 1, z])/24 - 
  (CA^2*nf*z*G[1, 1, 1, 1, z])/24 - (CA^3*z^2*G[1, 1, 1, 1, z])/24 + 
  (CA^2*nf*z^2*G[1, 1, 1, 1, z])/24 - (27*CA^3*G[1, 1, 1, 1, z])/
   (128*\[Epsilon]^2) + (297*CA^3*G[1, 1, 1, 1, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (891*CA^3*G[0, 0, 0, 0, 0, z])/256 + (81*CA^2*nf*G[0, 0, 0, 0, 0, z])/128 + 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + (81*CA^3*G[0, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) - (11*CA^3*G[0, 0, 0, 0, 1, z])/256 + 
  (CA^2*nf*G[0, 0, 0, 0, 1, z])/128 + ((3*I)/128)*CA^3*Pi*
   G[0, 0, 0, 0, 1, z] + (CA^3*z*G[0, 0, 0, 0, 1, z])/16 - 
  (CA^2*nf*z*G[0, 0, 0, 0, 1, z])/64 - (3*C4AA*z*G[0, 0, 0, 0, 1, z])/
   (2*dA*TA) + (3*C4AF*nf*z*G[0, 0, 0, 0, 1, z])/(4*dA*TA) - 
  (CA^3*z^2*G[0, 0, 0, 0, 1, z])/64 + (CA^2*nf*z^2*G[0, 0, 0, 0, 1, z])/64 + 
  (3*C4AA*z^2*G[0, 0, 0, 0, 1, z])/(8*dA*TA) - 
  (3*C4AF*nf*z^2*G[0, 0, 0, 0, 1, z])/(4*dA*TA) + 
  (CA^3*z^3*G[0, 0, 0, 0, 1, z])/96 - (CA^2*nf*z^3*G[0, 0, 0, 0, 1, z])/96 - 
  (C4AA*z^3*G[0, 0, 0, 0, 1, z])/(4*dA*TA) + 
  (C4AF*nf*z^3*G[0, 0, 0, 0, 1, z])/(2*dA*TA) + 
  (CA^3*G[0, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  ((123*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 0, z] - (2849*CA^3*G[0, 0, 0, 1, 0, z])/
   (768*(-1 + z)^3) + (259*CA^2*nf*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^3) + 
  (8723*CA^3*z*G[0, 0, 0, 1, 0, z])/(768*(-1 + z)^3) - 
  (811*CA^2*nf*z*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^3) - 
  (C4AA*z*G[0, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z*G[0, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (9215*CA^3*z^2*G[0, 0, 0, 1, 0, z])/(768*(-1 + z)^3) + 
  (937*CA^2*nf*z^2*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^3) + 
  (7*C4AA*z^2*G[0, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^2*G[0, 0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) + 
  (11591*CA^3*z^3*G[0, 0, 0, 1, 0, z])/(2304*(-1 + z)^3) - 
  (1729*CA^2*nf*z^3*G[0, 0, 0, 1, 0, z])/(1152*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[0, 0, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (7*C4AA*z^3*G[0, 0, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (41*C4AF*nf*z^3*G[0, 0, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (199*CA^3*z^4*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^3) + 
  (83*CA^2*nf*z^4*G[0, 0, 0, 1, 0, z])/(96*(-1 + z)^3) - 
  (CA*CF*nf*z^4*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (4*C4AA*z^4*G[0, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) + 
  (8*C4AF*nf*z^4*G[0, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) + 
  (85*CA^3*z^5*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^3) - 
  (91*CA^2*nf*z^5*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^3) + 
  (CA*CF*nf*z^5*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (5*C4AA*z^5*G[0, 0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (17*C4AF*nf*z^5*G[0, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (25*CA^3*z^6*G[0, 0, 0, 1, 0, z])/(288*(-1 + z)^3) + 
  (31*CA^2*nf*z^6*G[0, 0, 0, 1, 0, z])/(288*(-1 + z)^3) - 
  (CA*CF*nf*z^6*G[0, 0, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (5*C4AA*z^6*G[0, 0, 0, 1, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^6*G[0, 0, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (41*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (407*CA^3*G[0, 0, 0, 1, 1, z])/256 - (37*CA^2*nf*G[0, 0, 0, 1, 1, z])/128 - 
  ((3*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] - (CA^3*z*G[0, 0, 0, 1, 1, z])/48 + 
  (CA^2*nf*z*G[0, 0, 0, 1, 1, z])/192 + (C4AA*z*G[0, 0, 0, 1, 1, z])/
   (2*dA*TA) - (C4AF*nf*z*G[0, 0, 0, 1, 1, z])/(4*dA*TA) + 
  (CA^3*z^2*G[0, 0, 0, 1, 1, z])/192 - (CA^2*nf*z^2*G[0, 0, 0, 1, 1, z])/
   192 - (C4AA*z^2*G[0, 0, 0, 1, 1, z])/(8*dA*TA) + 
  (C4AF*nf*z^2*G[0, 0, 0, 1, 1, z])/(4*dA*TA) - 
  (CA^3*z^3*G[0, 0, 0, 1, 1, z])/288 + (CA^2*nf*z^3*G[0, 0, 0, 1, 1, z])/
   288 + (C4AA*z^3*G[0, 0, 0, 1, 1, z])/(12*dA*TA) - 
  (C4AF*nf*z^3*G[0, 0, 0, 1, 1, z])/(6*dA*TA) - 
  (CA^3*G[0, 0, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (2189*CA^3*G[0, 0, 1, 0, 0, z])/768 - (199*CA^2*nf*G[0, 0, 1, 0, 0, z])/
   384 - ((123*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] + 
  (CA^3*z*G[0, 0, 1, 0, 0, z])/16 - (3*CA^2*nf*z*G[0, 0, 1, 0, 0, z])/64 + 
  (3*C4AA*z*G[0, 0, 1, 0, 0, z])/(dA*TA) - (9*C4AF*nf*z*G[0, 0, 1, 0, 0, z])/
   (4*dA*TA) - (9*CA^3*z^2*G[0, 0, 1, 0, 0, z])/64 + 
  (7*CA^2*nf*z^2*G[0, 0, 1, 0, 0, z])/64 - (9*C4AA*z^2*G[0, 0, 1, 0, 0, z])/
   (4*dA*TA) + (15*C4AF*nf*z^2*G[0, 0, 1, 0, 0, z])/(4*dA*TA) + 
  (17*CA^3*z^3*G[0, 0, 1, 0, 0, z])/288 - 
  (23*CA^2*nf*z^3*G[0, 0, 1, 0, 0, z])/288 + 
  (CA*CF*nf*z^3*G[0, 0, 1, 0, 0, z])/48 + (13*C4AA*z^3*G[0, 0, 1, 0, 0, z])/
   (12*dA*TA) - (13*C4AF*nf*z^3*G[0, 0, 1, 0, 0, z])/(6*dA*TA) - 
  (41*CA^3*G[0, 0, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (2563*CA^3*G[0, 0, 1, 0, 1, z])/2304 - (233*CA^2*nf*G[0, 0, 1, 0, 1, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 1, z] + 
  (11*C4AA*G[0, 0, 1, 0, 1, z])/(6*dA*TA) - (2*C4AF*nf*G[0, 0, 1, 0, 1, z])/
   (3*dA*TA) + (CA^3*z*G[0, 0, 1, 0, 1, z])/24 - 
  (CA^2*nf*z*G[0, 0, 1, 0, 1, z])/96 - (C4AA*z*G[0, 0, 1, 0, 1, z])/(dA*TA) + 
  (C4AF*nf*z*G[0, 0, 1, 0, 1, z])/(2*dA*TA) - (CA^3*z^2*G[0, 0, 1, 0, 1, z])/
   96 + (CA^2*nf*z^2*G[0, 0, 1, 0, 1, z])/96 + (C4AA*z^2*G[0, 0, 1, 0, 1, z])/
   (4*dA*TA) - (C4AF*nf*z^2*G[0, 0, 1, 0, 1, z])/(2*dA*TA) + 
  (CA^3*z^3*G[0, 0, 1, 0, 1, z])/144 - (CA^2*nf*z^3*G[0, 0, 1, 0, 1, z])/
   144 - (C4AA*z^3*G[0, 0, 1, 0, 1, z])/(6*dA*TA) + 
  (C4AF*nf*z^3*G[0, 0, 1, 0, 1, z])/(3*dA*TA) - 
  (5*CA^3*G[0, 0, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (5027*CA^3*G[0, 0, 1, 1, 0, z])/2304 + (457*CA^2*nf*G[0, 0, 1, 1, 0, z])/
   1152 + ((51*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] + 
  (11*C4AA*G[0, 0, 1, 1, 0, z])/(6*dA*TA) - (2*C4AF*nf*G[0, 0, 1, 1, 0, z])/
   (3*dA*TA) + (CA^3*z*G[0, 0, 1, 1, 0, z])/12 - 
  (CA^2*nf*z*G[0, 0, 1, 1, 0, z])/48 - (2*C4AA*z*G[0, 0, 1, 1, 0, z])/
   (dA*TA) + (C4AF*nf*z*G[0, 0, 1, 1, 0, z])/(dA*TA) - 
  (CA^3*z^2*G[0, 0, 1, 1, 0, z])/48 + (CA^2*nf*z^2*G[0, 0, 1, 1, 0, z])/48 + 
  (C4AA*z^2*G[0, 0, 1, 1, 0, z])/(2*dA*TA) - 
  (C4AF*nf*z^2*G[0, 0, 1, 1, 0, z])/(dA*TA) + (CA^3*z^3*G[0, 0, 1, 1, 0, z])/
   72 - (CA^2*nf*z^3*G[0, 0, 1, 1, 0, z])/72 - (C4AA*z^3*G[0, 0, 1, 1, 0, z])/
   (3*dA*TA) + (2*C4AF*nf*z^3*G[0, 0, 1, 1, 0, z])/(3*dA*TA) + 
  (17*CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (627*CA^3*G[0, 0, 1, 1, 1, z])/256 + (57*CA^2*nf*G[0, 0, 1, 1, 1, z])/128 + 
  ((75*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 1, z] + (25*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) - ((147*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 0, z] - 
  (2849*CA^3*G[0, 1, 0, 0, 0, z])/(768*(-1 + z)^3) + 
  (259*CA^2*nf*G[0, 1, 0, 0, 0, z])/(384*(-1 + z)^3) + 
  (2849*CA^3*z*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (259*CA^2*nf*z*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (2849*CA^3*z^2*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (259*CA^2*nf*z^2*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (2849*CA^3*z^3*G[0, 1, 0, 0, 0, z])/(768*(-1 + z)^3) - 
  (259*CA^2*nf*z^3*G[0, 1, 0, 0, 0, z])/(384*(-1 + z)^3) - 
  (49*CA^3*G[0, 1, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (1859*CA^3*G[0, 1, 0, 0, 1, z])/2304 - (169*CA^2*nf*G[0, 1, 0, 0, 1, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 1, z] + 
  (55*C4AA*G[0, 1, 0, 0, 1, z])/(24*dA*TA) - (5*C4AF*nf*G[0, 1, 0, 0, 1, z])/
   (6*dA*TA) + (CA^3*z*G[0, 1, 0, 0, 1, z])/48 - 
  (CA^2*nf*z*G[0, 1, 0, 0, 1, z])/192 - (C4AA*z*G[0, 1, 0, 0, 1, z])/
   (2*dA*TA) + (C4AF*nf*z*G[0, 1, 0, 0, 1, z])/(4*dA*TA) - 
  (CA^3*z^2*G[0, 1, 0, 0, 1, z])/192 + (CA^2*nf*z^2*G[0, 1, 0, 0, 1, z])/
   192 + (C4AA*z^2*G[0, 1, 0, 0, 1, z])/(8*dA*TA) - 
  (C4AF*nf*z^2*G[0, 1, 0, 0, 1, z])/(4*dA*TA) + 
  (CA^3*z^3*G[0, 1, 0, 0, 1, z])/288 - (CA^2*nf*z^3*G[0, 1, 0, 0, 1, z])/
   288 - (C4AA*z^3*G[0, 1, 0, 0, 1, z])/(12*dA*TA) + 
  (C4AF*nf*z^3*G[0, 1, 0, 0, 1, z])/(6*dA*TA) - 
  (5*CA^3*G[0, 1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (7183*CA^3*G[0, 1, 0, 1, 0, z])/2304 + (653*CA^2*nf*G[0, 1, 0, 1, 0, z])/
   1152 + ((63*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 0, z] + 
  (11*C4AA*G[0, 1, 0, 1, 0, z])/(12*dA*TA) - (C4AF*nf*G[0, 1, 0, 1, 0, z])/
   (3*dA*TA) + (CA^3*z*G[0, 1, 0, 1, 0, z])/24 - 
  (CA^2*nf*z*G[0, 1, 0, 1, 0, z])/96 - (C4AA*z*G[0, 1, 0, 1, 0, z])/(dA*TA) + 
  (C4AF*nf*z*G[0, 1, 0, 1, 0, z])/(2*dA*TA) - (CA^3*z^2*G[0, 1, 0, 1, 0, z])/
   96 + (CA^2*nf*z^2*G[0, 1, 0, 1, 0, z])/96 + (C4AA*z^2*G[0, 1, 0, 1, 0, z])/
   (4*dA*TA) - (C4AF*nf*z^2*G[0, 1, 0, 1, 0, z])/(2*dA*TA) + 
  (CA^3*z^3*G[0, 1, 0, 1, 0, z])/144 - (CA^2*nf*z^3*G[0, 1, 0, 1, 0, z])/
   144 - (C4AA*z^3*G[0, 1, 0, 1, 0, z])/(6*dA*TA) + 
  (C4AF*nf*z^3*G[0, 1, 0, 1, 0, z])/(3*dA*TA) + 
  (21*CA^3*G[0, 1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (4939*CA^3*G[0, 1, 0, 1, 1, z])/2304 + (449*CA^2*nf*G[0, 1, 0, 1, 1, z])/
   1152 + ((51*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 1, z] - 
  (11*C4AA*G[0, 1, 0, 1, 1, z])/(6*dA*TA) + (2*C4AF*nf*G[0, 1, 0, 1, 1, z])/
   (3*dA*TA) + (CA^3*z*G[0, 1, 0, 1, 1, z])/48 - 
  (CA^2*nf*z*G[0, 1, 0, 1, 1, z])/12 + (CA*CF*nf*z*G[0, 1, 0, 1, 1, z])/16 + 
  (C4AA*z*G[0, 1, 0, 1, 1, z])/(4*dA*TA) - (C4AF*nf*z*G[0, 1, 0, 1, 1, z])/
   (2*dA*TA) - (5*CA^3*z^2*G[0, 1, 0, 1, 1, z])/96 + 
  (7*CA^2*nf*z^2*G[0, 1, 0, 1, 1, z])/48 - (CA*CF*nf*z^2*G[0, 1, 0, 1, 1, z])/
   16 - (5*C4AA*z^2*G[0, 1, 0, 1, 1, z])/(8*dA*TA) + 
  (2*C4AF*nf*z^2*G[0, 1, 0, 1, 1, z])/(dA*TA) + 
  (5*CA^3*z^3*G[0, 1, 0, 1, 1, z])/72 - (13*CA^2*nf*z^3*G[0, 1, 0, 1, 1, z])/
   144 + (CA*CF*nf*z^3*G[0, 1, 0, 1, 1, z])/48 + 
  (5*C4AA*z^3*G[0, 1, 0, 1, 1, z])/(6*dA*TA) - 
  (5*C4AF*nf*z^3*G[0, 1, 0, 1, 1, z])/(3*dA*TA) + 
  (17*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (5203*CA^3*G[0, 1, 1, 0, 0, z])/2304 + (473*CA^2*nf*G[0, 1, 1, 0, 0, z])/
   1152 + ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + 
  (11*C4AA*G[0, 1, 1, 0, 0, z])/(12*dA*TA) - (C4AF*nf*G[0, 1, 1, 0, 0, z])/
   (3*dA*TA) + (CA^3*z*G[0, 1, 1, 0, 0, z])/24 - 
  (CA^2*nf*z*G[0, 1, 1, 0, 0, z])/96 - (C4AA*z*G[0, 1, 1, 0, 0, z])/(dA*TA) + 
  (C4AF*nf*z*G[0, 1, 1, 0, 0, z])/(2*dA*TA) - (CA^3*z^2*G[0, 1, 1, 0, 0, z])/
   96 + (CA^2*nf*z^2*G[0, 1, 1, 0, 0, z])/96 + (C4AA*z^2*G[0, 1, 1, 0, 0, z])/
   (4*dA*TA) - (C4AF*nf*z^2*G[0, 1, 1, 0, 0, z])/(2*dA*TA) + 
  (CA^3*z^3*G[0, 1, 1, 0, 0, z])/144 - (CA^2*nf*z^3*G[0, 1, 1, 0, 0, z])/
   144 - (C4AA*z^3*G[0, 1, 1, 0, 0, z])/(6*dA*TA) + 
  (C4AF*nf*z^3*G[0, 1, 1, 0, 0, z])/(3*dA*TA) + 
  (17*CA^3*G[0, 1, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (5159*CA^3*G[0, 1, 1, 0, 1, z])/2304 + (469*CA^2*nf*G[0, 1, 1, 0, 1, z])/
   1152 + ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 1, z] - 
  (11*C4AA*G[0, 1, 1, 0, 1, z])/(3*dA*TA) + (4*C4AF*nf*G[0, 1, 1, 0, 1, z])/
   (3*dA*TA) - (CA^3*z*G[0, 1, 1, 0, 1, z])/8 + 
  (7*CA^2*nf*z*G[0, 1, 1, 0, 1, z])/64 - (CA*CF*nf*z*G[0, 1, 1, 0, 1, z])/
   16 + (9*C4AA*z*G[0, 1, 1, 0, 1, z])/(4*dA*TA) - 
  (3*C4AF*nf*z*G[0, 1, 1, 0, 1, z])/(4*dA*TA) + 
  (5*CA^3*z^2*G[0, 1, 1, 0, 1, z])/64 - (11*CA^2*nf*z^2*G[0, 1, 1, 0, 1, z])/
   64 + (CA*CF*nf*z^2*G[0, 1, 1, 0, 1, z])/16 - 
  (3*C4AF*nf*z^2*G[0, 1, 1, 0, 1, z])/(4*dA*TA) - 
  (25*CA^3*z^3*G[0, 1, 1, 0, 1, z])/288 + 
  (31*CA^2*nf*z^3*G[0, 1, 1, 0, 1, z])/288 - 
  (CA*CF*nf*z^3*G[0, 1, 1, 0, 1, z])/48 - (5*C4AA*z^3*G[0, 1, 1, 0, 1, z])/
   (12*dA*TA) + (5*C4AF*nf*z^3*G[0, 1, 1, 0, 1, z])/(6*dA*TA) + 
  (17*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (2431*CA^3*G[0, 1, 1, 1, 0, z])/2304 - (221*CA^2*nf*G[0, 1, 1, 1, 0, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] - 
  (55*C4AA*G[0, 1, 1, 1, 0, z])/(24*dA*TA) + (5*C4AF*nf*G[0, 1, 1, 1, 0, z])/
   (6*dA*TA) - (5*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (759*CA^3*G[0, 1, 1, 1, 1, z])/256 - (69*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 - 
  ((147*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] - (49*CA^3*G[0, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (759*CA^3*G[1, 0, 0, 0, 0, z])/256 - 
  (69*CA^2*nf*G[1, 0, 0, 0, 0, z])/128 - ((147*I)/128)*CA^3*Pi*
   G[1, 0, 0, 0, 0, z] - (49*CA^3*G[1, 0, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (2431*CA^3*G[1, 0, 0, 0, 1, z])/2304 - (221*CA^2*nf*G[1, 0, 0, 0, 1, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 1, z] - 
  (55*C4AA*G[1, 0, 0, 0, 1, z])/(24*dA*TA) + (5*C4AF*nf*G[1, 0, 0, 0, 1, z])/
   (6*dA*TA) - (5*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (5467*CA^3*G[1, 0, 0, 1, 0, z])/2304 + (521*CA^2*nf*G[1, 0, 0, 1, 0, z])/
   1152 - (CA*CF*nf*G[1, 0, 0, 1, 0, z])/48 + 
  ((51*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] - (11*C4AA*G[1, 0, 0, 1, 0, z])/
   (6*dA*TA) + (2*C4AF*nf*G[1, 0, 0, 1, 0, z])/(3*dA*TA) + 
  (11*CA^3*z*G[1, 0, 0, 1, 0, z])/48 - (17*CA^2*nf*z*G[1, 0, 0, 1, 0, z])/
   192 - (C4AA*z*G[1, 0, 0, 1, 0, z])/(dA*TA) - 
  (C4AF*nf*z*G[1, 0, 0, 1, 0, z])/(4*dA*TA) - 
  (35*CA^3*z^2*G[1, 0, 0, 1, 0, z])/192 + 
  (29*CA^2*nf*z^2*G[1, 0, 0, 1, 0, z])/192 - (5*C4AA*z^2*G[1, 0, 0, 1, 0, z])/
   (4*dA*TA) + (7*C4AF*nf*z^2*G[1, 0, 0, 1, 0, z])/(4*dA*TA) + 
  (25*CA^3*z^3*G[1, 0, 0, 1, 0, z])/288 - 
  (31*CA^2*nf*z^3*G[1, 0, 0, 1, 0, z])/288 + 
  (CA*CF*nf*z^3*G[1, 0, 0, 1, 0, z])/48 + (5*C4AA*z^3*G[1, 0, 0, 1, 0, z])/
   (12*dA*TA) - (5*C4AF*nf*z^3*G[1, 0, 0, 1, 0, z])/(6*dA*TA) + 
  (17*CA^3*G[1, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (1705*CA^3*G[1, 0, 0, 1, 1, z])/768 + (155*CA^2*nf*G[1, 0, 0, 1, 1, z])/
   384 + ((51*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 1, z] - 
  (CA^3*z*G[1, 0, 0, 1, 1, z])/24 + (CA^2*nf*z*G[1, 0, 0, 1, 1, z])/96 + 
  (C4AA*z*G[1, 0, 0, 1, 1, z])/(dA*TA) - (C4AF*nf*z*G[1, 0, 0, 1, 1, z])/
   (2*dA*TA) + (CA^3*z^2*G[1, 0, 0, 1, 1, z])/96 - 
  (CA^2*nf*z^2*G[1, 0, 0, 1, 1, z])/96 - (C4AA*z^2*G[1, 0, 0, 1, 1, z])/
   (4*dA*TA) + (C4AF*nf*z^2*G[1, 0, 0, 1, 1, z])/(2*dA*TA) - 
  (CA^3*z^3*G[1, 0, 0, 1, 1, z])/144 + (CA^2*nf*z^3*G[1, 0, 0, 1, 1, z])/
   144 + (C4AA*z^3*G[1, 0, 0, 1, 1, z])/(6*dA*TA) - 
  (C4AF*nf*z^3*G[1, 0, 0, 1, 1, z])/(3*dA*TA) + 
  (17*CA^3*G[1, 0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (539*CA^3*G[1, 0, 1, 0, 0, z])/256 + (139*CA^2*nf*G[1, 0, 1, 0, 0, z])/
   384 + (CA*CF*nf*G[1, 0, 1, 0, 0, z])/48 + ((51*I)/128)*CA^3*Pi*
   G[1, 0, 1, 0, 0, z] - (11*C4AA*G[1, 0, 1, 0, 0, z])/(8*dA*TA) + 
  (C4AF*nf*G[1, 0, 1, 0, 0, z])/(2*dA*TA) - (CA^3*z*G[1, 0, 1, 0, 0, z])/8 + 
  (CA^2*nf*z*G[1, 0, 1, 0, 0, z])/16 - (3*C4AA*z*G[1, 0, 1, 0, 0, z])/
   (2*dA*TA) + (3*C4AF*nf*z*G[1, 0, 1, 0, 0, z])/(2*dA*TA) + 
  (5*CA^3*z^2*G[1, 0, 1, 0, 0, z])/32 - (CA^2*nf*z^2*G[1, 0, 1, 0, 0, z])/8 + 
  (15*C4AA*z^2*G[1, 0, 1, 0, 0, z])/(8*dA*TA) - 
  (3*C4AF*nf*z^2*G[1, 0, 1, 0, 0, z])/(dA*TA) - 
  (5*CA^3*z^3*G[1, 0, 1, 0, 0, z])/72 + (13*CA^2*nf*z^3*G[1, 0, 1, 0, 0, z])/
   144 - (CA*CF*nf*z^3*G[1, 0, 1, 0, 0, z])/48 - 
  (5*C4AA*z^3*G[1, 0, 1, 0, 0, z])/(6*dA*TA) + 
  (5*C4AF*nf*z^3*G[1, 0, 1, 0, 0, z])/(3*dA*TA) + 
  (17*CA^3*G[1, 0, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (2365*CA^3*G[1, 0, 1, 0, 1, z])/768 + (215*CA^2*nf*G[1, 0, 1, 0, 1, z])/
   384 + ((63*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 1, z] - 
  (CA^3*z*G[1, 0, 1, 0, 1, z])/24 + (CA^2*nf*z*G[1, 0, 1, 0, 1, z])/96 + 
  (C4AA*z*G[1, 0, 1, 0, 1, z])/(dA*TA) - (C4AF*nf*z*G[1, 0, 1, 0, 1, z])/
   (2*dA*TA) + (CA^3*z^2*G[1, 0, 1, 0, 1, z])/96 - 
  (CA^2*nf*z^2*G[1, 0, 1, 0, 1, z])/96 - (C4AA*z^2*G[1, 0, 1, 0, 1, z])/
   (4*dA*TA) + (C4AF*nf*z^2*G[1, 0, 1, 0, 1, z])/(2*dA*TA) - 
  (CA^3*z^3*G[1, 0, 1, 0, 1, z])/144 + (CA^2*nf*z^3*G[1, 0, 1, 0, 1, z])/
   144 + (C4AA*z^3*G[1, 0, 1, 0, 1, z])/(6*dA*TA) - 
  (C4AF*nf*z^3*G[1, 0, 1, 0, 1, z])/(3*dA*TA) + 
  (21*CA^3*G[1, 0, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (1903*CA^3*G[1, 0, 1, 1, 0, z])/2304 - (173*CA^2*nf*G[1, 0, 1, 1, 0, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 0, z] + 
  (11*C4AA*G[1, 0, 1, 1, 0, z])/(6*dA*TA) - (2*C4AF*nf*G[1, 0, 1, 1, 0, z])/
   (3*dA*TA) - (CA^3*z*G[1, 0, 1, 1, 0, z])/48 + 
  (CA^2*nf*z*G[1, 0, 1, 1, 0, z])/192 + (C4AA*z*G[1, 0, 1, 1, 0, z])/
   (2*dA*TA) - (C4AF*nf*z*G[1, 0, 1, 1, 0, z])/(4*dA*TA) + 
  (CA^3*z^2*G[1, 0, 1, 1, 0, z])/192 - (CA^2*nf*z^2*G[1, 0, 1, 1, 0, z])/
   192 - (C4AA*z^2*G[1, 0, 1, 1, 0, z])/(8*dA*TA) + 
  (C4AF*nf*z^2*G[1, 0, 1, 1, 0, z])/(4*dA*TA) - 
  (CA^3*z^3*G[1, 0, 1, 1, 0, z])/288 + (CA^2*nf*z^3*G[1, 0, 1, 1, 0, z])/
   288 + (C4AA*z^3*G[1, 0, 1, 1, 0, z])/(12*dA*TA) - 
  (C4AF*nf*z^3*G[1, 0, 1, 1, 0, z])/(6*dA*TA) - 
  (5*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (2849*CA^3*G[1, 0, 1, 1, 1, z])/768 - (259*CA^2*nf*G[1, 0, 1, 1, 1, z])/
   384 - ((147*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 1, z] - 
  (49*CA^3*G[1, 0, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (627*CA^3*G[1, 1, 0, 0, 0, z])/256 + (57*CA^2*nf*G[1, 1, 0, 0, 0, z])/128 + 
  ((75*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 0, z] + (25*CA^3*G[1, 1, 0, 0, 0, z])/
   (128*\[Epsilon]) - (539*CA^3*G[1, 1, 0, 0, 1, z])/256 + 
  (49*CA^2*nf*G[1, 1, 0, 0, 1, z])/128 + ((51*I)/128)*CA^3*Pi*
   G[1, 1, 0, 0, 1, z] - (CA^3*z*G[1, 1, 0, 0, 1, z])/12 + 
  (CA^2*nf*z*G[1, 1, 0, 0, 1, z])/48 + (2*C4AA*z*G[1, 1, 0, 0, 1, z])/
   (dA*TA) - (C4AF*nf*z*G[1, 1, 0, 0, 1, z])/(dA*TA) + 
  (CA^3*z^2*G[1, 1, 0, 0, 1, z])/48 - (CA^2*nf*z^2*G[1, 1, 0, 0, 1, z])/48 - 
  (C4AA*z^2*G[1, 1, 0, 0, 1, z])/(2*dA*TA) + 
  (C4AF*nf*z^2*G[1, 1, 0, 0, 1, z])/(dA*TA) - (CA^3*z^3*G[1, 1, 0, 0, 1, z])/
   72 + (CA^2*nf*z^3*G[1, 1, 0, 0, 1, z])/72 + (C4AA*z^3*G[1, 1, 0, 0, 1, z])/
   (3*dA*TA) - (2*C4AF*nf*z^3*G[1, 1, 0, 0, 1, z])/(3*dA*TA) + 
  (17*CA^3*G[1, 1, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (2651*CA^3*G[1, 1, 0, 1, 0, z])/2304 - (241*CA^2*nf*G[1, 1, 0, 1, 0, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] + 
  (11*C4AA*G[1, 1, 0, 1, 0, z])/(12*dA*TA) - (C4AF*nf*G[1, 1, 0, 1, 0, z])/
   (3*dA*TA) - (CA^3*z*G[1, 1, 0, 1, 0, z])/24 + 
  (CA^2*nf*z*G[1, 1, 0, 1, 0, z])/96 + (C4AA*z*G[1, 1, 0, 1, 0, z])/(dA*TA) - 
  (C4AF*nf*z*G[1, 1, 0, 1, 0, z])/(2*dA*TA) + (CA^3*z^2*G[1, 1, 0, 1, 0, z])/
   96 - (CA^2*nf*z^2*G[1, 1, 0, 1, 0, z])/96 - (C4AA*z^2*G[1, 1, 0, 1, 0, z])/
   (4*dA*TA) + (C4AF*nf*z^2*G[1, 1, 0, 1, 0, z])/(2*dA*TA) - 
  (CA^3*z^3*G[1, 1, 0, 1, 0, z])/144 + (CA^2*nf*z^3*G[1, 1, 0, 1, 0, z])/
   144 + (C4AA*z^3*G[1, 1, 0, 1, 0, z])/(6*dA*TA) - 
  (C4AF*nf*z^3*G[1, 1, 0, 1, 0, z])/(3*dA*TA) - 
  (5*CA^3*G[1, 1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (6523*CA^3*G[1, 1, 0, 1, 1, z])/2304 - (617*CA^2*nf*G[1, 1, 0, 1, 1, z])/
   1152 + (CA*CF*nf*G[1, 1, 0, 1, 1, z])/48 - ((123*I)/128)*CA^3*Pi*
   G[1, 1, 0, 1, 1, z] + (11*C4AA*G[1, 1, 0, 1, 1, z])/(6*dA*TA) - 
  (2*C4AF*nf*G[1, 1, 0, 1, 1, z])/(3*dA*TA) + (CA^3*z*G[1, 1, 0, 1, 1, z])/
   24 + (13*CA^2*nf*z*G[1, 1, 0, 1, 1, z])/192 - 
  (CA*CF*nf*z*G[1, 1, 0, 1, 1, z])/16 - (7*C4AA*z*G[1, 1, 0, 1, 1, z])/
   (4*dA*TA) + (5*C4AF*nf*z*G[1, 1, 0, 1, 1, z])/(4*dA*TA) + 
  (7*CA^3*z^2*G[1, 1, 0, 1, 1, z])/192 - (25*CA^2*nf*z^2*G[1, 1, 0, 1, 1, z])/
   192 + (CA*CF*nf*z^2*G[1, 1, 0, 1, 1, z])/16 + 
  (C4AA*z^2*G[1, 1, 0, 1, 1, z])/(dA*TA) - 
  (11*C4AF*nf*z^2*G[1, 1, 0, 1, 1, z])/(4*dA*TA) - 
  (17*CA^3*z^3*G[1, 1, 0, 1, 1, z])/288 + 
  (23*CA^2*nf*z^3*G[1, 1, 0, 1, 1, z])/288 - 
  (CA*CF*nf*z^3*G[1, 1, 0, 1, 1, z])/48 - (13*C4AA*z^3*G[1, 1, 0, 1, 1, z])/
   (12*dA*TA) + (13*C4AF*nf*z^3*G[1, 1, 0, 1, 1, z])/(6*dA*TA) - 
  (41*CA^3*G[1, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (3619*CA^3*G[1, 1, 1, 0, 0, z])/2304 - (329*CA^2*nf*G[1, 1, 1, 0, 0, z])/
   1152 - ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 0, z] + 
  (11*C4AA*G[1, 1, 1, 0, 0, z])/(24*dA*TA) - (C4AF*nf*G[1, 1, 1, 0, 0, z])/
   (6*dA*TA) + (CA^3*z*G[1, 1, 1, 0, 0, z])/48 - 
  (CA^2*nf*z*G[1, 1, 1, 0, 0, z])/192 - (C4AA*z*G[1, 1, 1, 0, 0, z])/
   (2*dA*TA) + (C4AF*nf*z*G[1, 1, 1, 0, 0, z])/(4*dA*TA) - 
  (CA^3*z^2*G[1, 1, 1, 0, 0, z])/192 + (CA^2*nf*z^2*G[1, 1, 1, 0, 0, z])/
   192 + (C4AA*z^2*G[1, 1, 1, 0, 0, z])/(8*dA*TA) - 
  (C4AF*nf*z^2*G[1, 1, 1, 0, 0, z])/(4*dA*TA) + 
  (CA^3*z^3*G[1, 1, 1, 0, 0, z])/288 - (CA^2*nf*z^3*G[1, 1, 1, 0, 0, z])/
   288 - (C4AA*z^3*G[1, 1, 1, 0, 0, z])/(12*dA*TA) + 
  (C4AF*nf*z^3*G[1, 1, 1, 0, 0, z])/(6*dA*TA) - 
  (CA^3*G[1, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (8239*CA^3*G[1, 1, 1, 0, 1, z])/2304 - (725*CA^2*nf*G[1, 1, 1, 0, 1, z])/
   1152 - (CA*CF*nf*G[1, 1, 1, 0, 1, z])/48 - ((123*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 1, z] + (11*C4AA*G[1, 1, 1, 0, 1, z])/(6*dA*TA) - 
  (2*C4AF*nf*G[1, 1, 1, 0, 1, z])/(3*dA*TA) + (CA^3*z*G[1, 1, 1, 0, 1, z])/
   8 - (7*CA^2*nf*z*G[1, 1, 1, 0, 1, z])/64 + 
  (CA*CF*nf*z*G[1, 1, 1, 0, 1, z])/16 - (9*C4AA*z*G[1, 1, 1, 0, 1, z])/
   (4*dA*TA) + (3*C4AF*nf*z*G[1, 1, 1, 0, 1, z])/(4*dA*TA) - 
  (5*CA^3*z^2*G[1, 1, 1, 0, 1, z])/64 + (11*CA^2*nf*z^2*G[1, 1, 1, 0, 1, z])/
   64 - (CA*CF*nf*z^2*G[1, 1, 1, 0, 1, z])/16 + 
  (3*C4AF*nf*z^2*G[1, 1, 1, 0, 1, z])/(4*dA*TA) + 
  (25*CA^3*z^3*G[1, 1, 1, 0, 1, z])/288 - 
  (31*CA^2*nf*z^3*G[1, 1, 1, 0, 1, z])/288 + 
  (CA*CF*nf*z^3*G[1, 1, 1, 0, 1, z])/48 + (5*C4AA*z^3*G[1, 1, 1, 0, 1, z])/
   (12*dA*TA) - (5*C4AF*nf*z^3*G[1, 1, 1, 0, 1, z])/(6*dA*TA) - 
  (41*CA^3*G[1, 1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (11*CA^3*G[1, 1, 1, 1, 0, z])/768 - (CA^2*nf*G[1, 1, 1, 1, 0, z])/384 + 
  ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 0, z] - (11*C4AA*G[1, 1, 1, 1, 0, z])/
   (8*dA*TA) + (C4AF*nf*G[1, 1, 1, 1, 0, z])/(2*dA*TA) - 
  (CA^3*z*G[1, 1, 1, 1, 0, z])/16 + (CA^2*nf*z*G[1, 1, 1, 1, 0, z])/64 + 
  (3*C4AA*z*G[1, 1, 1, 1, 0, z])/(2*dA*TA) - 
  (3*C4AF*nf*z*G[1, 1, 1, 1, 0, z])/(4*dA*TA) + 
  (CA^3*z^2*G[1, 1, 1, 1, 0, z])/64 - (CA^2*nf*z^2*G[1, 1, 1, 1, 0, z])/64 - 
  (3*C4AA*z^2*G[1, 1, 1, 1, 0, z])/(8*dA*TA) + 
  (3*C4AF*nf*z^2*G[1, 1, 1, 1, 0, z])/(4*dA*TA) - 
  (CA^3*z^3*G[1, 1, 1, 1, 0, z])/96 + (CA^2*nf*z^3*G[1, 1, 1, 1, 0, z])/96 + 
  (C4AA*z^3*G[1, 1, 1, 1, 0, z])/(4*dA*TA) - 
  (C4AF*nf*z^3*G[1, 1, 1, 1, 0, z])/(2*dA*TA) + 
  (CA^3*G[1, 1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, z])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, z])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, z] + (81*CA^3*G[1, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) - (243*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - 
  (CA^3*G[0, 0, 0, 0, 0, 1, z])/128 + (175*CA^3*G[0, 0, 0, 0, 1, 0, z])/128 - 
  (3*CA^3*G[0, 0, 0, 0, 1, 1, z])/128 + (195*CA^3*G[0, 0, 0, 1, 0, 0, z])/
   128 + (9*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 + 
  (3*C4AA*G[0, 0, 0, 1, 0, 1, z])/(2*dA*TA) - 
  (71*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 + (3*C4AA*G[0, 0, 0, 1, 1, 0, z])/
   (2*dA*TA) + (59*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 + 
  (163*CA^3*G[0, 0, 1, 0, 0, 0, z])/128 - (5*CA^3*G[0, 0, 1, 0, 0, 1, z])/
   384 + (2*C4AA*G[0, 0, 1, 0, 0, 1, z])/(dA*TA) - 
  (83*CA^3*G[0, 0, 1, 0, 1, 0, z])/128 + (3*C4AA*G[0, 0, 1, 0, 1, 0, z])/
   (2*dA*TA) + (67*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 - 
  (3*C4AA*G[0, 0, 1, 0, 1, 1, z])/(2*dA*TA) - 
  (353*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 + (2*C4AA*G[0, 0, 1, 1, 0, 0, z])/
   (dA*TA) + (31*CA^3*G[0, 0, 1, 1, 0, 1, z])/128 - 
  (3*C4AA*G[0, 0, 1, 1, 0, 1, z])/(dA*TA) + (73*CA^3*G[0, 0, 1, 1, 1, 0, z])/
   384 - (C4AA*G[0, 0, 1, 1, 1, 0, z])/(dA*TA) - 
  (123*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 + (179*CA^3*G[0, 1, 0, 0, 0, 0, z])/
   128 - (7*CA^3*G[0, 1, 0, 0, 0, 1, z])/128 + 
  (3*C4AA*G[0, 1, 0, 0, 0, 1, z])/(2*dA*TA) - 
  (91*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 + (3*C4AA*G[0, 1, 0, 0, 1, 0, z])/
   (2*dA*TA) + (185*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - 
  (2*C4AA*G[0, 1, 0, 0, 1, 1, z])/(dA*TA) - (409*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 + (C4AA*G[0, 1, 0, 1, 0, 0, z])/(dA*TA) + 
  (65*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - (2*C4AA*G[0, 1, 0, 1, 0, 1, z])/
   (dA*TA) + (61*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 - 
  (C4AA*G[0, 1, 0, 1, 1, 0, z])/(dA*TA) - (107*CA^3*G[0, 1, 0, 1, 1, 1, z])/
   128 - (107*CA^3*G[0, 1, 1, 0, 0, 0, z])/128 + 
  (77*CA^3*G[0, 1, 1, 0, 0, 1, z])/384 - (2*C4AA*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TA) + (37*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 - 
  (C4AA*G[0, 1, 1, 0, 1, 0, z])/(dA*TA) - (361*CA^3*G[0, 1, 1, 0, 1, 1, z])/
   384 + (C4AA*G[0, 1, 1, 0, 1, 1, z])/(dA*TA) + 
  (161*CA^3*G[0, 1, 1, 1, 0, 0, z])/384 - (C4AA*G[0, 1, 1, 1, 0, 0, z])/
   (2*dA*TA) - (75*CA^3*G[0, 1, 1, 1, 0, 1, z])/128 + 
  (3*C4AA*G[0, 1, 1, 1, 0, 1, z])/(2*dA*TA) + 
  (31*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 - (C4AA*G[0, 1, 1, 1, 1, 0, z])/
   (dA*TA) + (179*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 + 
  (179*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + (31*CA^3*G[1, 0, 0, 0, 0, 1, z])/
   384 - (C4AA*G[1, 0, 0, 0, 0, 1, z])/(dA*TA) - 
  (75*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 + (3*C4AA*G[1, 0, 0, 0, 1, 0, z])/
   (2*dA*TA) + (161*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 - 
  (C4AA*G[1, 0, 0, 0, 1, 1, z])/(2*dA*TA) - (361*CA^3*G[1, 0, 0, 1, 0, 0, z])/
   384 + (C4AA*G[1, 0, 0, 1, 0, 0, z])/(dA*TA) + 
  (37*CA^3*G[1, 0, 0, 1, 0, 1, z])/384 - (C4AA*G[1, 0, 0, 1, 0, 1, z])/
   (dA*TA) + (77*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 - 
  (2*C4AA*G[1, 0, 0, 1, 1, 0, z])/(dA*TA) - (107*CA^3*G[1, 0, 0, 1, 1, 1, z])/
   128 - (107*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 + 
  (61*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 - (C4AA*G[1, 0, 1, 0, 0, 1, z])/
   (dA*TA) + (65*CA^3*G[1, 0, 1, 0, 1, 0, z])/384 - 
  (2*C4AA*G[1, 0, 1, 0, 1, 0, z])/(dA*TA) - (409*CA^3*G[1, 0, 1, 0, 1, 1, z])/
   384 + (C4AA*G[1, 0, 1, 0, 1, 1, z])/(dA*TA) + 
  (185*CA^3*G[1, 0, 1, 1, 0, 0, z])/384 - (2*C4AA*G[1, 0, 1, 1, 0, 0, z])/
   (dA*TA) - (91*CA^3*G[1, 0, 1, 1, 0, 1, z])/128 + 
  (3*C4AA*G[1, 0, 1, 1, 0, 1, z])/(2*dA*TA) - (7*CA^3*G[1, 0, 1, 1, 1, 0, z])/
   128 + (3*C4AA*G[1, 0, 1, 1, 1, 0, z])/(2*dA*TA) + 
  (179*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 - (123*CA^3*G[1, 1, 0, 0, 0, 0, z])/
   128 + (73*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 - 
  (C4AA*G[1, 1, 0, 0, 0, 1, z])/(dA*TA) + (31*CA^3*G[1, 1, 0, 0, 1, 0, z])/
   128 - (3*C4AA*G[1, 1, 0, 0, 1, 0, z])/(dA*TA) - 
  (353*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 + (2*C4AA*G[1, 1, 0, 0, 1, 1, z])/
   (dA*TA) + (67*CA^3*G[1, 1, 0, 1, 0, 0, z])/128 - 
  (3*C4AA*G[1, 1, 0, 1, 0, 0, z])/(2*dA*TA) - 
  (83*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + (3*C4AA*G[1, 1, 0, 1, 0, 1, z])/
   (2*dA*TA) - (5*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + 
  (2*C4AA*G[1, 1, 0, 1, 1, 0, z])/(dA*TA) + (163*CA^3*G[1, 1, 0, 1, 1, 1, z])/
   128 + (59*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 - 
  (71*CA^3*G[1, 1, 1, 0, 0, 1, z])/128 + (3*C4AA*G[1, 1, 1, 0, 0, 1, z])/
   (2*dA*TA) + (9*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 + 
  (3*C4AA*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TA) + 
  (195*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 - (3*CA^3*G[1, 1, 1, 1, 0, 0, z])/
   128 + (175*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 - 
  (CA^3*G[1, 1, 1, 1, 1, 0, z])/128 - (243*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 + 
  (11*CA*nf^2*Log[q2/\[Mu]2])/729 + ((7271*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2] - 
  ((2603*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2] - ((55*I)/384)*CA*CF*nf*Pi*
   Log[q2/\[Mu]2] + (I/24)*CA*nf^2*Pi*Log[q2/\[Mu]2] - 
  (1517*CA^3*Pi^2*Log[q2/\[Mu]2])/2304 + (895*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/
   2304 + (3*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/128 - 
  (85*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/2592 - ((359*I)/27648)*CA^3*Pi^3*
   Log[q2/\[Mu]2] + ((805*I)/13824)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((5*I)/576)*CA*nf^2*Pi^3*Log[q2/\[Mu]2] - (121*CA^3*Pi^4*Log[q2/\[Mu]2])/
   3072 + (11*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/1536 - 
  ((457*I)/184320)*CA^3*Pi^5*Log[q2/\[Mu]2] - (446705*CA^3*Log[q2/\[Mu]2])/
   (186624*(-1 + z)) + (24169*CA^2*nf*Log[q2/\[Mu]2])/(46656*(-1 + z)) + 
  (1819*CA*CF*nf*Log[q2/\[Mu]2])/(6912*(-1 + z)) - 
  (211*CA^3*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)) + 
  (3913*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)) + 
  (CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (22583*CA^3*Pi^4*Log[q2/\[Mu]2])/(1105920*(-1 + z)) + 
  (2437*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/(552960*(-1 + z)) - 
  (CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/(1440*(-1 + z)) - 
  (881*CA*nf^2*z*Log[q2/\[Mu]2])/1152 + (3*CF*nf^2*z*Log[q2/\[Mu]2])/64 + 
  (7*nf^3*z*Log[q2/\[Mu]2])/144 + ((727*I)/768)*CA^3*Pi*z*Log[q2/\[Mu]2] - 
  ((37*I)/32)*CA^2*nf*Pi*z*Log[q2/\[Mu]2] + ((9*I)/64)*CA*CF*nf*Pi*z*
   Log[q2/\[Mu]2] - (I/24)*CA*nf^2*Pi*z*Log[q2/\[Mu]2] + 
  (I/48)*nf^3*Pi*z*Log[q2/\[Mu]2] - (117*CA^3*Pi^2*z*Log[q2/\[Mu]2])/512 + 
  (129*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/512 - 
  (91*CA*nf^2*Pi^2*z*Log[q2/\[Mu]2])/1536 + ((15*I)/512)*CA^3*Pi^3*z*
   Log[q2/\[Mu]2] - ((15*I)/512)*CA^2*nf*Pi^3*z*Log[q2/\[Mu]2] + 
  (527489*CA^3*z*Log[q2/\[Mu]2])/(186624*(-1 + z)) - 
  (125747*CA^2*nf*z*Log[q2/\[Mu]2])/(93312*(-1 + z)) - 
  (1225*CA*CF*nf*z*Log[q2/\[Mu]2])/(6912*(-1 + z)) + 
  (12329*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(248832*(-1 + z)) - 
  (24269*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(248832*(-1 + z)) + 
  (11*CA*CF*nf*Pi^2*z*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (22583*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(1105920*(-1 + z)) - 
  (2437*CA^2*nf*Pi^4*z*Log[q2/\[Mu]2])/(552960*(-1 + z)) + 
  (CA*CF*nf*Pi^4*z*Log[q2/\[Mu]2])/(1440*(-1 + z)) + 
  (881*CA*nf^2*z^2*Log[q2/\[Mu]2])/1152 - (3*CF*nf^2*z^2*Log[q2/\[Mu]2])/64 - 
  (7*nf^3*z^2*Log[q2/\[Mu]2])/144 - ((727*I)/768)*CA^3*Pi*z^2*
   Log[q2/\[Mu]2] + ((37*I)/32)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA*CF*nf*Pi*z^2*Log[q2/\[Mu]2] + (I/24)*CA*nf^2*Pi*z^2*
   Log[q2/\[Mu]2] - (I/48)*nf^3*Pi*z^2*Log[q2/\[Mu]2] + 
  (117*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/512 - 
  (129*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/512 + 
  (91*CA*nf^2*Pi^2*z^2*Log[q2/\[Mu]2])/1536 - ((15*I)/512)*CA^3*Pi^3*z^2*
   Log[q2/\[Mu]2] + ((15*I)/512)*CA^2*nf*Pi^3*z^2*Log[q2/\[Mu]2] - 
  (187*CA^3*z^2*Log[q2/\[Mu]2])/(216*(-1 + z)) + 
  (2867*CA^2*nf*z^2*Log[q2/\[Mu]2])/(1728*(-1 + z)) - 
  (11*CA*CF*nf*z^2*Log[q2/\[Mu]2])/(64*(-1 + z)) - 
  (45*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (191*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(1536*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (187*CA^3*z^3*Log[q2/\[Mu]2])/(432*(-1 + z)) - 
  (2867*CA^2*nf*z^3*Log[q2/\[Mu]2])/(3456*(-1 + z)) + 
  (11*CA*CF*nf*z^3*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (41*CA^3*Pi^2*z^3*Log[q2/\[Mu]2])/(1024*(-1 + z)) - 
  (179*CA^2*nf*Pi^2*z^3*Log[q2/\[Mu]2])/(3072*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z^3*Log[q2/\[Mu]2])/(64*(-1 + z)) + 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) - (11*CA^3*Log[q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (CA^2*nf*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (CA^3*z*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + (CA^2*nf*z*Log[q2/\[Mu]2])/
   (128*\[Epsilon]^3) + (CA^3*z^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (CA^2*nf*z^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (1517*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[q2/\[Mu]2])/(648*\[Epsilon]^2) - 
  (((119*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (((9*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (13*CA^3*z*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (43*CA^2*nf*z*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (5*CA*nf^2*z*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*z*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/128)*CA^2*nf*Pi*z*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (13*CA^3*z^2*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (43*CA^2*nf*z^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (5*CA*nf^2*z^2*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*z^2*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/128)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (7271*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (2603*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (55*CA*CF*nf*Log[q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(72*\[Epsilon]) + 
  (((1517*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((895*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/216)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3925*CA^3*Pi^2*Log[q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (2353*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (17*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (((1133*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((103*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1487*CA^3*Pi^4*Log[q2/\[Mu]2])/(552960*\[Epsilon]) + 
  (727*CA^3*z*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (37*CA^2*nf*z*Log[q2/\[Mu]2])/(96*\[Epsilon]) + 
  (3*CA*CF*nf*z*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CA*nf^2*z*Log[q2/\[Mu]2])/(72*\[Epsilon]) + 
  (nf^3*z*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((39*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/256)*CA^2*nf*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/128)*CA*nf^2*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] + 
  (17*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (17*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (727*CA^3*z^2*Log[q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (37*CA^2*nf*z^2*Log[q2/\[Mu]2])/(96*\[Epsilon]) - 
  (3*CA*CF*nf*z^2*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA*nf^2*z^2*Log[q2/\[Mu]2])/(72*\[Epsilon]) - 
  (nf^3*z^2*Log[q2/\[Mu]2])/(144*\[Epsilon]) - 
  (((39*I)/256)*CA^3*Pi*z^2*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/256)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/128)*CA*nf^2*Pi*z^2*Log[q2/\[Mu]2])/\[Epsilon] - 
  (17*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (17*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/24 - ((1517*I)/1152)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2] + ((895*I)/1152)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (119*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/512 - 
  (43*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/576 - 
  ((1133*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((103*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  (7271*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) - 
  (2603*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) - 
  (55*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) - 
  (2501*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)) + 
  (31*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) + 
  (1487*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)) - 
  (5*CA*nf^2*z*G[0, z]*Log[q2/\[Mu]2])/48 - ((11*I)/128)*CA^3*Pi*z*G[0, z]*
   Log[q2/\[Mu]2] + ((11*I)/128)*CA^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/64)*CA*nf^2*Pi*z*G[0, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (317*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)) - 
  (109*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) + 
  (73*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) + 
  (2393*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)) + 
  (23*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) - 
  (1487*CA^3*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)) + 
  (CA*nf^2*z^2*G[0, z]*Log[q2/\[Mu]2])/12 + ((17*I)/128)*CA^3*Pi*z^2*G[0, z]*
   Log[q2/\[Mu]2] - ((17*I)/128)*CA^2*nf*Pi*z^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*nf^2*Pi*z^2*G[0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (341*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)) + 
  (425*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)) - 
  (3*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) - 
  (CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) + 
  (631*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)) - 
  (199*CA^2*nf*z^3*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)) + 
  (3*CA*CF*nf*z^3*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)) - 
  (CA^3*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (CA^2*nf*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (1517*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (895*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (4697*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (((27*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (11*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (11*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (17*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (17*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (7577*CA^3*G[1, z]*Log[q2/\[Mu]2])/3456 + 
  (2927*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/3456 + 
  (55*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/384 - (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/
   16 - ((1463*I)/1152)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((841*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (10319*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/27648 - 
  (5845*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/13824 + 
  (11*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/192 - 
  ((2585*I)/3072)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((235*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (979*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/36864 + 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z) - 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z) - 
  (529*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  (43*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/72 - 
  (3*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2])/64 - 
  (CA*nf^2*z*G[1, z]*Log[q2/\[Mu]2])/16 - ((23*I)/128)*CA^3*Pi*z*G[1, z]*
   Log[q2/\[Mu]2] + ((23*I)/128)*CA^2*nf*Pi*z*G[1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/64)*CA*nf^2*Pi*z*G[1, z]*Log[q2/\[Mu]2] - 
  (53*CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/768 + 
  (53*CA^2*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/768 + 
  (631*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2])/1152 - 
  (199*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/288 + 
  (3*CA*CF*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/64 + 
  (CA*nf^2*z^2*G[1, z]*Log[q2/\[Mu]2])/12 + ((17*I)/128)*CA^3*Pi*z^2*G[1, z]*
   Log[q2/\[Mu]2] - ((17*I)/128)*CA^2*nf*Pi*z^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*nf^2*Pi*z^2*G[1, z]*Log[q2/\[Mu]2] + 
  (53*CA^3*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/768 - 
  (53*CA^2*nf*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/768 - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (49*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (CA^3*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (CA^3*z^2*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (1463*CA^3*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (6149*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (559*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (((39*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (23*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (23*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*z*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^2*nf*Pi*z*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (17*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (17*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*z^2*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*z^2*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1517*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (895*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (4697*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/3072 - 
  (427*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1536 - 
  ((81*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/48 - ((3*I)/32)*CA^3*Pi*z*G[0, 0, z]*
   Log[q2/\[Mu]2] + ((3*I)/32)*CA^2*nf*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*nf^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/48 + 
  ((3*I)/32)*CA^3*Pi*z^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*z^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (135*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3025*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (337*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/384 + 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 - ((417*I)/256)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] + ((83*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (407*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/3072 - 
  (37*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/1536 - 
  ((75*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (31*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/192 + 
  (35*CA^2*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/192 - 
  (CA*nf^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (11*CA^3*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/96 - 
  (13*CA^2*nf*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/96 + 
  (CA*nf^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (83*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (61*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (3079*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/1152 + 
  (355*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/384 + 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 - ((417*I)/256)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2] + ((83*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (407*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/3072 - 
  (37*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/1536 - 
  ((75*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (13*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/192 + 
  (17*CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/192 - 
  (CA*nf^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (11*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/96 - 
  (13*CA^2*nf*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/96 + 
  (CA*nf^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (3*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (61*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (1445*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (5753*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/3072 - 
  (523*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  ((129*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*z*G[1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*z*G[1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf^2*z*G[1, 1, z]*Log[q2/\[Mu]2])/48 - ((3*I)/32)*CA^3*Pi*z*G[1, 1, z]*
   Log[q2/\[Mu]2] + ((3*I)/32)*CA^2*nf*Pi*z*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^3*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (CA*nf^2*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/48 + 
  ((3*I)/32)*CA^3*Pi*z^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*z^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (CA^3*z*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*z*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^3*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[0, 0, 0, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] + (243*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (119*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (43*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (81*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (103*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (51*CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (81*CA^3*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^2*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^3*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)) + 
  (CA^2*nf*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)) - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (417*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (83*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  ((99*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (97*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/512 - 
  (CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (CA^2*nf*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (CA^3*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (CA^2*nf*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (5*CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  ((627*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((57*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (27*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (1147*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (115*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (41*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (1147*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (115*CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (41*CA^3*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (CA^3*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)) - 
  (CA^2*nf*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)) + 
  (3*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (209*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (19*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (149*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] - (49*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 - 
  (CA^3*z*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA^3*z^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*z^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (149*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - (5*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/512 - 
  (CA^3*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CA^3*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1135*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/768 - 
  (113*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (5*CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/48 - 
  ((627*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((57*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (65*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/512 + 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) - 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) - 
  (CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (CA^2*nf*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (CA^3*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (CA^2*nf*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (209*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (19*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (417*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (83*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((99*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (53*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/512 - 
  (CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CA^2*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CA^3*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (CA^2*nf*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (33*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] + (489*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (CA^3*z*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA^2*nf*z*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA^3*z^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA^2*nf*z^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (891*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (11*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (539*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (49*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (21*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (451*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (41*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((27*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (847*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (77*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (847*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (77*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (451*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (41*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((27*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (539*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (49*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (21*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (11*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (75*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (63*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (63*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (75*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (243*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (7271*CA^3*Log[q2/\[Mu]2]^2)/6912 + (2603*CA^2*nf*Log[q2/\[Mu]2]^2)/6912 + 
  (55*CA*CF*nf*Log[q2/\[Mu]2]^2)/768 - (CA*nf^2*Log[q2/\[Mu]2]^2)/48 - 
  ((1517*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2]^2 + ((895*I)/2304)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 + ((3*I)/128)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - 
  ((5*I)/144)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2 - (3925*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   55296 - (2353*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 + 
  (17*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/1152 - ((1133*I)/6144)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^2 + ((103*I)/3072)*CA^2*nf*Pi^3*Log[q2/\[Mu]2]^2 - 
  (1487*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/368640 - (727*CA^3*z*Log[q2/\[Mu]2]^2)/
   1536 + (37*CA^2*nf*z*Log[q2/\[Mu]2]^2)/64 - 
  (9*CA*CF*nf*z*Log[q2/\[Mu]2]^2)/128 + (CA*nf^2*z*Log[q2/\[Mu]2]^2)/48 - 
  (nf^3*z*Log[q2/\[Mu]2]^2)/96 - ((117*I)/512)*CA^3*Pi*z*Log[q2/\[Mu]2]^2 + 
  ((129*I)/512)*CA^2*nf*Pi*z*Log[q2/\[Mu]2]^2 - 
  ((15*I)/256)*CA*nf^2*Pi*z*Log[q2/\[Mu]2]^2 - 
  (51*CA^3*Pi^2*z*Log[q2/\[Mu]2]^2)/1024 + 
  (51*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2]^2)/1024 + (727*CA^3*z^2*Log[q2/\[Mu]2]^2)/
   1536 - (37*CA^2*nf*z^2*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA*CF*nf*z^2*Log[q2/\[Mu]2]^2)/128 - (CA*nf^2*z^2*Log[q2/\[Mu]2]^2)/48 + 
  (nf^3*z^2*Log[q2/\[Mu]2]^2)/96 + ((117*I)/512)*CA^3*Pi*z^2*
   Log[q2/\[Mu]2]^2 - ((129*I)/512)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2]^2 + 
  ((15*I)/256)*CA*nf^2*Pi*z^2*Log[q2/\[Mu]2]^2 + 
  (51*CA^3*Pi^2*z^2*Log[q2/\[Mu]2]^2)/1024 - 
  (51*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2]^2)/1024 - 
  (3*CA^3*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[q2/\[Mu]2]^2)/(288*\[Epsilon]^2) + 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (3*CA^3*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (3*CA^2*nf*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (3*CA^3*z^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (3*CA^2*nf*z^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (1517*CA^3*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[q2/\[Mu]2]^2)/(432*\[Epsilon]) + 
  (((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((43*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (39*CA^3*z*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (43*CA^2*nf*z*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (5*CA*nf^2*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((9*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi*z*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (39*CA^3*z^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (43*CA^2*nf*z^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (5*CA*nf^2*z^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((9*I)/256)*CA^3*Pi*z^2*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (1517*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (895*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (4697*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/6144 - 
  (427*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  ((81*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (11*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (3*CA*nf^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/128 - ((9*I)/128)*CA^3*Pi*z*G[0, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/128)*CA^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (17*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (17*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (3*CA*nf^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((9*I)/128)*CA^3*Pi*z^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*nf*Pi*z^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (135*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (3*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (3*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (3*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (1463*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (6149*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 - 
  (559*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  ((117*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (23*CA^3*z*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (23*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (3*CA*nf^2*z*G[1, z]*Log[q2/\[Mu]2]^2)/128 - ((9*I)/128)*CA^3*Pi*z*G[1, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/128)*CA^2*nf*Pi*z*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (17*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (17*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (3*CA*nf^2*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((9*I)/128)*CA^3*Pi*z^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*nf*Pi*z^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (147*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (3*CA^3*z*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (3*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (3*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (119*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (405*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (3*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (417*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (83*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 - ((99*I)/512)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (183*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (417*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 - ((99*I)/512)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (183*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (453*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (3*CA^3*z*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*z*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA^3*z^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*z^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (891*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (99*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((27*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (627*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (57*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (627*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (57*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (99*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((27*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (243*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[q2/\[Mu]2]^3)/432 - 
  ((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^3 - ((43*I)/768)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^3 + (I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^3 + 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/18432 - 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 - ((27*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 + (39*CA^3*z*Log[q2/\[Mu]2]^3)/512 - 
  (43*CA^2*nf*z*Log[q2/\[Mu]2]^3)/512 + (5*CA*nf^2*z*Log[q2/\[Mu]2]^3)/256 - 
  ((9*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2]^3 + ((9*I)/256)*CA^2*nf*Pi*z*
   Log[q2/\[Mu]2]^3 - (39*CA^3*z^2*Log[q2/\[Mu]2]^3)/512 + 
  (43*CA^2*nf*z^2*Log[q2/\[Mu]2]^3)/512 - (5*CA*nf^2*z^2*Log[q2/\[Mu]2]^3)/
   256 + ((9*I)/256)*CA^3*Pi*z^2*Log[q2/\[Mu]2]^3 - 
  ((9*I)/256)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2]^3 + 
  (3*CA^3*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2]^3)/(288*\[Epsilon]) - 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (3*CA^3*z*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (3*CA^2*nf*z*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (3*CA^3*z^2*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (3*CA^2*nf*z^2*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (135*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 + 
  (3*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (3*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (3*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (3*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (147*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 + 
  (3*CA^3*z*G[1, z]*Log[q2/\[Mu]2]^3)/128 - 
  (3*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2]^3)/128 - 
  (3*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2]^3)/128 + 
  (3*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2]^3)/128 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (297*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (33*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((27*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (81*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[q2/\[Mu]2]^4)/384 + ((297*I)/2048)*CA^3*Pi*Log[q2/\[Mu]2]^4 - 
  ((27*I)/1024)*CA^2*nf*Pi*Log[q2/\[Mu]2]^4 + 
  (135*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/4096 + (9*CA^3*z*Log[q2/\[Mu]2]^4)/1024 - 
  (9*CA^2*nf*z*Log[q2/\[Mu]2]^4)/1024 - (9*CA^3*z^2*Log[q2/\[Mu]2]^4)/1024 + 
  (9*CA^2*nf*z^2*Log[q2/\[Mu]2]^4)/1024 - (9*CA^3*Log[q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) + (99*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (297*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (297*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (81*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (81*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 + 
  ((81*I)/5120)*CA^3*Pi*Log[q2/\[Mu]2]^5 + (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) - (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 + ((65*I)/432)*CA*nf^2*Pi*Zeta[3] + (2101*CA^3*Pi^2*Zeta[3])/1536 - 
  (239*CA^2*nf*Pi^2*Zeta[3])/768 + (CA*CF*nf*Pi^2*Zeta[3])/16 - 
  ((3*I)/64)*CA^3*Pi^3*Zeta[3] - ((I/4)*C4AA*Pi^3*Zeta[3])/(dA*TA) + 
  (203867*CA^3*Zeta[3])/(31104*(-1 + z)^2) - (2519*CA^2*nf*Zeta[3])/
   (1152*(-1 + z)^2) - (1385*CA*CF*nf*Zeta[3])/(5184*(-1 + z)^2) - 
  (2453*CA^3*Pi^2*Zeta[3])/(27648*(-1 + z)^2) + 
  (271*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + z)^2) - 
  (CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + z)^2) + 
  (C4AA*Zeta[3])/(3*dA*TA*(-1 + z)^2) - (2*C4AF*nf*Zeta[3])/
   (3*dA*TA*(-1 + z)^2) - (325*CA*nf^2*Zeta[3])/(1944*(-1 + z)) - 
  (((2575*I)/768)*CA^3*Pi*Zeta[3])/(-1 + z) + 
  (((4945*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + z) + 
  (((19*I)/144)*CA*CF*nf*Pi*Zeta[3])/(-1 + z) - 
  (((11*I)/2304)*CA^3*Pi^3*Zeta[3])/(-1 + z) - 
  (815567*CA^3*z*Zeta[3])/(62208*(-1 + z)^2) + (30257*CA^2*nf*z*Zeta[3])/
   (6912*(-1 + z)^2) + (2527*CA*CF*nf*z*Zeta[3])/(5184*(-1 + z)^2) + 
  (2837*CA^3*Pi^2*z*Zeta[3])/(13824*(-1 + z)^2) - 
  (409*CA^2*nf*Pi^2*z*Zeta[3])/(6912*(-1 + z)^2) + 
  (5*CA*CF*nf*Pi^2*z*Zeta[3])/(288*(-1 + z)^2) + 
  (373*C4AA*z*Zeta[3])/(144*dA*TA*(-1 + z)^2) + 
  (113*C4AF*nf*z*Zeta[3])/(72*dA*TA*(-1 + z)^2) - 
  (13*C4AA*Pi^2*z*Zeta[3])/(24*dA*TA*(-1 + z)^2) + 
  (5*C4AF*nf*Pi^2*z*Zeta[3])/(24*dA*TA*(-1 + z)^2) - 
  (1037*CA*nf^2*z*Zeta[3])/(31104*(-1 + z)) + 
  (CF*nf^2*z*Zeta[3])/(8*(-1 + z)) + (((2647*I)/768)*CA^3*Pi*z*Zeta[3])/
   (-1 + z) - (((5917*I)/3456)*CA^2*nf*Pi*z*Zeta[3])/(-1 + z) + 
  ((I/18)*CA*CF*nf*Pi*z*Zeta[3])/(-1 + z) + 
  (((11*I)/2304)*CA^3*Pi^3*z*Zeta[3])/(-1 + z) + 
  (399229*CA^3*z^2*Zeta[3])/(62208*(-1 + z)^2) - 
  (465*CA^2*nf*z^2*Zeta[3])/(256*(-1 + z)^2) - (1385*CA*CF*nf*z^2*Zeta[3])/
   (5184*(-1 + z)^2) - (4397*CA^3*Pi^2*z^2*Zeta[3])/(27648*(-1 + z)^2) + 
  (1243*CA^2*nf*Pi^2*z^2*Zeta[3])/(13824*(-1 + z)^2) - 
  (5*CA*CF*nf*Pi^2*z^2*Zeta[3])/(144*(-1 + z)^2) - 
  (63*C4AA*z^2*Zeta[3])/(8*dA*TA*(-1 + z)^2) - 
  (9*C4AF*nf*z^2*Zeta[3])/(4*dA*TA*(-1 + z)^2) + 
  (9*C4AA*Pi^2*z^2*Zeta[3])/(8*dA*TA*(-1 + z)^2) - 
  (3*C4AF*nf*Pi^2*z^2*Zeta[3])/(8*dA*TA*(-1 + z)^2) + 
  (247*CA*nf^2*z^2*Zeta[3])/(576*(-1 + z)) - (CF*nf^2*z^2*Zeta[3])/
   (4*(-1 + z)) - ((I/4)*CA^3*Pi*z^2*Zeta[3])/(-1 + z) + 
  (((5*I)/8)*CA^2*nf*Pi*z^2*Zeta[3])/(-1 + z) - 
  (((3*I)/8)*CA*CF*nf*Pi*z^2*Zeta[3])/(-1 + z) + 
  (181*CA^3*z^3*Zeta[3])/(2304*(-1 + z)^2) - (1195*CA^2*nf*z^3*Zeta[3])/
   (2304*(-1 + z)^2) + (7*CA*CF*nf*z^3*Zeta[3])/(64*(-1 + z)^2) + 
  (7*CA^3*Pi^2*z^3*Zeta[3])/(96*(-1 + z)^2) - (115*CA^2*nf*Pi^2*z^3*Zeta[3])/
   (1152*(-1 + z)^2) + (5*CA*CF*nf*Pi^2*z^3*Zeta[3])/(144*(-1 + z)^2) + 
  (301*C4AA*z^3*Zeta[3])/(48*dA*TA*(-1 + z)^2) + 
  (77*C4AF*nf*z^3*Zeta[3])/(24*dA*TA*(-1 + z)^2) - 
  (7*C4AA*Pi^2*z^3*Zeta[3])/(12*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*Pi^2*z^3*Zeta[3])/(24*dA*TA*(-1 + z)^2) - 
  (247*CA*nf^2*z^3*Zeta[3])/(1152*(-1 + z)) + (CF*nf^2*z^3*Zeta[3])/
   (8*(-1 + z)) + ((I/8)*CA^3*Pi*z^3*Zeta[3])/(-1 + z) - 
  (((5*I)/16)*CA^2*nf*Pi*z^3*Zeta[3])/(-1 + z) + 
  (((3*I)/16)*CA*CF*nf*Pi*z^3*Zeta[3])/(-1 + z) + 
  (413*CA^3*z^4*Zeta[3])/(6912*(-1 + z)^2) + (997*CA^2*nf*z^4*Zeta[3])/
   (6912*(-1 + z)^2) - (CA*CF*nf*z^4*Zeta[3])/(16*(-1 + z)^2) - 
  (53*CA^3*Pi^2*z^4*Zeta[3])/(1152*(-1 + z)^2) + 
  (79*CA^2*nf*Pi^2*z^4*Zeta[3])/(1152*(-1 + z)^2) - 
  (5*CA*CF*nf*Pi^2*z^4*Zeta[3])/(288*(-1 + z)^2) - 
  (95*C4AA*z^4*Zeta[3])/(72*dA*TA*(-1 + z)^2) - 
  (67*C4AF*nf*z^4*Zeta[3])/(36*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z^4*Zeta[3])/(24*dA*TA*(-1 + z)^2) + 
  (5*C4AF*nf*Pi^2*z^4*Zeta[3])/(24*dA*TA*(-1 + z)^2) + 
  (CA^3*Pi^2*z^5*Zeta[3])/(64*(-1 + z)^2) - (11*CA^2*nf*Pi^2*z^5*Zeta[3])/
   (576*(-1 + z)^2) + (CA*CF*nf*Pi^2*z^5*Zeta[3])/(288*(-1 + z)^2) + 
  (C4AA*Pi^2*z^5*Zeta[3])/(24*dA*TA*(-1 + z)^2) - 
  (C4AF*nf*Pi^2*z^5*Zeta[3])/(12*dA*TA*(-1 + z)^2) + 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) - (2101*CA^3*Zeta[3])/
   (6912*\[Epsilon]^2) + (239*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(72*\[Epsilon]^2) + ((I/32)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 + (65*CA*nf^2*Zeta[3])/(1296*\[Epsilon]) - 
  (((2101*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] + 
  (((239*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - (3*CA^3*Pi^2*Zeta[3])/
   (64*\[Epsilon]) - (C4AA*Pi^2*Zeta[3])/(12*dA*TA*\[Epsilon]) - 
  (2575*CA^3*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) + 
  (4945*CA^2*nf*Zeta[3])/(10368*(-1 + z)*\[Epsilon]) + 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + z)*\[Epsilon]) - 
  (11*CA^3*Pi^2*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) + 
  (2647*CA^3*z*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) - 
  (5917*CA^2*nf*z*Zeta[3])/(10368*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*z*Zeta[3])/(54*(-1 + z)*\[Epsilon]) + 
  (11*CA^3*Pi^2*z*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) - 
  (CA^3*z^2*Zeta[3])/(12*(-1 + z)*\[Epsilon]) + 
  (5*CA^2*nf*z^2*Zeta[3])/(24*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*z^2*Zeta[3])/(8*(-1 + z)*\[Epsilon]) + 
  (CA^3*z^3*Zeta[3])/(24*(-1 + z)*\[Epsilon]) - 
  (5*CA^2*nf*z^3*Zeta[3])/(48*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*z^3*Zeta[3])/(16*(-1 + z)*\[Epsilon]) + 
  (9*CA^3*Pi^2*G[0, z]*Zeta[3])/64 + (2575*CA^3*G[0, z]*Zeta[3])/
   (768*(-1 + z)^3) - (4945*CA^2*nf*G[0, z]*Zeta[3])/(3456*(-1 + z)^3) - 
  (19*CA*CF*nf*G[0, z]*Zeta[3])/(144*(-1 + z)^3) + 
  (11*CA^3*Pi^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (C4AA*Pi^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (65*CA*nf^2*G[0, z]*Zeta[3])/(432*(-1 + z)) - 
  (((2101*I)/768)*CA^3*Pi*G[0, z]*Zeta[3])/(-1 + z) + 
  (((239*I)/384)*CA^2*nf*Pi*G[0, z]*Zeta[3])/(-1 + z) - 
  ((I/8)*CA*CF*nf*Pi*G[0, z]*Zeta[3])/(-1 + z) - 
  (7573*CA^3*z*G[0, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (4777*CA^2*nf*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^3) + 
  (11*CA*CF*nf*z*G[0, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (11*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (27*C4AA*z*G[0, z]*Zeta[3])/(8*dA*TA*(-1 + z)^3) - 
  (9*C4AF*nf*z*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (65*CA*nf^2*z*G[0, z]*Zeta[3])/(432*(-1 + z)) + 
  (((2101*I)/768)*CA^3*Pi*z*G[0, z]*Zeta[3])/(-1 + z) - 
  (((239*I)/384)*CA^2*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z) + 
  ((I/8)*CA*CF*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z) + 
  (7213*CA^3*z^2*G[0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (4345*CA^2*nf*z^2*G[0, z]*Zeta[3])/(1152*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[0, z]*Zeta[3])/(4*(-1 + z)^3) + 
  (11*CA^3*Pi^2*z^2*G[0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (47*C4AA*z^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (10*C4AF*nf*z^2*G[0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (17695*CA^3*z^3*G[0, z]*Zeta[3])/(6912*(-1 + z)^3) + 
  (293*CA^2*nf*z^3*G[0, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[0, z]*Zeta[3])/(144*(-1 + z)^3) - 
  (11*CA^3*Pi^2*z^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (575*C4AA*z^3*G[0, z]*Zeta[3])/(36*dA*TA*(-1 + z)^3) - 
  (166*C4AF*nf*z^3*G[0, z]*Zeta[3])/(9*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^3*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (97*CA^3*z^4*G[0, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (91*CA^2*nf*z^4*G[0, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (CA*CF*nf*z^4*G[0, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (67*C4AA*z^4*G[0, z]*Zeta[3])/(6*dA*TA*(-1 + z)^3) + 
  (107*C4AF*nf*z^4*G[0, z]*Zeta[3])/(6*dA*TA*(-1 + z)^3) - 
  (CA^3*z^5*G[0, z]*Zeta[3])/(36*(-1 + z)^3) + 
  (5*CA^2*nf*z^5*G[0, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (CA*CF*nf*z^5*G[0, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (109*C4AA*z^5*G[0, z]*Zeta[3])/(24*dA*TA*(-1 + z)^3) - 
  (109*C4AF*nf*z^5*G[0, z]*Zeta[3])/(12*dA*TA*(-1 + z)^3) + 
  (35*CA^3*z^6*G[0, z]*Zeta[3])/(864*(-1 + z)^3) - 
  (35*CA^2*nf*z^6*G[0, z]*Zeta[3])/(864*(-1 + z)^3) - 
  (35*C4AA*z^6*G[0, z]*Zeta[3])/(36*dA*TA*(-1 + z)^3) + 
  (35*C4AF*nf*z^6*G[0, z]*Zeta[3])/(18*dA*TA*(-1 + z)^3) - 
  (CA^3*G[0, z]*Zeta[3])/(32*\[Epsilon]^2) - 
  (((3*I)/32)*CA^3*Pi*G[0, z]*Zeta[3])/\[Epsilon] - 
  (2101*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) + 
  (239*CA^2*nf*G[0, z]*Zeta[3])/(1152*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*G[0, z]*Zeta[3])/(24*(-1 + z)*\[Epsilon]) + 
  (2101*CA^3*z*G[0, z]*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) - 
  (239*CA^2*nf*z*G[0, z]*Zeta[3])/(1152*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*z*G[0, z]*Zeta[3])/(24*(-1 + z)*\[Epsilon]) - 
  (71*CA*nf^2*G[1, z]*Zeta[3])/432 + ((2233*I)/768)*CA^3*Pi*G[1, z]*Zeta[3] - 
  ((251*I)/384)*CA^2*nf*Pi*G[1, z]*Zeta[3] + (I/8)*CA*CF*nf*Pi*G[1, z]*
   Zeta[3] + (9*CA^3*Pi^2*G[1, z]*Zeta[3])/64 + 
  (26723*CA^3*G[1, z]*Zeta[3])/(6912*(-1 + z)) - 
  (5273*CA^2*nf*G[1, z]*Zeta[3])/(3456*(-1 + z)) - 
  (83*CA*CF*nf*G[1, z]*Zeta[3])/(288*(-1 + z)) + 
  (79*CA^3*Pi^2*G[1, z]*Zeta[3])/(2304*(-1 + z)) + 
  (331*C4AA*G[1, z]*Zeta[3])/(72*dA*TA*(-1 + z)) - 
  (22*C4AF*nf*G[1, z]*Zeta[3])/(9*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) - 
  (CA^3*G[1, z]*Zeta[3])/(192*(-1 + z)*z) + (CA^2*nf*G[1, z]*Zeta[3])/
   (192*(-1 + z)*z) - (25343*CA^3*z*G[1, z]*Zeta[3])/(6912*(-1 + z)) + 
  (3683*CA^2*nf*z*G[1, z]*Zeta[3])/(3456*(-1 + z)) + 
  (131*CA*CF*nf*z*G[1, z]*Zeta[3])/(288*(-1 + z)) - 
  (79*CA^3*Pi^2*z*G[1, z]*Zeta[3])/(2304*(-1 + z)) - 
  (559*C4AA*z*G[1, z]*Zeta[3])/(72*dA*TA*(-1 + z)) + 
  (73*C4AF*nf*z*G[1, z]*Zeta[3])/(36*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) - 
  (181*CA^3*z^2*G[1, z]*Zeta[3])/(288*(-1 + z)) + 
  (259*CA^2*nf*z^2*G[1, z]*Zeta[3])/(288*(-1 + z)) - 
  (17*CA*CF*nf*z^2*G[1, z]*Zeta[3])/(96*(-1 + z)) + 
  (65*C4AA*z^2*G[1, z]*Zeta[3])/(24*dA*TA*(-1 + z)) + 
  (4*C4AF*nf*z^2*G[1, z]*Zeta[3])/(3*dA*TA*(-1 + z)) + 
  (205*CA^3*z^3*G[1, z]*Zeta[3])/(432*(-1 + z)) - 
  (419*CA^2*nf*z^3*G[1, z]*Zeta[3])/(864*(-1 + z)) + 
  (CA*CF*nf*z^3*G[1, z]*Zeta[3])/(96*(-1 + z)) - 
  (37*C4AA*z^3*G[1, z]*Zeta[3])/(72*dA*TA*(-1 + z)) + 
  (37*C4AF*nf*z^3*G[1, z]*Zeta[3])/(36*dA*TA*(-1 + z)) - 
  (35*CA^3*z^4*G[1, z]*Zeta[3])/(864*(-1 + z)) + 
  (35*CA^2*nf*z^4*G[1, z]*Zeta[3])/(864*(-1 + z)) + 
  (35*C4AA*z^4*G[1, z]*Zeta[3])/(36*dA*TA*(-1 + z)) - 
  (35*C4AF*nf*z^4*G[1, z]*Zeta[3])/(18*dA*TA*(-1 + z)) - 
  (CA^3*G[1, z]*Zeta[3])/(32*\[Epsilon]^2) + (2233*CA^3*G[1, z]*Zeta[3])/
   (2304*\[Epsilon]) - (251*CA^2*nf*G[1, z]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*G[1, z]*Zeta[3])/(24*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] + 
  ((9*I)/32)*CA^3*Pi*G[0, 0, z]*Zeta[3] + (2101*CA^3*G[0, 0, z]*Zeta[3])/
   (768*(-1 + z)^3) - (239*CA^2*nf*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (CA*CF*nf*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) - 
  (6079*CA^3*z*G[0, 0, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (665*CA^2*nf*z*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^3) - 
  (3*CA*CF*nf*z*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) + 
  (2*C4AA*z*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*z*G[0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (5383*CA^3*z^2*G[0, 0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (461*CA^2*nf*z^2*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (3*CA*CF*nf*z^2*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) - 
  (19*C4AA*z^2*G[0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (13*C4AF*nf*z^2*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (191*CA^3*z^3*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^3) - 
  (289*CA^2*nf*z^3*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[0, 0, z]*Zeta[3])/(12*(-1 + z)^3) + 
  (18*C4AA*z^3*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (27*C4AF*nf*z^3*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (163*CA^3*z^4*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (71*CA^2*nf*z^4*G[0, 0, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (CA*CF*nf*z^4*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) - 
  (17*C4AA*z^4*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (28*C4AF*nf*z^4*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (73*CA^3*z^5*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^3) - 
  (79*CA^2*nf*z^5*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (CA*CF*nf*z^5*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) + 
  (8*C4AA*z^5*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (29*C4AF*nf*z^5*G[0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (7*CA^3*z^6*G[0, 0, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (3*CA^2*nf*z^6*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (CA*CF*nf*z^6*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^3) - 
  (3*C4AA*z^6*G[0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z^6*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (3*CA^3*G[0, 0, z]*Zeta[3])/(32*\[Epsilon]) + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, z]*Zeta[3] + (121*CA^3*G[0, 1, z]*Zeta[3])/
   (2304*(-1 + z)) + (133*CA^2*nf*G[0, 1, z]*Zeta[3])/(1152*(-1 + z)) - 
  (CA*CF*nf*G[0, 1, z]*Zeta[3])/(8*(-1 + z)) + (11*C4AA*G[0, 1, z]*Zeta[3])/
   (24*dA*TA*(-1 + z)) - (C4AF*nf*G[0, 1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) + 
  (455*CA^3*z*G[0, 1, z]*Zeta[3])/(2304*(-1 + z)) - 
  (655*CA^2*nf*z*G[0, 1, z]*Zeta[3])/(1152*(-1 + z)) + 
  (7*CA*CF*nf*z*G[0, 1, z]*Zeta[3])/(16*(-1 + z)) - 
  (65*C4AA*z*G[0, 1, z]*Zeta[3])/(24*dA*TA*(-1 + z)) - 
  (7*C4AF*nf*z*G[0, 1, z]*Zeta[3])/(12*dA*TA*(-1 + z)) - 
  (35*CA^3*z^2*G[0, 1, z]*Zeta[3])/(64*(-1 + z)) + 
  (39*CA^2*nf*z^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)) - 
  (5*CA*CF*nf*z^2*G[0, 1, z]*Zeta[3])/(8*(-1 + z)) + 
  (9*C4AF*nf*z^2*G[0, 1, z]*Zeta[3])/(dA*TA*(-1 + z)) + 
  (385*CA^3*z^3*G[0, 1, z]*Zeta[3])/(576*(-1 + z)) - 
  (715*CA^2*nf*z^3*G[0, 1, z]*Zeta[3])/(576*(-1 + z)) + 
  (5*CA*CF*nf*z^3*G[0, 1, z]*Zeta[3])/(12*(-1 + z)) + 
  (35*C4AA*z^3*G[0, 1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) - 
  (185*C4AF*nf*z^3*G[0, 1, z]*Zeta[3])/(12*dA*TA*(-1 + z)) - 
  (107*CA^3*z^4*G[0, 1, z]*Zeta[3])/(288*(-1 + z)) + 
  (137*CA^2*nf*z^4*G[0, 1, z]*Zeta[3])/(288*(-1 + z)) - 
  (5*CA*CF*nf*z^4*G[0, 1, z]*Zeta[3])/(48*(-1 + z)) - 
  (43*C4AA*z^4*G[0, 1, z]*Zeta[3])/(12*dA*TA*(-1 + z)) + 
  (43*C4AF*nf*z^4*G[0, 1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) + 
  (3*CA^3*G[0, 1, z]*Zeta[3])/(32*\[Epsilon]) + 
  ((15*I)/32)*CA^3*Pi*G[1, 0, z]*Zeta[3] + (1111*CA^3*G[1, 0, z]*Zeta[3])/
   (768*(-1 + z)) - (23*CA^2*nf*G[1, 0, z]*Zeta[3])/(128*(-1 + z)) - 
  (CA*CF*nf*G[1, 0, z]*Zeta[3])/(12*(-1 + z)) + 
  (11*C4AA*G[1, 0, z]*Zeta[3])/(8*dA*TA*(-1 + z)) - 
  (C4AF*nf*G[1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (413*CA^3*z*G[1, 0, z]*Zeta[3])/(256*(-1 + z)) + 
  (109*CA^2*nf*z*G[1, 0, z]*Zeta[3])/(384*(-1 + z)) + 
  (CA*CF*nf*z*G[1, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (51*C4AA*z*G[1, 0, z]*Zeta[3])/(8*dA*TA*(-1 + z)) + 
  (9*C4AF*nf*z*G[1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) + 
  (11*CA^3*z^2*G[1, 0, z]*Zeta[3])/(24*(-1 + z)) - 
  (CA^2*nf*z^2*G[1, 0, z]*Zeta[3])/(3*(-1 + z)) + 
  (37*C4AA*z^2*G[1, 0, z]*Zeta[3])/(4*dA*TA*(-1 + z)) - 
  (11*C4AF*nf*z^2*G[1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)) - 
  (5*CA^3*z^3*G[1, 0, z]*Zeta[3])/(12*(-1 + z)) + 
  (19*CA^2*nf*z^3*G[1, 0, z]*Zeta[3])/(48*(-1 + z)) - 
  (CA*CF*nf*z^3*G[1, 0, z]*Zeta[3])/(24*(-1 + z)) - 
  (25*C4AA*z^3*G[1, 0, z]*Zeta[3])/(4*dA*TA*(-1 + z)) + 
  (11*C4AF*nf*z^3*G[1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)) + 
  (CA^3*z^4*G[1, 0, z]*Zeta[3])/(8*(-1 + z)) - 
  (CA^2*nf*z^4*G[1, 0, z]*Zeta[3])/(6*(-1 + z)) + 
  (CA*CF*nf*z^4*G[1, 0, z]*Zeta[3])/(24*(-1 + z)) + 
  (2*C4AA*z^4*G[1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)) - 
  (4*C4AF*nf*z^4*G[1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)) + 
  (5*CA^3*G[1, 0, z]*Zeta[3])/(32*\[Epsilon]) - 
  (3179*CA^3*G[1, 1, z]*Zeta[3])/2304 + (553*CA^2*nf*G[1, 1, z]*Zeta[3])/
   1152 - (11*CA*CF*nf*G[1, 1, z]*Zeta[3])/48 - 
  ((3*I)/32)*CA^3*Pi*G[1, 1, z]*Zeta[3] + (11*C4AA*G[1, 1, z]*Zeta[3])/
   (6*dA*TA) - (2*C4AF*nf*G[1, 1, z]*Zeta[3])/(3*dA*TA) + 
  (3*CA^3*z*G[1, 1, z]*Zeta[3])/8 - (31*CA^2*nf*z*G[1, 1, z]*Zeta[3])/64 + 
  (5*CA*CF*nf*z*G[1, 1, z]*Zeta[3])/16 - (21*C4AA*z*G[1, 1, z]*Zeta[3])/
   (4*dA*TA) + (3*C4AF*nf*z*G[1, 1, z]*Zeta[3])/(4*dA*TA) - 
  (21*CA^3*z^2*G[1, 1, z]*Zeta[3])/64 + (51*CA^2*nf*z^2*G[1, 1, z]*Zeta[3])/
   64 - (5*CA*CF*nf*z^2*G[1, 1, z]*Zeta[3])/16 - 
  (3*C4AA*z^2*G[1, 1, z]*Zeta[3])/(2*dA*TA) + 
  (27*C4AF*nf*z^2*G[1, 1, z]*Zeta[3])/(4*dA*TA) + 
  (113*CA^3*z^3*G[1, 1, z]*Zeta[3])/288 - 
  (143*CA^2*nf*z^3*G[1, 1, z]*Zeta[3])/288 + 
  (5*CA*CF*nf*z^3*G[1, 1, z]*Zeta[3])/48 + (37*C4AA*z^3*G[1, 1, z]*Zeta[3])/
   (12*dA*TA) - (37*C4AF*nf*z^3*G[1, 1, z]*Zeta[3])/(6*dA*TA) - 
  (CA^3*G[1, 1, z]*Zeta[3])/(32*\[Epsilon]) + (9*CA^3*G[0, 0, 0, z]*Zeta[3])/
   (32*(-1 + z)^3) - (27*CA^3*z*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (27*CA^3*z^2*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (9*CA^3*z^3*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (CA^3*G[0, 0, 1, z]*Zeta[3])/16 - (3*C4AA*G[0, 0, 1, z]*Zeta[3])/
   (2*dA*TA) + (CA^3*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (3*C4AA*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (CA^3*z*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (3*C4AA*z*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (5*CA^3*G[0, 1, 1, z]*Zeta[3])/32 + (3*C4AA*G[0, 1, 1, z]*Zeta[3])/
   (dA*TA) + (13*CA^3*G[1, 0, 0, z]*Zeta[3])/(48*(-1 + z)) - 
  (C4AA*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (13*CA^3*z*G[1, 0, 0, z]*Zeta[3])/(48*(-1 + z)) + 
  (C4AA*z*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 0, 1, z]*Zeta[3])/16 - (19*CA^3*G[1, 1, 0, z]*Zeta[3])/96 + 
  (C4AA*G[1, 1, 0, z]*Zeta[3])/(dA*TA) + (7*CA^3*G[1, 1, 1, z]*Zeta[3])/32 - 
  (3*C4AA*G[1, 1, 1, z]*Zeta[3])/(2*dA*TA) - 
  (65*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/432 + ((2101*I)/768)*CA^3*Pi*
   Log[q2/\[Mu]2]*Zeta[3] - ((239*I)/384)*CA^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (I/8)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (9*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (C4AA*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TA) + 
  (2575*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) - 
  (4945*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)) - 
  (19*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) + 
  (11*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) - 
  (2647*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) + 
  (5917*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)) - 
  (CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(18*(-1 + z)) - 
  (11*CA^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) + 
  (CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)) - 
  (5*CA^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) + 
  (3*CA*CF*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) - 
  (CA^3*z^3*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) + 
  (5*CA^2*nf*z^3*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)) - 
  (3*CA*CF*nf*z^3*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)) - 
  (CA^3*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) + 
  (2101*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (239*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(24*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  ((9*I)/32)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (2101*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) - 
  (239*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)) + 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) - 
  (2101*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) + 
  (239*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)) - 
  (CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (2233*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/768 + 
  (251*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/384 - 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  ((9*I)/32)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (15*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (2101*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (239*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/768 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/16 + ((9*I)/64)*CA^3*Pi*
   Log[q2/\[Mu]2]^2*Zeta[3] + (3*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/
   (64*\[Epsilon]) - (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (3*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/64 + (293*CA^3*Zeta[3]^2)/
   (2304*(-1 + z)^2) - (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + z)^2) - 
  (293*CA^3*z*Zeta[3]^2)/(1152*(-1 + z)^2) + (6*C4AA*z*Zeta[3]^2)/
   (dA*TA*(-1 + z)^2) + (293*CA^3*z^2*Zeta[3]^2)/(2304*(-1 + z)^2) - 
  (3*C4AA*z^2*Zeta[3]^2)/(dA*TA*(-1 + z)^2) - (((3*I)/4)*C4AA*Pi*Zeta[5])/
   (dA*TA) - (26543*CA^3*Zeta[5])/(3840*(-1 + z)^2) + 
  (7799*CA^2*nf*Zeta[5])/(5760*(-1 + z)^2) - (7*CA*CF*nf*Zeta[5])/
   (72*(-1 + z)^2) + (55*C4AA*Zeta[5])/(6*dA*TA*(-1 + z)^2) - 
  (10*C4AF*nf*Zeta[5])/(3*dA*TA*(-1 + z)^2) - (((147*I)/160)*CA^3*Pi*Zeta[5])/
   (-1 + z) + (24143*CA^3*z*Zeta[5])/(1920*(-1 + z)^2) - 
  (8249*CA^2*nf*z*Zeta[5])/(2880*(-1 + z)^2) + 
  (59*CA*CF*nf*z*Zeta[5])/(72*(-1 + z)^2) - (155*C4AA*z*Zeta[5])/
   (6*dA*TA*(-1 + z)^2) + (85*C4AF*nf*z*Zeta[5])/(6*dA*TA*(-1 + z)^2) + 
  (((147*I)/160)*CA^3*Pi*z*Zeta[5])/(-1 + z) - (12743*CA^3*z^2*Zeta[5])/
   (3840*(-1 + z)^2) + (10499*CA^2*nf*z^2*Zeta[5])/(5760*(-1 + z)^2) - 
  (71*CA*CF*nf*z^2*Zeta[5])/(36*(-1 + z)^2) + (425*C4AA*z^2*Zeta[5])/
   (12*dA*TA*(-1 + z)^2) - (155*C4AF*nf*z^2*Zeta[5])/(6*dA*TA*(-1 + z)^2) - 
  (125*CA^3*z^3*Zeta[5])/(36*(-1 + z)^2) - (125*CA^2*nf*z^3*Zeta[5])/
   (288*(-1 + z)^2) + (15*CA*CF*nf*z^3*Zeta[5])/(8*(-1 + z)^2) - 
  (175*C4AA*z^3*Zeta[5])/(6*dA*TA*(-1 + z)^2) + 
  (125*C4AF*nf*z^3*Zeta[5])/(6*dA*TA*(-1 + z)^2) + 
  (335*CA^3*z^4*Zeta[5])/(288*(-1 + z)^2) + (25*CA^2*nf*z^4*Zeta[5])/
   (288*(-1 + z)^2) - (5*CA*CF*nf*z^4*Zeta[5])/(8*(-1 + z)^2) + 
  (115*C4AA*z^4*Zeta[5])/(12*dA*TA*(-1 + z)^2) - 
  (25*C4AF*nf*z^4*Zeta[5])/(6*dA*TA*(-1 + z)^2) - 
  (5*CA^3*z^5*Zeta[5])/(144*(-1 + z)^2) + (5*CA^2*nf*z^5*Zeta[5])/
   (144*(-1 + z)^2) + (5*C4AA*z^5*Zeta[5])/(6*dA*TA*(-1 + z)^2) - 
  (5*C4AF*nf*z^5*Zeta[5])/(3*dA*TA*(-1 + z)^2) - 
  (C4AA*Zeta[5])/(4*dA*TA*\[Epsilon]) - (49*CA^3*Zeta[5])/
   (160*(-1 + z)*\[Epsilon]) + (49*CA^3*z*Zeta[5])/
   (160*(-1 + z)*\[Epsilon]) + (147*CA^3*G[0, z]*Zeta[5])/(160*(-1 + z)^3) - 
  (3*C4AA*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (441*CA^3*z*G[0, z]*Zeta[5])/(160*(-1 + z)^3) + 
  (9*C4AA*z*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (441*CA^3*z^2*G[0, z]*Zeta[5])/(160*(-1 + z)^3) - 
  (9*C4AA*z^2*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (147*CA^3*z^3*G[0, z]*Zeta[5])/(160*(-1 + z)^3) + 
  (3*C4AA*z^3*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (1157*CA^3*G[1, z]*Zeta[5])/(960*(-1 + z)) - (11*C4AA*G[1, z]*Zeta[5])/
   (4*dA*TA*(-1 + z)) - (1157*CA^3*z*G[1, z]*Zeta[5])/(960*(-1 + z)) + 
  (11*C4AA*z*G[1, z]*Zeta[5])/(4*dA*TA*(-1 + z)) + 
  (3*C4AA*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TA) + 
  (147*CA^3*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)) - 
  (147*CA^3*z*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)), 
 ((-11*I)/729)*CA*nf^2*Pi + (7271*CA^3*Pi^2)/6912 - 
  (2603*CA^2*nf*Pi^2)/6912 - (55*CA*CF*nf*Pi^2)/768 + (CA*nf^2*Pi^2)/48 + 
  ((1517*I)/6912)*CA^3*Pi^3 - ((895*I)/6912)*CA^2*nf*Pi^3 - 
  (I/128)*CA*CF*nf*Pi^3 + ((25*I)/2592)*CA*nf^2*Pi^3 - 
  (715*CA^3*Pi^4)/27648 + (209*CA^2*nf*Pi^4)/13824 - (CA*nf^2*Pi^4)/576 - 
  ((143*I)/23040)*CA^3*Pi^5 + ((13*I)/11520)*CA^2*nf*Pi^5 + 
  (29*CA^3*Pi^6)/368640 + (8218525*CA^3)/(3359232*(-1 + z)) - 
  (409363*CA^2*nf)/(1679616*(-1 + z)) - (45967*CA*CF*nf)/(124416*(-1 + z)) + 
  (409*CA*nf^2)/(209952*(-1 + z)) + (((446705*I)/186624)*CA^3*Pi)/(-1 + z) - 
  (((24169*I)/46656)*CA^2*nf*Pi)/(-1 + z) - (((1819*I)/6912)*CA*CF*nf*Pi)/
   (-1 + z) + (145517*CA^3*Pi^2)/(1119744*(-1 + z)) - 
  (9563*CA^2*nf*Pi^2)/(69984*(-1 + z)) - (133*CA*CF*nf*Pi^2)/
   (13824*(-1 + z)) + (803*CA*nf^2*Pi^2)/(41472*(-1 + z)) + 
  (((6583*I)/124416)*CA^3*Pi^3)/(-1 + z) - (((10717*I)/124416)*CA^2*nf*Pi^3)/
   (-1 + z) - ((I/768)*CA*CF*nf*Pi^3)/(-1 + z) - 
  (566189*CA^3*Pi^4)/(9953280*(-1 + z)) + (32239*CA^2*nf*Pi^4)/
   (995328*(-1 + z)) + (59*CA*CF*nf*Pi^4)/(51840*(-1 + z)) - 
  (821*CA*nf^2*Pi^4)/(622080*(-1 + z)) + (((13607*I)/1105920)*CA^3*Pi^5)/
   (-1 + z) - (((1621*I)/552960)*CA^2*nf*Pi^5)/(-1 + z) + 
  ((I/1440)*CA*CF*nf*Pi^5)/(-1 + z) - (445679*CA^3*Pi^6)/
   (418037760*(-1 + z)) - (61*C4AA*Pi^2)/(1296*dA*TA*(-1 + z)) + 
  (61*C4AF*nf*Pi^2)/(648*dA*TA*(-1 + z)) + 
  (3353*C4AA*Pi^4)/(51840*dA*TA*(-1 + z)) - (4217*C4AF*nf*Pi^4)/
   (25920*dA*TA*(-1 + z)) + (47*C4AA*Pi^6)/(3024*dA*TA*(-1 + z)) - 
  ((I/72)*CA*nf^2*Pi^3)/z^2 - (CA^3*Pi^4)/(64*z^2) + 
  (CA^2*nf*Pi^4)/(64*z^2) + (3691*CA^3*Pi^2)/(31104*(-1 + z)*z^2) - 
  (4909*CA^2*nf*Pi^2)/(31104*(-1 + z)*z^2) + 
  (CA*CF*nf*Pi^2)/(144*(-1 + z)*z^2) + (29*CA*nf^2*Pi^2)/
   (1296*(-1 + z)*z^2) + (((31*I)/576)*CA^3*Pi^3)/((-1 + z)*z^2) - 
  (((11*I)/192)*CA^2*nf*Pi^3)/((-1 + z)*z^2) - 
  (599*CA^3*Pi^4)/(34560*(-1 + z)*z^2) + (73*CA^2*nf*Pi^4)/
   (3840*(-1 + z)*z^2) - (29*CA*CF*nf*Pi^4)/(17280*(-1 + z)*z^2) + 
  (125*C4AA*Pi^2)/(1296*dA*TA*(-1 + z)*z^2) - 
  (125*C4AF*nf*Pi^2)/(648*dA*TA*(-1 + z)*z^2) + 
  (11*C4AA*Pi^4)/(120*dA*TA*(-1 + z)*z^2) - 
  (11*C4AF*nf*Pi^4)/(60*dA*TA*(-1 + z)*z^2) + ((I/72)*CA*nf^2*Pi^3)/z + 
  (CA^3*Pi^4)/(64*z) - (CA^2*nf*Pi^4)/(64*z) - CA^3/(576*(-1 + z)*z) + 
  (CA^2*nf)/(288*(-1 + z)*z) - (CA*nf^2)/(576*(-1 + z)*z) - 
  (7025*CA^3*Pi^2)/(31104*(-1 + z)*z) + (9389*CA^2*nf*Pi^2)/
   (31104*(-1 + z)*z) - (13*CA*CF*nf*Pi^2)/(1152*(-1 + z)*z) - 
  (229*CA*nf^2*Pi^2)/(5184*(-1 + z)*z) - (((127*I)/1152)*CA^3*Pi^3)/
   ((-1 + z)*z) + (((15*I)/128)*CA^2*nf*Pi^3)/((-1 + z)*z) + 
  (1303*CA^3*Pi^4)/(34560*(-1 + z)*z) - (47*CA^2*nf*Pi^4)/(1280*(-1 + z)*z) + 
  (29*CA*CF*nf*Pi^4)/(34560*(-1 + z)*z) - 
  (101*C4AA*Pi^2)/(648*dA*TA*(-1 + z)*z) + (101*C4AF*nf*Pi^2)/
   (324*dA*TA*(-1 + z)*z) - (101*C4AA*Pi^4)/(960*dA*TA*(-1 + z)*z) + 
  (73*C4AF*nf*Pi^4)/(240*dA*TA*(-1 + z)*z) - 
  (8212693*CA^3*z)/(3359232*(-1 + z)) + (403531*CA^2*nf*z)/
   (1679616*(-1 + z)) + (45967*CA*CF*nf*z)/(124416*(-1 + z)) - 
  (89*CA*nf^2*z)/(419904*(-1 + z)) - (((446705*I)/186624)*CA^3*Pi*z)/
   (-1 + z) + (((24169*I)/46656)*CA^2*nf*Pi*z)/(-1 + z) + 
  (((1819*I)/6912)*CA*CF*nf*Pi*z)/(-1 + z) - (25493*CA^3*Pi^2*z)/
   (1119744*(-1 + z)) - (517*CA^2*nf*Pi^2*z)/(69984*(-1 + z)) + 
  (193*CA*CF*nf*Pi^2*z)/(13824*(-1 + z)) + (101*CA*nf^2*Pi^2*z)/
   (41472*(-1 + z)) + (((437*I)/124416)*CA^3*Pi^3*z)/(-1 + z) + 
  (((3265*I)/124416)*CA^2*nf*Pi^3*z)/(-1 + z) + 
  ((I/768)*CA*CF*nf*Pi^3*z)/(-1 + z) + (360989*CA^3*Pi^4*z)/
   (9953280*(-1 + z)) - (71843*CA^2*nf*Pi^4*z)/(4976640*(-1 + z)) - 
  (31*CA*CF*nf*Pi^4*z)/(103680*(-1 + z)) + (821*CA*nf^2*Pi^4*z)/
   (622080*(-1 + z)) - (((13607*I)/1105920)*CA^3*Pi^5*z)/(-1 + z) + 
  (((1621*I)/552960)*CA^2*nf*Pi^5*z)/(-1 + z) - 
  ((I/1440)*CA*CF*nf*Pi^5*z)/(-1 + z) + (445679*CA^3*Pi^6*z)/
   (418037760*(-1 + z)) + (23*C4AA*Pi^2*z)/(216*dA*TA*(-1 + z)) - 
  (23*C4AF*nf*Pi^2*z)/(108*dA*TA*(-1 + z)) - 
  (2651*C4AA*Pi^4*z)/(51840*dA*TA*(-1 + z)) + 
  (217*C4AF*nf*Pi^4*z)/(5184*dA*TA*(-1 + z)) - 
  (47*C4AA*Pi^6*z)/(3024*dA*TA*(-1 + z)) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) - 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (119*CA^3)/(20736*\[Epsilon]^4) + 
  (43*CA^2*nf)/(10368*\[Epsilon]^4) - (CA*nf^2)/(1296*\[Epsilon]^4) + 
  (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 - ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (5*CA^3*Pi^2)/(512*\[Epsilon]^4) - (1517*CA^3)/(31104*\[Epsilon]^3) + 
  (895*CA^2*nf)/(31104*\[Epsilon]^3) + (CA*CF*nf)/(576*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1944*\[Epsilon]^3) + (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 + 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 - ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (4697*CA^3*Pi^2)/(82944*\[Epsilon]^3) + 
  (427*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) + (((3*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 - (7271*CA^3)/(31104*\[Epsilon]^2) + 
  (2603*CA^2*nf)/(31104*\[Epsilon]^2) + (55*CA*CF*nf)/(3456*\[Epsilon]^2) - 
  (CA*nf^2)/(216*\[Epsilon]^2) - (((1517*I)/10368)*CA^3*Pi)/\[Epsilon]^2 + 
  (((895*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 + ((I/192)*CA*CF*nf*Pi)/
   \[Epsilon]^2 - (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (3925*CA^3*Pi^2)/(248832*\[Epsilon]^2) - (2353*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) + (17*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) - 
  (((1133*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((103*I)/13824)*CA^2*nf*Pi^3)/
   \[Epsilon]^2 - (1487*CA^3*Pi^4)/(1658880*\[Epsilon]^2) + 
  (CA^3*Pi^2)/(288*z^2*\[Epsilon]^2) - (CA^2*nf*Pi^2)/
   (288*z^2*\[Epsilon]^2) - (CA^3*Pi^2)/(288*z*\[Epsilon]^2) + 
  (CA^2*nf*Pi^2)/(288*z*\[Epsilon]^2) - (11*CA*nf^2)/(2187*\[Epsilon]) - 
  (((7271*I)/10368)*CA^3*Pi)/\[Epsilon] + (((2603*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon] + (((55*I)/1152)*CA*CF*nf*Pi)/\[Epsilon] - 
  ((I/72)*CA*nf^2*Pi)/\[Epsilon] + (1517*CA^3*Pi^2)/(6912*\[Epsilon]) - 
  (895*CA^2*nf*Pi^2)/(6912*\[Epsilon]) - (CA*CF*nf*Pi^2)/(128*\[Epsilon]) + 
  (85*CA*nf^2*Pi^2)/(7776*\[Epsilon]) + (((359*I)/82944)*CA^3*Pi^3)/
   \[Epsilon] - (((805*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] + 
  (((5*I)/1728)*CA*nf^2*Pi^3)/\[Epsilon] + 
  (121*CA^3*Pi^4)/(9216*\[Epsilon]) - (11*CA^2*nf*Pi^4)/(4608*\[Epsilon]) + 
  (((457*I)/552960)*CA^3*Pi^5)/\[Epsilon] + 
  (446705*CA^3)/(559872*(-1 + z)*\[Epsilon]) - 
  (24169*CA^2*nf)/(139968*(-1 + z)*\[Epsilon]) - 
  (1819*CA*CF*nf)/(20736*(-1 + z)*\[Epsilon]) + 
  (6583*CA^3*Pi^2)/(373248*(-1 + z)*\[Epsilon]) - 
  (10717*CA^2*nf*Pi^2)/(373248*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(2304*(-1 + z)*\[Epsilon]) + 
  (13607*CA^3*Pi^4)/(3317760*(-1 + z)*\[Epsilon]) - 
  (1621*CA^2*nf*Pi^4)/(1658880*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(4320*(-1 + z)*\[Epsilon]) - 
  (CA*nf^2*Pi^2)/(216*z^2*\[Epsilon]) + ((I/96)*CA^3*Pi^3)/(z^2*\[Epsilon]) - 
  ((I/96)*CA^2*nf*Pi^3)/(z^2*\[Epsilon]) + 
  (31*CA^3*Pi^2)/(1728*(-1 + z)*z^2*\[Epsilon]) - 
  (11*CA^2*nf*Pi^2)/(576*(-1 + z)*z^2*\[Epsilon]) + 
  (CA*nf^2*Pi^2)/(216*z*\[Epsilon]) - ((I/96)*CA^3*Pi^3)/(z*\[Epsilon]) + 
  ((I/96)*CA^2*nf*Pi^3)/(z*\[Epsilon]) - (127*CA^3*Pi^2)/
   (3456*(-1 + z)*z*\[Epsilon]) + (5*CA^2*nf*Pi^2)/
   (128*(-1 + z)*z*\[Epsilon]) - (446705*CA^3*z)/
   (559872*(-1 + z)*\[Epsilon]) + (24169*CA^2*nf*z)/
   (139968*(-1 + z)*\[Epsilon]) + (1819*CA*CF*nf*z)/
   (20736*(-1 + z)*\[Epsilon]) + (437*CA^3*Pi^2*z)/
   (373248*(-1 + z)*\[Epsilon]) + (3265*CA^2*nf*Pi^2*z)/
   (373248*(-1 + z)*\[Epsilon]) + (CA*CF*nf*Pi^2*z)/
   (2304*(-1 + z)*\[Epsilon]) - (13607*CA^3*Pi^4*z)/
   (3317760*(-1 + z)*\[Epsilon]) + (1621*CA^2*nf*Pi^4*z)/
   (1658880*(-1 + z)*\[Epsilon]) - (CA*CF*nf*Pi^4*z)/
   (4320*(-1 + z)*\[Epsilon]) + (I/16)*CA*nf^2*Pi*G[0, z] - 
  (1463*CA^3*Pi^2*G[0, z])/2304 + (841*CA^2*nf*Pi^2*G[0, z])/2304 + 
  (3*CA*CF*nf*Pi^2*G[0, z])/128 - (5*CA*nf^2*Pi^2*G[0, z])/144 + 
  ((119*I)/1536)*CA^3*Pi^3*G[0, z] + ((43*I)/768)*CA^2*nf*Pi^3*G[0, z] - 
  (I/576)*CA*nf^2*Pi^3*G[0, z] + (11*CA^3*Pi^4*G[0, z])/3072 - 
  (CA^2*nf*Pi^4*G[0, z])/1536 - ((27*I)/2560)*CA^3*Pi^5*G[0, z] - 
  (493397*CA^3*G[0, z])/(186624*(-1 + z)) + (157003*CA^2*nf*G[0, z])/
   (186624*(-1 + z)) + (1693*CA*CF*nf*G[0, z])/(6912*(-1 + z)) - 
  (11753*CA*nf^2*G[0, z])/(186624*(-1 + z)) - 
  (((7469*I)/3456)*CA^3*Pi*G[0, z])/(-1 + z) + 
  (((2819*I)/3456)*CA^2*nf*Pi*G[0, z])/(-1 + z) + 
  (((55*I)/384)*CA*CF*nf*Pi*G[0, z])/(-1 + z) - 
  (11677*CA^3*Pi^2*G[0, z])/(41472*(-1 + z)) + (4951*CA^2*nf*Pi^2*G[0, z])/
   (41472*(-1 + z)) + (5*CA*CF*nf*Pi^2*G[0, z])/(2304*(-1 + z)) - 
  (7*CA*nf^2*Pi^2*G[0, z])/(648*(-1 + z)) - 
  (((1339*I)/27648)*CA^3*Pi^3*G[0, z])/(-1 + z) + 
  (((725*I)/13824)*CA^2*nf*Pi^3*G[0, z])/(-1 + z) + 
  (15323*CA^3*Pi^4*G[0, z])/(3317760*(-1 + z)) + 
  (2543*CA^2*nf*Pi^4*G[0, z])/(1658880*(-1 + z)) - 
  (41*CA*CF*nf*Pi^4*G[0, z])/(17280*(-1 + z)) - 
  (((1487*I)/184320)*CA^3*Pi^5*G[0, z])/(-1 + z) + 
  (173*C4AA*G[0, z])/(432*dA*TA*(-1 + z)) - (173*C4AF*nf*G[0, z])/
   (216*dA*TA*(-1 + z)) + (13*C4AA*Pi^2*G[0, z])/(2592*dA*TA*(-1 + z)) + 
  (959*C4AF*nf*Pi^2*G[0, z])/(1296*dA*TA*(-1 + z)) - 
  (187*C4AA*Pi^4*G[0, z])/(4320*dA*TA*(-1 + z)) + 
  (17*C4AF*nf*Pi^4*G[0, z])/(1080*dA*TA*(-1 + z)) + 
  (41*CA^3*Pi^2*G[0, z])/(2592*(-1 + z)*z^2) - (25*CA^2*nf*Pi^2*G[0, z])/
   (1296*(-1 + z)*z^2) + ((I/96)*CA^3*Pi^3*G[0, z])/((-1 + z)*z^2) - 
  ((I/96)*CA^2*nf*Pi^3*G[0, z])/((-1 + z)*z^2) - 
  (43*C4AA*Pi^2*G[0, z])/(216*dA*TA*(-1 + z)*z^2) + 
  (43*C4AF*nf*Pi^2*G[0, z])/(108*dA*TA*(-1 + z)*z^2) + 
  (113*CA^3*G[0, z])/(5184*(-1 + z)*z) - (623*CA^2*nf*G[0, z])/
   (20736*(-1 + z)*z) + (CA*CF*nf*G[0, z])/(384*(-1 + z)*z) + 
  (25*CA*nf^2*G[0, z])/(2304*(-1 + z)*z) - ((I/64)*CA^3*Pi*G[0, z])/
   ((-1 + z)*z) + ((I/64)*CA^2*nf*Pi*G[0, z])/((-1 + z)*z) - 
  (187*CA^3*Pi^2*G[0, z])/(10368*(-1 + z)*z) + (295*CA^2*nf*Pi^2*G[0, z])/
   (10368*(-1 + z)*z) + (CA*CF*nf*Pi^2*G[0, z])/(576*(-1 + z)*z) - 
  ((I/48)*CA^3*Pi^3*G[0, z])/((-1 + z)*z) + ((I/48)*CA^2*nf*Pi^3*G[0, z])/
   ((-1 + z)*z) - (163*C4AA*G[0, z])/(432*dA*TA*(-1 + z)*z) + 
  (163*C4AF*nf*G[0, z])/(216*dA*TA*(-1 + z)*z) + 
  (65*C4AA*Pi^2*G[0, z])/(216*dA*TA*(-1 + z)*z) - 
  (23*C4AF*nf*Pi^2*G[0, z])/(27*dA*TA*(-1 + z)*z) + 
  (489329*CA^3*z*G[0, z])/(186624*(-1 + z)) - (37849*CA^2*nf*z*G[0, z])/
   (46656*(-1 + z)) - (1711*CA*CF*nf*z*G[0, z])/(6912*(-1 + z)) + 
  (38*CA*nf^2*z*G[0, z])/(729*(-1 + z)) + (((7523*I)/3456)*CA^3*Pi*z*G[0, z])/
   (-1 + z) - (((2873*I)/3456)*CA^2*nf*Pi*z*G[0, z])/(-1 + z) - 
  (((55*I)/384)*CA*CF*nf*Pi*z*G[0, z])/(-1 + z) + 
  (1231*CA^3*Pi^2*z*G[0, z])/(4608*(-1 + z)) - (1507*CA^2*nf*Pi^2*z*G[0, z])/
   (13824*(-1 + z)) - (5*CA*CF*nf*Pi^2*z*G[0, z])/(768*(-1 + z)) + 
  (25*CA*nf^2*Pi^2*z*G[0, z])/(2592*(-1 + z)) + 
  (((1699*I)/27648)*CA^3*Pi^3*z*G[0, z])/(-1 + z) - 
  (((905*I)/13824)*CA^2*nf*Pi^3*z*G[0, z])/(-1 + z) - 
  (15323*CA^3*Pi^4*z*G[0, z])/(3317760*(-1 + z)) - 
  (2543*CA^2*nf*Pi^4*z*G[0, z])/(1658880*(-1 + z)) + 
  (41*CA*CF*nf*Pi^4*z*G[0, z])/(17280*(-1 + z)) + 
  (((1487*I)/184320)*CA^3*Pi^5*z*G[0, z])/(-1 + z) - 
  (5*C4AA*z*G[0, z])/(216*dA*TA*(-1 + z)) + (5*C4AF*nf*z*G[0, z])/
   (108*dA*TA*(-1 + z)) - (179*C4AA*Pi^2*z*G[0, z])/(1296*dA*TA*(-1 + z)) - 
  (145*C4AF*nf*Pi^2*z*G[0, z])/(648*dA*TA*(-1 + z)) + 
  (187*C4AA*Pi^4*z*G[0, z])/(4320*dA*TA*(-1 + z)) - 
  (17*C4AF*nf*Pi^4*z*G[0, z])/(1080*dA*TA*(-1 + z)) + 
  (CA^3*G[0, z])/(128*\[Epsilon]^5) - (11*CA^3*G[0, z])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[0, z])/(128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[0, z])/
   \[Epsilon]^4 - (119*CA^3*G[0, z])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[0, z])/(432*\[Epsilon]^3) - (((33*I)/256)*CA^3*Pi*G[0, z])/
   \[Epsilon]^3 + (((3*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*G[0, z])/(512*\[Epsilon]^3) + 
  (1463*CA^3*G[0, z])/(10368*\[Epsilon]^2) - (841*CA^2*nf*G[0, z])/
   (10368*\[Epsilon]^2) - (CA*CF*nf*G[0, z])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*G[0, z])/(648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[0, z])/
   \[Epsilon]^2 - (((43*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 + (4433*CA^3*Pi^2*G[0, z])/
   (27648*\[Epsilon]^2) - (403*CA^2*nf*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (((9*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[0, z])/(48*\[Epsilon]) + (((1463*I)/3456)*CA^3*Pi*G[0, z])/
   \[Epsilon] - (((841*I)/3456)*CA^2*nf*Pi*G[0, z])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[0, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[0, z])/
   \[Epsilon] + (119*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*G[0, z])/(768*\[Epsilon]) - (13*CA*nf^2*Pi^2*G[0, z])/
   (1728*\[Epsilon]) + (((869*I)/9216)*CA^3*Pi^3*G[0, z])/\[Epsilon] - 
  (((79*I)/4608)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (7469*CA^3*G[0, z])/(10368*(-1 + z)*\[Epsilon]) + 
  (2819*CA^2*nf*G[0, z])/(10368*(-1 + z)*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, z])/(1152*(-1 + z)*\[Epsilon]) - 
  (1339*CA^3*Pi^2*G[0, z])/(82944*(-1 + z)*\[Epsilon]) + 
  (725*CA^2*nf*Pi^2*G[0, z])/(41472*(-1 + z)*\[Epsilon]) - 
  (1487*CA^3*Pi^4*G[0, z])/(552960*(-1 + z)*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, z])/(288*(-1 + z)*z^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[0, z])/(288*(-1 + z)*z^2*\[Epsilon]) - 
  (CA^3*G[0, z])/(192*(-1 + z)*z*\[Epsilon]) + 
  (CA^2*nf*G[0, z])/(192*(-1 + z)*z*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, z])/(144*(-1 + z)*z*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, z])/(144*(-1 + z)*z*\[Epsilon]) + 
  (7523*CA^3*z*G[0, z])/(10368*(-1 + z)*\[Epsilon]) - 
  (2873*CA^2*nf*z*G[0, z])/(10368*(-1 + z)*\[Epsilon]) - 
  (55*CA*CF*nf*z*G[0, z])/(1152*(-1 + z)*\[Epsilon]) + 
  (1699*CA^3*Pi^2*z*G[0, z])/(82944*(-1 + z)*\[Epsilon]) - 
  (905*CA^2*nf*Pi^2*z*G[0, z])/(41472*(-1 + z)*\[Epsilon]) + 
  (1487*CA^3*Pi^4*z*G[0, z])/(552960*(-1 + z)*\[Epsilon]) + 
  (38*CA*nf^2*G[1, z])/729 + ((7523*I)/3456)*CA^3*Pi*G[1, z] - 
  ((2873*I)/3456)*CA^2*nf*Pi*G[1, z] - ((55*I)/384)*CA*CF*nf*Pi*G[1, z] + 
  (I/16)*CA*nf^2*Pi*G[1, z] - (1463*CA^3*Pi^2*G[1, z])/2304 + 
  (841*CA^2*nf*Pi^2*G[1, z])/2304 + (3*CA*CF*nf*Pi^2*G[1, z])/128 - 
  (125*CA*nf^2*Pi^2*G[1, z])/2592 - ((6347*I)/27648)*CA^3*Pi^3*G[1, z] + 
  ((2497*I)/13824)*CA^2*nf*Pi^3*G[1, z] - ((13*I)/576)*CA*nf^2*Pi^3*G[1, z] - 
  (583*CA^3*Pi^4*G[1, z])/3072 + (53*CA^2*nf*Pi^4*G[1, z])/1536 - 
  ((1369*I)/184320)*CA^3*Pi^5*G[1, z] - (527165*CA^3*G[1, z])/
   (186624*(-1 + z)) + (199789*CA^2*nf*G[1, z])/(186624*(-1 + z)) + 
  (1621*CA*CF*nf*G[1, z])/(6912*(-1 + z)) - (10019*CA^3*Pi^2*G[1, z])/
   (124416*(-1 + z)) + (12593*CA^2*nf*Pi^2*G[1, z])/(124416*(-1 + z)) - 
  (CA*CF*nf*Pi^2*G[1, z])/(2304*(-1 + z)) - (63941*CA^3*Pi^4*G[1, z])/
   (3317760*(-1 + z)) - (8681*CA^2*nf*Pi^4*G[1, z])/(1658880*(-1 + z)) + 
  (17*CA*CF*nf*Pi^4*G[1, z])/(17280*(-1 + z)) - 
  (61*C4AA*G[1, z])/(144*dA*TA*(-1 + z)) + (61*C4AF*nf*G[1, z])/
   (72*dA*TA*(-1 + z)) - (97*C4AA*Pi^2*G[1, z])/(648*dA*TA*(-1 + z)) - 
  (77*C4AF*nf*Pi^2*G[1, z])/(81*dA*TA*(-1 + z)) + 
  (47*C4AA*Pi^4*G[1, z])/(540*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^4*G[1, z])/(108*dA*TA*(-1 + z)) - 
  (23*CA*nf^2*Pi^2*G[1, z])/(1296*z^3) - (((37*I)/576)*CA^3*Pi^3*G[1, z])/
   z^3 + (((13*I)/192)*CA^2*nf*Pi^3*G[1, z])/z^3 - 
  ((I/72)*CA*nf^2*Pi^3*G[1, z])/z^3 - (CA^3*Pi^4*G[1, z])/(64*z^3) + 
  (CA^2*nf*Pi^4*G[1, z])/(64*z^3) + (3367*CA^3*Pi^2*G[1, z])/
   (31104*(-1 + z)*z^3) - (4549*CA^2*nf*Pi^2*G[1, z])/(31104*(-1 + z)*z^3) + 
  (CA*CF*nf*Pi^2*G[1, z])/(144*(-1 + z)*z^3) - 
  (599*CA^3*Pi^4*G[1, z])/(34560*(-1 + z)*z^3) + 
  (73*CA^2*nf*Pi^4*G[1, z])/(3840*(-1 + z)*z^3) - 
  (29*CA*CF*nf*Pi^4*G[1, z])/(17280*(-1 + z)*z^3) - 
  (109*C4AA*Pi^2*G[1, z])/(1296*dA*TA*(-1 + z)*z^3) + 
  (109*C4AF*nf*Pi^2*G[1, z])/(648*dA*TA*(-1 + z)*z^3) + 
  (11*C4AA*Pi^4*G[1, z])/(120*dA*TA*(-1 + z)*z^3) - 
  (11*C4AF*nf*Pi^4*G[1, z])/(60*dA*TA*(-1 + z)*z^3) - 
  (25*CA*nf^2*G[1, z])/(2304*z^2) + ((I/64)*CA^3*Pi*G[1, z])/z^2 - 
  ((I/64)*CA^2*nf*Pi*G[1, z])/z^2 + (25*CA*nf^2*Pi^2*G[1, z])/(864*z^2) + 
  ((I/12)*CA^3*Pi^3*G[1, z])/z^2 - (((17*I)/192)*CA^2*nf*Pi^3*G[1, z])/z^2 + 
  ((I/48)*CA*nf^2*Pi^3*G[1, z])/z^2 + (3*CA^3*Pi^4*G[1, z])/(128*z^2) - 
  (3*CA^2*nf*Pi^4*G[1, z])/(128*z^2) + (113*CA^3*G[1, z])/
   (5184*(-1 + z)*z^2) - (623*CA^2*nf*G[1, z])/(20736*(-1 + z)*z^2) + 
  (CA*CF*nf*G[1, z])/(384*(-1 + z)*z^2) - (8617*CA^3*Pi^2*G[1, z])/
   (31104*(-1 + z)*z^2) + (11617*CA^2*nf*Pi^2*G[1, z])/(31104*(-1 + z)*z^2) - 
  (CA*CF*nf*Pi^2*G[1, z])/(64*(-1 + z)*z^2) + (641*CA^3*Pi^4*G[1, z])/
   (13824*(-1 + z)*z^2) - (71*CA^2*nf*Pi^4*G[1, z])/(1536*(-1 + z)*z^2) + 
  (29*CA*CF*nf*Pi^4*G[1, z])/(17280*(-1 + z)*z^2) - 
  (163*C4AA*G[1, z])/(432*dA*TA*(-1 + z)*z^2) + 
  (163*C4AF*nf*G[1, z])/(216*dA*TA*(-1 + z)*z^2) + 
  (191*C4AA*Pi^2*G[1, z])/(648*dA*TA*(-1 + z)*z^2) - 
  (68*C4AF*nf*Pi^2*G[1, z])/(81*dA*TA*(-1 + z)*z^2) - 
  (29*C4AA*Pi^4*G[1, z])/(192*dA*TA*(-1 + z)*z^2) + 
  (19*C4AF*nf*Pi^4*G[1, z])/(48*dA*TA*(-1 + z)*z^2) - 
  (181*CA*nf^2*G[1, z])/(6912*z) - (((17*I)/192)*CA^3*Pi*G[1, z])/z + 
  (((3*I)/32)*CA^2*nf*Pi*G[1, z])/z - ((I/48)*CA*nf^2*Pi*G[1, z])/z - 
  (3*CA^3*Pi^2*G[1, z])/(128*z) + (3*CA^2*nf*Pi^2*G[1, z])/(128*z) - 
  (23*CA*nf^2*Pi^2*G[1, z])/(864*z) - (((31*I)/96)*CA^3*Pi^3*G[1, z])/z + 
  (((5*I)/32)*CA^2*nf*Pi^3*G[1, z])/z - ((I/48)*CA*nf^2*Pi^3*G[1, z])/z - 
  (3*CA^3*Pi^4*G[1, z])/(32*z) + (3*CA^2*nf*Pi^4*G[1, z])/(128*z) + 
  (79*CA^3*G[1, z])/(432*(-1 + z)*z) - (799*CA^2*nf*G[1, z])/
   (3456*(-1 + z)*z) + (CA*CF*nf*G[1, z])/(96*(-1 + z)*z) + 
  (15775*CA^3*Pi^2*G[1, z])/(20736*(-1 + z)*z) - 
  (10267*CA^2*nf*Pi^2*G[1, z])/(20736*(-1 + z)*z) - 
  (187*CA^3*Pi^4*G[1, z])/(2560*(-1 + z)*z) + (11*CA^2*nf*Pi^4*G[1, z])/
   (256*(-1 + z)*z) + (7*C4AA*G[1, z])/(9*dA*TA*(-1 + z)*z) - 
  (14*C4AF*nf*G[1, z])/(9*dA*TA*(-1 + z)*z) - (43*C4AA*Pi^2*G[1, z])/
   (216*dA*TA*(-1 + z)*z) + (151*C4AF*nf*Pi^2*G[1, z])/
   (108*dA*TA*(-1 + z)*z) + (C4AA*Pi^4*G[1, z])/(64*dA*TA*(-1 + z)*z) - 
  (19*C4AF*nf*Pi^4*G[1, z])/(80*dA*TA*(-1 + z)*z) + 
  (488969*CA^3*z*G[1, z])/(186624*(-1 + z)) - (37759*CA^2*nf*z*G[1, z])/
   (46656*(-1 + z)) - (1711*CA*CF*nf*z*G[1, z])/(6912*(-1 + z)) - 
  (63631*CA^3*Pi^2*z*G[1, z])/(124416*(-1 + z)) + 
  (20737*CA^2*nf*Pi^2*z*G[1, z])/(124416*(-1 + z)) + 
  (7*CA*CF*nf*Pi^2*z*G[1, z])/(768*(-1 + z)) + (209957*CA^3*Pi^4*z*G[1, z])/
   (3317760*(-1 + z)) - (3491*CA^2*nf*Pi^4*z*G[1, z])/(331776*(-1 + z)) - 
  (17*CA*CF*nf*Pi^4*z*G[1, z])/(17280*(-1 + z)) + 
  (5*C4AA*z*G[1, z])/(216*dA*TA*(-1 + z)) - (5*C4AF*nf*z*G[1, z])/
   (108*dA*TA*(-1 + z)) + (179*C4AA*Pi^2*z*G[1, z])/(1296*dA*TA*(-1 + z)) + 
  (145*C4AF*nf*Pi^2*z*G[1, z])/(648*dA*TA*(-1 + z)) - 
  (187*C4AA*Pi^4*z*G[1, z])/(4320*dA*TA*(-1 + z)) + 
  (17*C4AF*nf*Pi^4*z*G[1, z])/(1080*dA*TA*(-1 + z)) + 
  (CA^3*G[1, z])/(128*\[Epsilon]^5) - (11*CA^3*G[1, z])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, z])/(128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[1, z])/
   \[Epsilon]^4 - (119*CA^3*G[1, z])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[1, z])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, z])/(432*\[Epsilon]^3) - (((33*I)/256)*CA^3*Pi*G[1, z])/
   \[Epsilon]^3 + (((3*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (49*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]^3) + 
  (1463*CA^3*G[1, z])/(10368*\[Epsilon]^2) - (841*CA^2*nf*G[1, z])/
   (10368*\[Epsilon]^2) - (CA*CF*nf*G[1, z])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*G[1, z])/(648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[1, z])/
   \[Epsilon]^2 - (((43*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 + (5621*CA^3*Pi^2*G[1, z])/
   (27648*\[Epsilon]^2) - (511*CA^2*nf*Pi^2*G[1, z])/(13824*\[Epsilon]^2) - 
  (((13*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (CA^3*Pi^2*G[1, z])/(288*z^3*\[Epsilon]^2) - 
  (CA^2*nf*Pi^2*G[1, z])/(288*z^3*\[Epsilon]^2) - 
  (CA^3*Pi^2*G[1, z])/(192*z^2*\[Epsilon]^2) + 
  (CA^2*nf*Pi^2*G[1, z])/(192*z^2*\[Epsilon]^2) + 
  (CA^3*G[1, z])/(192*z*\[Epsilon]^2) - (CA^2*nf*G[1, z])/
   (192*z*\[Epsilon]^2) + (CA^3*Pi^2*G[1, z])/(48*z*\[Epsilon]^2) - 
  (CA^2*nf*Pi^2*G[1, z])/(192*z*\[Epsilon]^2) + 
  (7523*CA^3*G[1, z])/(10368*\[Epsilon]) - (2873*CA^2*nf*G[1, z])/
   (10368*\[Epsilon]) - (55*CA*CF*nf*G[1, z])/(1152*\[Epsilon]) + 
  (CA*nf^2*G[1, z])/(48*\[Epsilon]) + (((1463*I)/3456)*CA^3*Pi*G[1, z])/
   \[Epsilon] - (((841*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[1, z])/
   \[Epsilon] - (2063*CA^3*Pi^2*G[1, z])/(82944*\[Epsilon]) + 
  (4045*CA^2*nf*Pi^2*G[1, z])/(41472*\[Epsilon]) - 
  (25*CA*nf^2*Pi^2*G[1, z])/(1728*\[Epsilon]) + 
  (((2057*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] - 
  (((187*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] + 
  (979*CA^3*Pi^4*G[1, z])/(110592*\[Epsilon]) - 
  (37*CA^3*Pi^2*G[1, z])/(1728*z^3*\[Epsilon]) + 
  (13*CA^2*nf*Pi^2*G[1, z])/(576*z^3*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[1, z])/(216*z^3*\[Epsilon]) + 
  ((I/96)*CA^3*Pi^3*G[1, z])/(z^3*\[Epsilon]) - 
  ((I/96)*CA^2*nf*Pi^3*G[1, z])/(z^3*\[Epsilon]) + 
  (CA^3*G[1, z])/(192*z^2*\[Epsilon]) - (CA^2*nf*G[1, z])/
   (192*z^2*\[Epsilon]) + (CA^3*Pi^2*G[1, z])/(36*z^2*\[Epsilon]) - 
  (17*CA^2*nf*Pi^2*G[1, z])/(576*z^2*\[Epsilon]) + 
  (CA*nf^2*Pi^2*G[1, z])/(144*z^2*\[Epsilon]) - 
  ((I/64)*CA^3*Pi^3*G[1, z])/(z^2*\[Epsilon]) + 
  ((I/64)*CA^2*nf*Pi^3*G[1, z])/(z^2*\[Epsilon]) - 
  (17*CA^3*G[1, z])/(576*z*\[Epsilon]) + (CA^2*nf*G[1, z])/
   (32*z*\[Epsilon]) - (CA*nf^2*G[1, z])/(144*z*\[Epsilon]) + 
  ((I/64)*CA^3*Pi*G[1, z])/(z*\[Epsilon]) - ((I/64)*CA^2*nf*Pi*G[1, z])/
   (z*\[Epsilon]) - (31*CA^3*Pi^2*G[1, z])/(288*z*\[Epsilon]) + 
  (5*CA^2*nf*Pi^2*G[1, z])/(96*z*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[1, z])/(144*z*\[Epsilon]) + ((I/16)*CA^3*Pi^3*G[1, z])/
   (z*\[Epsilon]) - ((I/64)*CA^2*nf*Pi^3*G[1, z])/(z*\[Epsilon]) - 
  (137*CA*nf^2*G[0, 0, z])/2304 - ((1445*I)/1152)*CA^3*Pi*G[0, 0, z] + 
  ((823*I)/1152)*CA^2*nf*Pi*G[0, 0, z] + ((3*I)/64)*CA*CF*nf*Pi*G[0, 0, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 0, z] - (119*CA^3*Pi^2*G[0, 0, z])/512 - 
  (43*CA^2*nf*Pi^2*G[0, 0, z])/256 + (41*CA*nf^2*Pi^2*G[0, 0, z])/1728 - 
  ((781*I)/3072)*CA^3*Pi^3*G[0, 0, z] + ((71*I)/1536)*CA^2*nf*Pi^3*
   G[0, 0, z] + (1937*CA^3*G[0, 0, z])/(864*(-1 + z)) - 
  (5725*CA^2*nf*G[0, 0, z])/(6912*(-1 + z)) - (5*CA*CF*nf*G[0, 0, z])/
   (32*(-1 + z)) + (827*CA^3*Pi^2*G[0, 0, z])/(27648*(-1 + z)) - 
  (215*CA^2*nf*Pi^2*G[0, 0, z])/(4608*(-1 + z)) - 
  (CA*CF*nf*Pi^2*G[0, 0, z])/(192*(-1 + z)) + (1487*CA^3*Pi^4*G[0, 0, z])/
   (184320*(-1 + z)) + (5*C4AA*G[0, 0, z])/(8*dA*TA*(-1 + z)) - 
  (5*C4AF*nf*G[0, 0, z])/(4*dA*TA*(-1 + z)) - (29*C4AA*Pi^2*G[0, 0, z])/
   (72*dA*TA*(-1 + z)) + (13*C4AF*nf*Pi^2*G[0, 0, z])/(72*dA*TA*(-1 + z)) - 
  (CA^3*Pi^2*G[0, 0, z])/(288*(-1 + z)*z^2) + (CA^2*nf*Pi^2*G[0, 0, z])/
   (288*(-1 + z)*z^2) + (CA^3*G[0, 0, z])/(64*(-1 + z)*z) - 
  (CA^2*nf*G[0, 0, z])/(64*(-1 + z)*z) + (CA^3*Pi^2*G[0, 0, z])/
   (144*(-1 + z)*z) - (CA^2*nf*Pi^2*G[0, 0, z])/(144*(-1 + z)*z) - 
  (3901*CA^3*z*G[0, 0, z])/(1728*(-1 + z)) + (5833*CA^2*nf*z*G[0, 0, z])/
   (6912*(-1 + z)) + (5*CA*CF*nf*z*G[0, 0, z])/(32*(-1 + z)) - 
  (1019*CA^3*Pi^2*z*G[0, 0, z])/(27648*(-1 + z)) + 
  (247*CA^2*nf*Pi^2*z*G[0, 0, z])/(4608*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z*G[0, 0, z])/(192*(-1 + z)) - 
  (1487*CA^3*Pi^4*z*G[0, 0, z])/(184320*(-1 + z)) - 
  (5*C4AA*z*G[0, 0, z])/(8*dA*TA*(-1 + z)) + (5*C4AF*nf*z*G[0, 0, z])/
   (4*dA*TA*(-1 + z)) + (29*C4AA*Pi^2*z*G[0, 0, z])/(72*dA*TA*(-1 + z)) - 
  (13*C4AF*nf*Pi^2*z*G[0, 0, z])/(72*dA*TA*(-1 + z)) - 
  (3*CA^3*G[0, 0, z])/(128*\[Epsilon]^4) + (33*CA^3*G[0, 0, z])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[0, 0, z])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (119*CA^3*G[0, 0, z])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[0, 0, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[0, 0, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*G[0, 0, z])/(512*\[Epsilon]^2) - 
  (1445*CA^3*G[0, 0, z])/(3456*\[Epsilon]) + (823*CA^2*nf*G[0, 0, z])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[0, 0, z])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 0, z])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[0, 0, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] - (4345*CA^3*Pi^2*G[0, 0, z])/
   (9216*\[Epsilon]) + (395*CA^2*nf*Pi^2*G[0, 0, z])/(4608*\[Epsilon]) + 
  (((27*I)/512)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (15*CA*nf^2*G[0, 1, z])/256 + ((3061*I)/1152)*CA^3*Pi*G[0, 1, z] - 
  ((349*I)/384)*CA^2*nf*Pi*G[0, 1, z] - ((3*I)/64)*CA*CF*nf*Pi*G[0, 1, z] + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 1, z] - (417*CA^3*Pi^2*G[0, 1, z])/512 + 
  (83*CA^2*nf*Pi^2*G[0, 1, z])/256 - (37*CA*nf^2*Pi^2*G[0, 1, z])/1728 - 
  ((715*I)/3072)*CA^3*Pi^3*G[0, 1, z] + ((65*I)/1536)*CA^2*nf*Pi^3*
   G[0, 1, z] - (3*CA^3*Pi^4*G[0, 1, z])/64 - (29399*CA^3*G[0, 1, z])/
   (10368*(-1 + z)) + (13615*CA^2*nf*G[0, 1, z])/(20736*(-1 + z)) + 
  (23*CA*CF*nf*G[0, 1, z])/(192*(-1 + z)) - (24037*CA^3*Pi^2*G[0, 1, z])/
   (82944*(-1 + z)) + (5249*CA^2*nf*Pi^2*G[0, 1, z])/(41472*(-1 + z)) + 
  (11*CA*CF*nf*Pi^2*G[0, 1, z])/(576*(-1 + z)) - 
  (383*CA^3*Pi^4*G[0, 1, z])/(36864*(-1 + z)) + 
  (97*C4AA*G[0, 1, z])/(432*dA*TA*(-1 + z)) - (97*C4AF*nf*G[0, 1, z])/
   (216*dA*TA*(-1 + z)) + (193*C4AA*Pi^2*G[0, 1, z])/(864*dA*TA*(-1 + z)) - 
  (31*C4AF*nf*Pi^2*G[0, 1, z])/(432*dA*TA*(-1 + z)) - 
  (C4AA*Pi^4*G[0, 1, z])/(60*dA*TA*(-1 + z)) - (CA*nf^2*Pi^2*G[0, 1, z])/
   (216*z^3) + (37*CA^3*Pi^2*G[0, 1, z])/(1296*(-1 + z)*z^3) - 
  (43*CA^2*nf*Pi^2*G[0, 1, z])/(1296*(-1 + z)*z^3) - 
  (2*C4AA*Pi^2*G[0, 1, z])/(27*dA*TA*(-1 + z)*z^3) + 
  (4*C4AF*nf*Pi^2*G[0, 1, z])/(27*dA*TA*(-1 + z)*z^3) - 
  (29*CA*nf^2*G[0, 1, z])/(432*z^2) - (((31*I)/192)*CA^3*Pi*G[0, 1, z])/z^2 + 
  (((11*I)/64)*CA^2*nf*Pi*G[0, 1, z])/z^2 - ((I/24)*CA*nf^2*Pi*G[0, 1, z])/
   z^2 - (3*CA^3*Pi^2*G[0, 1, z])/(64*z^2) + (3*CA^2*nf*Pi^2*G[0, 1, z])/
   (64*z^2) + (CA*nf^2*Pi^2*G[0, 1, z])/(144*z^2) + 
  (59*CA^3*G[0, 1, z])/(162*(-1 + z)*z^2) - (2497*CA^2*nf*G[0, 1, z])/
   (5184*(-1 + z)*z^2) + (CA*CF*nf*G[0, 1, z])/(48*(-1 + z)*z^2) - 
  (125*CA^3*Pi^2*G[0, 1, z])/(2592*(-1 + z)*z^2) + 
  (319*CA^2*nf*Pi^2*G[0, 1, z])/(5184*(-1 + z)*z^2) - 
  (CA*CF*nf*Pi^2*G[0, 1, z])/(576*(-1 + z)*z^2) + 
  (47*C4AA*G[0, 1, z])/(216*dA*TA*(-1 + z)*z^2) - 
  (47*C4AF*nf*G[0, 1, z])/(108*dA*TA*(-1 + z)*z^2) + 
  (65*C4AA*Pi^2*G[0, 1, z])/(432*dA*TA*(-1 + z)*z^2) - 
  (65*C4AF*nf*Pi^2*G[0, 1, z])/(216*dA*TA*(-1 + z)*z^2) + 
  (43*CA*nf^2*G[0, 1, z])/(864*z) + (((17*I)/96)*CA^3*Pi*G[0, 1, z])/z - 
  (((3*I)/16)*CA^2*nf*Pi*G[0, 1, z])/z + ((I/24)*CA*nf^2*Pi*G[0, 1, z])/z + 
  (3*CA^3*Pi^2*G[0, 1, z])/(64*z) - (3*CA^2*nf*Pi^2*G[0, 1, z])/(64*z) - 
  (CA*nf^2*Pi^2*G[0, 1, z])/(144*z) - (5899*CA^3*G[0, 1, z])/
   (10368*(-1 + z)*z) + (8101*CA^2*nf*G[0, 1, z])/(10368*(-1 + z)*z) - 
  (CA*CF*nf*G[0, 1, z])/(32*(-1 + z)*z) + (287*CA^3*Pi^2*G[0, 1, z])/
   (1728*(-1 + z)*z) - (247*CA^2*nf*Pi^2*G[0, 1, z])/(3456*(-1 + z)*z) - 
  (CA*CF*nf*Pi^2*G[0, 1, z])/(144*(-1 + z)*z) - 
  (347*C4AA*G[0, 1, z])/(432*dA*TA*(-1 + z)*z) + 
  (347*C4AF*nf*G[0, 1, z])/(216*dA*TA*(-1 + z)*z) + 
  (13*C4AA*Pi^2*G[0, 1, z])/(72*dA*TA*(-1 + z)*z) + 
  (C4AF*nf*Pi^2*G[0, 1, z])/(72*dA*TA*(-1 + z)*z) + 
  (15761*CA^3*z*G[0, 1, z])/(5184*(-1 + z)) - (19829*CA^2*nf*z*G[0, 1, z])/
   (20736*(-1 + z)) - (7*CA*CF*nf*z*G[0, 1, z])/(64*(-1 + z)) + 
  (11821*CA^3*Pi^2*z*G[0, 1, z])/(82944*(-1 + z)) - 
  (3425*CA^2*nf*Pi^2*z*G[0, 1, z])/(41472*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z*G[0, 1, z])/(96*(-1 + z)) + (383*CA^3*Pi^4*z*G[0, 1, z])/
   (36864*(-1 + z)) + (13*C4AA*z*G[0, 1, z])/(36*dA*TA*(-1 + z)) - 
  (13*C4AF*nf*z*G[0, 1, z])/(18*dA*TA*(-1 + z)) - 
  (415*C4AA*Pi^2*z*G[0, 1, z])/(864*dA*TA*(-1 + z)) + 
  (91*C4AF*nf*Pi^2*z*G[0, 1, z])/(432*dA*TA*(-1 + z)) + 
  (C4AA*Pi^4*z*G[0, 1, z])/(60*dA*TA*(-1 + z)) - 
  (CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (11*CA^3*G[0, 1, z])/
   (768*\[Epsilon]^3) + (CA^2*nf*G[0, 1, z])/(384*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (139*CA^3*G[0, 1, z])/(768*\[Epsilon]^2) - (83*CA^2*nf*G[0, 1, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*G[0, 1, z])/(144*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (61*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (CA^3*G[0, 1, z])/(96*z^2*\[Epsilon]^2) - (CA^2*nf*G[0, 1, z])/
   (96*z^2*\[Epsilon]^2) - (CA^3*G[0, 1, z])/(96*z*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, z])/(96*z*\[Epsilon]^2) + (3061*CA^3*G[0, 1, z])/
   (3456*\[Epsilon]) - (349*CA^2*nf*G[0, 1, z])/(1152*\[Epsilon]) - 
  (CA*CF*nf*G[0, 1, z])/(64*\[Epsilon]) + (5*CA*nf^2*G[0, 1, z])/
   (216*\[Epsilon]) + (((139*I)/256)*CA^3*Pi*G[0, 1, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] - (319*CA^3*Pi^2*G[0, 1, z])/
   (9216*\[Epsilon]) + (29*CA^2*nf*Pi^2*G[0, 1, z])/(4608*\[Epsilon]) + 
  (((25*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] - 
  (31*CA^3*G[0, 1, z])/(576*z^2*\[Epsilon]) + (11*CA^2*nf*G[0, 1, z])/
   (192*z^2*\[Epsilon]) - (CA*nf^2*G[0, 1, z])/(72*z^2*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[0, 1, z])/(z^2*\[Epsilon]) - 
  ((I/32)*CA^2*nf*Pi*G[0, 1, z])/(z^2*\[Epsilon]) + 
  (17*CA^3*G[0, 1, z])/(288*z*\[Epsilon]) - (CA^2*nf*G[0, 1, z])/
   (16*z*\[Epsilon]) + (CA*nf^2*G[0, 1, z])/(72*z*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*G[0, 1, z])/(z*\[Epsilon]) + ((I/32)*CA^2*nf*Pi*G[0, 1, z])/
   (z*\[Epsilon]) + (137*CA*nf^2*G[1, 0, z])/2304 + 
  ((3061*I)/1152)*CA^3*Pi*G[1, 0, z] - ((349*I)/384)*CA^2*nf*Pi*G[1, 0, z] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, 0, z] + ((5*I)/72)*CA*nf^2*Pi*G[1, 0, z] - 
  (417*CA^3*Pi^2*G[1, 0, z])/512 + (83*CA^2*nf*Pi^2*G[1, 0, z])/256 - 
  (41*CA*nf^2*Pi^2*G[1, 0, z])/1728 - ((209*I)/1024)*CA^3*Pi^3*G[1, 0, z] + 
  ((19*I)/512)*CA^2*nf*Pi^3*G[1, 0, z] - (3*CA^3*Pi^4*G[1, 0, z])/64 - 
  (16633*CA^3*G[1, 0, z])/(5184*(-1 + z)) + (18799*CA^2*nf*G[1, 0, z])/
   (20736*(-1 + z)) + (19*CA*CF*nf*G[1, 0, z])/(96*(-1 + z)) - 
  (307*CA^3*Pi^2*G[1, 0, z])/(3072*(-1 + z)) + (785*CA^2*nf*Pi^2*G[1, 0, z])/
   (13824*(-1 + z)) + (CA*CF*nf*Pi^2*G[1, 0, z])/(288*(-1 + z)) - 
  (7489*CA^3*Pi^4*G[1, 0, z])/(552960*(-1 + z)) - 
  (233*C4AA*G[1, 0, z])/(108*dA*TA*(-1 + z)) + (233*C4AF*nf*G[1, 0, z])/
   (54*dA*TA*(-1 + z)) + (115*C4AA*Pi^2*G[1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (13*C4AF*nf*Pi^2*G[1, 0, z])/(18*dA*TA*(-1 + z)) + 
  (17*C4AA*Pi^4*G[1, 0, z])/(720*dA*TA*(-1 + z)) - 
  ((I/96)*CA^3*Pi^3*G[1, 0, z])/z^3 + ((I/96)*CA^2*nf*Pi^3*G[1, 0, z])/z^3 + 
  (13*CA^3*Pi^2*G[1, 0, z])/(1296*(-1 + z)*z^3) - 
  (35*CA^2*nf*Pi^2*G[1, 0, z])/(2592*(-1 + z)*z^3) - 
  (31*C4AA*Pi^2*G[1, 0, z])/(216*dA*TA*(-1 + z)*z^3) + 
  (31*C4AF*nf*Pi^2*G[1, 0, z])/(108*dA*TA*(-1 + z)*z^3) + 
  (47*CA*nf^2*G[1, 0, z])/(2304*z^2) - ((I/32)*CA^3*Pi*G[1, 0, z])/z^2 + 
  ((I/32)*CA^2*nf*Pi*G[1, 0, z])/z^2 + ((I/64)*CA^3*Pi^3*G[1, 0, z])/z^2 - 
  ((I/64)*CA^2*nf*Pi^3*G[1, 0, z])/z^2 - (137*CA^3*G[1, 0, z])/
   (5184*(-1 + z)*z^2) + (485*CA^2*nf*G[1, 0, z])/(20736*(-1 + z)*z^2) + 
  (5*CA*CF*nf*G[1, 0, z])/(384*(-1 + z)*z^2) - (41*CA^3*Pi^2*G[1, 0, z])/
   (10368*(-1 + z)*z^2) + (149*CA^2*nf*Pi^2*G[1, 0, z])/
   (10368*(-1 + z)*z^2) + (CA*CF*nf*Pi^2*G[1, 0, z])/(288*(-1 + z)*z^2) - 
  (257*C4AA*G[1, 0, z])/(432*dA*TA*(-1 + z)*z^2) + 
  (257*C4AF*nf*G[1, 0, z])/(216*dA*TA*(-1 + z)*z^2) + 
  (143*C4AA*Pi^2*G[1, 0, z])/(432*dA*TA*(-1 + z)*z^2) - 
  (197*C4AF*nf*Pi^2*G[1, 0, z])/(216*dA*TA*(-1 + z)*z^2) - 
  (CA*nf^2*G[1, 0, z])/(96*z) - ((I/16)*CA^3*Pi^3*G[1, 0, z])/z + 
  ((I/64)*CA^2*nf*Pi^3*G[1, 0, z])/z + (211*CA^3*G[1, 0, z])/
   (5184*(-1 + z)*z) + (839*CA^2*nf*G[1, 0, z])/(20736*(-1 + z)*z) - 
  (7*CA*CF*nf*G[1, 0, z])/(128*(-1 + z)*z) + (7*CA^3*Pi^2*G[1, 0, z])/
   (384*(-1 + z)*z) + (CA^2*nf*Pi^2*G[1, 0, z])/(576*(-1 + z)*z) - 
  (CA*CF*nf*Pi^2*G[1, 0, z])/(576*(-1 + z)*z) + 
  (919*C4AA*G[1, 0, z])/(432*dA*TA*(-1 + z)*z) - 
  (919*C4AF*nf*G[1, 0, z])/(216*dA*TA*(-1 + z)*z) - 
  (7*C4AA*Pi^2*G[1, 0, z])/(12*dA*TA*(-1 + z)*z) + 
  (7*C4AF*nf*Pi^2*G[1, 0, z])/(6*dA*TA*(-1 + z)*z) + 
  (16559*CA^3*z*G[1, 0, z])/(5184*(-1 + z)) - (20123*CA^2*nf*z*G[1, 0, z])/
   (20736*(-1 + z)) - (5*CA*CF*nf*z*G[1, 0, z])/(32*(-1 + z)) + 
  (697*CA^3*Pi^2*z*G[1, 0, z])/(9216*(-1 + z)) - 
  (821*CA^2*nf*Pi^2*z*G[1, 0, z])/(13824*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z*G[1, 0, z])/(192*(-1 + z)) + 
  (7489*CA^3*Pi^4*z*G[1, 0, z])/(552960*(-1 + z)) + 
  (5*C4AA*z*G[1, 0, z])/(8*dA*TA*(-1 + z)) - (5*C4AF*nf*z*G[1, 0, z])/
   (4*dA*TA*(-1 + z)) - (29*C4AA*Pi^2*z*G[1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (13*C4AF*nf*Pi^2*z*G[1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (17*C4AA*Pi^4*z*G[1, 0, z])/(720*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 0, z])/(128*\[Epsilon]^4) - (11*CA^3*G[1, 0, z])/
   (768*\[Epsilon]^3) + (CA^2*nf*G[1, 0, z])/(384*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^3 + 
  (139*CA^3*G[1, 0, z])/(768*\[Epsilon]^2) - (83*CA^2*nf*G[1, 0, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*G[1, 0, z])/(144*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (61*CA^3*Pi^2*G[1, 0, z])/(1536*\[Epsilon]^2) + 
  (3061*CA^3*G[1, 0, z])/(3456*\[Epsilon]) - (349*CA^2*nf*G[1, 0, z])/
   (1152*\[Epsilon]) - (CA*CF*nf*G[1, 0, z])/(64*\[Epsilon]) + 
  (5*CA*nf^2*G[1, 0, z])/(216*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] - (77*CA^3*Pi^2*G[1, 0, z])/
   (3072*\[Epsilon]) + (7*CA^2*nf*Pi^2*G[1, 0, z])/(1536*\[Epsilon]) + 
  (((25*I)/512)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, 0, z])/(288*z^3*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[1, 0, z])/(288*z^3*\[Epsilon]) - 
  (CA^3*G[1, 0, z])/(96*z^2*\[Epsilon]) + (CA^2*nf*G[1, 0, z])/
   (96*z^2*\[Epsilon]) + (CA^3*Pi^2*G[1, 0, z])/(192*z^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[1, 0, z])/(192*z^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 0, z])/(48*z*\[Epsilon]) + (CA^2*nf*Pi^2*G[1, 0, z])/
   (192*z*\[Epsilon]) - (3635*CA^3*G[1, 1, z])/1728 + 
  (5735*CA^2*nf*G[1, 1, z])/6912 + (7*CA*CF*nf*G[1, 1, z])/64 - 
  (15*CA*nf^2*G[1, 1, z])/256 - ((1445*I)/1152)*CA^3*Pi*G[1, 1, z] + 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, 1, z] + ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 1, z] - (43963*CA^3*Pi^2*G[1, 1, z])/82944 - 
  (2581*CA^2*nf*Pi^2*G[1, 1, z])/41472 + (CA*CF*nf*Pi^2*G[1, 1, z])/96 + 
  (37*CA*nf^2*Pi^2*G[1, 1, z])/1728 - ((1573*I)/3072)*CA^3*Pi^3*G[1, 1, z] + 
  ((143*I)/1536)*CA^2*nf*Pi^3*G[1, 1, z] - (25181*CA^3*Pi^4*G[1, 1, z])/
   552960 - (13*C4AA*G[1, 1, z])/(36*dA*TA) + (13*C4AF*nf*G[1, 1, z])/
   (18*dA*TA) + (415*C4AA*Pi^2*G[1, 1, z])/(864*dA*TA) - 
  (91*C4AF*nf*Pi^2*G[1, 1, z])/(432*dA*TA) + (19*C4AA*Pi^4*G[1, 1, z])/
   (720*dA*TA) + (401*CA^3*Pi^2*G[1, 1, z])/(10368*z^3) - 
  (359*CA^2*nf*Pi^2*G[1, 1, z])/(10368*z^3) + (7*CA*nf^2*Pi^2*G[1, 1, z])/
   (864*z^3) - (((7*I)/192)*CA^3*Pi^3*G[1, 1, z])/z^3 + 
  (((7*I)/192)*CA^2*nf*Pi^3*G[1, 1, z])/z^3 - (43*C4AA*Pi^2*G[1, 1, z])/
   (216*dA*TA*z^3) + (43*C4AF*nf*Pi^2*G[1, 1, z])/(108*dA*TA*z^3) - 
  (13*CA^3*G[1, 1, z])/(1728*z^2) + (109*CA^2*nf*G[1, 1, z])/(6912*z^2) - 
  (CA*CF*nf*G[1, 1, z])/(128*z^2) - (CA*nf^2*G[1, 1, z])/(2304*z^2) - 
  (395*CA^3*Pi^2*G[1, 1, z])/(6912*z^2) + (209*CA^2*nf*Pi^2*G[1, 1, z])/
   (6912*z^2) + (CA*CF*nf*Pi^2*G[1, 1, z])/(96*z^2) - 
  (7*CA*nf^2*Pi^2*G[1, 1, z])/(576*z^2) + (((7*I)/128)*CA^3*Pi^3*G[1, 1, z])/
   z^2 - (((7*I)/128)*CA^2*nf*Pi^3*G[1, 1, z])/z^2 - 
  (61*C4AA*G[1, 1, z])/(144*dA*TA*z^2) + (61*C4AF*nf*G[1, 1, z])/
   (72*dA*TA*z^2) + (65*C4AA*Pi^2*G[1, 1, z])/(288*dA*TA*z^2) - 
  (101*C4AF*nf*Pi^2*G[1, 1, z])/(144*dA*TA*z^2) + 
  (25*CA^3*G[1, 1, z])/(3456*z) - (319*CA^2*nf*G[1, 1, z])/(3456*z) + 
  (CA*CF*nf*G[1, 1, z])/(24*z) + (5*CA*nf^2*G[1, 1, z])/(288*z) - 
  ((I/16)*CA^3*Pi*G[1, 1, z])/z + ((I/16)*CA^2*nf*Pi*G[1, 1, z])/z + 
  (601*CA^3*Pi^2*G[1, 1, z])/(3456*z) - (119*CA^2*nf*Pi^2*G[1, 1, z])/
   (1728*z) - (CA*CF*nf*Pi^2*G[1, 1, z])/(48*z) + 
  (7*CA*nf^2*Pi^2*G[1, 1, z])/(576*z) - (((7*I)/32)*CA^3*Pi^3*G[1, 1, z])/z + 
  (((7*I)/128)*CA^2*nf*Pi^3*G[1, 1, z])/z + (113*C4AA*G[1, 1, z])/
   (144*dA*TA*z) - (113*C4AF*nf*G[1, 1, z])/(72*dA*TA*z) - 
  (73*C4AA*Pi^2*G[1, 1, z])/(144*dA*TA*z) + (37*C4AF*nf*Pi^2*G[1, 1, z])/
   (72*dA*TA*z) - (3*CA^3*G[1, 1, z])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, 1, z])/(256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, z])/
   (128*\[Epsilon]^3) - (((9*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  (151*CA^3*Pi^2*G[1, 1, z])/(1536*\[Epsilon]^2) - 
  (1445*CA^3*G[1, 1, z])/(3456*\[Epsilon]) + (823*CA^2*nf*G[1, 1, z])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[1, 1, z])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, z])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] - (5137*CA^3*Pi^2*G[1, 1, z])/
   (9216*\[Epsilon]) + (467*CA^2*nf*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (((43*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (7*CA^3*Pi^2*G[1, 1, z])/(576*z^3*\[Epsilon]) + 
  (7*CA^2*nf*Pi^2*G[1, 1, z])/(576*z^3*\[Epsilon]) + 
  (7*CA^3*Pi^2*G[1, 1, z])/(384*z^2*\[Epsilon]) - 
  (7*CA^2*nf*Pi^2*G[1, 1, z])/(384*z^2*\[Epsilon]) - 
  (CA^3*G[1, 1, z])/(48*z*\[Epsilon]) + (CA^2*nf*G[1, 1, z])/
   (48*z*\[Epsilon]) - (7*CA^3*Pi^2*G[1, 1, z])/(96*z*\[Epsilon]) + 
  (7*CA^2*nf*Pi^2*G[1, 1, z])/(384*z*\[Epsilon]) + 
  (I/16)*CA*nf^2*Pi*G[0, 0, 0, z] + (891*CA^3*Pi^2*G[0, 0, 0, z])/512 - 
  (81*CA^2*nf*Pi^2*G[0, 0, 0, z])/256 - ((81*I)/256)*CA^3*Pi^3*
   G[0, 0, 0, z] - (1439*CA^3*G[0, 0, 0, z])/(1152*(-1 + z)) + 
  (817*CA^2*nf*G[0, 0, 0, z])/(1152*(-1 + z)) + 
  (3*CA*CF*nf*G[0, 0, 0, z])/(64*(-1 + z)) - (5*CA*nf^2*G[0, 0, 0, z])/
   (72*(-1 + z)) + (((119*I)/256)*CA^3*Pi*G[0, 0, 0, z])/(-1 + z) + 
  (((43*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/(-1 + z) + 
  (3091*CA^3*Pi^2*G[0, 0, 0, z])/(9216*(-1 + z)) - 
  (281*CA^2*nf*Pi^2*G[0, 0, 0, z])/(4608*(-1 + z)) - 
  (((81*I)/512)*CA^3*Pi^3*G[0, 0, 0, z])/(-1 + z) + 
  (1439*CA^3*z*G[0, 0, 0, z])/(1152*(-1 + z)) - 
  (817*CA^2*nf*z*G[0, 0, 0, z])/(1152*(-1 + z)) - 
  (3*CA*CF*nf*z*G[0, 0, 0, z])/(64*(-1 + z)) + (5*CA*nf^2*z*G[0, 0, 0, z])/
   (72*(-1 + z)) - (((119*I)/256)*CA^3*Pi*z*G[0, 0, 0, z])/(-1 + z) - 
  (((43*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, z])/(-1 + z) - 
  (3091*CA^3*Pi^2*z*G[0, 0, 0, z])/(9216*(-1 + z)) + 
  (281*CA^2*nf*Pi^2*z*G[0, 0, 0, z])/(4608*(-1 + z)) + 
  (((81*I)/512)*CA^3*Pi^3*z*G[0, 0, 0, z])/(-1 + z) + 
  (9*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) - (99*CA^3*G[0, 0, 0, z])/
   (256*\[Epsilon]^2) + (9*CA^2*nf*G[0, 0, 0, z])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[0, 0, 0, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (81*CA^3*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) + 
  (119*CA^3*G[0, 0, 0, z])/(768*(-1 + z)*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 0, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (27*CA^3*Pi^2*G[0, 0, 0, z])/(512*(-1 + z)*\[Epsilon]) - 
  (119*CA^3*z*G[0, 0, 0, z])/(768*(-1 + z)*\[Epsilon]) - 
  (43*CA^2*nf*z*G[0, 0, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (27*CA^3*Pi^2*z*G[0, 0, 0, z])/(512*(-1 + z)*\[Epsilon]) + 
  (27853*CA^3*G[0, 0, 1, z])/10368 - (9079*CA^2*nf*G[0, 0, 1, z])/10368 - 
  (3*CA*CF*nf*G[0, 0, 1, z])/64 + (5*CA*nf^2*G[0, 0, 1, z])/72 + 
  ((417*I)/256)*CA^3*Pi*G[0, 0, 1, z] - ((83*I)/128)*CA^2*nf*Pi*
   G[0, 0, 1, z] + (I/16)*CA*nf^2*Pi*G[0, 0, 1, z] + 
  (4631*CA^3*Pi^2*G[0, 0, 1, z])/9216 - (151*CA^2*nf*Pi^2*G[0, 0, 1, z])/
   1536 + (CA*CF*nf*Pi^2*G[0, 0, 1, z])/144 - ((61*I)/512)*CA^3*Pi^3*
   G[0, 0, 1, z] - (179*C4AA*G[0, 0, 1, z])/(216*dA*TA) - 
  (145*C4AF*nf*G[0, 0, 1, z])/(108*dA*TA) - (143*CA^3*G[0, 0, 1, z])/
   (576*z^2) + (167*CA^2*nf*G[0, 0, 1, z])/(576*z^2) - 
  (CA*nf^2*G[0, 0, 1, z])/(24*z^2) + (11*C4AA*G[0, 0, 1, z])/(24*dA*TA*z^2) - 
  (11*C4AF*nf*G[0, 0, 1, z])/(12*dA*TA*z^2) + (149*CA^3*G[0, 0, 1, z])/
   (576*z) - (91*CA^2*nf*G[0, 0, 1, z])/(288*z) + 
  (CA*nf^2*G[0, 0, 1, z])/(24*z) - (17*C4AA*G[0, 0, 1, z])/(24*dA*TA*z) + 
  (13*C4AF*nf*G[0, 0, 1, z])/(6*dA*TA*z) + (CA^3*G[0, 0, 1, z])/
   (128*\[Epsilon]^3) - (11*CA^3*G[0, 0, 1, z])/(256*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (139*CA^3*G[0, 0, 1, z])/(256*\[Epsilon]) - (83*CA^2*nf*G[0, 0, 1, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[0, 0, 1, z])/(48*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (97*CA^3*Pi^2*G[0, 0, 1, z])/(1536*\[Epsilon]) - 
  (I/16)*CA*nf^2*Pi*G[0, 1, 0, z] - (495*CA^3*Pi^2*G[0, 1, 0, z])/512 + 
  (45*CA^2*nf*Pi^2*G[0, 1, 0, z])/256 + ((9*I)/256)*CA^3*Pi^3*G[0, 1, 0, z] + 
  (16823*CA^3*G[0, 1, 0, z])/(10368*(-1 + z)) - 
  (6185*CA^2*nf*G[0, 1, 0, z])/(10368*(-1 + z)) - 
  (13*CA*CF*nf*G[0, 1, 0, z])/(192*(-1 + z)) + (5*CA*nf^2*G[0, 1, 0, z])/
   (48*(-1 + z)) + (((145*I)/256)*CA^3*Pi*G[0, 1, 0, z])/(-1 + z) - 
  (((61*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/(-1 + z) - 
  (7061*CA^3*Pi^2*G[0, 1, 0, z])/(27648*(-1 + z)) + 
  (607*CA^2*nf*Pi^2*G[0, 1, 0, z])/(13824*(-1 + z)) + 
  (CA*CF*nf*Pi^2*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (((41*I)/512)*CA^3*Pi^3*G[0, 1, 0, z])/(-1 + z) + 
  (809*C4AA*G[0, 1, 0, z])/(216*dA*TA*(-1 + z)) - 
  (485*C4AF*nf*G[0, 1, 0, z])/(108*dA*TA*(-1 + z)) + 
  (103*C4AA*Pi^2*G[0, 1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (11*C4AF*nf*Pi^2*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)) + 
  (CA^3*Pi^2*G[0, 1, 0, z])/(432*(-1 + z)*z^3) - 
  (CA^2*nf*Pi^2*G[0, 1, 0, z])/(432*(-1 + z)*z^3) - 
  (C4AA*Pi^2*G[0, 1, 0, z])/(18*dA*TA*(-1 + z)*z^3) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, z])/(9*dA*TA*(-1 + z)*z^3) + 
  (5*CA^3*G[0, 1, 0, z])/(72*(-1 + z)*z^2) - (23*CA^2*nf*G[0, 1, 0, z])/
   (288*(-1 + z)*z^2) - (CA*CF*nf*G[0, 1, 0, z])/(48*(-1 + z)*z^2) + 
  (CA*nf^2*G[0, 1, 0, z])/(24*(-1 + z)*z^2) - ((I/32)*CA^3*Pi*G[0, 1, 0, z])/
   ((-1 + z)*z^2) + ((I/32)*CA^2*nf*Pi*G[0, 1, 0, z])/((-1 + z)*z^2) - 
  (5*CA^3*Pi^2*G[0, 1, 0, z])/(864*(-1 + z)*z^2) + 
  (5*CA^2*nf*Pi^2*G[0, 1, 0, z])/(864*(-1 + z)*z^2) + 
  (13*C4AA*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)*z^2) - 
  (13*C4AF*nf*G[0, 1, 0, z])/(12*dA*TA*(-1 + z)*z^2) + 
  (5*C4AA*Pi^2*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)*z^2) - 
  (5*C4AF*nf*Pi^2*G[0, 1, 0, z])/(18*dA*TA*(-1 + z)*z^2) + 
  (53*CA^3*G[0, 1, 0, z])/(1152*(-1 + z)*z) + (43*CA^2*nf*G[0, 1, 0, z])/
   (1152*(-1 + z)*z) + (5*CA*CF*nf*G[0, 1, 0, z])/(192*(-1 + z)*z) - 
  (CA*nf^2*G[0, 1, 0, z])/(12*(-1 + z)*z) + ((I/16)*CA^3*Pi*G[0, 1, 0, z])/
   ((-1 + z)*z) - ((I/16)*CA^2*nf*Pi*G[0, 1, 0, z])/((-1 + z)*z) + 
  (5*CA^3*Pi^2*G[0, 1, 0, z])/(288*(-1 + z)*z) - 
  (CA^2*nf*Pi^2*G[0, 1, 0, z])/(144*(-1 + z)*z) - 
  (85*C4AA*G[0, 1, 0, z])/(48*dA*TA*(-1 + z)*z) + 
  (85*C4AF*nf*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)*z) - 
  (5*C4AA*Pi^2*G[0, 1, 0, z])/(12*dA*TA*(-1 + z)*z) + 
  (C4AF*nf*Pi^2*G[0, 1, 0, z])/(3*dA*TA*(-1 + z)*z) - 
  (19055*CA^3*z*G[0, 1, 0, z])/(10368*(-1 + z)) + 
  (7841*CA^2*nf*z*G[0, 1, 0, z])/(10368*(-1 + z)) + 
  (3*CA*CF*nf*z*G[0, 1, 0, z])/(64*(-1 + z)) - (5*CA*nf^2*z*G[0, 1, 0, z])/
   (72*(-1 + z)) - (((149*I)/256)*CA^3*Pi*z*G[0, 1, 0, z])/(-1 + z) + 
  (((63*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, z])/(-1 + z) + 
  (6677*CA^3*Pi^2*z*G[0, 1, 0, z])/(27648*(-1 + z)) - 
  (559*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(13824*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z*G[0, 1, 0, z])/(288*(-1 + z)) - 
  (((41*I)/512)*CA^3*Pi^3*z*G[0, 1, 0, z])/(-1 + z) - 
  (73*C4AA*z*G[0, 1, 0, z])/(27*dA*TA*(-1 + z)) + 
  (65*C4AF*nf*z*G[0, 1, 0, z])/(27*dA*TA*(-1 + z)) - 
  (55*C4AA*Pi^2*z*G[0, 1, 0, z])/(144*dA*TA*(-1 + z)) + 
  (5*C4AF*nf*Pi^2*z*G[0, 1, 0, z])/(36*dA*TA*(-1 + z)) - 
  (CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) + (55*CA^3*G[0, 1, 0, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (CA*nf^2*G[0, 1, 0, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) + 
  (145*CA^3*G[0, 1, 0, z])/(768*(-1 + z)*\[Epsilon]) - 
  (61*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (CA^3*G[0, 1, 0, z])/(96*(-1 + z)*z^2*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, 0, z])/(96*(-1 + z)*z^2*\[Epsilon]) + 
  (CA^3*G[0, 1, 0, z])/(48*(-1 + z)*z*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 0, z])/(48*(-1 + z)*z*\[Epsilon]) - 
  (149*CA^3*z*G[0, 1, 0, z])/(768*(-1 + z)*\[Epsilon]) + 
  (21*CA^2*nf*z*G[0, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (41*CA^3*Pi^2*z*G[0, 1, 0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (749*CA^3*G[0, 1, 1, z])/384 + (929*CA^2*nf*G[0, 1, 1, z])/1152 + 
  (3*CA*CF*nf*G[0, 1, 1, z])/64 - (5*CA*nf^2*G[0, 1, 1, z])/72 - 
  ((149*I)/256)*CA^3*Pi*G[0, 1, 1, z] + ((63*I)/128)*CA^2*nf*Pi*
   G[0, 1, 1, z] - (I/16)*CA*nf^2*Pi*G[0, 1, 1, z] - 
  (3377*CA^3*Pi^2*G[0, 1, 1, z])/3072 + (307*CA^2*nf*Pi^2*G[0, 1, 1, z])/
   1536 + ((13*I)/512)*CA^3*Pi^3*G[0, 1, 1, z] + 
  (11*C4AA*Pi^2*G[0, 1, 1, z])/(16*dA*TA) - (C4AF*nf*Pi^2*G[0, 1, 1, z])/
   (4*dA*TA) - (CA^3*Pi^2*G[0, 1, 1, z])/(108*z^3) + 
  (CA^2*nf*Pi^2*G[0, 1, 1, z])/(108*z^3) - (C4AA*Pi^2*G[0, 1, 1, z])/
   (9*dA*TA*z^3) + (2*C4AF*nf*Pi^2*G[0, 1, 1, z])/(9*dA*TA*z^3) + 
  (5*CA^3*G[0, 1, 1, z])/(54*z^2) - (37*CA^2*nf*G[0, 1, 1, z])/(432*z^2) + 
  (5*CA*nf^2*G[0, 1, 1, z])/(144*z^2) - ((I/8)*CA^3*Pi*G[0, 1, 1, z])/z^2 + 
  ((I/8)*CA^2*nf*Pi*G[0, 1, 1, z])/z^2 + (CA^3*Pi^2*G[0, 1, 1, z])/(72*z^2) - 
  (CA^2*nf*Pi^2*G[0, 1, 1, z])/(72*z^2) + (7*C4AA*G[0, 1, 1, z])/
   (36*dA*TA*z^2) - (7*C4AF*nf*G[0, 1, 1, z])/(18*dA*TA*z^2) + 
  (C4AA*Pi^2*G[0, 1, 1, z])/(6*dA*TA*z^2) - (C4AF*nf*Pi^2*G[0, 1, 1, z])/
   (3*dA*TA*z^2) - (833*CA^3*G[0, 1, 1, z])/(3456*z) + 
  (557*CA^2*nf*G[0, 1, 1, z])/(3456*z) + (5*CA*CF*nf*G[0, 1, 1, z])/(192*z) - 
  (5*CA*nf^2*G[0, 1, 1, z])/(144*z) + ((I/8)*CA^3*Pi*G[0, 1, 1, z])/z - 
  ((I/8)*CA^2*nf*Pi*G[0, 1, 1, z])/z - (CA^3*Pi^2*G[0, 1, 1, z])/(18*z) + 
  (CA^2*nf*Pi^2*G[0, 1, 1, z])/(72*z) - (37*C4AA*G[0, 1, 1, z])/
   (144*dA*TA*z) + (37*C4AF*nf*G[0, 1, 1, z])/(72*dA*TA*z) - 
  (2*C4AA*Pi^2*G[0, 1, 1, z])/(3*dA*TA*z) + (C4AF*nf*Pi^2*G[0, 1, 1, z])/
   (3*dA*TA*z) - (CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) + 
  (55*CA^3*G[0, 1, 1, z])/(256*\[Epsilon]^2) - (5*CA^2*nf*G[0, 1, 1, z])/
   (128*\[Epsilon]^2) - (((3*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (149*CA^3*G[0, 1, 1, z])/(768*\[Epsilon]) + (21*CA^2*nf*G[0, 1, 1, z])/
   (128*\[Epsilon]) - (CA*nf^2*G[0, 1, 1, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (49*CA^3*Pi^2*G[0, 1, 1, z])/(1536*\[Epsilon]) - 
  (CA^3*G[0, 1, 1, z])/(24*z^2*\[Epsilon]) + (CA^2*nf*G[0, 1, 1, z])/
   (24*z^2*\[Epsilon]) + (CA^3*G[0, 1, 1, z])/(24*z*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 1, z])/(24*z*\[Epsilon]) - (5*CA*nf^2*G[1, 0, 0, z])/72 - 
  ((149*I)/256)*CA^3*Pi*G[1, 0, 0, z] + ((63*I)/128)*CA^2*nf*Pi*
   G[1, 0, 0, z] - (I/16)*CA*nf^2*Pi*G[1, 0, 0, z] - 
  (495*CA^3*Pi^2*G[1, 0, 0, z])/512 + (45*CA^2*nf*Pi^2*G[1, 0, 0, z])/256 - 
  ((31*I)/512)*CA^3*Pi^3*G[1, 0, 0, z] + (743*CA^3*G[1, 0, 0, z])/
   (384*(-1 + z)) - (911*CA^2*nf*G[1, 0, 0, z])/(1152*(-1 + z)) - 
  (3*CA*CF*nf*G[1, 0, 0, z])/(64*(-1 + z)) - (2503*CA^3*Pi^2*G[1, 0, 0, z])/
   (9216*(-1 + z)) + (221*CA^2*nf*Pi^2*G[1, 0, 0, z])/(4608*(-1 + z)) - 
  (CA^3*Pi^2*G[1, 0, 0, z])/(288*(-1 + z)*z^3) + 
  (CA^2*nf*Pi^2*G[1, 0, 0, z])/(288*(-1 + z)*z^3) - 
  (CA^3*G[1, 0, 0, z])/(24*(-1 + z)*z^2) + (CA^2*nf*G[1, 0, 0, z])/
   (24*(-1 + z)*z^2) + (5*CA^3*Pi^2*G[1, 0, 0, z])/(576*(-1 + z)*z^2) - 
  (5*CA^2*nf*Pi^2*G[1, 0, 0, z])/(576*(-1 + z)*z^2) + 
  (11*CA^3*G[1, 0, 0, z])/(192*(-1 + z)*z) - (11*CA^2*nf*G[1, 0, 0, z])/
   (192*(-1 + z)*z) - (5*CA^3*Pi^2*G[1, 0, 0, z])/(192*(-1 + z)*z) + 
  (CA^2*nf*Pi^2*G[1, 0, 0, z])/(96*(-1 + z)*z) - 
  (749*CA^3*z*G[1, 0, 0, z])/(384*(-1 + z)) + (929*CA^2*nf*z*G[1, 0, 0, z])/
   (1152*(-1 + z)) + (3*CA*CF*nf*z*G[1, 0, 0, z])/(64*(-1 + z)) + 
  (2695*CA^3*Pi^2*z*G[1, 0, 0, z])/(9216*(-1 + z)) - 
  (245*CA^2*nf*Pi^2*z*G[1, 0, 0, z])/(4608*(-1 + z)) - 
  (CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) + (55*CA^3*G[1, 0, 0, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (149*CA^3*G[1, 0, 0, z])/(768*\[Epsilon]) + (21*CA^2*nf*G[1, 0, 0, z])/
   (128*\[Epsilon]) - (CA*nf^2*G[1, 0, 0, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[1, 0, 0, z])/(1536*\[Epsilon]) - 
  (20581*CA^3*G[1, 0, 1, z])/10368 + (8071*CA^2*nf*G[1, 0, 1, z])/10368 + 
  (3*CA*CF*nf*G[1, 0, 1, z])/64 - (5*CA*nf^2*G[1, 0, 1, z])/72 - 
  ((149*I)/256)*CA^3*Pi*G[1, 0, 1, z] + ((63*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, z] - (I/16)*CA*nf^2*Pi*G[1, 0, 1, z] - 
  (3905*CA^3*Pi^2*G[1, 0, 1, z])/3072 + (1097*CA^2*nf*Pi^2*G[1, 0, 1, z])/
   4608 - (CA*CF*nf*Pi^2*G[1, 0, 1, z])/144 + ((29*I)/512)*CA^3*Pi^3*
   G[1, 0, 1, z] + (179*C4AA*G[1, 0, 1, z])/(216*dA*TA) + 
  (145*C4AF*nf*G[1, 0, 1, z])/(108*dA*TA) - (1675*CA^3*G[1, 0, 1, z])/
   (5184*z^3) + (1133*CA^2*nf*G[1, 0, 1, z])/(2592*z^3) - 
  (CA*CF*nf*G[1, 0, 1, z])/(48*z^3) - (23*CA*nf^2*G[1, 0, 1, z])/(432*z^3) - 
  (((37*I)/192)*CA^3*Pi*G[1, 0, 1, z])/z^3 + 
  (((13*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z])/z^3 - 
  ((I/24)*CA*nf^2*Pi*G[1, 0, 1, z])/z^3 - (79*CA^3*Pi^2*G[1, 0, 1, z])/
   (1152*z^3) + (71*CA^2*nf*Pi^2*G[1, 0, 1, z])/(1152*z^3) + 
  (CA*CF*nf*Pi^2*G[1, 0, 1, z])/(144*z^3) + (23*C4AA*G[1, 0, 1, z])/
   (108*dA*TA*z^3) - (23*C4AF*nf*G[1, 0, 1, z])/(54*dA*TA*z^3) + 
  (C4AA*Pi^2*G[1, 0, 1, z])/(12*dA*TA*z^3) - (C4AF*nf*Pi^2*G[1, 0, 1, z])/
   (6*dA*TA*z^3) + (1945*CA^3*G[1, 0, 1, z])/(3456*z^2) - 
  (2569*CA^2*nf*G[1, 0, 1, z])/(3456*z^2) + (5*CA*CF*nf*G[1, 0, 1, z])/
   (192*z^2) + (7*CA*nf^2*G[1, 0, 1, z])/(72*z^2) + 
  (((15*I)/64)*CA^3*Pi*G[1, 0, 1, z])/z^2 - ((I/4)*CA^2*nf*Pi*G[1, 0, 1, z])/
   z^2 + ((I/16)*CA*nf^2*Pi*G[1, 0, 1, z])/z^2 + 
  (227*CA^3*Pi^2*G[1, 0, 1, z])/(2304*z^2) - (209*CA^2*nf*Pi^2*G[1, 0, 1, z])/
   (2304*z^2) - (CA*CF*nf*Pi^2*G[1, 0, 1, z])/(96*z^2) - 
  (127*C4AA*G[1, 0, 1, z])/(144*dA*TA*z^2) + (181*C4AF*nf*G[1, 0, 1, z])/
   (72*dA*TA*z^2) - (C4AA*Pi^2*G[1, 0, 1, z])/(48*dA*TA*z^2) + 
  (C4AF*nf*Pi^2*G[1, 0, 1, z])/(6*dA*TA*z^2) - (6391*CA^3*G[1, 0, 1, z])/
   (3456*z) + (3157*CA^2*nf*G[1, 0, 1, z])/(3456*z) + 
  (5*CA*CF*nf*G[1, 0, 1, z])/(192*z) - (13*CA*nf^2*G[1, 0, 1, z])/(144*z) - 
  (((61*I)/64)*CA^3*Pi*G[1, 0, 1, z])/z + 
  (((29*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z])/z - 
  ((I/16)*CA*nf^2*Pi*G[1, 0, 1, z])/z - (109*CA^3*Pi^2*G[1, 0, 1, z])/
   (288*z) + (197*CA^2*nf*Pi^2*G[1, 0, 1, z])/(2304*z) + 
  (CA*CF*nf*Pi^2*G[1, 0, 1, z])/(96*z) - (23*C4AA*G[1, 0, 1, z])/
   (144*dA*TA*z) - (247*C4AF*nf*G[1, 0, 1, z])/(72*dA*TA*z) - 
  (7*C4AA*Pi^2*G[1, 0, 1, z])/(24*dA*TA*z) + (C4AF*nf*Pi^2*G[1, 0, 1, z])/
   (12*dA*TA*z) - (CA^3*G[1, 0, 1, z])/(128*\[Epsilon]^3) + 
  (55*CA^3*G[1, 0, 1, z])/(256*\[Epsilon]^2) - (5*CA^2*nf*G[1, 0, 1, z])/
   (128*\[Epsilon]^2) - (((3*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 + 
  (CA^3*G[1, 0, 1, z])/(96*z^3*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, 1, z])/(96*z^3*\[Epsilon]^2) - 
  (CA^3*G[1, 0, 1, z])/(64*z^2*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, 1, z])/(64*z^2*\[Epsilon]^2) + 
  (CA^3*G[1, 0, 1, z])/(16*z*\[Epsilon]^2) - (CA^2*nf*G[1, 0, 1, z])/
   (64*z*\[Epsilon]^2) - (149*CA^3*G[1, 0, 1, z])/(768*\[Epsilon]) + 
  (21*CA^2*nf*G[1, 0, 1, z])/(128*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, 1, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (65*CA^3*Pi^2*G[1, 0, 1, z])/(1536*\[Epsilon]) - 
  (37*CA^3*G[1, 0, 1, z])/(576*z^3*\[Epsilon]) + 
  (13*CA^2*nf*G[1, 0, 1, z])/(192*z^3*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, 1, z])/(72*z^3*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*G[1, 0, 1, z])/(z^3*\[Epsilon]) - 
  ((I/32)*CA^2*nf*Pi*G[1, 0, 1, z])/(z^3*\[Epsilon]) + 
  (5*CA^3*G[1, 0, 1, z])/(64*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, z])/(12*z^2*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, 1, z])/(48*z^2*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) - 
  (61*CA^3*G[1, 0, 1, z])/(192*z*\[Epsilon]) + (29*CA^2*nf*G[1, 0, 1, z])/
   (192*z*\[Epsilon]) - (CA*nf^2*G[1, 0, 1, z])/(48*z*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) - 
  (((3*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) + 
  (26327*CA^3*G[1, 1, 0, z])/10368 - (8849*CA^2*nf*G[1, 1, 0, z])/10368 - 
  (3*CA*CF*nf*G[1, 1, 0, z])/64 + (5*CA*nf^2*G[1, 1, 0, z])/72 + 
  ((417*I)/256)*CA^3*Pi*G[1, 1, 0, z] - ((83*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 0, z] - 
  (143*CA^3*Pi^2*G[1, 1, 0, z])/27648 - (35*CA^2*nf*Pi^2*G[1, 1, 0, z])/
   13824 + (CA*CF*nf*Pi^2*G[1, 1, 0, z])/288 - 
  ((17*I)/512)*CA^3*Pi^3*G[1, 1, 0, z] + (73*C4AA*G[1, 1, 0, z])/(27*dA*TA) - 
  (65*C4AF*nf*G[1, 1, 0, z])/(27*dA*TA) + (55*C4AA*Pi^2*G[1, 1, 0, z])/
   (144*dA*TA) - (5*C4AF*nf*Pi^2*G[1, 1, 0, z])/(36*dA*TA) + 
  (17*CA^3*G[1, 1, 0, z])/(5184*z^3) - (17*CA^2*nf*G[1, 1, 0, z])/
   (5184*z^3) - (7*CA^3*Pi^2*G[1, 1, 0, z])/(576*z^3) + 
  (CA^2*nf*Pi^2*G[1, 1, 0, z])/(64*z^3) - (CA*CF*nf*Pi^2*G[1, 1, 0, z])/
   (288*z^3) - (17*C4AA*G[1, 1, 0, z])/(216*dA*TA*z^3) + 
  (17*C4AF*nf*G[1, 1, 0, z])/(108*dA*TA*z^3) - (C4AA*Pi^2*G[1, 1, 0, z])/
   (6*dA*TA*z^3) + (C4AF*nf*Pi^2*G[1, 1, 0, z])/(3*dA*TA*z^3) + 
  (11*CA^3*G[1, 1, 0, z])/(216*z^2) - (53*CA^2*nf*G[1, 1, 0, z])/(864*z^2) + 
  (CA*nf^2*G[1, 1, 0, z])/(48*z^2) - ((I/32)*CA^3*Pi*G[1, 1, 0, z])/z^2 + 
  ((I/32)*CA^2*nf*Pi*G[1, 1, 0, z])/z^2 + (41*CA^3*Pi^2*G[1, 1, 0, z])/
   (1152*z^2) - (29*CA^2*nf*Pi^2*G[1, 1, 0, z])/(1152*z^2) + 
  (71*C4AA*G[1, 1, 0, z])/(72*dA*TA*z^2) - (71*C4AF*nf*G[1, 1, 0, z])/
   (36*dA*TA*z^2) + (7*C4AA*Pi^2*G[1, 1, 0, z])/(48*dA*TA*z^2) - 
  (5*C4AF*nf*Pi^2*G[1, 1, 0, z])/(12*dA*TA*z^2) + 
  (101*CA^3*G[1, 1, 0, z])/(1728*z) + (25*CA^2*nf*G[1, 1, 0, z])/(1728*z) - 
  (CA*nf^2*G[1, 1, 0, z])/(48*z) + ((I/32)*CA^3*Pi*G[1, 1, 0, z])/z - 
  ((I/32)*CA^2*nf*Pi*G[1, 1, 0, z])/z - (19*CA^3*Pi^2*G[1, 1, 0, z])/
   (576*z) + (17*CA^2*nf*Pi^2*G[1, 1, 0, z])/(1152*z) - 
  (65*C4AA*G[1, 1, 0, z])/(18*dA*TA*z) + (38*C4AF*nf*G[1, 1, 0, z])/
   (9*dA*TA*z) - (5*C4AA*Pi^2*G[1, 1, 0, z])/(24*dA*TA*z) + 
  (C4AF*nf*Pi^2*G[1, 1, 0, z])/(6*dA*TA*z) + (CA^3*G[1, 1, 0, z])/
   (128*\[Epsilon]^3) - (11*CA^3*G[1, 1, 0, z])/(256*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 1, 0, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (139*CA^3*G[1, 1, 0, z])/(256*\[Epsilon]) - (83*CA^2*nf*G[1, 1, 0, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 0, z])/(48*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (53*CA^3*Pi^2*G[1, 1, 0, z])/(1536*\[Epsilon]) - 
  (CA^3*G[1, 1, 0, z])/(96*z^2*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, z])/
   (96*z^2*\[Epsilon]) + (CA^3*G[1, 1, 0, z])/(96*z*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, z])/(96*z*\[Epsilon]) + (1439*CA^3*G[1, 1, 1, z])/
   1152 - (817*CA^2*nf*G[1, 1, 1, z])/1152 - (3*CA*CF*nf*G[1, 1, 1, z])/64 + 
  (5*CA*nf^2*G[1, 1, 1, z])/72 - ((119*I)/256)*CA^3*Pi*G[1, 1, 1, z] - 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (17215*CA^3*Pi^2*G[1, 1, 1, z])/9216 - (1565*CA^2*nf*Pi^2*G[1, 1, 1, z])/
   4608 - ((165*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] - 
  (11*C4AA*Pi^2*G[1, 1, 1, z])/(16*dA*TA) + (C4AF*nf*Pi^2*G[1, 1, 1, z])/
   (4*dA*TA) + (5*CA^3*Pi^2*G[1, 1, 1, z])/(96*z^3) - 
  (5*CA^2*nf*Pi^2*G[1, 1, 1, z])/(96*z^3) + (C4AA*Pi^2*G[1, 1, 1, z])/
   (8*dA*TA*z^3) - (C4AF*nf*Pi^2*G[1, 1, 1, z])/(4*dA*TA*z^3) - 
  (5*CA^3*Pi^2*G[1, 1, 1, z])/(64*z^2) + (5*CA^2*nf*Pi^2*G[1, 1, 1, z])/
   (64*z^2) - (3*C4AA*Pi^2*G[1, 1, 1, z])/(16*dA*TA*z^2) + 
  (3*C4AF*nf*Pi^2*G[1, 1, 1, z])/(8*dA*TA*z^2) + 
  (13*CA^3*G[1, 1, 1, z])/(192*z) - (13*CA^2*nf*G[1, 1, 1, z])/(192*z) + 
  (5*CA^3*Pi^2*G[1, 1, 1, z])/(16*z) - (5*CA^2*nf*Pi^2*G[1, 1, 1, z])/
   (64*z) + (3*C4AA*Pi^2*G[1, 1, 1, z])/(4*dA*TA*z) - 
  (3*C4AF*nf*Pi^2*G[1, 1, 1, z])/(8*dA*TA*z) + 
  (9*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) - (99*CA^3*G[1, 1, 1, z])/
   (256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, z])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (163*CA^3*Pi^2*G[1, 1, 1, z])/(512*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 0, 0, z])/16 + ((891*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z] - 
  ((81*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 0, z] + (243*CA^3*Pi^2*G[0, 0, 0, 0, z])/
   256 - (119*CA^3*G[0, 0, 0, 0, z])/(256*(-1 + z)) - 
  (43*CA^2*nf*G[0, 0, 0, 0, z])/(128*(-1 + z)) + 
  (81*CA^3*Pi^2*G[0, 0, 0, 0, z])/(512*(-1 + z)) + 
  (119*CA^3*z*G[0, 0, 0, 0, z])/(256*(-1 + z)) + 
  (43*CA^2*nf*z*G[0, 0, 0, 0, z])/(128*(-1 + z)) - 
  (81*CA^3*Pi^2*z*G[0, 0, 0, 0, z])/(512*(-1 + z)) - 
  (27*CA^3*G[0, 0, 0, 0, z])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, 0, 0, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] + 
  (CA*nf^2*G[0, 0, 0, 1, z])/24 + ((33*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z] - 
  ((3*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 1, z] + (9*CA^3*Pi^2*G[0, 0, 0, 1, z])/
   256 + (31*C4AA*G[0, 0, 0, 1, z])/(72*dA*TA) - 
  (C4AF*nf*G[0, 0, 0, 1, z])/(9*dA*TA) + (C4AA*Pi^2*G[0, 0, 0, 1, z])/
   (4*dA*TA) - (9203*CA^3*G[0, 0, 0, 1, z])/(6912*(-1 + z)) + 
  (1627*CA^2*nf*G[0, 0, 0, 1, z])/(3456*(-1 + z)) - 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, z])/(512*(-1 + z)) + 
  (C4AA*G[0, 0, 0, 1, z])/(12*dA*TA*z^2) - (C4AF*nf*G[0, 0, 0, 1, z])/
   (6*dA*TA*z^2) + (CA^3*G[0, 0, 0, 1, z])/(288*(-1 + z)*z^2) - 
  (CA^2*nf*G[0, 0, 0, 1, z])/(288*(-1 + z)*z^2) - 
  (C4AA*G[0, 0, 0, 1, z])/(12*dA*TA*z) + (C4AF*nf*G[0, 0, 0, 1, z])/
   (6*dA*TA*z) - (CA^3*G[0, 0, 0, 1, z])/(144*(-1 + z)*z) + 
  (CA^2*nf*G[0, 0, 0, 1, z])/(144*(-1 + z)*z) + 
  (9191*CA^3*z*G[0, 0, 0, 1, z])/(6912*(-1 + z)) - 
  (1621*CA^2*nf*z*G[0, 0, 0, 1, z])/(3456*(-1 + z)) + 
  (61*CA^3*Pi^2*z*G[0, 0, 0, 1, z])/(512*(-1 + z)) - 
  (CA^3*G[0, 0, 0, 1, z])/(128*\[Epsilon]^2) + (11*CA^3*G[0, 0, 0, 1, z])/
   (256*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (CA*nf^2*G[0, 0, 1, 0, z])/36 - ((363*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z] + 
  ((33*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 0, z] - (63*CA^3*Pi^2*G[0, 0, 1, 0, z])/
   256 + (3127*CA^3*G[0, 0, 1, 0, z])/(6912*(-1 + z)) - 
  (11*CA^2*nf*G[0, 0, 1, 0, z])/(216*(-1 + z)) - 
  (CA*CF*nf*G[0, 0, 1, 0, z])/(24*(-1 + z)) - 
  (143*CA^3*Pi^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)) - 
  (35*C4AA*G[0, 0, 1, 0, z])/(144*dA*TA*(-1 + z)) + 
  (89*C4AF*nf*G[0, 0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)) + 
  (61*CA^3*G[0, 0, 1, 0, z])/(288*(-1 + z)*z^2) - 
  (67*CA^2*nf*G[0, 0, 1, 0, z])/(288*(-1 + z)*z^2) + 
  (CA*CF*nf*G[0, 0, 1, 0, z])/(48*(-1 + z)*z^2) - 
  (7*C4AA*G[0, 0, 1, 0, z])/(12*dA*TA*(-1 + z)*z^2) + 
  (7*C4AF*nf*G[0, 0, 1, 0, z])/(6*dA*TA*(-1 + z)*z^2) - 
  (137*CA^3*G[0, 0, 1, 0, z])/(288*(-1 + z)*z) + 
  (131*CA^2*nf*G[0, 0, 1, 0, z])/(288*(-1 + z)*z) - 
  (CA*CF*nf*G[0, 0, 1, 0, z])/(96*(-1 + z)*z) + 
  (13*C4AA*G[0, 0, 1, 0, z])/(24*dA*TA*(-1 + z)*z) - 
  (11*C4AF*nf*G[0, 0, 1, 0, z])/(6*dA*TA*(-1 + z)*z) - 
  (1447*CA^3*z*G[0, 0, 1, 0, z])/(6912*(-1 + z)) - 
  (65*CA^2*nf*z*G[0, 0, 1, 0, z])/(432*(-1 + z)) + 
  (CA*CF*nf*z*G[0, 0, 1, 0, z])/(32*(-1 + z)) + 
  (143*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/(1536*(-1 + z)) + 
  (41*C4AA*z*G[0, 0, 1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (41*C4AF*nf*z*G[0, 0, 1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*z*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)) + 
  (7*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (121*CA^3*G[0, 0, 1, 0, z])/(256*\[Epsilon]) + 
  (11*CA^2*nf*G[0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (4925*CA^3*G[0, 0, 1, 1, z])/6912 + (439*CA^2*nf*G[0, 0, 1, 1, z])/864 - 
  (CA*nf^2*G[0, 0, 1, 1, z])/16 + ((451*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] - 
  ((41*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 1, z] + (301*CA^3*Pi^2*G[0, 0, 1, 1, z])/
   4608 + (49*C4AA*G[0, 0, 1, 1, z])/(144*dA*TA) + 
  (5*C4AF*nf*G[0, 0, 1, 1, z])/(72*dA*TA) - (7*C4AA*Pi^2*G[0, 0, 1, 1, z])/
   (12*dA*TA) - (CA^3*G[0, 0, 1, 1, z])/(24*z^2) + 
  (CA^2*nf*G[0, 0, 1, 1, z])/(24*z^2) - (3*C4AA*G[0, 0, 1, 1, z])/
   (4*dA*TA*z^2) + (3*C4AF*nf*G[0, 0, 1, 1, z])/(2*dA*TA*z^2) + 
  (13*CA^3*G[0, 0, 1, 1, z])/(192*z) - (5*CA^2*nf*G[0, 0, 1, 1, z])/(96*z) + 
  (C4AA*G[0, 0, 1, 1, z])/(8*dA*TA*z) - (C4AF*nf*G[0, 0, 1, 1, z])/
   (dA*TA*z) - (3*CA^3*G[0, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (451*CA^3*G[0, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (41*CA^2*nf*G[0, 0, 1, 1, z])/(384*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] + 
  (CA*nf^2*G[0, 1, 0, 0, z])/16 - ((671*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, z] - (99*CA^3*Pi^2*G[0, 1, 0, 0, z])/
   256 - (149*CA^3*G[0, 1, 0, 0, z])/(2304*(-1 + z)) + 
  (427*CA^2*nf*G[0, 1, 0, 0, z])/(1152*(-1 + z)) - 
  (433*CA^3*Pi^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)) - 
  (C4AA*Pi^2*G[0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)) + 
  (7*CA^3*G[0, 1, 0, 0, z])/(96*(-1 + z)*z^2) - 
  (7*CA^2*nf*G[0, 1, 0, 0, z])/(96*(-1 + z)*z^2) - 
  (7*CA^3*G[0, 1, 0, 0, z])/(48*(-1 + z)*z) + (7*CA^2*nf*G[0, 1, 0, 0, z])/
   (48*(-1 + z)*z) + (269*CA^3*z*G[0, 1, 0, 0, z])/(2304*(-1 + z)) - 
  (487*CA^2*nf*z*G[0, 1, 0, 0, z])/(1152*(-1 + z)) + 
  (433*CA^3*Pi^2*z*G[0, 1, 0, 0, z])/(4608*(-1 + z)) + 
  (C4AA*Pi^2*z*G[0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)) + 
  (11*CA^3*G[0, 1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[0, 1, 0, 0, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[0, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] - 
  (CA*nf^2*G[0, 1, 0, 1, z])/36 + ((143*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z] - 
  ((13*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, z] - (9*CA^3*Pi^2*G[0, 1, 0, 1, z])/
   256 - (43*C4AA*G[0, 1, 0, 1, z])/(48*dA*TA) + 
  (7*C4AF*nf*G[0, 1, 0, 1, z])/(24*dA*TA) - (C4AA*Pi^2*G[0, 1, 0, 1, z])/
   (4*dA*TA) - (17*CA^3*G[0, 1, 0, 1, z])/(2304*(-1 + z)) - 
  (55*CA^2*nf*G[0, 1, 0, 1, z])/(288*(-1 + z)) + 
  (11*CA*CF*nf*G[0, 1, 0, 1, z])/(192*(-1 + z)) + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, z])/(1536*(-1 + z)) - 
  (CA*nf^2*G[0, 1, 0, 1, z])/(72*z^3) + (7*C4AA*G[0, 1, 0, 1, z])/
   (36*dA*TA*z^3) - (7*C4AF*nf*G[0, 1, 0, 1, z])/(18*dA*TA*z^3) + 
  (73*CA^3*G[0, 1, 0, 1, z])/(864*(-1 + z)*z^3) - 
  (85*CA^2*nf*G[0, 1, 0, 1, z])/(864*(-1 + z)*z^3) + 
  (CA*nf^2*G[0, 1, 0, 1, z])/(48*z^2) + (C4AA*G[0, 1, 0, 1, z])/
   (8*dA*TA*z^2) - (C4AF*nf*G[0, 1, 0, 1, z])/(4*dA*TA*z^2) - 
  (119*CA^3*G[0, 1, 0, 1, z])/(1728*(-1 + z)*z^2) + 
  (47*CA^2*nf*G[0, 1, 0, 1, z])/(432*(-1 + z)*z^2) - 
  (CA*CF*nf*G[0, 1, 0, 1, z])/(192*(-1 + z)*z^2) - 
  (CA*nf^2*G[0, 1, 0, 1, z])/(48*z) - (5*C4AA*G[0, 1, 0, 1, z])/(4*dA*TA*z) + 
  (C4AF*nf*G[0, 1, 0, 1, z])/(dA*TA*z) + (11*CA^3*G[0, 1, 0, 1, z])/
   (32*(-1 + z)*z) - (13*CA^2*nf*G[0, 1, 0, 1, z])/(192*(-1 + z)*z) - 
  (CA*CF*nf*G[0, 1, 0, 1, z])/(48*(-1 + z)*z) - 
  (799*CA^3*z*G[0, 1, 0, 1, z])/(2304*(-1 + z)) + 
  (35*CA^2*nf*z*G[0, 1, 0, 1, z])/(144*(-1 + z)) - 
  (CA*CF*nf*z*G[0, 1, 0, 1, z])/(32*(-1 + z)) - 
  (103*CA^3*Pi^2*z*G[0, 1, 0, 1, z])/(1536*(-1 + z)) + 
  (CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + (143*CA^3*G[0, 1, 0, 1, z])/
   (768*\[Epsilon]) - (13*CA^2*nf*G[0, 1, 0, 1, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[0, 1, 1, 0, z])/24 + ((187*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z] - (9*CA^3*Pi^2*G[0, 1, 1, 0, z])/
   256 + (5821*CA^3*G[0, 1, 1, 0, z])/(6912*(-1 + z)) - 
  (607*CA^2*nf*G[0, 1, 1, 0, z])/(1728*(-1 + z)) + 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, z])/(4608*(-1 + z)) - 
  (371*C4AA*G[0, 1, 1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (7*C4AF*nf*G[0, 1, 1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)) - 
  (CA^3*G[0, 1, 1, 0, z])/(432*(-1 + z)*z^3) + (CA^2*nf*G[0, 1, 1, 0, z])/
   (432*(-1 + z)*z^3) + (C4AA*G[0, 1, 1, 0, z])/(18*dA*TA*(-1 + z)*z^3) - 
  (C4AF*nf*G[0, 1, 1, 0, z])/(9*dA*TA*(-1 + z)*z^3) - 
  (95*CA^3*G[0, 1, 1, 0, z])/(1728*(-1 + z)*z^2) + 
  (95*CA^2*nf*G[0, 1, 1, 0, z])/(1728*(-1 + z)*z^2) + 
  (41*C4AA*G[0, 1, 1, 0, z])/(72*dA*TA*(-1 + z)*z^2) - 
  (41*C4AF*nf*G[0, 1, 1, 0, z])/(36*dA*TA*(-1 + z)*z^2) + 
  (5*CA^3*G[0, 1, 1, 0, z])/(96*(-1 + z)*z) - (19*CA^2*nf*G[0, 1, 1, 0, z])/
   (192*(-1 + z)*z) + (C4AA*G[0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)*z) + 
  (7*C4AF*nf*G[0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)*z) - 
  (5785*CA^3*z*G[0, 1, 1, 0, z])/(6912*(-1 + z)) + 
  (679*CA^2*nf*z*G[0, 1, 1, 0, z])/(1728*(-1 + z)) - 
  (221*CA^3*Pi^2*z*G[0, 1, 1, 0, z])/(4608*(-1 + z)) + 
  (245*C4AA*z*G[0, 1, 1, 0, z])/(144*dA*TA*(-1 + z)) - 
  (29*C4AF*nf*z*G[0, 1, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)) + 
  (CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + (187*CA^3*G[0, 1, 1, 0, z])/
   (768*\[Epsilon]) - (17*CA^2*nf*G[0, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (269*CA^3*G[0, 1, 1, 1, z])/2304 - (487*CA^2*nf*G[0, 1, 1, 1, z])/1152 + 
  (CA*nf^2*G[0, 1, 1, 1, z])/16 - ((671*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 1, z] - 
  (1733*CA^3*Pi^2*G[0, 1, 1, 1, z])/4608 + (5*C4AA*Pi^2*G[0, 1, 1, 1, z])/
   (12*dA*TA) + (13*CA^3*G[0, 1, 1, 1, z])/(96*z^2) - 
  (13*CA^2*nf*G[0, 1, 1, 1, z])/(96*z^2) - (13*CA^3*G[0, 1, 1, 1, z])/
   (96*z) + (13*CA^2*nf*G[0, 1, 1, 1, z])/(96*z) + 
  (11*CA^3*G[0, 1, 1, 1, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[0, 1, 1, 1, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[0, 1, 1, 1, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (CA*nf^2*G[1, 0, 0, 0, z])/16 - ((671*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 0, z] - (99*CA^3*Pi^2*G[1, 0, 0, 0, z])/
   256 - (269*CA^3*G[1, 0, 0, 0, z])/(2304*(-1 + z)) + 
  (487*CA^2*nf*G[1, 0, 0, 0, z])/(1152*(-1 + z)) - 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, z])/(1536*(-1 + z)) + 
  (269*CA^3*z*G[1, 0, 0, 0, z])/(2304*(-1 + z)) - 
  (487*CA^2*nf*z*G[1, 0, 0, 0, z])/(1152*(-1 + z)) + 
  (187*CA^3*Pi^2*z*G[1, 0, 0, 0, z])/(1536*(-1 + z)) + 
  (11*CA^3*G[1, 0, 0, 0, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[1, 0, 0, 0, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[1, 0, 0, 0, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] - 
  (5171*CA^3*G[1, 0, 0, 1, z])/6912 + (1321*CA^2*nf*G[1, 0, 0, 1, z])/3456 - 
  (CA*nf^2*G[1, 0, 0, 1, z])/24 + ((187*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 1, z] - (463*CA^3*Pi^2*G[1, 0, 0, 1, z])/
   4608 - (31*C4AA*G[1, 0, 0, 1, z])/(72*dA*TA) + 
  (C4AF*nf*G[1, 0, 0, 1, z])/(9*dA*TA) - (C4AA*Pi^2*G[1, 0, 0, 1, z])/
   (6*dA*TA) - (47*CA^3*G[1, 0, 0, 1, z])/(192*z^3) + 
  (55*CA^2*nf*G[1, 0, 0, 1, z])/(192*z^3) - (CA*nf^2*G[1, 0, 0, 1, z])/
   (24*z^3) + (3*C4AA*G[1, 0, 0, 1, z])/(8*dA*TA*z^3) - 
  (3*C4AF*nf*G[1, 0, 0, 1, z])/(4*dA*TA*z^3) + (11*CA^3*G[1, 0, 0, 1, z])/
   (32*z^2) - (27*CA^2*nf*G[1, 0, 0, 1, z])/(64*z^2) + 
  (CA*nf^2*G[1, 0, 0, 1, z])/(16*z^2) - (5*C4AA*G[1, 0, 0, 1, z])/
   (4*dA*TA*z^2) + (13*C4AF*nf*G[1, 0, 0, 1, z])/(4*dA*TA*z^2) - 
  (257*CA^3*G[1, 0, 0, 1, z])/(192*z) + (113*CA^2*nf*G[1, 0, 0, 1, z])/
   (192*z) - (CA*nf^2*G[1, 0, 0, 1, z])/(16*z) + 
  (3*C4AA*G[1, 0, 0, 1, z])/(8*dA*TA*z) - (9*C4AF*nf*G[1, 0, 0, 1, z])/
   (4*dA*TA*z) + (CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (187*CA^3*G[1, 0, 0, 1, z])/(768*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 0, 0, 1, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[1, 0, 1, 0, z])/36 + ((143*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z] - 
  ((13*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 0, z] - (9*CA^3*Pi^2*G[1, 0, 1, 0, z])/
   256 - (4639*CA^3*G[1, 0, 1, 0, z])/(6912*(-1 + z)) + 
  (179*CA^2*nf*G[1, 0, 1, 0, z])/(864*(-1 + z)) + 
  (CA*CF*nf*G[1, 0, 1, 0, z])/(48*(-1 + z)) + 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, z])/(4608*(-1 + z)) - 
  (133*C4AA*G[1, 0, 1, 0, z])/(144*dA*TA*(-1 + z)) + 
  (25*C4AF*nf*G[1, 0, 1, 0, z])/(72*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)) - 
  (CA*nf^2*G[1, 0, 1, 0, z])/(24*z^3) + ((I/32)*CA^3*Pi*G[1, 0, 1, 0, z])/
   z^3 - ((I/32)*CA^2*nf*Pi*G[1, 0, 1, 0, z])/z^3 + 
  (7*CA^3*G[1, 0, 1, 0, z])/(32*(-1 + z)*z^3) - 
  (CA^2*nf*G[1, 0, 1, 0, z])/(4*(-1 + z)*z^3) - 
  (C4AA*G[1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)*z^3) + 
  (C4AF*nf*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)*z^3) + 
  (CA*nf^2*G[1, 0, 1, 0, z])/(16*z^2) - (((3*I)/64)*CA^3*Pi*G[1, 0, 1, 0, z])/
   z^2 + (((3*I)/64)*CA^2*nf*Pi*G[1, 0, 1, 0, z])/z^2 - 
  (479*CA^3*G[1, 0, 1, 0, z])/(1152*(-1 + z)*z^2) + 
  (563*CA^2*nf*G[1, 0, 1, 0, z])/(1152*(-1 + z)*z^2) + 
  (CA*CF*nf*G[1, 0, 1, 0, z])/(48*(-1 + z)*z^2) - 
  (53*C4AA*G[1, 0, 1, 0, z])/(48*dA*TA*(-1 + z)*z^2) + 
  (35*C4AF*nf*G[1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)*z^2) - 
  (CA*nf^2*G[1, 0, 1, 0, z])/(16*z) + (((3*I)/16)*CA^3*Pi*G[1, 0, 1, 0, z])/
   z - (((3*I)/64)*CA^2*nf*Pi*G[1, 0, 1, 0, z])/z + 
  (1429*CA^3*G[1, 0, 1, 0, z])/(1152*(-1 + z)*z) - 
  (787*CA^2*nf*G[1, 0, 1, 0, z])/(1152*(-1 + z)*z) - 
  (CA*CF*nf*G[1, 0, 1, 0, z])/(96*(-1 + z)*z) + 
  (113*C4AA*G[1, 0, 1, 0, z])/(48*dA*TA*(-1 + z)*z) - 
  (59*C4AF*nf*G[1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)*z) - 
  (2573*CA^3*z*G[1, 0, 1, 0, z])/(6912*(-1 + z)) + 
  (205*CA^2*nf*z*G[1, 0, 1, 0, z])/(864*(-1 + z)) - 
  (CA*CF*nf*z*G[1, 0, 1, 0, z])/(32*(-1 + z)) - 
  (317*CA^3*Pi^2*z*G[1, 0, 1, 0, z])/(4608*(-1 + z)) - 
  (41*C4AA*z*G[1, 0, 1, 0, z])/(144*dA*TA*(-1 + z)) + 
  (41*C4AF*nf*z*G[1, 0, 1, 0, z])/(72*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)) + 
  (CA^3*G[1, 0, 1, 0, z])/(128*\[Epsilon]^2) + (143*CA^3*G[1, 0, 1, 0, z])/
   (768*\[Epsilon]) - (13*CA^2*nf*G[1, 0, 1, 0, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (CA^3*G[1, 0, 1, 0, z])/(96*z^3*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, 0, z])/(96*z^3*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, 0, z])/(64*z^2*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, 0, z])/(64*z^2*\[Epsilon]) + 
  (CA^3*G[1, 0, 1, 0, z])/(16*z*\[Epsilon]) - (CA^2*nf*G[1, 0, 1, 0, z])/
   (64*z*\[Epsilon]) + (905*CA^3*G[1, 0, 1, 1, z])/6912 - 
  (91*CA^2*nf*G[1, 0, 1, 1, z])/216 + (CA*nf^2*G[1, 0, 1, 1, z])/16 - 
  ((671*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] + ((61*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, 1, z] - (1853*CA^3*Pi^2*G[1, 0, 1, 1, z])/4608 - 
  (49*C4AA*G[1, 0, 1, 1, z])/(144*dA*TA) - (5*C4AF*nf*G[1, 0, 1, 1, z])/
   (72*dA*TA) + (C4AA*Pi^2*G[1, 0, 1, 1, z])/(6*dA*TA) + 
  (35*CA^3*G[1, 0, 1, 1, z])/(216*z^3) - (67*CA^2*nf*G[1, 0, 1, 1, z])/
   (432*z^3) + (5*CA*nf^2*G[1, 0, 1, 1, z])/(144*z^3) - 
  ((I/8)*CA^3*Pi*G[1, 0, 1, 1, z])/z^3 + ((I/8)*CA^2*nf*Pi*G[1, 0, 1, 1, z])/
   z^3 - (17*C4AA*G[1, 0, 1, 1, z])/(36*dA*TA*z^3) + 
  (17*C4AF*nf*G[1, 0, 1, 1, z])/(18*dA*TA*z^3) - 
  (329*CA^3*G[1, 0, 1, 1, z])/(1152*z^2) + (239*CA^2*nf*G[1, 0, 1, 1, z])/
   (1152*z^2) + (7*CA*CF*nf*G[1, 0, 1, 1, z])/(192*z^2) - 
  (5*CA*nf^2*G[1, 0, 1, 1, z])/(96*z^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, 1, z])/z^2 - 
  (((3*I)/16)*CA^2*nf*Pi*G[1, 0, 1, 1, z])/z^2 + 
  (35*C4AA*G[1, 0, 1, 1, z])/(48*dA*TA*z^2) - (53*C4AF*nf*G[1, 0, 1, 1, z])/
   (24*dA*TA*z^2) + (25*CA^3*G[1, 0, 1, 1, z])/(36*z) - 
  (211*CA^2*nf*G[1, 0, 1, 1, z])/(576*z) - (7*CA*CF*nf*G[1, 0, 1, 1, z])/
   (192*z) + (5*CA*nf^2*G[1, 0, 1, 1, z])/(96*z) - 
  (((3*I)/4)*CA^3*Pi*G[1, 0, 1, 1, z])/z + 
  (((3*I)/16)*CA^2*nf*Pi*G[1, 0, 1, 1, z])/z + 
  (C4AA*G[1, 0, 1, 1, z])/(12*dA*TA*z) + (4*C4AF*nf*G[1, 0, 1, 1, z])/
   (3*dA*TA*z) + (11*CA^3*G[1, 0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (CA^3*G[1, 0, 1, 1, z])/(24*z^3*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, 1, z])/(24*z^3*\[Epsilon]) + 
  (CA^3*G[1, 0, 1, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, 1, z])/(4*z*\[Epsilon]) + (CA^2*nf*G[1, 0, 1, 1, z])/
   (16*z*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, 0, z])/16 + 
  ((451*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z] - ((41*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, 0, z] + (27*CA^3*Pi^2*G[1, 1, 0, 0, z])/256 + 
  (1513*CA^3*G[1, 1, 0, 0, z])/(2304*(-1 + z)) - 
  (539*CA^2*nf*G[1, 1, 0, 0, z])/(1152*(-1 + z)) + 
  (25*CA^3*Pi^2*G[1, 1, 0, 0, z])/(512*(-1 + z)) + 
  (C4AA*Pi^2*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 1, 0, 0, z])/(24*(-1 + z)*z^2) + (CA^2*nf*G[1, 1, 0, 0, z])/
   (24*(-1 + z)*z^2) + (CA^3*G[1, 1, 0, 0, z])/(12*(-1 + z)*z) - 
  (CA^2*nf*G[1, 1, 0, 0, z])/(12*(-1 + z)*z) - (1609*CA^3*z*G[1, 1, 0, 0, z])/
   (2304*(-1 + z)) + (587*CA^2*nf*z*G[1, 1, 0, 0, z])/(1152*(-1 + z)) - 
  (25*CA^3*Pi^2*z*G[1, 1, 0, 0, z])/(512*(-1 + z)) - 
  (C4AA*Pi^2*z*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)) - 
  (3*CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (451*CA^3*G[1, 1, 0, 0, z])/(768*\[Epsilon]) - 
  (41*CA^2*nf*G[1, 1, 0, 0, z])/(384*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (541*CA^3*G[1, 1, 0, 1, z])/2304 - (5*CA^2*nf*G[1, 1, 0, 1, z])/32 + 
  (CA*CF*nf*G[1, 1, 0, 1, z])/32 + (CA*nf^2*G[1, 1, 0, 1, z])/36 - 
  ((363*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] + ((33*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, 1, z] - (1193*CA^3*Pi^2*G[1, 1, 0, 1, z])/4608 + 
  (43*C4AA*G[1, 1, 0, 1, z])/(48*dA*TA) - (7*C4AF*nf*G[1, 1, 0, 1, z])/
   (24*dA*TA) + (C4AA*Pi^2*G[1, 1, 0, 1, z])/(6*dA*TA) + 
  (31*CA^3*G[1, 1, 0, 1, z])/(192*z^3) - (89*CA^2*nf*G[1, 1, 0, 1, z])/
   (576*z^3) + (5*CA*nf^2*G[1, 1, 0, 1, z])/(144*z^3) - 
  ((I/8)*CA^3*Pi*G[1, 1, 0, 1, z])/z^3 + ((I/8)*CA^2*nf*Pi*G[1, 1, 0, 1, z])/
   z^3 - (11*C4AA*G[1, 1, 0, 1, z])/(24*dA*TA*z^3) + 
  (11*C4AF*nf*G[1, 1, 0, 1, z])/(12*dA*TA*z^3) - 
  (91*CA^3*G[1, 1, 0, 1, z])/(384*z^2) + (21*CA^2*nf*G[1, 1, 0, 1, z])/
   (128*z^2) + (CA*CF*nf*G[1, 1, 0, 1, z])/(32*z^2) - 
  (5*CA*nf^2*G[1, 1, 0, 1, z])/(96*z^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 1, 0, 1, z])/z^2 - 
  (((3*I)/16)*CA^2*nf*Pi*G[1, 1, 0, 1, z])/z^2 + 
  (13*C4AA*G[1, 1, 0, 1, z])/(16*dA*TA*z^2) - (19*C4AF*nf*G[1, 1, 0, 1, z])/
   (8*dA*TA*z^2) + (149*CA^3*G[1, 1, 0, 1, z])/(192*z) - 
  (21*CA^2*nf*G[1, 1, 0, 1, z])/(64*z) - (CA*CF*nf*G[1, 1, 0, 1, z])/(16*z) + 
  (5*CA*nf^2*G[1, 1, 0, 1, z])/(96*z) - (((3*I)/4)*CA^3*Pi*G[1, 1, 0, 1, z])/
   z + (((3*I)/16)*CA^2*nf*Pi*G[1, 1, 0, 1, z])/z - 
  (5*C4AA*G[1, 1, 0, 1, z])/(4*dA*TA*z) + (7*C4AF*nf*G[1, 1, 0, 1, z])/
   (4*dA*TA*z) + (7*CA^3*G[1, 1, 0, 1, z])/(128*\[Epsilon]^2) - 
  (121*CA^3*G[1, 1, 0, 1, z])/(256*\[Epsilon]) + 
  (11*CA^2*nf*G[1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] - 
  (CA^3*G[1, 1, 0, 1, z])/(24*z^3*\[Epsilon]) + 
  (CA^2*nf*G[1, 1, 0, 1, z])/(24*z^3*\[Epsilon]) + 
  (CA^3*G[1, 1, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^3*G[1, 1, 0, 1, z])/(4*z*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, 1, z])/
   (16*z*\[Epsilon]) + (9805*CA^3*G[1, 1, 1, 0, z])/6912 - 
  (829*CA^2*nf*G[1, 1, 1, 0, z])/1728 + (CA*nf^2*G[1, 1, 1, 0, z])/24 + 
  ((33*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] - ((3*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, 0, z] + (77*CA^3*Pi^2*G[1, 1, 1, 0, z])/1536 - 
  (245*C4AA*G[1, 1, 1, 0, z])/(144*dA*TA) + (29*C4AF*nf*G[1, 1, 1, 0, z])/
   (72*dA*TA) + (C4AA*Pi^2*G[1, 1, 1, 0, z])/(4*dA*TA) + 
  (79*CA^3*G[1, 1, 1, 0, z])/(864*z^3) - (11*CA^2*nf*G[1, 1, 1, 0, z])/
   (108*z^3) + (CA*nf^2*G[1, 1, 1, 0, z])/(48*z^3) - 
  ((I/32)*CA^3*Pi*G[1, 1, 1, 0, z])/z^3 + 
  ((I/32)*CA^2*nf*Pi*G[1, 1, 1, 0, z])/z^3 + (19*C4AA*G[1, 1, 1, 0, z])/
   (72*dA*TA*z^3) - (19*C4AF*nf*G[1, 1, 1, 0, z])/(36*dA*TA*z^3) - 
  (149*CA^3*G[1, 1, 1, 0, z])/(1152*z^2) + (167*CA^2*nf*G[1, 1, 1, 0, z])/
   (1152*z^2) - (CA*nf^2*G[1, 1, 1, 0, z])/(32*z^2) + 
  (((3*I)/64)*CA^3*Pi*G[1, 1, 1, 0, z])/z^2 - 
  (((3*I)/64)*CA^2*nf*Pi*G[1, 1, 1, 0, z])/z^2 - 
  (37*C4AA*G[1, 1, 1, 0, z])/(48*dA*TA*z^2) + (37*C4AF*nf*G[1, 1, 1, 0, z])/
   (24*dA*TA*z^2) + (277*CA^3*G[1, 1, 1, 0, z])/(576*z) - 
  (71*CA^2*nf*G[1, 1, 1, 0, z])/(288*z) + (CA*nf^2*G[1, 1, 1, 0, z])/(32*z) - 
  (((3*I)/16)*CA^3*Pi*G[1, 1, 1, 0, z])/z + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, 1, 1, 0, z])/z + (53*C4AA*G[1, 1, 1, 0, z])/
   (24*dA*TA*z) - (17*C4AF*nf*G[1, 1, 1, 0, z])/(12*dA*TA*z) - 
  (CA^3*G[1, 1, 1, 0, z])/(128*\[Epsilon]^2) + (11*CA^3*G[1, 1, 1, 0, z])/
   (256*\[Epsilon]) - (CA^2*nf*G[1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (CA^3*G[1, 1, 1, 0, z])/(96*z^3*\[Epsilon]) + 
  (CA^2*nf*G[1, 1, 1, 0, z])/(96*z^3*\[Epsilon]) + 
  (CA^3*G[1, 1, 1, 0, z])/(64*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 1, 0, z])/(64*z^2*\[Epsilon]) - 
  (CA^3*G[1, 1, 1, 0, z])/(16*z*\[Epsilon]) + (CA^2*nf*G[1, 1, 1, 0, z])/
   (64*z*\[Epsilon]) + (119*CA^3*G[1, 1, 1, 1, z])/256 + 
  (43*CA^2*nf*G[1, 1, 1, 1, z])/128 - (CA*nf^2*G[1, 1, 1, 1, z])/16 + 
  ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] - ((81*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, 1, z] + (1567*CA^3*Pi^2*G[1, 1, 1, 1, z])/1536 - 
  (27*CA^3*G[1, 1, 1, 1, z])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, 1, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (891*CA^3*G[0, 0, 0, 0, 0, z])/256 + (81*CA^2*nf*G[0, 0, 0, 0, 0, z])/128 + 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + (81*CA^3*G[0, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) - (55*CA^3*G[0, 0, 0, 0, 1, z])/256 + 
  (5*CA^2*nf*G[0, 0, 0, 0, 1, z])/128 + ((3*I)/128)*CA^3*Pi*
   G[0, 0, 0, 0, 1, z] + (11*C4AA*G[0, 0, 0, 0, 1, z])/(8*dA*TA) - 
  (C4AF*nf*G[0, 0, 0, 0, 1, z])/(2*dA*TA) + (CA^3*G[0, 0, 0, 0, 1, z])/
   (128*\[Epsilon]) + (5995*CA^3*G[0, 0, 0, 1, 0, z])/2304 - 
  (521*CA^2*nf*G[0, 0, 0, 1, 0, z])/1152 - (CA*CF*nf*G[0, 0, 0, 1, 0, z])/
   48 - ((123*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 0, z] + 
  (11*C4AA*G[0, 0, 0, 1, 0, z])/(24*dA*TA) - (C4AF*nf*G[0, 0, 0, 1, 0, z])/
   (6*dA*TA) - (41*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (3091*CA^3*G[0, 0, 0, 1, 1, z])/2304 - (281*CA^2*nf*G[0, 0, 0, 1, 1, z])/
   1152 - ((3*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] - 
  (11*C4AA*G[0, 0, 0, 1, 1, z])/(12*dA*TA) + (C4AF*nf*G[0, 0, 0, 1, 1, z])/
   (3*dA*TA) - (CA^3*G[0, 0, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (1661*CA^3*G[0, 0, 1, 0, 0, z])/768 - (151*CA^2*nf*G[0, 0, 1, 0, 0, z])/
   384 - ((123*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] - 
  (41*CA^3*G[0, 0, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (3179*CA^3*G[0, 0, 1, 0, 1, z])/2304 - (313*CA^2*nf*G[0, 0, 1, 0, 1, z])/
   1152 + (CA*CF*nf*G[0, 0, 1, 0, 1, z])/48 - 
  ((15*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 1, z] - (11*C4AA*G[0, 0, 1, 0, 1, z])/
   (24*dA*TA) + (C4AF*nf*G[0, 0, 1, 0, 1, z])/(6*dA*TA) - 
  (5*CA^3*G[0, 0, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (3575*CA^3*G[0, 0, 1, 1, 0, z])/2304 + (325*CA^2*nf*G[0, 0, 1, 1, 0, z])/
   1152 + ((51*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] + 
  (11*C4AA*G[0, 0, 1, 1, 0, z])/(24*dA*TA) - (C4AF*nf*G[0, 0, 1, 1, 0, z])/
   (6*dA*TA) + (17*CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (627*CA^3*G[0, 0, 1, 1, 1, z])/256 + (57*CA^2*nf*G[0, 0, 1, 1, 1, z])/128 + 
  ((75*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 1, z] + (25*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) + (759*CA^3*G[0, 1, 0, 0, 0, z])/256 - 
  (69*CA^2*nf*G[0, 1, 0, 0, 0, z])/128 - ((147*I)/128)*CA^3*Pi*
   G[0, 1, 0, 0, 0, z] - (49*CA^3*G[0, 1, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (2123*CA^3*G[0, 1, 0, 0, 1, z])/2304 - (193*CA^2*nf*G[0, 1, 0, 0, 1, z])/
   1152 - ((15*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 1, z] - 
  (11*C4AA*G[0, 1, 0, 0, 1, z])/(6*dA*TA) + (2*C4AF*nf*G[0, 1, 0, 0, 1, z])/
   (3*dA*TA) - (5*CA^3*G[0, 1, 0, 0, 1, z])/(288*z^3) + 
  (5*CA^2*nf*G[0, 1, 0, 0, 1, z])/(288*z^3) + (C4AA*G[0, 1, 0, 0, 1, z])/
   (6*dA*TA*z^3) - (C4AF*nf*G[0, 1, 0, 0, 1, z])/(3*dA*TA*z^3) + 
  (5*CA^3*G[0, 1, 0, 0, 1, z])/(192*z^2) - (5*CA^2*nf*G[0, 1, 0, 0, 1, z])/
   (192*z^2) - (C4AA*G[0, 1, 0, 0, 1, z])/(4*dA*TA*z^2) + 
  (C4AF*nf*G[0, 1, 0, 0, 1, z])/(2*dA*TA*z^2) - 
  (5*CA^3*G[0, 1, 0, 0, 1, z])/(48*z) + (5*CA^2*nf*G[0, 1, 0, 0, 1, z])/
   (192*z) + (C4AA*G[0, 1, 0, 0, 1, z])/(dA*TA*z) - 
  (C4AF*nf*G[0, 1, 0, 0, 1, z])/(2*dA*TA*z) - (5*CA^3*G[0, 1, 0, 0, 1, z])/
   (128*\[Epsilon]) - (4939*CA^3*G[0, 1, 0, 1, 0, z])/2304 + 
  (473*CA^2*nf*G[0, 1, 0, 1, 0, z])/1152 - (CA*CF*nf*G[0, 1, 0, 1, 0, z])/
   48 + ((63*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 0, z] - 
  (11*C4AA*G[0, 1, 0, 1, 0, z])/(24*dA*TA) + (C4AF*nf*G[0, 1, 0, 1, 0, z])/
   (6*dA*TA) - (CA^3*G[0, 1, 0, 1, 0, z])/(48*z^3) + 
  (CA^2*nf*G[0, 1, 0, 1, 0, z])/(48*z^3) + (CA^3*G[0, 1, 0, 1, 0, z])/
   (32*z^2) - (CA^2*nf*G[0, 1, 0, 1, 0, z])/(32*z^2) - 
  (CA^3*G[0, 1, 0, 1, 0, z])/(8*z) + (CA^2*nf*G[0, 1, 0, 1, 0, z])/(32*z) + 
  (21*CA^3*G[0, 1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (3575*CA^3*G[0, 1, 0, 1, 1, z])/2304 + (301*CA^2*nf*G[0, 1, 0, 1, 1, z])/
   1152 + (CA*CF*nf*G[0, 1, 0, 1, 1, z])/48 + 
  ((51*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 1, z] + (11*C4AA*G[0, 1, 0, 1, 1, z])/
   (6*dA*TA) - (2*C4AF*nf*G[0, 1, 0, 1, 1, z])/(3*dA*TA) - 
  (CA^3*G[0, 1, 0, 1, 1, z])/(36*z^3) + (CA^2*nf*G[0, 1, 0, 1, 1, z])/
   (36*z^3) - (C4AA*G[0, 1, 0, 1, 1, z])/(12*dA*TA*z^3) + 
  (C4AF*nf*G[0, 1, 0, 1, 1, z])/(6*dA*TA*z^3) + 
  (CA^3*G[0, 1, 0, 1, 1, z])/(24*z^2) - (CA^2*nf*G[0, 1, 0, 1, 1, z])/
   (24*z^2) + (C4AA*G[0, 1, 0, 1, 1, z])/(8*dA*TA*z^2) - 
  (C4AF*nf*G[0, 1, 0, 1, 1, z])/(4*dA*TA*z^2) - 
  (CA^3*G[0, 1, 0, 1, 1, z])/(6*z) + (CA^2*nf*G[0, 1, 0, 1, 1, z])/(24*z) - 
  (C4AA*G[0, 1, 0, 1, 1, z])/(2*dA*TA*z) + (C4AF*nf*G[0, 1, 0, 1, 1, z])/
   (4*dA*TA*z) + (17*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (1441*CA^3*G[0, 1, 1, 0, 0, z])/768 + (131*CA^2*nf*G[0, 1, 1, 0, 0, z])/
   384 + ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + 
  (17*CA^3*G[0, 1, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (1309*CA^3*G[0, 1, 1, 0, 1, z])/768 + (119*CA^2*nf*G[0, 1, 1, 0, 1, z])/
   384 + ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 1, z] + 
  (11*C4AA*G[0, 1, 1, 0, 1, z])/(4*dA*TA) - (C4AF*nf*G[0, 1, 1, 0, 1, z])/
   (dA*TA) - (CA^3*G[0, 1, 1, 0, 1, z])/(48*z^3) + 
  (CA^2*nf*G[0, 1, 1, 0, 1, z])/(48*z^3) - (C4AA*G[0, 1, 1, 0, 1, z])/
   (2*dA*TA*z^3) + (C4AF*nf*G[0, 1, 1, 0, 1, z])/(dA*TA*z^3) + 
  (CA^3*G[0, 1, 1, 0, 1, z])/(32*z^2) - (CA^2*nf*G[0, 1, 1, 0, 1, z])/
   (32*z^2) + (3*C4AA*G[0, 1, 1, 0, 1, z])/(4*dA*TA*z^2) - 
  (3*C4AF*nf*G[0, 1, 1, 0, 1, z])/(2*dA*TA*z^2) - 
  (CA^3*G[0, 1, 1, 0, 1, z])/(8*z) + (CA^2*nf*G[0, 1, 1, 0, 1, z])/(32*z) - 
  (3*C4AA*G[0, 1, 1, 0, 1, z])/(dA*TA*z) + (3*C4AF*nf*G[0, 1, 1, 0, 1, z])/
   (2*dA*TA*z) + (17*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (649*CA^3*G[0, 1, 1, 1, 0, z])/768 - (59*CA^2*nf*G[0, 1, 1, 1, 0, z])/384 - 
  ((15*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] - (11*C4AA*G[0, 1, 1, 1, 0, z])/
   (8*dA*TA) + (C4AF*nf*G[0, 1, 1, 1, 0, z])/(2*dA*TA) + 
  (CA^3*G[0, 1, 1, 1, 0, z])/(144*z^3) - (CA^2*nf*G[0, 1, 1, 1, 0, z])/
   (144*z^3) + (C4AA*G[0, 1, 1, 1, 0, z])/(12*dA*TA*z^3) - 
  (C4AF*nf*G[0, 1, 1, 1, 0, z])/(6*dA*TA*z^3) - 
  (CA^3*G[0, 1, 1, 1, 0, z])/(96*z^2) + (CA^2*nf*G[0, 1, 1, 1, 0, z])/
   (96*z^2) - (C4AA*G[0, 1, 1, 1, 0, z])/(8*dA*TA*z^2) + 
  (C4AF*nf*G[0, 1, 1, 1, 0, z])/(4*dA*TA*z^2) + 
  (CA^3*G[0, 1, 1, 1, 0, z])/(24*z) - (CA^2*nf*G[0, 1, 1, 1, 0, z])/(96*z) + 
  (C4AA*G[0, 1, 1, 1, 0, z])/(2*dA*TA*z) - (C4AF*nf*G[0, 1, 1, 1, 0, z])/
   (4*dA*TA*z) - (5*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (759*CA^3*G[0, 1, 1, 1, 1, z])/256 - (69*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 - 
  ((147*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] - (49*CA^3*G[0, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (759*CA^3*G[1, 0, 0, 0, 0, z])/256 - 
  (69*CA^2*nf*G[1, 0, 0, 0, 0, z])/128 - ((147*I)/128)*CA^3*Pi*
   G[1, 0, 0, 0, 0, z] - (49*CA^3*G[1, 0, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (737*CA^3*G[1, 0, 0, 0, 1, z])/768 - (67*CA^2*nf*G[1, 0, 0, 0, 1, z])/384 - 
  ((15*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 1, z] - (11*C4AA*G[1, 0, 0, 0, 1, z])/
   (8*dA*TA) + (C4AF*nf*G[1, 0, 0, 0, 1, z])/(2*dA*TA) - 
  (CA^3*G[1, 0, 0, 0, 1, z])/(288*z^3) + (CA^2*nf*G[1, 0, 0, 0, 1, z])/
   (288*z^3) + (C4AA*G[1, 0, 0, 0, 1, z])/(12*dA*TA*z^3) - 
  (C4AF*nf*G[1, 0, 0, 0, 1, z])/(6*dA*TA*z^3) + 
  (CA^3*G[1, 0, 0, 0, 1, z])/(192*z^2) - (CA^2*nf*G[1, 0, 0, 0, 1, z])/
   (192*z^2) - (C4AA*G[1, 0, 0, 0, 1, z])/(8*dA*TA*z^2) + 
  (C4AF*nf*G[1, 0, 0, 0, 1, z])/(4*dA*TA*z^2) - 
  (CA^3*G[1, 0, 0, 0, 1, z])/(48*z) + (CA^2*nf*G[1, 0, 0, 0, 1, z])/(192*z) + 
  (C4AA*G[1, 0, 0, 0, 1, z])/(2*dA*TA*z) - (C4AF*nf*G[1, 0, 0, 0, 1, z])/
   (4*dA*TA*z) - (5*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (3751*CA^3*G[1, 0, 0, 1, 0, z])/2304 + (317*CA^2*nf*G[1, 0, 0, 1, 0, z])/
   1152 + (CA*CF*nf*G[1, 0, 0, 1, 0, z])/48 + 
  ((51*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] - (11*C4AA*G[1, 0, 0, 1, 0, z])/
   (24*dA*TA) + (C4AF*nf*G[1, 0, 0, 1, 0, z])/(6*dA*TA) - 
  (61*CA^3*G[1, 0, 0, 1, 0, z])/(288*z^3) + (67*CA^2*nf*G[1, 0, 0, 1, 0, z])/
   (288*z^3) - (CA*CF*nf*G[1, 0, 0, 1, 0, z])/(48*z^3) + 
  (7*C4AA*G[1, 0, 0, 1, 0, z])/(12*dA*TA*z^3) - 
  (7*C4AF*nf*G[1, 0, 0, 1, 0, z])/(6*dA*TA*z^3) + 
  (71*CA^3*G[1, 0, 0, 1, 0, z])/(192*z^2) - (65*CA^2*nf*G[1, 0, 0, 1, 0, z])/
   (192*z^2) - (C4AA*G[1, 0, 0, 1, 0, z])/(4*dA*TA*z^2) + 
  (5*C4AF*nf*G[1, 0, 0, 1, 0, z])/(4*dA*TA*z^2) - 
  (61*CA^3*G[1, 0, 0, 1, 0, z])/(96*z) + (41*CA^2*nf*G[1, 0, 0, 1, 0, z])/
   (192*z) - (5*C4AA*G[1, 0, 0, 1, 0, z])/(4*dA*TA*z) + 
  (C4AF*nf*G[1, 0, 0, 1, 0, z])/(4*dA*TA*z) + (17*CA^3*G[1, 0, 0, 1, 0, z])/
   (128*\[Epsilon]) - (4279*CA^3*G[1, 0, 0, 1, 1, z])/2304 + 
  (389*CA^2*nf*G[1, 0, 0, 1, 1, z])/1152 + ((51*I)/128)*CA^3*Pi*
   G[1, 0, 0, 1, 1, z] + (11*C4AA*G[1, 0, 0, 1, 1, z])/(12*dA*TA) - 
  (C4AF*nf*G[1, 0, 0, 1, 1, z])/(3*dA*TA) - (CA^3*G[1, 0, 0, 1, 1, z])/
   (24*z^3) + (CA^2*nf*G[1, 0, 0, 1, 1, z])/(24*z^3) - 
  (3*C4AA*G[1, 0, 0, 1, 1, z])/(4*dA*TA*z^3) + 
  (3*C4AF*nf*G[1, 0, 0, 1, 1, z])/(2*dA*TA*z^3) + 
  (17*CA^3*G[1, 0, 0, 1, 1, z])/(192*z^2) - (7*CA^2*nf*G[1, 0, 0, 1, 1, z])/
   (96*z^2) + (C4AA*G[1, 0, 0, 1, 1, z])/(2*dA*TA*z^2) - 
  (7*C4AF*nf*G[1, 0, 0, 1, 1, z])/(4*dA*TA*z^2) - 
  (43*CA^3*G[1, 0, 0, 1, 1, z])/(96*z) + (5*CA^2*nf*G[1, 0, 0, 1, 1, z])/
   (48*z) + (C4AA*G[1, 0, 0, 1, 1, z])/(4*dA*TA*z) + 
  (C4AF*nf*G[1, 0, 0, 1, 1, z])/(4*dA*TA*z) + (17*CA^3*G[1, 0, 0, 1, 1, z])/
   (128*\[Epsilon]) - (1265*CA^3*G[1, 0, 1, 0, 0, z])/768 + 
  (115*CA^2*nf*G[1, 0, 1, 0, 0, z])/384 + ((51*I)/128)*CA^3*Pi*
   G[1, 0, 1, 0, 0, z] - (7*CA^3*G[1, 0, 1, 0, 0, z])/(96*z^3) + 
  (7*CA^2*nf*G[1, 0, 1, 0, 0, z])/(96*z^3) + (7*CA^3*G[1, 0, 1, 0, 0, z])/
   (64*z^2) - (7*CA^2*nf*G[1, 0, 1, 0, 0, z])/(64*z^2) - 
  (7*CA^3*G[1, 0, 1, 0, 0, z])/(16*z) + (7*CA^2*nf*G[1, 0, 1, 0, 0, z])/
   (64*z) + (17*CA^3*G[1, 0, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (5423*CA^3*G[1, 0, 1, 0, 1, z])/2304 + (517*CA^2*nf*G[1, 0, 1, 0, 1, z])/
   1152 - (CA*CF*nf*G[1, 0, 1, 0, 1, z])/48 + 
  ((63*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 1, z] + (11*C4AA*G[1, 0, 1, 0, 1, z])/
   (24*dA*TA) - (C4AF*nf*G[1, 0, 1, 0, 1, z])/(6*dA*TA) - 
  (5*CA^3*G[1, 0, 1, 0, 1, z])/(36*z^3) + (17*CA^2*nf*G[1, 0, 1, 0, 1, z])/
   (144*z^3) + (CA*CF*nf*G[1, 0, 1, 0, 1, z])/(48*z^3) + 
  (7*C4AA*G[1, 0, 1, 0, 1, z])/(12*dA*TA*z^3) - 
  (7*C4AF*nf*G[1, 0, 1, 0, 1, z])/(6*dA*TA*z^3) + 
  (35*CA^3*G[1, 0, 1, 0, 1, z])/(192*z^2) - (CA^2*nf*G[1, 0, 1, 0, 1, z])/
   (6*z^2) - (CA*CF*nf*G[1, 0, 1, 0, 1, z])/(32*z^2) - 
  (C4AA*G[1, 0, 1, 0, 1, z])/(4*dA*TA*z^2) + (5*C4AF*nf*G[1, 0, 1, 0, 1, z])/
   (4*dA*TA*z^2) - (61*CA^3*G[1, 0, 1, 0, 1, z])/(96*z) + 
  (13*CA^2*nf*G[1, 0, 1, 0, 1, z])/(96*z) + (CA*CF*nf*G[1, 0, 1, 0, 1, z])/
   (32*z) - (5*C4AA*G[1, 0, 1, 0, 1, z])/(4*dA*TA*z) + 
  (C4AF*nf*G[1, 0, 1, 0, 1, z])/(4*dA*TA*z) + (21*CA^3*G[1, 0, 1, 0, 1, z])/
   (128*\[Epsilon]) + (1859*CA^3*G[1, 0, 1, 1, 0, z])/2304 - 
  (169*CA^2*nf*G[1, 0, 1, 1, 0, z])/1152 - ((15*I)/128)*CA^3*Pi*
   G[1, 0, 1, 1, 0, z] - (11*C4AA*G[1, 0, 1, 1, 0, z])/(24*dA*TA) + 
  (C4AF*nf*G[1, 0, 1, 1, 0, z])/(6*dA*TA) + (17*CA^3*G[1, 0, 1, 1, 0, z])/
   (288*z^3) - (17*CA^2*nf*G[1, 0, 1, 1, 0, z])/(288*z^3) - 
  (2*C4AA*G[1, 0, 1, 1, 0, z])/(3*dA*TA*z^3) + 
  (4*C4AF*nf*G[1, 0, 1, 1, 0, z])/(3*dA*TA*z^3) - 
  (CA^3*G[1, 0, 1, 1, 0, z])/(16*z^2) + (5*CA^2*nf*G[1, 0, 1, 1, 0, z])/
   (64*z^2) + (3*C4AA*G[1, 0, 1, 1, 0, z])/(8*dA*TA*z^2) - 
  (3*C4AF*nf*G[1, 0, 1, 1, 0, z])/(2*dA*TA*z^2) + 
  (5*CA^3*G[1, 0, 1, 1, 0, z])/(32*z) - (3*CA^2*nf*G[1, 0, 1, 1, 0, z])/
   (64*z) + (3*C4AA*G[1, 0, 1, 1, 0, z])/(4*dA*TA*z) - 
  (5*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (759*CA^3*G[1, 0, 1, 1, 1, z])/256 - (69*CA^2*nf*G[1, 0, 1, 1, 1, z])/128 - 
  ((147*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 1, z] + (13*CA^3*G[1, 0, 1, 1, 1, z])/
   (96*z^3) - (13*CA^2*nf*G[1, 0, 1, 1, 1, z])/(96*z^3) - 
  (13*CA^3*G[1, 0, 1, 1, 1, z])/(64*z^2) + (13*CA^2*nf*G[1, 0, 1, 1, 1, z])/
   (64*z^2) + (13*CA^3*G[1, 0, 1, 1, 1, z])/(16*z) - 
  (13*CA^2*nf*G[1, 0, 1, 1, 1, z])/(64*z) - (49*CA^3*G[1, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) - (627*CA^3*G[1, 1, 0, 0, 0, z])/256 + 
  (57*CA^2*nf*G[1, 1, 0, 0, 0, z])/128 + ((75*I)/128)*CA^3*Pi*
   G[1, 1, 0, 0, 0, z] + (25*CA^3*G[1, 1, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (3839*CA^3*G[1, 1, 0, 0, 1, z])/2304 + (349*CA^2*nf*G[1, 1, 0, 0, 1, z])/
   1152 + ((51*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 1, z] + 
  (11*C4AA*G[1, 1, 0, 0, 1, z])/(6*dA*TA) - (2*C4AF*nf*G[1, 1, 0, 0, 1, z])/
   (3*dA*TA) - (CA^3*G[1, 1, 0, 0, 1, z])/(18*z^3) + 
  (CA^2*nf*G[1, 1, 0, 0, 1, z])/(18*z^3) - (11*C4AA*G[1, 1, 0, 0, 1, z])/
   (12*dA*TA*z^3) + (11*C4AF*nf*G[1, 1, 0, 0, 1, z])/(6*dA*TA*z^3) + 
  (7*CA^3*G[1, 1, 0, 0, 1, z])/(64*z^2) - (3*CA^2*nf*G[1, 1, 0, 0, 1, z])/
   (32*z^2) + (3*C4AA*G[1, 1, 0, 0, 1, z])/(4*dA*TA*z^2) - 
  (9*C4AF*nf*G[1, 1, 0, 0, 1, z])/(4*dA*TA*z^2) - 
  (17*CA^3*G[1, 1, 0, 0, 1, z])/(32*z) + (CA^2*nf*G[1, 1, 0, 0, 1, z])/
   (8*z) - (3*C4AA*G[1, 1, 0, 0, 1, z])/(4*dA*TA*z) + 
  (3*C4AF*nf*G[1, 1, 0, 0, 1, z])/(4*dA*TA*z) + 
  (17*CA^3*G[1, 1, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (2695*CA^3*G[1, 1, 0, 1, 0, z])/2304 - (269*CA^2*nf*G[1, 1, 0, 1, 0, z])/
   1152 + (CA*CF*nf*G[1, 1, 0, 1, 0, z])/48 - 
  ((15*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] + (11*C4AA*G[1, 1, 0, 1, 0, z])/
   (24*dA*TA) - (C4AF*nf*G[1, 1, 0, 1, 0, z])/(6*dA*TA) - 
  (7*CA^3*G[1, 1, 0, 1, 0, z])/(72*z^3) + (17*CA^2*nf*G[1, 1, 0, 1, 0, z])/
   (144*z^3) - (CA*CF*nf*G[1, 1, 0, 1, 0, z])/(48*z^3) + 
  (C4AA*G[1, 1, 0, 1, 0, z])/(12*dA*TA*z^3) - (C4AF*nf*G[1, 1, 0, 1, 0, z])/
   (6*dA*TA*z^3) + (43*CA^3*G[1, 1, 0, 1, 0, z])/(192*z^2) - 
  (17*CA^2*nf*G[1, 1, 0, 1, 0, z])/(96*z^2) - (C4AA*G[1, 1, 0, 1, 0, z])/
   (8*dA*TA*z^2) + (C4AF*nf*G[1, 1, 0, 1, 0, z])/(4*dA*TA*z^2) - 
  (7*CA^3*G[1, 1, 0, 1, 0, z])/(48*z) + (CA^2*nf*G[1, 1, 0, 1, 0, z])/
   (12*z) + (C4AA*G[1, 1, 0, 1, 0, z])/(2*dA*TA*z) - 
  (C4AF*nf*G[1, 1, 0, 1, 0, z])/(4*dA*TA*z) - (5*CA^3*G[1, 1, 0, 1, 0, z])/
   (128*\[Epsilon]) + (4763*CA^3*G[1, 1, 0, 1, 1, z])/2304 - 
  (409*CA^2*nf*G[1, 1, 0, 1, 1, z])/1152 - (CA*CF*nf*G[1, 1, 0, 1, 1, z])/
   48 - ((123*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 1, z] - 
  (11*C4AA*G[1, 1, 0, 1, 1, z])/(6*dA*TA) + (2*C4AF*nf*G[1, 1, 0, 1, 1, z])/
   (3*dA*TA) + (CA^3*G[1, 1, 0, 1, 1, z])/(9*z^3) - 
  (19*CA^2*nf*G[1, 1, 0, 1, 1, z])/(144*z^3) + (CA*CF*nf*G[1, 1, 0, 1, 1, z])/
   (48*z^3) + (13*C4AA*G[1, 1, 0, 1, 1, z])/(12*dA*TA*z^3) - 
  (13*C4AF*nf*G[1, 1, 0, 1, 1, z])/(6*dA*TA*z^3) - 
  (37*CA^3*G[1, 1, 0, 1, 1, z])/(192*z^2) + (5*CA^2*nf*G[1, 1, 0, 1, 1, z])/
   (24*z^2) - (CA*CF*nf*G[1, 1, 0, 1, 1, z])/(32*z^2) - 
  (C4AA*G[1, 1, 0, 1, 1, z])/(dA*TA*z^2) + (11*C4AF*nf*G[1, 1, 0, 1, 1, z])/
   (4*dA*TA*z^2) + (83*CA^3*G[1, 1, 0, 1, 1, z])/(96*z) - 
  (23*CA^2*nf*G[1, 1, 0, 1, 1, z])/(96*z) + (CA*CF*nf*G[1, 1, 0, 1, 1, z])/
   (32*z) + (7*C4AA*G[1, 1, 0, 1, 1, z])/(4*dA*TA*z) - 
  (5*C4AF*nf*G[1, 1, 0, 1, 1, z])/(4*dA*TA*z) - 
  (41*CA^3*G[1, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (1045*CA^3*G[1, 1, 1, 0, 0, z])/768 - (95*CA^2*nf*G[1, 1, 1, 0, 0, z])/
   384 - ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 0, z] + 
  (CA^3*G[1, 1, 1, 0, 0, z])/(24*z^3) - (CA^2*nf*G[1, 1, 1, 0, 0, z])/
   (24*z^3) - (CA^3*G[1, 1, 1, 0, 0, z])/(16*z^2) + 
  (CA^2*nf*G[1, 1, 1, 0, 0, z])/(16*z^2) + (CA^3*G[1, 1, 1, 0, 0, z])/(4*z) - 
  (CA^2*nf*G[1, 1, 1, 0, 0, z])/(16*z) - (CA^3*G[1, 1, 1, 0, 0, z])/
   (128*\[Epsilon]) + (2057*CA^3*G[1, 1, 1, 0, 1, z])/768 - 
  (187*CA^2*nf*G[1, 1, 1, 0, 1, z])/384 - ((123*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 1, z] - (11*C4AA*G[1, 1, 1, 0, 1, z])/(4*dA*TA) + 
  (C4AF*nf*G[1, 1, 1, 0, 1, z])/(dA*TA) + (3*CA^3*G[1, 1, 1, 0, 1, z])/
   (16*z^3) - (3*CA^2*nf*G[1, 1, 1, 0, 1, z])/(16*z^3) + 
  (C4AA*G[1, 1, 1, 0, 1, z])/(2*dA*TA*z^3) - (C4AF*nf*G[1, 1, 1, 0, 1, z])/
   (dA*TA*z^3) - (9*CA^3*G[1, 1, 1, 0, 1, z])/(32*z^2) + 
  (9*CA^2*nf*G[1, 1, 1, 0, 1, z])/(32*z^2) - (3*C4AA*G[1, 1, 1, 0, 1, z])/
   (4*dA*TA*z^2) + (3*C4AF*nf*G[1, 1, 1, 0, 1, z])/(2*dA*TA*z^2) + 
  (9*CA^3*G[1, 1, 1, 0, 1, z])/(8*z) - (9*CA^2*nf*G[1, 1, 1, 0, 1, z])/
   (32*z) + (3*C4AA*G[1, 1, 1, 0, 1, z])/(dA*TA*z) - 
  (3*C4AF*nf*G[1, 1, 1, 0, 1, z])/(2*dA*TA*z) - 
  (41*CA^3*G[1, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (77*CA^3*G[1, 1, 1, 1, 0, z])/768 + (7*CA^2*nf*G[1, 1, 1, 1, 0, z])/384 + 
  ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 0, z] + (11*C4AA*G[1, 1, 1, 1, 0, z])/
   (8*dA*TA) - (C4AF*nf*G[1, 1, 1, 1, 0, z])/(2*dA*TA) + 
  (CA^3*G[1, 1, 1, 1, 0, z])/(96*z^3) - (CA^2*nf*G[1, 1, 1, 1, 0, z])/
   (96*z^3) - (C4AA*G[1, 1, 1, 1, 0, z])/(4*dA*TA*z^3) + 
  (C4AF*nf*G[1, 1, 1, 1, 0, z])/(2*dA*TA*z^3) - 
  (CA^3*G[1, 1, 1, 1, 0, z])/(64*z^2) + (CA^2*nf*G[1, 1, 1, 1, 0, z])/
   (64*z^2) + (3*C4AA*G[1, 1, 1, 1, 0, z])/(8*dA*TA*z^2) - 
  (3*C4AF*nf*G[1, 1, 1, 1, 0, z])/(4*dA*TA*z^2) + 
  (CA^3*G[1, 1, 1, 1, 0, z])/(16*z) - (CA^2*nf*G[1, 1, 1, 1, 0, z])/(64*z) - 
  (3*C4AA*G[1, 1, 1, 1, 0, z])/(2*dA*TA*z) + (3*C4AF*nf*G[1, 1, 1, 1, 0, z])/
   (4*dA*TA*z) + (CA^3*G[1, 1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, z])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, z])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, z] + (81*CA^3*G[1, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) - (243*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - 
  (CA^3*G[0, 0, 0, 0, 0, 1, z])/128 + (175*CA^3*G[0, 0, 0, 0, 1, 0, z])/128 - 
  (3*CA^3*G[0, 0, 0, 0, 1, 1, z])/128 + (195*CA^3*G[0, 0, 0, 1, 0, 0, z])/
   128 + (9*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 + 
  (3*C4AA*G[0, 0, 0, 1, 0, 1, z])/(2*dA*TA) - 
  (71*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 + (3*C4AA*G[0, 0, 0, 1, 1, 0, z])/
   (2*dA*TA) + (59*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 + 
  (163*CA^3*G[0, 0, 1, 0, 0, 0, z])/128 - (5*CA^3*G[0, 0, 1, 0, 0, 1, z])/
   384 + (2*C4AA*G[0, 0, 1, 0, 0, 1, z])/(dA*TA) - 
  (83*CA^3*G[0, 0, 1, 0, 1, 0, z])/128 + (3*C4AA*G[0, 0, 1, 0, 1, 0, z])/
   (2*dA*TA) + (67*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 - 
  (3*C4AA*G[0, 0, 1, 0, 1, 1, z])/(2*dA*TA) - 
  (353*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 + (2*C4AA*G[0, 0, 1, 1, 0, 0, z])/
   (dA*TA) + (31*CA^3*G[0, 0, 1, 1, 0, 1, z])/128 - 
  (3*C4AA*G[0, 0, 1, 1, 0, 1, z])/(dA*TA) + (73*CA^3*G[0, 0, 1, 1, 1, 0, z])/
   384 - (C4AA*G[0, 0, 1, 1, 1, 0, z])/(dA*TA) - 
  (123*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 + (179*CA^3*G[0, 1, 0, 0, 0, 0, z])/
   128 - (7*CA^3*G[0, 1, 0, 0, 0, 1, z])/128 + 
  (3*C4AA*G[0, 1, 0, 0, 0, 1, z])/(2*dA*TA) - 
  (91*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 + (3*C4AA*G[0, 1, 0, 0, 1, 0, z])/
   (2*dA*TA) + (185*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - 
  (2*C4AA*G[0, 1, 0, 0, 1, 1, z])/(dA*TA) - (409*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 + (C4AA*G[0, 1, 0, 1, 0, 0, z])/(dA*TA) + 
  (65*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - (2*C4AA*G[0, 1, 0, 1, 0, 1, z])/
   (dA*TA) + (61*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 - 
  (C4AA*G[0, 1, 0, 1, 1, 0, z])/(dA*TA) - (107*CA^3*G[0, 1, 0, 1, 1, 1, z])/
   128 - (107*CA^3*G[0, 1, 1, 0, 0, 0, z])/128 + 
  (77*CA^3*G[0, 1, 1, 0, 0, 1, z])/384 - (2*C4AA*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TA) + (37*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 - 
  (C4AA*G[0, 1, 1, 0, 1, 0, z])/(dA*TA) - (361*CA^3*G[0, 1, 1, 0, 1, 1, z])/
   384 + (C4AA*G[0, 1, 1, 0, 1, 1, z])/(dA*TA) + 
  (161*CA^3*G[0, 1, 1, 1, 0, 0, z])/384 - (C4AA*G[0, 1, 1, 1, 0, 0, z])/
   (2*dA*TA) - (75*CA^3*G[0, 1, 1, 1, 0, 1, z])/128 + 
  (3*C4AA*G[0, 1, 1, 1, 0, 1, z])/(2*dA*TA) + 
  (31*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 - (C4AA*G[0, 1, 1, 1, 1, 0, z])/
   (dA*TA) + (179*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 + 
  (179*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + (31*CA^3*G[1, 0, 0, 0, 0, 1, z])/
   384 - (C4AA*G[1, 0, 0, 0, 0, 1, z])/(dA*TA) - 
  (75*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 + (3*C4AA*G[1, 0, 0, 0, 1, 0, z])/
   (2*dA*TA) + (161*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 - 
  (C4AA*G[1, 0, 0, 0, 1, 1, z])/(2*dA*TA) - (361*CA^3*G[1, 0, 0, 1, 0, 0, z])/
   384 + (C4AA*G[1, 0, 0, 1, 0, 0, z])/(dA*TA) + 
  (37*CA^3*G[1, 0, 0, 1, 0, 1, z])/384 - (C4AA*G[1, 0, 0, 1, 0, 1, z])/
   (dA*TA) + (77*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 - 
  (2*C4AA*G[1, 0, 0, 1, 1, 0, z])/(dA*TA) - (107*CA^3*G[1, 0, 0, 1, 1, 1, z])/
   128 - (107*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 + 
  (61*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 - (C4AA*G[1, 0, 1, 0, 0, 1, z])/
   (dA*TA) + (65*CA^3*G[1, 0, 1, 0, 1, 0, z])/384 - 
  (2*C4AA*G[1, 0, 1, 0, 1, 0, z])/(dA*TA) - (409*CA^3*G[1, 0, 1, 0, 1, 1, z])/
   384 + (C4AA*G[1, 0, 1, 0, 1, 1, z])/(dA*TA) + 
  (185*CA^3*G[1, 0, 1, 1, 0, 0, z])/384 - (2*C4AA*G[1, 0, 1, 1, 0, 0, z])/
   (dA*TA) - (91*CA^3*G[1, 0, 1, 1, 0, 1, z])/128 + 
  (3*C4AA*G[1, 0, 1, 1, 0, 1, z])/(2*dA*TA) - (7*CA^3*G[1, 0, 1, 1, 1, 0, z])/
   128 + (3*C4AA*G[1, 0, 1, 1, 1, 0, z])/(2*dA*TA) + 
  (179*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 - (123*CA^3*G[1, 1, 0, 0, 0, 0, z])/
   128 + (73*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 - 
  (C4AA*G[1, 1, 0, 0, 0, 1, z])/(dA*TA) + (31*CA^3*G[1, 1, 0, 0, 1, 0, z])/
   128 - (3*C4AA*G[1, 1, 0, 0, 1, 0, z])/(dA*TA) - 
  (353*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 + (2*C4AA*G[1, 1, 0, 0, 1, 1, z])/
   (dA*TA) + (67*CA^3*G[1, 1, 0, 1, 0, 0, z])/128 - 
  (3*C4AA*G[1, 1, 0, 1, 0, 0, z])/(2*dA*TA) - 
  (83*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + (3*C4AA*G[1, 1, 0, 1, 0, 1, z])/
   (2*dA*TA) - (5*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + 
  (2*C4AA*G[1, 1, 0, 1, 1, 0, z])/(dA*TA) + (163*CA^3*G[1, 1, 0, 1, 1, 1, z])/
   128 + (59*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 - 
  (71*CA^3*G[1, 1, 1, 0, 0, 1, z])/128 + (3*C4AA*G[1, 1, 1, 0, 0, 1, z])/
   (2*dA*TA) + (9*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 + 
  (3*C4AA*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TA) + 
  (195*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 - (3*CA^3*G[1, 1, 1, 1, 0, 0, z])/
   128 + (175*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 - 
  (CA^3*G[1, 1, 1, 1, 1, 0, z])/128 - (243*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 + 
  (11*CA*nf^2*Log[q2/\[Mu]2])/729 + ((7271*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2] - 
  ((2603*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2] - ((55*I)/384)*CA*CF*nf*Pi*
   Log[q2/\[Mu]2] + (I/24)*CA*nf^2*Pi*Log[q2/\[Mu]2] - 
  (1517*CA^3*Pi^2*Log[q2/\[Mu]2])/2304 + (895*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/
   2304 + (3*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/128 - 
  (85*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/2592 - ((359*I)/27648)*CA^3*Pi^3*
   Log[q2/\[Mu]2] + ((805*I)/13824)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((5*I)/576)*CA*nf^2*Pi^3*Log[q2/\[Mu]2] - (121*CA^3*Pi^4*Log[q2/\[Mu]2])/
   3072 + (11*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/1536 - 
  ((457*I)/184320)*CA^3*Pi^5*Log[q2/\[Mu]2] - (446705*CA^3*Log[q2/\[Mu]2])/
   (186624*(-1 + z)) + (24169*CA^2*nf*Log[q2/\[Mu]2])/(46656*(-1 + z)) + 
  (1819*CA*CF*nf*Log[q2/\[Mu]2])/(6912*(-1 + z)) - 
  (6583*CA^3*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)) + 
  (10717*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)) + 
  (CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (13607*CA^3*Pi^4*Log[q2/\[Mu]2])/(1105920*(-1 + z)) + 
  (1621*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/(552960*(-1 + z)) - 
  (CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/(1440*(-1 + z)) + 
  (CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(72*z^2) - ((I/32)*CA^3*Pi^3*Log[q2/\[Mu]2])/
   z^2 + ((I/32)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/z^2 - 
  (31*CA^3*Pi^2*Log[q2/\[Mu]2])/(576*(-1 + z)*z^2) + 
  (11*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(192*(-1 + z)*z^2) - 
  (CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(72*z) + ((I/32)*CA^3*Pi^3*Log[q2/\[Mu]2])/
   z - ((I/32)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/z + 
  (127*CA^3*Pi^2*Log[q2/\[Mu]2])/(1152*(-1 + z)*z) - 
  (15*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(128*(-1 + z)*z) + 
  (446705*CA^3*z*Log[q2/\[Mu]2])/(186624*(-1 + z)) - 
  (24169*CA^2*nf*z*Log[q2/\[Mu]2])/(46656*(-1 + z)) - 
  (1819*CA*CF*nf*z*Log[q2/\[Mu]2])/(6912*(-1 + z)) - 
  (437*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(124416*(-1 + z)) - 
  (3265*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(124416*(-1 + z)) - 
  (CA*CF*nf*Pi^2*z*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (13607*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(1105920*(-1 + z)) - 
  (1621*CA^2*nf*Pi^4*z*Log[q2/\[Mu]2])/(552960*(-1 + z)) + 
  (CA*CF*nf*Pi^4*z*Log[q2/\[Mu]2])/(1440*(-1 + z)) + 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) - (11*CA^3*Log[q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (CA^2*nf*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (1517*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[q2/\[Mu]2])/(648*\[Epsilon]^2) - 
  (((119*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (((9*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (7271*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (2603*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (55*CA*CF*nf*Log[q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(72*\[Epsilon]) + 
  (((1517*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((895*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/216)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3925*CA^3*Pi^2*Log[q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (2353*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (17*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (((1133*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((103*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1487*CA^3*Pi^4*Log[q2/\[Mu]2])/(552960*\[Epsilon]) - 
  (CA^3*Pi^2*Log[q2/\[Mu]2])/(96*z^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(96*z^2*\[Epsilon]) + 
  (CA^3*Pi^2*Log[q2/\[Mu]2])/(96*z*\[Epsilon]) - 
  (CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(96*z*\[Epsilon]) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/16 - ((1463*I)/1152)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2] + ((841*I)/1152)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (119*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/512 - 
  (43*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (13*CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/576 - 
  ((869*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((79*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  (7469*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) - 
  (2819*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) - 
  (55*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) + 
  (1339*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)) - 
  (725*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) + 
  (1487*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)) - 
  (CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)*z^2) + 
  (CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)*z^2) + 
  (CA^3*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) + 
  (CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)*z) - 
  (CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)*z) - 
  (7523*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) + 
  (2873*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) + 
  (55*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) - 
  (1699*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)) + 
  (905*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) - 
  (1487*CA^3*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)) - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (1463*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (4433*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (403*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (((27*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (7523*CA^3*G[1, z]*Log[q2/\[Mu]2])/3456 + 
  (2873*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/3456 + 
  (55*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/384 - (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/
   16 - ((1463*I)/1152)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((841*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (2063*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/27648 - 
  (4045*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/13824 + 
  (25*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/576 - 
  ((2057*I)/3072)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((187*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (979*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/36864 + 
  (37*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(576*z^3) - 
  (13*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z^3) + 
  (CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(72*z^3) - 
  ((I/32)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^3 + 
  ((I/32)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^3 - 
  (CA^3*G[1, z]*Log[q2/\[Mu]2])/(64*z^2) + (CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/
   (64*z^2) - (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(12*z^2) + 
  (17*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z^2) - 
  (CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(48*z^2) + 
  (((3*I)/64)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 - 
  (((3*I)/64)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  (17*CA^3*G[1, z]*Log[q2/\[Mu]2])/(192*z) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(48*z) - 
  (((3*I)/64)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/z + 
  (31*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(96*z) - 
  (5*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(48*z) - 
  (((3*I)/16)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((3*I)/64)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (49*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (1463*CA^3*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (5621*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (511*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (((39*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(96*z^3*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(96*z^3*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) - 
  (CA^3*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(16*z*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (1445*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (4345*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/3072 - 
  (395*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1536 - 
  ((81*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (135*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (3061*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (349*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/384 + 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 - ((417*I)/256)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] + ((83*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (319*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/3072 - 
  (29*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/1536 - 
  ((75*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (31*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(192*z^2) - 
  (11*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (((3*I)/32)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (((3*I)/32)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z^2 - 
  (17*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(96*z) + 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (((3*I)/32)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z - 
  (((3*I)/32)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (83*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (61*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) - 
  (3061*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/1152 + 
  (349*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/384 + 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 - ((417*I)/256)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2] + ((83*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (77*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/1024 - 
  (7*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/512 - 
  ((75*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(96*z^3) - 
  (CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(96*z^3) + 
  (CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(16*z) - 
  (CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (61*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (1445*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (5137*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/3072 - 
  (467*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  ((129*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(192*z^3) - 
  (7*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(192*z^3) - 
  (7*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z^2) + 
  (7*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z^2) + 
  (CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (7*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (7*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z) + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[0, 0, 0, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] + (243*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (119*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (43*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (81*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (119*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (43*CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (81*CA^3*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (417*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (83*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  ((99*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (97*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/512 - 
  (3*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[0, 1, 0, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z]*
   Log[q2/\[Mu]2] - (27*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (145*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (61*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (41*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)*z^2) - 
  (CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)*z^2) - 
  (CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)*z) + 
  (CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)*z) + 
  (149*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (63*CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (41*CA^3*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (3*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (149*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] - (49*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (3*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (149*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - (5*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (3*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (149*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[1, 0, 1, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*
   Log[q2/\[Mu]2] - (65*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/512 + 
  (37*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(192*z^3) - 
  (13*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^3) + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z^3) - 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^3 + 
  (((3*I)/32)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^3 - 
  (15*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (((9*I)/64)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 - 
  (((9*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (61*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) - 
  (29*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (((9*I)/16)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (((9*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^3*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^3*\[Epsilon]) + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) - 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (417*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (83*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((99*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (53*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/512 + 
  (CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) + 
  (CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (33*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] + (489*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (891*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (33*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (3*CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (363*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (33*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (21*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (451*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (41*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((27*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (143*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (13*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (143*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (13*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^3) + 
  (CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^3) + 
  (3*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (3*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (3*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) - 
  (3*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z^3) - 
  (CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z^3) - 
  (3*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (3*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (33*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (451*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (41*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((27*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (363*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (33*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^3) - 
  (CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^3) - 
  (3*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (3*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (21*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (33*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (3*CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^3) - 
  (CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^3) - 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (3*CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (75*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (63*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (63*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (75*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (243*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (7271*CA^3*Log[q2/\[Mu]2]^2)/6912 + (2603*CA^2*nf*Log[q2/\[Mu]2]^2)/6912 + 
  (55*CA*CF*nf*Log[q2/\[Mu]2]^2)/768 - (CA*nf^2*Log[q2/\[Mu]2]^2)/48 - 
  ((1517*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2]^2 + ((895*I)/2304)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 + ((3*I)/128)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - 
  ((5*I)/144)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2 - (3925*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   55296 - (2353*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 + 
  (17*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/1152 - ((1133*I)/6144)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^2 + ((103*I)/3072)*CA^2*nf*Pi^3*Log[q2/\[Mu]2]^2 - 
  (1487*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/368640 + (CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   (64*z^2) - (CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(64*z) + (CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/
   (64*z) - (3*CA^3*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[q2/\[Mu]2]^2)/(288*\[Epsilon]^2) + 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (1517*CA^3*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[q2/\[Mu]2]^2)/(432*\[Epsilon]) + 
  (((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((43*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (1463*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (4433*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/6144 - 
  (403*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  ((81*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (135*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (1463*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (5621*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 - 
  (511*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  ((117*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z^3) - 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z^3) - 
  (3*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) + 
  (3*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) + 
  (3*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(32*z) - 
  (3*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (147*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (119*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (405*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (417*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (83*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 - ((99*I)/512)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (183*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z) + 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z) - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (417*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 - ((99*I)/512)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (183*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (453*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (891*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (99*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((27*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^3) - 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^3) - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) + 
  (9*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) + 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(32*z) - 
  (9*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z) - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (99*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((27*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (243*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[q2/\[Mu]2]^3)/432 - 
  ((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^3 - ((43*I)/768)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^3 + (I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^3 + 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/18432 - 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 - ((27*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 + (3*CA^3*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2]^3)/(288*\[Epsilon]) - 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (135*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (147*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (297*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (33*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((27*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (81*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[q2/\[Mu]2]^4)/384 + ((297*I)/2048)*CA^3*Pi*Log[q2/\[Mu]2]^4 - 
  ((27*I)/1024)*CA^2*nf*Pi*Log[q2/\[Mu]2]^4 + 
  (135*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/4096 - (9*CA^3*Log[q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) + (99*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (297*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (297*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (81*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (81*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 + 
  ((81*I)/5120)*CA^3*Pi*Log[q2/\[Mu]2]^5 + (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) - (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 + ((29*I)/432)*CA*nf^2*Pi*Zeta[3] + (1309*CA^3*Pi^2*Zeta[3])/1536 - 
  (167*CA^2*nf*Pi^2*Zeta[3])/768 + (CA*CF*nf*Pi^2*Zeta[3])/16 - 
  ((3*I)/64)*CA^3*Pi^3*Zeta[3] - ((I/4)*C4AA*Pi^3*Zeta[3])/(dA*TA) - 
  (34343*CA^3*Zeta[3])/(7776*(-1 + z)) + (2317*CA^2*nf*Zeta[3])/
   (1296*(-1 + z)) + (1111*CA*CF*nf*Zeta[3])/(2592*(-1 + z)) - 
  (371*CA*nf^2*Zeta[3])/(3888*(-1 + z)) - (((1175*I)/768)*CA^3*Pi*Zeta[3])/
   (-1 + z) + (((2137*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + z) + 
  (((19*I)/144)*CA*CF*nf*Pi*Zeta[3])/(-1 + z) + 
  (3157*CA^3*Pi^2*Zeta[3])/(27648*(-1 + z)) - (143*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + z)) - (CA*CF*nf*Pi^2*Zeta[3])/(96*(-1 + z)) - 
  (((11*I)/2304)*CA^3*Pi^3*Zeta[3])/(-1 + z) - 
  (907*C4AA*Zeta[3])/(432*dA*TA*(-1 + z)) - (1523*C4AF*nf*Zeta[3])/
   (216*dA*TA*(-1 + z)) + (11*C4AA*Pi^2*Zeta[3])/(36*dA*TA*(-1 + z)) - 
  (C4AF*nf*Pi^2*Zeta[3])/(9*dA*TA*(-1 + z)) - 
  (121*CA^3*Zeta[3])/(192*(-1 + z)*z^2) + (413*CA^2*nf*Zeta[3])/
   (576*(-1 + z)*z^2) - (CA*CF*nf*Zeta[3])/(16*(-1 + z)*z^2) - 
  (5*CA*nf^2*Zeta[3])/(144*(-1 + z)*z^2) + ((I/32)*CA^3*Pi*Zeta[3])/
   ((-1 + z)*z^2) - ((I/32)*CA^2*nf*Pi*Zeta[3])/((-1 + z)*z^2) + 
  (43*C4AA*Zeta[3])/(12*dA*TA*(-1 + z)*z^2) - 
  (43*C4AF*nf*Zeta[3])/(6*dA*TA*(-1 + z)*z^2) + 
  (1657*CA^3*Zeta[3])/(1152*(-1 + z)*z) - (557*CA^2*nf*Zeta[3])/
   (384*(-1 + z)*z) + (5*CA*CF*nf*Zeta[3])/(192*(-1 + z)*z) + 
  (5*CA*nf^2*Zeta[3])/(72*(-1 + z)*z) - ((I/16)*CA^3*Pi*Zeta[3])/
   ((-1 + z)*z) + ((I/16)*CA^2*nf*Pi*Zeta[3])/((-1 + z)*z) - 
  (93*C4AA*Zeta[3])/(16*dA*TA*(-1 + z)*z) + (123*C4AF*nf*Zeta[3])/
   (8*dA*TA*(-1 + z)*z) + (118445*CA^3*z*Zeta[3])/(31104*(-1 + z)) - 
  (13361*CA^2*nf*z*Zeta[3])/(10368*(-1 + z)) - (1871*CA*CF*nf*z*Zeta[3])/
   (5184*(-1 + z)) + (145*CA*nf^2*z*Zeta[3])/(1944*(-1 + z)) + 
  (((1175*I)/768)*CA^3*Pi*z*Zeta[3])/(-1 + z) - 
  (((2137*I)/3456)*CA^2*nf*Pi*z*Zeta[3])/(-1 + z) - 
  (((19*I)/144)*CA*CF*nf*Pi*z*Zeta[3])/(-1 + z) - 
  (3157*CA^3*Pi^2*z*Zeta[3])/(27648*(-1 + z)) + 
  (143*CA^2*nf*Pi^2*z*Zeta[3])/(13824*(-1 + z)) + 
  (CA*CF*nf*Pi^2*z*Zeta[3])/(96*(-1 + z)) + 
  (((11*I)/2304)*CA^3*Pi^3*z*Zeta[3])/(-1 + z) + 
  (127*C4AA*z*Zeta[3])/(27*dA*TA*(-1 + z)) - (103*C4AF*nf*z*Zeta[3])/
   (54*dA*TA*(-1 + z)) - (11*C4AA*Pi^2*z*Zeta[3])/(36*dA*TA*(-1 + z)) + 
  (C4AF*nf*Pi^2*z*Zeta[3])/(9*dA*TA*(-1 + z)) + 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) - (1309*CA^3*Zeta[3])/
   (6912*\[Epsilon]^2) + (167*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(72*\[Epsilon]^2) + ((I/32)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 + (29*CA*nf^2*Zeta[3])/(1296*\[Epsilon]) - 
  (((1309*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] + 
  (((167*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - (3*CA^3*Pi^2*Zeta[3])/
   (64*\[Epsilon]) - (C4AA*Pi^2*Zeta[3])/(12*dA*TA*\[Epsilon]) - 
  (1175*CA^3*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) + 
  (2137*CA^2*nf*Zeta[3])/(10368*(-1 + z)*\[Epsilon]) + 
  (19*CA*CF*nf*Zeta[3])/(432*(-1 + z)*\[Epsilon]) - 
  (11*CA^3*Pi^2*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) + 
  (CA^3*Zeta[3])/(96*(-1 + z)*z^2*\[Epsilon]) - 
  (CA^2*nf*Zeta[3])/(96*(-1 + z)*z^2*\[Epsilon]) - 
  (CA^3*Zeta[3])/(48*(-1 + z)*z*\[Epsilon]) + 
  (CA^2*nf*Zeta[3])/(48*(-1 + z)*z*\[Epsilon]) + 
  (1175*CA^3*z*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) - 
  (2137*CA^2*nf*z*Zeta[3])/(10368*(-1 + z)*\[Epsilon]) - 
  (19*CA*CF*nf*z*Zeta[3])/(432*(-1 + z)*\[Epsilon]) + 
  (11*CA^3*Pi^2*z*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) + 
  (9*CA^3*Pi^2*G[0, z]*Zeta[3])/64 + (23129*CA^3*G[0, z]*Zeta[3])/
   (6912*(-1 + z)) - (1451*CA^2*nf*G[0, z]*Zeta[3])/(864*(-1 + z)) - 
  (29*CA*CF*nf*G[0, z]*Zeta[3])/(288*(-1 + z)) + 
  (7*CA*nf^2*G[0, z]*Zeta[3])/(54*(-1 + z)) - 
  (((1573*I)/768)*CA^3*Pi*G[0, z]*Zeta[3])/(-1 + z) + 
  (((191*I)/384)*CA^2*nf*Pi*G[0, z]*Zeta[3])/(-1 + z) - 
  ((I/8)*CA*CF*nf*Pi*G[0, z]*Zeta[3])/(-1 + z) + 
  (11*CA^3*Pi^2*G[0, z]*Zeta[3])/(2304*(-1 + z)) + 
  (839*C4AA*G[0, z]*Zeta[3])/(144*dA*TA*(-1 + z)) + 
  (79*C4AF*nf*G[0, z]*Zeta[3])/(72*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)) + 
  (115*CA^3*G[0, z]*Zeta[3])/(288*(-1 + z)*z^2) - 
  (133*CA^2*nf*G[0, z]*Zeta[3])/(288*(-1 + z)*z^2) + 
  (CA*CF*nf*G[0, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (7*C4AA*G[0, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^2) + 
  (14*C4AF*nf*G[0, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^2) - 
  (275*CA^3*G[0, z]*Zeta[3])/(288*(-1 + z)*z) + 
  (257*CA^2*nf*G[0, z]*Zeta[3])/(288*(-1 + z)*z) - 
  (CA*CF*nf*G[0, z]*Zeta[3])/(32*(-1 + z)*z) + (67*C4AA*G[0, z]*Zeta[3])/
   (24*dA*TA*(-1 + z)*z) - (47*C4AF*nf*G[0, z]*Zeta[3])/
   (6*dA*TA*(-1 + z)*z) - (19145*CA^3*z*G[0, z]*Zeta[3])/(6912*(-1 + z)) + 
  (1061*CA^2*nf*z*G[0, z]*Zeta[3])/(864*(-1 + z)) + 
  (5*CA*CF*nf*z*G[0, z]*Zeta[3])/(72*(-1 + z)) - 
  (7*CA*nf^2*z*G[0, z]*Zeta[3])/(54*(-1 + z)) + 
  (((1573*I)/768)*CA^3*Pi*z*G[0, z]*Zeta[3])/(-1 + z) - 
  (((191*I)/384)*CA^2*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z) + 
  ((I/8)*CA*CF*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z) - 
  (11*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(2304*(-1 + z)) - 
  (905*C4AA*z*G[0, z]*Zeta[3])/(144*dA*TA*(-1 + z)) + 
  (149*C4AF*nf*z*G[0, z]*Zeta[3])/(72*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*z*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)) - 
  (CA^3*G[0, z]*Zeta[3])/(32*\[Epsilon]^2) - 
  (((3*I)/32)*CA^3*Pi*G[0, z]*Zeta[3])/\[Epsilon] - 
  (1573*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) + 
  (191*CA^2*nf*G[0, z]*Zeta[3])/(1152*(-1 + z)*\[Epsilon]) - 
  (CA*CF*nf*G[0, z]*Zeta[3])/(24*(-1 + z)*\[Epsilon]) + 
  (1573*CA^3*z*G[0, z]*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) - 
  (191*CA^2*nf*z*G[0, z]*Zeta[3])/(1152*(-1 + z)*\[Epsilon]) + 
  (CA*CF*nf*z*G[0, z]*Zeta[3])/(24*(-1 + z)*\[Epsilon]) - 
  (49*CA*nf^2*G[1, z]*Zeta[3])/216 + ((2365*I)/768)*CA^3*Pi*G[1, z]*Zeta[3] - 
  ((263*I)/384)*CA^2*nf*Pi*G[1, z]*Zeta[3] + (I/8)*CA*CF*nf*Pi*G[1, z]*
   Zeta[3] + (9*CA^3*Pi^2*G[1, z]*Zeta[3])/64 + 
  (46777*CA^3*G[1, z]*Zeta[3])/(6912*(-1 + z)) - 
  (493*CA^2*nf*G[1, z]*Zeta[3])/(192*(-1 + z)) - 
  (25*CA*CF*nf*G[1, z]*Zeta[3])/(144*(-1 + z)) + 
  (79*CA^3*Pi^2*G[1, z]*Zeta[3])/(2304*(-1 + z)) - 
  (1847*C4AA*G[1, z]*Zeta[3])/(144*dA*TA*(-1 + z)) + 
  (443*C4AF*nf*G[1, z]*Zeta[3])/(72*dA*TA*(-1 + z)) + 
  (C4AA*Pi^2*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) + 
  (5*CA*nf^2*G[1, z]*Zeta[3])/(144*z^3) - ((I/32)*CA^3*Pi*G[1, z]*Zeta[3])/
   z^3 + ((I/32)*CA^2*nf*Pi*G[1, z]*Zeta[3])/z^3 - 
  (101*CA^3*G[1, z]*Zeta[3])/(576*(-1 + z)*z^3) + 
  (115*CA^2*nf*G[1, z]*Zeta[3])/(576*(-1 + z)*z^3) - 
  (C4AA*G[1, z]*Zeta[3])/(12*dA*TA*(-1 + z)*z^3) + 
  (C4AF*nf*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)*z^3) - 
  (5*CA*nf^2*G[1, z]*Zeta[3])/(96*z^2) + (((3*I)/64)*CA^3*Pi*G[1, z]*Zeta[3])/
   z^2 - (((3*I)/64)*CA^2*nf*Pi*G[1, z]*Zeta[3])/z^2 + 
  (83*CA^3*G[1, z]*Zeta[3])/(384*(-1 + z)*z^2) - 
  (307*CA^2*nf*G[1, z]*Zeta[3])/(1152*(-1 + z)*z^2) - 
  (CA*CF*nf*G[1, z]*Zeta[3])/(24*(-1 + z)*z^2) + 
  (11*C4AA*G[1, z]*Zeta[3])/(48*dA*TA*(-1 + z)*z^2) + 
  (25*C4AF*nf*G[1, z]*Zeta[3])/(24*dA*TA*(-1 + z)*z^2) + 
  (5*CA*nf^2*G[1, z]*Zeta[3])/(96*z) - (((3*I)/16)*CA^3*Pi*G[1, z]*Zeta[3])/
   z + (((3*I)/64)*CA^2*nf*Pi*G[1, z]*Zeta[3])/z - 
  (1105*CA^3*G[1, z]*Zeta[3])/(1152*(-1 + z)*z) + 
  (409*CA^2*nf*G[1, z]*Zeta[3])/(1152*(-1 + z)*z) + 
  (CA*CF*nf*G[1, z]*Zeta[3])/(48*(-1 + z)*z) + (307*C4AA*G[1, z]*Zeta[3])/
   (48*dA*TA*(-1 + z)*z) - (127*C4AF*nf*G[1, z]*Zeta[3])/
   (24*dA*TA*(-1 + z)*z) - (40429*CA^3*z*G[1, z]*Zeta[3])/(6912*(-1 + z)) + 
  (1313*CA^2*nf*z*G[1, z]*Zeta[3])/(576*(-1 + z)) + 
  (7*CA*CF*nf*z*G[1, z]*Zeta[3])/(36*(-1 + z)) - 
  (79*CA^3*Pi^2*z*G[1, z]*Zeta[3])/(2304*(-1 + z)) + 
  (905*C4AA*z*G[1, z]*Zeta[3])/(144*dA*TA*(-1 + z)) - 
  (149*C4AF*nf*z*G[1, z]*Zeta[3])/(72*dA*TA*(-1 + z)) - 
  (C4AA*Pi^2*z*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) - 
  (CA^3*G[1, z]*Zeta[3])/(32*\[Epsilon]^2) + (2365*CA^3*G[1, z]*Zeta[3])/
   (2304*\[Epsilon]) - (263*CA^2*nf*G[1, z]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*G[1, z]*Zeta[3])/(24*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (CA^3*G[1, z]*Zeta[3])/(96*z^3*\[Epsilon]) + (CA^2*nf*G[1, z]*Zeta[3])/
   (96*z^3*\[Epsilon]) + (CA^3*G[1, z]*Zeta[3])/(64*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, z]*Zeta[3])/(64*z^2*\[Epsilon]) - 
  (CA^3*G[1, z]*Zeta[3])/(16*z*\[Epsilon]) + (CA^2*nf*G[1, z]*Zeta[3])/
   (64*z*\[Epsilon]) + ((9*I)/32)*CA^3*Pi*G[0, 0, z]*Zeta[3] + 
  (539*CA^3*G[0, 0, z]*Zeta[3])/(256*(-1 + z)) - 
  (73*CA^2*nf*G[0, 0, z]*Zeta[3])/(128*(-1 + z)) + 
  (3*CA*CF*nf*G[0, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (539*CA^3*z*G[0, 0, z]*Zeta[3])/(256*(-1 + z)) + 
  (73*CA^2*nf*z*G[0, 0, z]*Zeta[3])/(128*(-1 + z)) - 
  (3*CA*CF*nf*z*G[0, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (3*CA^3*G[0, 0, z]*Zeta[3])/(32*\[Epsilon]) + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, z]*Zeta[3] + (2605*CA^3*G[0, 1, z]*Zeta[3])/
   (2304*(-1 + z)) - (71*CA^2*nf*G[0, 1, z]*Zeta[3])/(1152*(-1 + z)) - 
  (CA*CF*nf*G[0, 1, z]*Zeta[3])/(6*(-1 + z)) - (313*C4AA*G[0, 1, z]*Zeta[3])/
   (24*dA*TA*(-1 + z)) + (35*C4AF*nf*G[0, 1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) - 
  (CA^3*G[0, 1, z]*Zeta[3])/(18*(-1 + z)*z^3) + 
  (CA^2*nf*G[0, 1, z]*Zeta[3])/(18*(-1 + z)*z^3) + 
  (4*C4AA*G[0, 1, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^3) - 
  (8*C4AF*nf*G[0, 1, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^3) + 
  (5*CA^3*G[0, 1, z]*Zeta[3])/(36*(-1 + z)*z^2) - 
  (5*CA^2*nf*G[0, 1, z]*Zeta[3])/(36*(-1 + z)*z^2) - 
  (10*C4AA*G[0, 1, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^2) + 
  (20*C4AF*nf*G[0, 1, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^2) - 
  (5*CA^3*G[0, 1, z]*Zeta[3])/(12*(-1 + z)*z) + 
  (CA^2*nf*G[0, 1, z]*Zeta[3])/(6*(-1 + z)*z) + 
  (10*C4AA*G[0, 1, z]*Zeta[3])/(dA*TA*(-1 + z)*z) - 
  (8*C4AF*nf*G[0, 1, z]*Zeta[3])/(dA*TA*(-1 + z)*z) - 
  (1837*CA^3*z*G[0, 1, z]*Zeta[3])/(2304*(-1 + z)) - 
  (25*CA^2*nf*z*G[0, 1, z]*Zeta[3])/(1152*(-1 + z)) + 
  (CA*CF*nf*z*G[0, 1, z]*Zeta[3])/(6*(-1 + z)) + 
  (121*C4AA*z*G[0, 1, z]*Zeta[3])/(24*dA*TA*(-1 + z)) - 
  (11*C4AF*nf*z*G[0, 1, z]*Zeta[3])/(6*dA*TA*(-1 + z)) + 
  (3*CA^3*G[0, 1, z]*Zeta[3])/(32*\[Epsilon]) + 
  ((15*I)/32)*CA^3*Pi*G[1, 0, z]*Zeta[3] + (245*CA^3*G[1, 0, z]*Zeta[3])/
   (256*(-1 + z)) + (27*CA^2*nf*G[1, 0, z]*Zeta[3])/(128*(-1 + z)) - 
  (3*CA*CF*nf*G[1, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (C4AA*G[1, 0, z]*Zeta[3])/(4*dA*TA*(-1 + z)) - 
  (C4AF*nf*G[1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)) + 
  (115*CA^3*G[1, 0, z]*Zeta[3])/(288*(-1 + z)*z^3) - 
  (133*CA^2*nf*G[1, 0, z]*Zeta[3])/(288*(-1 + z)*z^3) + 
  (CA*CF*nf*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z^3) - 
  (7*C4AA*G[1, 0, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^3) + 
  (14*C4AF*nf*G[1, 0, z]*Zeta[3])/(3*dA*TA*(-1 + z)*z^3) - 
  (665*CA^3*G[1, 0, z]*Zeta[3])/(576*(-1 + z)*z^2) + 
  (647*CA^2*nf*G[1, 0, z]*Zeta[3])/(576*(-1 + z)*z^2) - 
  (CA*CF*nf*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z^2) + 
  (95*C4AA*G[1, 0, z]*Zeta[3])/(24*dA*TA*(-1 + z)*z^2) - 
  (61*C4AF*nf*G[1, 0, z]*Zeta[3])/(6*dA*TA*(-1 + z)*z^2) + 
  (239*CA^3*G[1, 0, z]*Zeta[3])/(192*(-1 + z)*z) - 
  (91*CA^2*nf*G[1, 0, z]*Zeta[3])/(96*(-1 + z)*z) - 
  (11*C4AA*G[1, 0, z]*Zeta[3])/(8*dA*TA*(-1 + z)*z) + 
  (13*C4AF*nf*G[1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)*z) - 
  (1111*CA^3*z*G[1, 0, z]*Zeta[3])/(768*(-1 + z)) + 
  (29*CA^2*nf*z*G[1, 0, z]*Zeta[3])/(384*(-1 + z)) + 
  (3*CA*CF*nf*z*G[1, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (5*CA^3*G[1, 0, z]*Zeta[3])/(32*\[Epsilon]) - 
  (3179*CA^3*G[1, 1, z]*Zeta[3])/2304 + (481*CA^2*nf*G[1, 1, z]*Zeta[3])/
   1152 - (CA*CF*nf*G[1, 1, z]*Zeta[3])/6 - ((3*I)/32)*CA^3*Pi*G[1, 1, z]*
   Zeta[3] - (121*C4AA*G[1, 1, z]*Zeta[3])/(24*dA*TA) + 
  (11*C4AF*nf*G[1, 1, z]*Zeta[3])/(6*dA*TA) + (25*CA^3*G[1, 1, z]*Zeta[3])/
   (96*z^3) - (29*CA^2*nf*G[1, 1, z]*Zeta[3])/(96*z^3) + 
  (CA*CF*nf*G[1, 1, z]*Zeta[3])/(24*z^3) + (3*C4AA*G[1, 1, z]*Zeta[3])/
   (4*dA*TA*z^3) - (3*C4AF*nf*G[1, 1, z]*Zeta[3])/(2*dA*TA*z^3) - 
  (35*CA^3*G[1, 1, z]*Zeta[3])/(64*z^2) + (29*CA^2*nf*G[1, 1, z]*Zeta[3])/
   (64*z^2) - (9*C4AA*G[1, 1, z]*Zeta[3])/(8*dA*TA*z^2) + 
  (9*C4AF*nf*G[1, 1, z]*Zeta[3])/(4*dA*TA*z^2) + 
  (11*CA^3*G[1, 1, z]*Zeta[3])/(16*z) - (17*CA^2*nf*G[1, 1, z]*Zeta[3])/
   (64*z) + (9*C4AA*G[1, 1, z]*Zeta[3])/(2*dA*TA*z) - 
  (9*C4AF*nf*G[1, 1, z]*Zeta[3])/(4*dA*TA*z) - (CA^3*G[1, 1, z]*Zeta[3])/
   (32*\[Epsilon]) + (9*CA^3*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (9*CA^3*z*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (CA^3*G[0, 0, 1, z]*Zeta[3])/16 - (3*C4AA*G[0, 0, 1, z]*Zeta[3])/
   (2*dA*TA) + (CA^3*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (3*C4AA*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (CA^3*z*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (3*C4AA*z*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (5*CA^3*G[0, 1, 1, z]*Zeta[3])/32 + (3*C4AA*G[0, 1, 1, z]*Zeta[3])/
   (dA*TA) + (13*CA^3*G[1, 0, 0, z]*Zeta[3])/(48*(-1 + z)) - 
  (C4AA*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (13*CA^3*z*G[1, 0, 0, z]*Zeta[3])/(48*(-1 + z)) + 
  (C4AA*z*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 0, 1, z]*Zeta[3])/16 - (19*CA^3*G[1, 1, 0, z]*Zeta[3])/96 + 
  (C4AA*G[1, 1, 0, z]*Zeta[3])/(dA*TA) + (7*CA^3*G[1, 1, 1, z]*Zeta[3])/32 - 
  (3*C4AA*G[1, 1, 1, z]*Zeta[3])/(2*dA*TA) - 
  (29*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/432 + ((1309*I)/768)*CA^3*Pi*
   Log[q2/\[Mu]2]*Zeta[3] - ((167*I)/384)*CA^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (I/8)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (9*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (C4AA*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TA) + 
  (1175*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) - 
  (2137*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)) - 
  (19*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) + 
  (11*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) - 
  (CA^3*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)*z^2) + 
  (CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)*z^2) + 
  (CA^3*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)*z) - 
  (CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)*z) - 
  (1175*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) + 
  (2137*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)) + 
  (19*CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) - 
  (11*CA^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) - 
  (CA^3*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) + 
  (1309*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (167*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(24*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  ((9*I)/32)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (1573*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) - 
  (191*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)) + 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) - 
  (1573*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) + 
  (191*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)) - 
  (CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (2365*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/768 + 
  (263*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/384 - 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  ((9*I)/32)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*z^3) - 
  (CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*z^3) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z^2) + 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z^2) + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*z) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z) + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (15*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (1309*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (167*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/768 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/16 + ((9*I)/64)*CA^3*Pi*
   Log[q2/\[Mu]2]^2*Zeta[3] + (3*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/
   (64*\[Epsilon]) - (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (3*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/64 - (293*CA^3*Zeta[3]^2)/
   (2304*(-1 + z)) + (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + z)) + 
  (293*CA^3*z*Zeta[3]^2)/(2304*(-1 + z)) - (3*C4AA*z*Zeta[3]^2)/
   (dA*TA*(-1 + z)) - (((3*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA) + 
  (3531*CA^3*Zeta[5])/(1280*(-1 + z)) - (2729*CA^2*nf*Zeta[5])/
   (5760*(-1 + z)) - (CA*CF*nf*Zeta[5])/(36*(-1 + z)) - 
  (((147*I)/160)*CA^3*Pi*Zeta[5])/(-1 + z) - 
  (121*C4AA*Zeta[5])/(24*dA*TA*(-1 + z)) + (11*C4AF*nf*Zeta[5])/
   (6*dA*TA*(-1 + z)) - (3531*CA^3*z*Zeta[5])/(1280*(-1 + z)) + 
  (2729*CA^2*nf*z*Zeta[5])/(5760*(-1 + z)) + (CA*CF*nf*z*Zeta[5])/
   (36*(-1 + z)) + (((147*I)/160)*CA^3*Pi*z*Zeta[5])/(-1 + z) + 
  (121*C4AA*z*Zeta[5])/(24*dA*TA*(-1 + z)) - (11*C4AF*nf*z*Zeta[5])/
   (6*dA*TA*(-1 + z)) - (C4AA*Zeta[5])/(4*dA*TA*\[Epsilon]) - 
  (49*CA^3*Zeta[5])/(160*(-1 + z)*\[Epsilon]) + 
  (49*CA^3*z*Zeta[5])/(160*(-1 + z)*\[Epsilon]) + 
  (147*CA^3*G[0, z]*Zeta[5])/(160*(-1 + z)) - (3*C4AA*G[0, z]*Zeta[5])/
   (4*dA*TA*(-1 + z)) - (147*CA^3*z*G[0, z]*Zeta[5])/(160*(-1 + z)) + 
  (3*C4AA*z*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)) + 
  (1157*CA^3*G[1, z]*Zeta[5])/(960*(-1 + z)) - (11*C4AA*G[1, z]*Zeta[5])/
   (4*dA*TA*(-1 + z)) - (1157*CA^3*z*G[1, z]*Zeta[5])/(960*(-1 + z)) + 
  (11*C4AA*z*G[1, z]*Zeta[5])/(4*dA*TA*(-1 + z)) + 
  (3*C4AA*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TA) + 
  (147*CA^3*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)) - 
  (147*CA^3*z*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)), 
 (CA*nf^2*Pi^2)/48 + ((1517*I)/6912)*CA^3*Pi^3 - 
  ((895*I)/6912)*CA^2*nf*Pi^3 - (I/128)*CA*CF*nf*Pi^3 + 
  ((5*I)/432)*CA*nf^2*Pi^3 + (119*CA^3*Pi^4)/6144 + (43*CA^2*nf*Pi^4)/3072 - 
  (CA*nf^2*Pi^4)/576 - ((143*I)/23040)*CA^3*Pi^5 + 
  ((13*I)/11520)*CA^2*nf*Pi^5 - (81*CA^3*Pi^6)/20480 + 
  (8206861*CA^3)/(3359232*(-1 + z)^3) - (397699*CA^2*nf)/
   (1679616*(-1 + z)^3) - (45967*CA*CF*nf)/(124416*(-1 + z)^3) - 
  (10*CA*nf^2)/(6561*(-1 + z)^3) + (((446705*I)/186624)*CA^3*Pi)/(-1 + z)^3 - 
  (((24169*I)/46656)*CA^2*nf*Pi)/(-1 + z)^3 - (((1819*I)/6912)*CA*CF*nf*Pi)/
   (-1 + z)^3 + (((11*I)/729)*CA*nf^2*Pi)/(-1 + z)^3 - 
  (1200307*CA^3*Pi^2)/(1119744*(-1 + z)^3) + (467407*CA^2*nf*Pi^2)/
   (1119744*(-1 + z)^3) + (851*CA*CF*nf*Pi^2)/(13824*(-1 + z)^3) - 
  (17*CA*nf^2*Pi^2)/(2592*(-1 + z)^3) + (((211*I)/124416)*CA^3*Pi^3)/
   (-1 + z)^3 - (((3913*I)/124416)*CA^2*nf*Pi^3)/(-1 + z)^3 - 
  ((I/768)*CA*CF*nf*Pi^3)/(-1 + z)^3 + (((5*I)/2592)*CA*nf^2*Pi^3)/
   (-1 + z)^3 - (43201*CA^3*Pi^4)/(9953280*(-1 + z)^3) + 
  (31249*CA^2*nf*Pi^4)/(1658880*(-1 + z)^3) + 
  (19*CA*CF*nf*Pi^4)/(25920*(-1 + z)^3) - (1229*CA*nf^2*Pi^4)/
   (622080*(-1 + z)^3) + (((22583*I)/1105920)*CA^3*Pi^5)/(-1 + z)^3 - 
  (((2437*I)/552960)*CA^2*nf*Pi^5)/(-1 + z)^3 + 
  ((I/1440)*CA*CF*nf*Pi^5)/(-1 + z)^3 - (2131937*CA^3*Pi^6)/
   (418037760*(-1 + z)^3) + (5*C4AA*Pi^2)/(48*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*Pi^2)/(24*dA*TA*(-1 + z)^3) + 
  (47*C4AA*Pi^6)/(3024*dA*TA*(-1 + z)^3) - 
  (8208805*CA^3*z)/(1119744*(-1 + z)^3) + (399643*CA^2*nf*z)/
   (559872*(-1 + z)^3) + (45967*CA*CF*nf*z)/(41472*(-1 + z)^3) + 
  (397*CA*nf^2*z)/(139968*(-1 + z)^3) - (((446705*I)/62208)*CA^3*Pi*z)/
   (-1 + z)^3 + (((24169*I)/15552)*CA^2*nf*Pi*z)/(-1 + z)^3 + 
  (((1819*I)/2304)*CA*CF*nf*Pi*z)/(-1 + z)^3 - (((11*I)/243)*CA*nf^2*Pi*z)/
   (-1 + z)^3 + (1213909*CA^3*Pi^2*z)/(373248*(-1 + z)^3) - 
  (483295*CA^2*nf*Pi^2*z)/(373248*(-1 + z)^3) - 
  (281*CA*CF*nf*Pi^2*z)/(1536*(-1 + z)^3) + (487*CA*nf^2*Pi^2*z)/
   (20736*(-1 + z)^3) + (((1337*I)/41472)*CA^3*Pi^3*z)/(-1 + z)^3 + 
  (((2293*I)/41472)*CA^2*nf*Pi^3*z)/(-1 + z)^3 + 
  ((I/256)*CA*CF*nf*Pi^3*z)/(-1 + z)^3 + ((I/864)*CA*nf^2*Pi^3*z)/
   (-1 + z)^3 + (12241*CA^3*Pi^4*z)/(3317760*(-1 + z)^3) - 
  (28273*CA^2*nf*Pi^4*z)/(552960*(-1 + z)^3) - 
  (13*CA*CF*nf*Pi^4*z)/(7680*(-1 + z)^3) + (205*CA*nf^2*Pi^4*z)/
   (41472*(-1 + z)^3) - (((19319*I)/368640)*CA^3*Pi^5*z)/(-1 + z)^3 + 
  (((2029*I)/184320)*CA^2*nf*Pi^5*z)/(-1 + z)^3 - 
  ((I/480)*CA*CF*nf*Pi^5*z)/(-1 + z)^3 + (2131937*CA^3*Pi^6*z)/
   (139345920*(-1 + z)^3) - (251*C4AA*Pi^2*z)/(2592*dA*TA*(-1 + z)^3) + 
  (251*C4AF*nf*Pi^2*z)/(1296*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^4*z)/(120*dA*TA*(-1 + z)^3) - (29*C4AF*nf*Pi^4*z)/
   (480*dA*TA*(-1 + z)^3) - (47*C4AA*Pi^6*z)/(1008*dA*TA*(-1 + z)^3) + 
  (8210749*CA^3*z^2)/(1119744*(-1 + z)^3) - (401587*CA^2*nf*z^2)/
   (559872*(-1 + z)^3) - (45967*CA*CF*nf*z^2)/(41472*(-1 + z)^3) - 
  (77*CA*nf^2*z^2)/(69984*(-1 + z)^3) + (((446705*I)/62208)*CA^3*Pi*z^2)/
   (-1 + z)^3 - (((24169*I)/15552)*CA^2*nf*Pi*z^2)/(-1 + z)^3 - 
  (((1819*I)/2304)*CA*CF*nf*Pi*z^2)/(-1 + z)^3 + 
  (((11*I)/243)*CA*nf^2*Pi*z^2)/(-1 + z)^3 - (1207519*CA^3*Pi^2*z^2)/
   (373248*(-1 + z)^3) + (235847*CA^2*nf*Pi^2*z^2)/(186624*(-1 + z)^3) + 
  (287*CA*CF*nf*Pi^2*z^2)/(1536*(-1 + z)^3) - (809*CA*nf^2*Pi^2*z^2)/
   (41472*(-1 + z)^3) - (((1553*I)/41472)*CA^3*Pi^3*z^2)/(-1 + z)^3 - 
  (((2077*I)/41472)*CA^2*nf*Pi^3*z^2)/(-1 + z)^3 - 
  ((I/256)*CA*CF*nf*Pi^3*z^2)/(-1 + z)^3 - ((I/864)*CA*nf^2*Pi^3*z^2)/
   (-1 + z)^3 + (13511*CA^3*Pi^4*z^2)/(3317760*(-1 + z)^3) + 
  (26789*CA^2*nf*Pi^4*z^2)/(552960*(-1 + z)^3) + 
  (29*CA*CF*nf*Pi^4*z^2)/(23040*(-1 + z)^3) - (205*CA*nf^2*Pi^4*z^2)/
   (41472*(-1 + z)^3) + (((16871*I)/368640)*CA^3*Pi^5*z^2)/(-1 + z)^3 - 
  (((2029*I)/184320)*CA^2*nf*Pi^5*z^2)/(-1 + z)^3 + 
  ((I/480)*CA*CF*nf*Pi^5*z^2)/(-1 + z)^3 - (2131937*CA^3*Pi^6*z^2)/
   (139345920*(-1 + z)^3) - (409*C4AA*Pi^2*z^2)/(2592*dA*TA*(-1 + z)^3) + 
  (409*C4AF*nf*Pi^2*z^2)/(1296*dA*TA*(-1 + z)^3) + 
  (1169*C4AA*Pi^4*z^2)/(5760*dA*TA*(-1 + z)^3) + 
  (103*C4AF*nf*Pi^4*z^2)/(2880*dA*TA*(-1 + z)^3) + 
  (47*C4AA*Pi^6*z^2)/(1008*dA*TA*(-1 + z)^3) - 
  (8212693*CA^3*z^3)/(3359232*(-1 + z)^3) + (403531*CA^2*nf*z^3)/
   (1679616*(-1 + z)^3) + (45967*CA*CF*nf*z^3)/(124416*(-1 + z)^3) - 
  (89*CA*nf^2*z^3)/(419904*(-1 + z)^3) - (((446705*I)/186624)*CA^3*Pi*z^3)/
   (-1 + z)^3 + (((24169*I)/46656)*CA^2*nf*Pi*z^3)/(-1 + z)^3 + 
  (((1819*I)/6912)*CA*CF*nf*Pi*z^3)/(-1 + z)^3 - 
  (((11*I)/729)*CA*nf^2*Pi*z^3)/(-1 + z)^3 + (1181137*CA^3*Pi^2*z^3)/
   (1119744*(-1 + z)^3) - (108151*CA^2*nf*Pi^2*z^3)/(279936*(-1 + z)^3) - 
  (905*CA*CF*nf*Pi^2*z^3)/(13824*(-1 + z)^3) + 
  (107*CA*nf^2*Pi^2*z^3)/(41472*(-1 + z)^3) + 
  (((437*I)/124416)*CA^3*Pi^3*z^3)/(-1 + z)^3 + 
  (((3265*I)/124416)*CA^2*nf*Pi^3*z^3)/(-1 + z)^3 + 
  ((I/768)*CA*CF*nf*Pi^3*z^3)/(-1 + z)^3 - (((5*I)/2592)*CA*nf^2*Pi^3*z^3)/
   (-1 + z)^3 - (11851*CA^3*Pi^4*z^3)/(1990656*(-1 + z)^3) - 
  (4465*CA^2*nf*Pi^4*z^3)/(331776*(-1 + z)^3) - 
  (31*CA*CF*nf*Pi^4*z^3)/(103680*(-1 + z)^3) + 
  (821*CA*nf^2*Pi^4*z^3)/(622080*(-1 + z)^3) - 
  (((13607*I)/1105920)*CA^3*Pi^5*z^3)/(-1 + z)^3 + 
  (((1621*I)/552960)*CA^2*nf*Pi^5*z^3)/(-1 + z)^3 - 
  ((I/1440)*CA*CF*nf*Pi^5*z^3)/(-1 + z)^3 + (2131937*CA^3*Pi^6*z^3)/
   (418037760*(-1 + z)^3) + (65*C4AA*Pi^2*z^3)/(432*dA*TA*(-1 + z)^3) - 
  (65*C4AF*nf*Pi^2*z^3)/(216*dA*TA*(-1 + z)^3) - 
  (2131*C4AA*Pi^4*z^3)/(17280*dA*TA*(-1 + z)^3) + 
  (421*C4AF*nf*Pi^4*z^3)/(8640*dA*TA*(-1 + z)^3) - 
  (47*C4AA*Pi^6*z^3)/(3024*dA*TA*(-1 + z)^3) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) - 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (119*CA^3)/(20736*\[Epsilon]^4) + 
  (43*CA^2*nf)/(10368*\[Epsilon]^4) - (CA*nf^2)/(1296*\[Epsilon]^4) + 
  (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 - ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (5*CA^3*Pi^2)/(512*\[Epsilon]^4) - (1517*CA^3)/(31104*\[Epsilon]^3) + 
  (895*CA^2*nf)/(31104*\[Epsilon]^3) + (CA*CF*nf)/(576*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1944*\[Epsilon]^3) + (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 + 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 - ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (4697*CA^3*Pi^2)/(82944*\[Epsilon]^3) + 
  (427*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) + (((3*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 - (CA*nf^2)/(216*\[Epsilon]^2) - 
  (((1517*I)/10368)*CA^3*Pi)/\[Epsilon]^2 + (((895*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon]^2 + ((I/192)*CA*CF*nf*Pi)/\[Epsilon]^2 - 
  (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (119*CA^3*Pi^2)/(4608*\[Epsilon]^2) - (43*CA^2*nf*Pi^2)/
   (2304*\[Epsilon]^2) + (17*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) - 
  (((1133*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((103*I)/13824)*CA^2*nf*Pi^3)/
   \[Epsilon]^2 + (7271*CA^3)/(31104*(-1 + z)^3*\[Epsilon]^2) - 
  (2603*CA^2*nf)/(31104*(-1 + z)^3*\[Epsilon]^2) - 
  (55*CA*CF*nf)/(3456*(-1 + z)^3*\[Epsilon]^2) - 
  (2501*CA^3*Pi^2)/(248832*(-1 + z)^3*\[Epsilon]^2) + 
  (31*CA^2*nf*Pi^2)/(124416*(-1 + z)^3*\[Epsilon]^2) + 
  (1487*CA^3*Pi^4)/(1658880*(-1 + z)^3*\[Epsilon]^2) - 
  (7271*CA^3*z)/(10368*(-1 + z)^3*\[Epsilon]^2) + 
  (2603*CA^2*nf*z)/(10368*(-1 + z)^3*\[Epsilon]^2) + 
  (55*CA*CF*nf*z)/(1152*(-1 + z)^3*\[Epsilon]^2) + 
  (2357*CA^3*Pi^2*z)/(82944*(-1 + z)^3*\[Epsilon]^2) + 
  (41*CA^2*nf*Pi^2*z)/(41472*(-1 + z)^3*\[Epsilon]^2) - 
  (1487*CA^3*Pi^4*z)/(552960*(-1 + z)^3*\[Epsilon]^2) + 
  (7271*CA^3*z^2)/(10368*(-1 + z)^3*\[Epsilon]^2) - 
  (2603*CA^2*nf*z^2)/(10368*(-1 + z)^3*\[Epsilon]^2) - 
  (55*CA*CF*nf*z^2)/(1152*(-1 + z)^3*\[Epsilon]^2) - 
  (2357*CA^3*Pi^2*z^2)/(82944*(-1 + z)^3*\[Epsilon]^2) - 
  (41*CA^2*nf*Pi^2*z^2)/(41472*(-1 + z)^3*\[Epsilon]^2) + 
  (1487*CA^3*Pi^4*z^2)/(552960*(-1 + z)^3*\[Epsilon]^2) - 
  (7271*CA^3*z^3)/(31104*(-1 + z)^3*\[Epsilon]^2) + 
  (2603*CA^2*nf*z^3)/(31104*(-1 + z)^3*\[Epsilon]^2) + 
  (55*CA*CF*nf*z^3)/(3456*(-1 + z)^3*\[Epsilon]^2) + 
  (2501*CA^3*Pi^2*z^3)/(248832*(-1 + z)^3*\[Epsilon]^2) - 
  (31*CA^2*nf*Pi^2*z^3)/(124416*(-1 + z)^3*\[Epsilon]^2) - 
  (1487*CA^3*Pi^4*z^3)/(1658880*(-1 + z)^3*\[Epsilon]^2) - 
  ((I/72)*CA*nf^2*Pi)/\[Epsilon] + (1517*CA^3*Pi^2)/(6912*\[Epsilon]) - 
  (895*CA^2*nf*Pi^2)/(6912*\[Epsilon]) - (CA*CF*nf*Pi^2)/(128*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2)/(432*\[Epsilon]) - (((119*I)/4608)*CA^3*Pi^3)/\[Epsilon] - 
  (((43*I)/2304)*CA^2*nf*Pi^3)/\[Epsilon] + (((5*I)/1728)*CA*nf^2*Pi^3)/
   \[Epsilon] + (121*CA^3*Pi^4)/(9216*\[Epsilon]) - 
  (11*CA^2*nf*Pi^4)/(4608*\[Epsilon]) + (((9*I)/2560)*CA^3*Pi^5)/\[Epsilon] + 
  (446705*CA^3)/(559872*(-1 + z)^3*\[Epsilon]) - 
  (24169*CA^2*nf)/(139968*(-1 + z)^3*\[Epsilon]) - 
  (1819*CA*CF*nf)/(20736*(-1 + z)^3*\[Epsilon]) + 
  (11*CA*nf^2)/(2187*(-1 + z)^3*\[Epsilon]) + (((7271*I)/10368)*CA^3*Pi)/
   ((-1 + z)^3*\[Epsilon]) - (((2603*I)/10368)*CA^2*nf*Pi)/
   ((-1 + z)^3*\[Epsilon]) - (((55*I)/1152)*CA*CF*nf*Pi)/
   ((-1 + z)^3*\[Epsilon]) + (211*CA^3*Pi^2)/(373248*(-1 + z)^3*\[Epsilon]) - 
  (3913*CA^2*nf*Pi^2)/(373248*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(2304*(-1 + z)^3*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2)/(7776*(-1 + z)^3*\[Epsilon]) - 
  (((2501*I)/82944)*CA^3*Pi^3)/((-1 + z)^3*\[Epsilon]) + 
  (((31*I)/41472)*CA^2*nf*Pi^3)/((-1 + z)^3*\[Epsilon]) + 
  (22583*CA^3*Pi^4)/(3317760*(-1 + z)^3*\[Epsilon]) - 
  (2437*CA^2*nf*Pi^4)/(1658880*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*Pi^4)/(4320*(-1 + z)^3*\[Epsilon]) + 
  (((1487*I)/552960)*CA^3*Pi^5)/((-1 + z)^3*\[Epsilon]) - 
  (446705*CA^3*z)/(186624*(-1 + z)^3*\[Epsilon]) + 
  (24169*CA^2*nf*z)/(46656*(-1 + z)^3*\[Epsilon]) + 
  (1819*CA*CF*nf*z)/(6912*(-1 + z)^3*\[Epsilon]) - 
  (11*CA*nf^2*z)/(729*(-1 + z)^3*\[Epsilon]) - (((7271*I)/3456)*CA^3*Pi*z)/
   ((-1 + z)^3*\[Epsilon]) + (((2603*I)/3456)*CA^2*nf*Pi*z)/
   ((-1 + z)^3*\[Epsilon]) + (((55*I)/384)*CA*CF*nf*Pi*z)/
   ((-1 + z)^3*\[Epsilon]) + (1337*CA^3*Pi^2*z)/
   (124416*(-1 + z)^3*\[Epsilon]) + (2293*CA^2*nf*Pi^2*z)/
   (124416*(-1 + z)^3*\[Epsilon]) + (CA*CF*nf*Pi^2*z)/
   (768*(-1 + z)^3*\[Epsilon]) + (CA*nf^2*Pi^2*z)/
   (2592*(-1 + z)^3*\[Epsilon]) + (((2357*I)/27648)*CA^3*Pi^3*z)/
   ((-1 + z)^3*\[Epsilon]) + (((41*I)/13824)*CA^2*nf*Pi^3*z)/
   ((-1 + z)^3*\[Epsilon]) - (19319*CA^3*Pi^4*z)/
   (1105920*(-1 + z)^3*\[Epsilon]) + (2029*CA^2*nf*Pi^4*z)/
   (552960*(-1 + z)^3*\[Epsilon]) - (CA*CF*nf*Pi^4*z)/
   (1440*(-1 + z)^3*\[Epsilon]) - (((1487*I)/184320)*CA^3*Pi^5*z)/
   ((-1 + z)^3*\[Epsilon]) + (446705*CA^3*z^2)/
   (186624*(-1 + z)^3*\[Epsilon]) - (24169*CA^2*nf*z^2)/
   (46656*(-1 + z)^3*\[Epsilon]) - (1819*CA*CF*nf*z^2)/
   (6912*(-1 + z)^3*\[Epsilon]) + (11*CA*nf^2*z^2)/
   (729*(-1 + z)^3*\[Epsilon]) + (((7271*I)/3456)*CA^3*Pi*z^2)/
   ((-1 + z)^3*\[Epsilon]) - (((2603*I)/3456)*CA^2*nf*Pi*z^2)/
   ((-1 + z)^3*\[Epsilon]) - (((55*I)/384)*CA*CF*nf*Pi*z^2)/
   ((-1 + z)^3*\[Epsilon]) - (1553*CA^3*Pi^2*z^2)/
   (124416*(-1 + z)^3*\[Epsilon]) - (2077*CA^2*nf*Pi^2*z^2)/
   (124416*(-1 + z)^3*\[Epsilon]) - (CA*CF*nf*Pi^2*z^2)/
   (768*(-1 + z)^3*\[Epsilon]) - (CA*nf^2*Pi^2*z^2)/
   (2592*(-1 + z)^3*\[Epsilon]) - (((2357*I)/27648)*CA^3*Pi^3*z^2)/
   ((-1 + z)^3*\[Epsilon]) - (((41*I)/13824)*CA^2*nf*Pi^3*z^2)/
   ((-1 + z)^3*\[Epsilon]) + (16871*CA^3*Pi^4*z^2)/
   (1105920*(-1 + z)^3*\[Epsilon]) - (2029*CA^2*nf*Pi^4*z^2)/
   (552960*(-1 + z)^3*\[Epsilon]) + (CA*CF*nf*Pi^4*z^2)/
   (1440*(-1 + z)^3*\[Epsilon]) + (((1487*I)/184320)*CA^3*Pi^5*z^2)/
   ((-1 + z)^3*\[Epsilon]) - (446705*CA^3*z^3)/
   (559872*(-1 + z)^3*\[Epsilon]) + (24169*CA^2*nf*z^3)/
   (139968*(-1 + z)^3*\[Epsilon]) + (1819*CA*CF*nf*z^3)/
   (20736*(-1 + z)^3*\[Epsilon]) - (11*CA*nf^2*z^3)/
   (2187*(-1 + z)^3*\[Epsilon]) - (((7271*I)/10368)*CA^3*Pi*z^3)/
   ((-1 + z)^3*\[Epsilon]) + (((2603*I)/10368)*CA^2*nf*Pi*z^3)/
   ((-1 + z)^3*\[Epsilon]) + (((55*I)/1152)*CA*CF*nf*Pi*z^3)/
   ((-1 + z)^3*\[Epsilon]) + (437*CA^3*Pi^2*z^3)/
   (373248*(-1 + z)^3*\[Epsilon]) + (3265*CA^2*nf*Pi^2*z^3)/
   (373248*(-1 + z)^3*\[Epsilon]) + (CA*CF*nf*Pi^2*z^3)/
   (2304*(-1 + z)^3*\[Epsilon]) - (5*CA*nf^2*Pi^2*z^3)/
   (7776*(-1 + z)^3*\[Epsilon]) + (((2501*I)/82944)*CA^3*Pi^3*z^3)/
   ((-1 + z)^3*\[Epsilon]) - (((31*I)/41472)*CA^2*nf*Pi^3*z^3)/
   ((-1 + z)^3*\[Epsilon]) - (13607*CA^3*Pi^4*z^3)/
   (3317760*(-1 + z)^3*\[Epsilon]) + (1621*CA^2*nf*Pi^4*z^3)/
   (1658880*(-1 + z)^3*\[Epsilon]) - (CA*CF*nf*Pi^4*z^3)/
   (4320*(-1 + z)^3*\[Epsilon]) - (((1487*I)/552960)*CA^3*Pi^5*z^3)/
   ((-1 + z)^3*\[Epsilon]) - (5*CA*nf^2*Pi^2*G[0, z])/144 + 
  ((119*I)/1536)*CA^3*Pi^3*G[0, z] + ((43*I)/768)*CA^2*nf*Pi^3*G[0, z] - 
  (I/96)*CA*nf^2*Pi^3*G[0, z] - (297*CA^3*Pi^4*G[0, z])/2048 + 
  (27*CA^2*nf*Pi^4*G[0, z])/1024 - ((27*I)/2560)*CA^3*Pi^5*G[0, z] - 
  (446705*CA^3*G[0, z])/(186624*(-1 + z)^3) + (24169*CA^2*nf*G[0, z])/
   (46656*(-1 + z)^3) + (1819*CA*CF*nf*G[0, z])/(6912*(-1 + z)^3) - 
  (11*CA*nf^2*G[0, z])/(729*(-1 + z)^3) - (((7271*I)/3456)*CA^3*Pi*G[0, z])/
   (-1 + z)^3 + (((2603*I)/3456)*CA^2*nf*Pi*G[0, z])/(-1 + z)^3 + 
  (((55*I)/384)*CA*CF*nf*Pi*G[0, z])/(-1 + z)^3 - 
  ((I/24)*CA*nf^2*Pi*G[0, z])/(-1 + z)^3 + (82139*CA^3*Pi^2*G[0, z])/
   (124416*(-1 + z)^3) - (44849*CA^2*nf*Pi^2*G[0, z])/(124416*(-1 + z)^3) - 
  (17*CA*CF*nf*Pi^2*G[0, z])/(768*(-1 + z)^3) - 
  (5*CA*nf^2*Pi^2*G[0, z])/(2592*(-1 + z)^3) + 
  (((2501*I)/27648)*CA^3*Pi^3*G[0, z])/(-1 + z)^3 - 
  (((31*I)/13824)*CA^2*nf*Pi^3*G[0, z])/(-1 + z)^3 - 
  ((I/576)*CA*nf^2*Pi^3*G[0, z])/(-1 + z)^3 - (139403*CA^3*Pi^4*G[0, z])/
   (1105920*(-1 + z)^3) + (13057*CA^2*nf*Pi^4*G[0, z])/(552960*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*G[0, z])/(1440*(-1 + z)^3) - 
  (((1487*I)/184320)*CA^3*Pi^5*G[0, z])/(-1 + z)^3 + 
  (462149*CA^3*z*G[0, z])/(62208*(-1 + z)^3) - (116665*CA^2*nf*z*G[0, z])/
   (62208*(-1 + z)^3) - (1777*CA*CF*nf*z*G[0, z])/(2304*(-1 + z)^3) + 
  (5795*CA*nf^2*z*G[0, z])/(62208*(-1 + z)^3) + 
  (((7337*I)/1152)*CA^3*Pi*z*G[0, z])/(-1 + z)^3 - 
  (((2675*I)/1152)*CA^2*nf*Pi*z*G[0, z])/(-1 + z)^3 - 
  (((55*I)/128)*CA*CF*nf*Pi*z*G[0, z])/(-1 + z)^3 + 
  (((7*I)/48)*CA*nf^2*Pi*z*G[0, z])/(-1 + z)^3 - 
  (70027*CA^3*Pi^2*z*G[0, z])/(41472*(-1 + z)^3) + 
  (39337*CA^2*nf*Pi^2*z*G[0, z])/(41472*(-1 + z)^3) + 
  (49*CA*CF*nf*Pi^2*z*G[0, z])/(768*(-1 + z)^3) + 
  (13*CA*nf^2*Pi^2*z*G[0, z])/(864*(-1 + z)^3) - 
  (((869*I)/9216)*CA^3*Pi^3*z*G[0, z])/(-1 + z)^3 - 
  (((401*I)/4608)*CA^2*nf*Pi^3*z*G[0, z])/(-1 + z)^3 + 
  ((I/64)*CA*nf^2*Pi^3*z*G[0, z])/(-1 + z)^3 + (436129*CA^3*Pi^4*z*G[0, z])/
   (1105920*(-1 + z)^3) - (8191*CA^2*nf*Pi^4*z*G[0, z])/(110592*(-1 + z)^3) + 
  (29*CA*CF*nf*Pi^4*z*G[0, z])/(11520*(-1 + z)^3) + 
  (((1487*I)/61440)*CA^3*Pi^5*z*G[0, z])/(-1 + z)^3 - 
  (17*C4AA*z*G[0, z])/(48*dA*TA*(-1 + z)^3) + (17*C4AF*nf*z*G[0, z])/
   (24*dA*TA*(-1 + z)^3) + (241*C4AA*Pi^2*z*G[0, z])/(864*dA*TA*(-1 + z)^3) - 
  (79*C4AF*nf*Pi^2*z*G[0, z])/(432*dA*TA*(-1 + z)^3) + 
  (107*C4AA*Pi^4*z*G[0, z])/(720*dA*TA*(-1 + z)^3) - 
  (97*C4AF*nf*Pi^4*z*G[0, z])/(720*dA*TA*(-1 + z)^3) - 
  (476237*CA^3*z^2*G[0, z])/(62208*(-1 + z)^3) + 
  (134785*CA^2*nf*z^2*G[0, z])/(62208*(-1 + z)^3) + 
  (1741*CA*CF*nf*z^2*G[0, z])/(2304*(-1 + z)^3) - 
  (8099*CA*nf^2*z^2*G[0, z])/(62208*(-1 + z)^3) - 
  (((7421*I)/1152)*CA^3*Pi*z^2*G[0, z])/(-1 + z)^3 + 
  (((2765*I)/1152)*CA^2*nf*Pi*z^2*G[0, z])/(-1 + z)^3 + 
  (((55*I)/128)*CA*CF*nf*Pi*z^2*G[0, z])/(-1 + z)^3 - 
  ((I/6)*CA*nf^2*Pi*z^2*G[0, z])/(-1 + z)^3 + (61153*CA^3*Pi^2*z^2*G[0, z])/
   (41472*(-1 + z)^3) - (38179*CA^2*nf*Pi^2*z^2*G[0, z])/(41472*(-1 + z)^3) - 
  (127*CA*CF*nf*Pi^2*z^2*G[0, z])/(2304*(-1 + z)^3) - 
  (CA*nf^2*Pi^2*z^2*G[0, z])/(72*(-1 + z)^3) - 
  (((235*I)/9216)*CA^3*Pi^3*z^2*G[0, z])/(-1 + z)^3 + 
  (((557*I)/4608)*CA^2*nf*Pi^3*z^2*G[0, z])/(-1 + z)^3 - 
  ((I/64)*CA*nf^2*Pi^3*z^2*G[0, z])/(-1 + z)^3 - 
  (455137*CA^3*Pi^4*z^2*G[0, z])/(1105920*(-1 + z)^3) + 
  (42347*CA^2*nf*Pi^4*z^2*G[0, z])/(552960*(-1 + z)^3) - 
  (29*CA*CF*nf*Pi^4*z^2*G[0, z])/(11520*(-1 + z)^3) - 
  (((1487*I)/61440)*CA^3*Pi^5*z^2*G[0, z])/(-1 + z)^3 + 
  (143*C4AA*z^2*G[0, z])/(432*dA*TA*(-1 + z)^3) - 
  (143*C4AF*nf*z^2*G[0, z])/(216*dA*TA*(-1 + z)^3) - 
  (661*C4AA*Pi^2*z^2*G[0, z])/(864*dA*TA*(-1 + z)^3) + 
  (283*C4AF*nf*Pi^2*z^2*G[0, z])/(432*dA*TA*(-1 + z)^3) - 
  (401*C4AA*Pi^4*z^2*G[0, z])/(2880*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^4*z^2*G[0, z])/(72*dA*TA*(-1 + z)^3) + 
  (488969*CA^3*z^3*G[0, z])/(186624*(-1 + z)^3) - 
  (37759*CA^2*nf*z^3*G[0, z])/(46656*(-1 + z)^3) - 
  (1711*CA*CF*nf*z^3*G[0, z])/(6912*(-1 + z)^3) + 
  (38*CA*nf^2*z^3*G[0, z])/(729*(-1 + z)^3) + 
  (((7523*I)/3456)*CA^3*Pi*z^3*G[0, z])/(-1 + z)^3 - 
  (((2873*I)/3456)*CA^2*nf*Pi*z^3*G[0, z])/(-1 + z)^3 - 
  (((55*I)/384)*CA*CF*nf*Pi*z^3*G[0, z])/(-1 + z)^3 + 
  ((I/16)*CA*nf^2*Pi*z^3*G[0, z])/(-1 + z)^3 - (48817*CA^3*Pi^2*z^3*G[0, z])/
   (124416*(-1 + z)^3) + (32311*CA^2*nf*Pi^2*z^3*G[0, z])/
   (124416*(-1 + z)^3) + (13*CA*CF*nf*Pi^2*z^3*G[0, z])/(768*(-1 + z)^3) + 
  (25*CA*nf^2*Pi^2*z^3*G[0, z])/(2592*(-1 + z)^3) + 
  (((1699*I)/27648)*CA^3*Pi^3*z^3*G[0, z])/(-1 + z)^3 - 
  (((905*I)/13824)*CA^2*nf*Pi^3*z^3*G[0, z])/(-1 + z)^3 + 
  (((5*I)/576)*CA*nf^2*Pi^3*z^3*G[0, z])/(-1 + z)^3 + 
  (477697*CA^3*Pi^4*z^3*G[0, z])/(3317760*(-1 + z)^3) - 
  (45059*CA^2*nf*Pi^4*z^3*G[0, z])/(1658880*(-1 + z)^3) + 
  (17*CA*CF*nf*Pi^4*z^3*G[0, z])/(17280*(-1 + z)^3) + 
  (((1487*I)/184320)*CA^3*Pi^5*z^3*G[0, z])/(-1 + z)^3 + 
  (5*C4AA*z^3*G[0, z])/(216*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*z^3*G[0, z])/(108*dA*TA*(-1 + z)^3) + 
  (73*C4AA*Pi^2*z^3*G[0, z])/(162*dA*TA*(-1 + z)^3) - 
  (65*C4AF*nf*Pi^2*z^3*G[0, z])/(162*dA*TA*(-1 + z)^3) + 
  (539*C4AA*Pi^4*z^3*G[0, z])/(8640*dA*TA*(-1 + z)^3) - 
  (49*C4AF*nf*Pi^4*z^3*G[0, z])/(2160*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, z])/(128*\[Epsilon]^5) - (11*CA^3*G[0, z])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[0, z])/(128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[0, z])/
   \[Epsilon]^4 - (119*CA^3*G[0, z])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[0, z])/(432*\[Epsilon]^3) - (((33*I)/256)*CA^3*Pi*G[0, z])/
   \[Epsilon]^3 + (((3*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*G[0, z])/(512*\[Epsilon]^3) + 
  (5*CA*nf^2*G[0, z])/(648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[0, z])/
   \[Epsilon]^2 - (((43*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 + (99*CA^3*Pi^2*G[0, z])/
   (512*\[Epsilon]^2) - (9*CA^2*nf*Pi^2*G[0, z])/(256*\[Epsilon]^2) - 
  (((9*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon]^2 - 
  (1517*CA^3*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]^2) + 
  (895*CA^2*nf*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, z])/(192*(-1 + z)^3*\[Epsilon]^2) + 
  (649*CA^3*Pi^2*G[0, z])/(27648*(-1 + z)^3*\[Epsilon]^2) - 
  (59*CA^2*nf*Pi^2*G[0, z])/(13824*(-1 + z)^3*\[Epsilon]^2) + 
  (1499*CA^3*z*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]^2) - 
  (877*CA^2*nf*z*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]^2) - 
  (CA*CF*nf*z*G[0, z])/(64*(-1 + z)^3*\[Epsilon]^2) - 
  (745*CA^3*Pi^2*z*G[0, z])/(9216*(-1 + z)^3*\[Epsilon]^2) + 
  (71*CA^2*nf*Pi^2*z*G[0, z])/(4608*(-1 + z)^3*\[Epsilon]^2) - 
  (1481*CA^3*z^2*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]^2) + 
  (859*CA^2*nf*z^2*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]^2) + 
  (CA*CF*nf*z^2*G[0, z])/(64*(-1 + z)^3*\[Epsilon]^2) + 
  (817*CA^3*Pi^2*z^2*G[0, z])/(9216*(-1 + z)^3*\[Epsilon]^2) - 
  (71*CA^2*nf*Pi^2*z^2*G[0, z])/(4608*(-1 + z)^3*\[Epsilon]^2) + 
  (1463*CA^3*z^3*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]^2) - 
  (841*CA^2*nf*z^3*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]^2) - 
  (CA*CF*nf*z^3*G[0, z])/(192*(-1 + z)^3*\[Epsilon]^2) - 
  (913*CA^3*Pi^2*z^3*G[0, z])/(27648*(-1 + z)^3*\[Epsilon]^2) + 
  (83*CA^2*nf*Pi^2*z^3*G[0, z])/(13824*(-1 + z)^3*\[Epsilon]^2) + 
  (((5*I)/216)*CA*nf^2*Pi*G[0, z])/\[Epsilon] + 
  (119*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]) + (43*CA^2*nf*Pi^2*G[0, z])/
   (768*\[Epsilon]) - (CA*nf^2*Pi^2*G[0, z])/(96*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (7271*CA^3*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]) + 
  (2603*CA^2*nf*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, z])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*G[0, z])/(72*(-1 + z)^3*\[Epsilon]) - 
  (((1517*I)/3456)*CA^3*Pi*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((895*I)/3456)*CA^2*nf*Pi*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  ((I/64)*CA*CF*nf*Pi*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (2501*CA^3*Pi^2*G[0, z])/(82944*(-1 + z)^3*\[Epsilon]) - 
  (31*CA^2*nf*Pi^2*G[0, z])/(41472*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[0, z])/(1728*(-1 + z)^3*\[Epsilon]) + 
  (((649*I)/9216)*CA^3*Pi^3*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((59*I)/4608)*CA^2*nf*Pi^3*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (1487*CA^3*Pi^4*G[0, z])/(552960*(-1 + z)^3*\[Epsilon]) + 
  (7337*CA^3*z*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (2675*CA^2*nf*z*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (55*CA*CF*nf*z*G[0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (7*CA*nf^2*z*G[0, z])/(144*(-1 + z)^3*\[Epsilon]) + 
  (((1499*I)/1152)*CA^3*Pi*z*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((877*I)/1152)*CA^2*nf*Pi*z*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((3*I)/64)*CA*CF*nf*Pi*z*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (869*CA^3*Pi^2*z*G[0, z])/(27648*(-1 + z)^3*\[Epsilon]) - 
  (401*CA^2*nf*Pi^2*z*G[0, z])/(13824*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*Pi^2*z*G[0, z])/(192*(-1 + z)^3*\[Epsilon]) - 
  (((745*I)/3072)*CA^3*Pi^3*z*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((71*I)/1536)*CA^2*nf*Pi^3*z*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (1487*CA^3*Pi^4*z*G[0, z])/(184320*(-1 + z)^3*\[Epsilon]) - 
  (7421*CA^3*z^2*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (2765*CA^2*nf*z^2*G[0, z])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (55*CA*CF*nf*z^2*G[0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*z^2*G[0, z])/(18*(-1 + z)^3*\[Epsilon]) - 
  (((1481*I)/1152)*CA^3*Pi*z^2*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((859*I)/1152)*CA^2*nf*Pi*z^2*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((3*I)/64)*CA*CF*nf*Pi*z^2*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (235*CA^3*Pi^2*z^2*G[0, z])/(27648*(-1 + z)^3*\[Epsilon]) + 
  (557*CA^2*nf*Pi^2*z^2*G[0, z])/(13824*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*Pi^2*z^2*G[0, z])/(192*(-1 + z)^3*\[Epsilon]) + 
  (((817*I)/3072)*CA^3*Pi^3*z^2*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((71*I)/1536)*CA^2*nf*Pi^3*z^2*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (1487*CA^3*Pi^4*z^2*G[0, z])/(184320*(-1 + z)^3*\[Epsilon]) + 
  (7523*CA^3*z^3*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]) - 
  (2873*CA^2*nf*z^3*G[0, z])/(10368*(-1 + z)^3*\[Epsilon]) - 
  (55*CA*CF*nf*z^3*G[0, z])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*z^3*G[0, z])/(48*(-1 + z)^3*\[Epsilon]) + 
  (((1463*I)/3456)*CA^3*Pi*z^3*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((841*I)/3456)*CA^2*nf*Pi*z^3*G[0, z])/((-1 + z)^3*\[Epsilon]) - 
  ((I/64)*CA*CF*nf*Pi*z^3*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (1699*CA^3*Pi^2*z^3*G[0, z])/(82944*(-1 + z)^3*\[Epsilon]) - 
  (905*CA^2*nf*Pi^2*z^3*G[0, z])/(41472*(-1 + z)^3*\[Epsilon]) + 
  (5*CA*nf^2*Pi^2*z^3*G[0, z])/(1728*(-1 + z)^3*\[Epsilon]) - 
  (((913*I)/9216)*CA^3*Pi^3*z^3*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((83*I)/4608)*CA^2*nf*Pi^3*z^3*G[0, z])/((-1 + z)^3*\[Epsilon]) + 
  (1487*CA^3*Pi^4*z^3*G[0, z])/(552960*(-1 + z)^3*\[Epsilon]) + 
  (I/16)*CA*nf^2*Pi*G[1, z] - (1463*CA^3*Pi^2*G[1, z])/2304 + 
  (841*CA^2*nf*Pi^2*G[1, z])/2304 + (3*CA*CF*nf*Pi^2*G[1, z])/128 - 
  (5*CA*nf^2*Pi^2*G[1, z])/144 + ((119*I)/1536)*CA^3*Pi^3*G[1, z] + 
  ((43*I)/768)*CA^2*nf*Pi^3*G[1, z] - ((13*I)/576)*CA*nf^2*Pi^3*G[1, z] - 
  (583*CA^3*Pi^4*G[1, z])/3072 + (53*CA^2*nf*Pi^4*G[1, z])/1536 + 
  ((3*I)/2560)*CA^3*Pi^5*G[1, z] - (485261*CA^3*G[1, z])/
   (186624*(-1 + z)^3) + (145789*CA^2*nf*G[1, z])/(186624*(-1 + z)^3) + 
  (1729*CA*CF*nf*G[1, z])/(6912*(-1 + z)^3) - (7703*CA*nf^2*G[1, z])/
   (186624*(-1 + z)^3) - (((7577*I)/3456)*CA^3*Pi*G[1, z])/(-1 + z)^3 + 
  (((2927*I)/3456)*CA^2*nf*Pi*G[1, z])/(-1 + z)^3 + 
  (((55*I)/384)*CA*CF*nf*Pi*G[1, z])/(-1 + z)^3 + 
  (8749*CA^3*Pi^2*G[1, z])/(13824*(-1 + z)^3) - 
  (4355*CA^2*nf*Pi^2*G[1, z])/(13824*(-1 + z)^3) + 
  (13*CA*CF*nf*Pi^2*G[1, z])/(2304*(-1 + z)^3) + 
  (53*CA*nf^2*Pi^2*G[1, z])/(2592*(-1 + z)^3) + 
  (((8057*I)/27648)*CA^3*Pi^3*G[1, z])/(-1 + z)^3 - 
  (((1507*I)/13824)*CA^2*nf*Pi^3*G[1, z])/(-1 + z)^3 - 
  (21901*CA^3*Pi^4*G[1, z])/(368640*(-1 + z)^3) + 
  (6197*CA^2*nf*Pi^4*G[1, z])/(552960*(-1 + z)^3) - 
  (7*CA*CF*nf*Pi^4*G[1, z])/(17280*(-1 + z)^3) + 
  (((317*I)/36864)*CA^3*Pi^5*G[1, z])/(-1 + z)^3 - 
  (17*C4AA*G[1, z])/(48*dA*TA*(-1 + z)^3) + (17*C4AF*nf*G[1, z])/
   (24*dA*TA*(-1 + z)^3) + (997*C4AA*Pi^2*G[1, z])/(2592*dA*TA*(-1 + z)^3) - 
  (511*C4AF*nf*Pi^2*G[1, z])/(1296*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^4*G[1, z])/(192*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^4*G[1, z])/(48*dA*TA*(-1 + z)^3) - 
  (115*CA^3*Pi^2*G[1, z])/(3456*(-1 + z)^3*z) + 
  (5*CA^2*nf*Pi^2*G[1, z])/(128*(-1 + z)^3*z) - 
  (CA*CF*nf*Pi^2*G[1, z])/(192*(-1 + z)^3*z) - 
  (CA*nf^2*Pi^2*G[1, z])/(432*(-1 + z)^3*z) + ((I/192)*CA^3*Pi^3*G[1, z])/
   ((-1 + z)^3*z) - ((I/192)*CA^2*nf*Pi^3*G[1, z])/((-1 + z)^3*z) - 
  (C4AA*Pi^2*G[1, z])/(16*dA*TA*(-1 + z)^3*z) + 
  (C4AF*nf*Pi^2*G[1, z])/(8*dA*TA*(-1 + z)^3*z) + 
  (486617*CA^3*z*G[1, z])/(62208*(-1 + z)^3) - (73829*CA^2*nf*z*G[1, z])/
   (31104*(-1 + z)^3) - (1723*CA*CF*nf*z*G[1, z])/(2304*(-1 + z)^3) + 
  (4189*CA*nf^2*z*G[1, z])/(31104*(-1 + z)^3) + 
  (((7559*I)/1152)*CA^3*Pi*z*G[1, z])/(-1 + z)^3 - 
  (((2909*I)/1152)*CA^2*nf*Pi*z*G[1, z])/(-1 + z)^3 - 
  (((55*I)/128)*CA*CF*nf*Pi*z*G[1, z])/(-1 + z)^3 - 
  (69127*CA^3*Pi^2*z*G[1, z])/(41472*(-1 + z)^3) + 
  (28681*CA^2*nf*Pi^2*z*G[1, z])/(41472*(-1 + z)^3) + 
  (23*CA*CF*nf*Pi^2*z*G[1, z])/(2304*(-1 + z)^3) - 
  (41*CA*nf^2*Pi^2*z*G[1, z])/(864*(-1 + z)^3) - 
  (((8297*I)/9216)*CA^3*Pi^3*z*G[1, z])/(-1 + z)^3 + 
  (((1627*I)/4608)*CA^2*nf*Pi^3*z*G[1, z])/(-1 + z)^3 + 
  (201781*CA^3*Pi^4*z*G[1, z])/(1105920*(-1 + z)^3) - 
  (3835*CA^2*nf*Pi^4*z*G[1, z])/(110592*(-1 + z)^3) + 
  (7*CA*CF*nf*Pi^4*z*G[1, z])/(5760*(-1 + z)^3) - 
  (((317*I)/12288)*CA^3*Pi^5*z*G[1, z])/(-1 + z)^3 + 
  (37*C4AA*z*G[1, z])/(54*dA*TA*(-1 + z)^3) - (37*C4AF*nf*z*G[1, z])/
   (27*dA*TA*(-1 + z)^3) - (115*C4AA*Pi^2*z*G[1, z])/(108*dA*TA*(-1 + z)^3) + 
  (95*C4AF*nf*Pi^2*z*G[1, z])/(108*dA*TA*(-1 + z)^3) + 
  (119*C4AA*Pi^4*z*G[1, z])/(2880*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^4*z*G[1, z])/(360*dA*TA*(-1 + z)^3) - 
  (487973*CA^3*z^2*G[1, z])/(62208*(-1 + z)^3) + 
  (149527*CA^2*nf*z^2*G[1, z])/(62208*(-1 + z)^3) + 
  (1717*CA*CF*nf*z^2*G[1, z])/(2304*(-1 + z)^3) - 
  (9053*CA*nf^2*z^2*G[1, z])/(62208*(-1 + z)^3) - 
  (((7541*I)/1152)*CA^3*Pi*z^2*G[1, z])/(-1 + z)^3 + 
  (((2891*I)/1152)*CA^2*nf*Pi*z^2*G[1, z])/(-1 + z)^3 + 
  (((55*I)/128)*CA*CF*nf*Pi*z^2*G[1, z])/(-1 + z)^3 + 
  (64453*CA^3*Pi^2*z^2*G[1, z])/(41472*(-1 + z)^3) - 
  (23995*CA^2*nf*Pi^2*z^2*G[1, z])/(41472*(-1 + z)^3) - 
  (5*CA*CF*nf*Pi^2*z^2*G[1, z])/(256*(-1 + z)^3) + 
  (37*CA*nf^2*Pi^2*z^2*G[1, z])/(864*(-1 + z)^3) + 
  (((8393*I)/9216)*CA^3*Pi^3*z^2*G[1, z])/(-1 + z)^3 - 
  (((1675*I)/4608)*CA^2*nf*Pi^3*z^2*G[1, z])/(-1 + z)^3 - 
  (41057*CA^3*Pi^4*z^2*G[1, z])/(221184*(-1 + z)^3) + 
  (3835*CA^2*nf*Pi^4*z^2*G[1, z])/(110592*(-1 + z)^3) - 
  (7*CA*CF*nf*Pi^4*z^2*G[1, z])/(5760*(-1 + z)^3) + 
  (((317*I)/12288)*CA^3*Pi^5*z^2*G[1, z])/(-1 + z)^3 - 
  (133*C4AA*z^2*G[1, z])/(432*dA*TA*(-1 + z)^3) + 
  (133*C4AF*nf*z^2*G[1, z])/(216*dA*TA*(-1 + z)^3) + 
  (1031*C4AA*Pi^2*z^2*G[1, z])/(864*dA*TA*(-1 + z)^3) - 
  (437*C4AF*nf*Pi^2*z^2*G[1, z])/(432*dA*TA*(-1 + z)^3) + 
  (163*C4AA*Pi^4*z^2*G[1, z])/(2880*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^4*z^2*G[1, z])/(360*dA*TA*(-1 + z)^3) + 
  (489329*CA^3*z^3*G[1, z])/(186624*(-1 + z)^3) - 
  (37849*CA^2*nf*z^3*G[1, z])/(46656*(-1 + z)^3) - 
  (1711*CA*CF*nf*z^3*G[1, z])/(6912*(-1 + z)^3) + 
  (38*CA*nf^2*z^3*G[1, z])/(729*(-1 + z)^3) + 
  (((7523*I)/3456)*CA^3*Pi*z^3*G[1, z])/(-1 + z)^3 - 
  (((2873*I)/3456)*CA^2*nf*Pi*z^3*G[1, z])/(-1 + z)^3 - 
  (((55*I)/384)*CA*CF*nf*Pi*z^3*G[1, z])/(-1 + z)^3 - 
  (6731*CA^3*Pi^2*z^3*G[1, z])/(13824*(-1 + z)^3) + 
  (751*CA^2*nf*Pi^2*z^3*G[1, z])/(4608*(-1 + z)^3) + 
  (7*CA*CF*nf*Pi^2*z^3*G[1, z])/(768*(-1 + z)^3) - 
  (35*CA*nf^2*Pi^2*z^3*G[1, z])/(2592*(-1 + z)^3) - 
  (((8489*I)/27648)*CA^3*Pi^3*z^3*G[1, z])/(-1 + z)^3 + 
  (((1723*I)/13824)*CA^2*nf*Pi^3*z^3*G[1, z])/(-1 + z)^3 + 
  (209957*CA^3*Pi^4*z^3*G[1, z])/(3317760*(-1 + z)^3) - 
  (19759*CA^2*nf*Pi^4*z^3*G[1, z])/(1658880*(-1 + z)^3) + 
  (7*CA*CF*nf*Pi^4*z^3*G[1, z])/(17280*(-1 + z)^3) - 
  (((317*I)/36864)*CA^3*Pi^5*z^3*G[1, z])/(-1 + z)^3 - 
  (5*C4AA*z^3*G[1, z])/(216*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^3*G[1, z])/(108*dA*TA*(-1 + z)^3) - 
  (73*C4AA*Pi^2*z^3*G[1, z])/(162*dA*TA*(-1 + z)^3) + 
  (65*C4AF*nf*Pi^2*z^3*G[1, z])/(162*dA*TA*(-1 + z)^3) - 
  (539*C4AA*Pi^4*z^3*G[1, z])/(8640*dA*TA*(-1 + z)^3) + 
  (49*C4AF*nf*Pi^4*z^3*G[1, z])/(2160*dA*TA*(-1 + z)^3) + 
  (CA^3*G[1, z])/(128*\[Epsilon]^5) - (11*CA^3*G[1, z])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, z])/(128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[1, z])/
   \[Epsilon]^4 - (119*CA^3*G[1, z])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[1, z])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, z])/(432*\[Epsilon]^3) - (((33*I)/256)*CA^3*Pi*G[1, z])/
   \[Epsilon]^3 + (((3*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (49*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]^3) + 
  (1463*CA^3*G[1, z])/(10368*\[Epsilon]^2) - (841*CA^2*nf*G[1, z])/
   (10368*\[Epsilon]^2) - (CA*CF*nf*G[1, z])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*G[1, z])/(648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[1, z])/
   \[Epsilon]^2 - (((43*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 + (5621*CA^3*Pi^2*G[1, z])/
   (27648*\[Epsilon]^2) - (511*CA^2*nf*Pi^2*G[1, z])/(13824*\[Epsilon]^2) - 
  (((13*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[1, z])/(48*\[Epsilon]) + (((1463*I)/3456)*CA^3*Pi*G[1, z])/
   \[Epsilon] - (((841*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[1, z])/
   \[Epsilon] + (119*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*G[1, z])/(768*\[Epsilon]) - (25*CA*nf^2*Pi^2*G[1, z])/
   (1728*\[Epsilon]) + (((2057*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] - 
  (((187*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] + 
  (3*CA^3*Pi^4*G[1, z])/(256*\[Epsilon]) - (7577*CA^3*G[1, z])/
   (10368*(-1 + z)^3*\[Epsilon]) + (2927*CA^2*nf*G[1, z])/
   (10368*(-1 + z)^3*\[Epsilon]) + (55*CA*CF*nf*G[1, z])/
   (1152*(-1 + z)^3*\[Epsilon]) + (8057*CA^3*Pi^2*G[1, z])/
   (82944*(-1 + z)^3*\[Epsilon]) - (1507*CA^2*nf*Pi^2*G[1, z])/
   (41472*(-1 + z)^3*\[Epsilon]) + (317*CA^3*Pi^4*G[1, z])/
   (110592*(-1 + z)^3*\[Epsilon]) + (CA^3*Pi^2*G[1, z])/
   (576*(-1 + z)^3*z*\[Epsilon]) - (CA^2*nf*Pi^2*G[1, z])/
   (576*(-1 + z)^3*z*\[Epsilon]) + (7559*CA^3*z*G[1, z])/
   (3456*(-1 + z)^3*\[Epsilon]) - (2909*CA^2*nf*z*G[1, z])/
   (3456*(-1 + z)^3*\[Epsilon]) - (55*CA*CF*nf*z*G[1, z])/
   (384*(-1 + z)^3*\[Epsilon]) - (8297*CA^3*Pi^2*z*G[1, z])/
   (27648*(-1 + z)^3*\[Epsilon]) + (1627*CA^2*nf*Pi^2*z*G[1, z])/
   (13824*(-1 + z)^3*\[Epsilon]) - (317*CA^3*Pi^4*z*G[1, z])/
   (36864*(-1 + z)^3*\[Epsilon]) - (7541*CA^3*z^2*G[1, z])/
   (3456*(-1 + z)^3*\[Epsilon]) + (2891*CA^2*nf*z^2*G[1, z])/
   (3456*(-1 + z)^3*\[Epsilon]) + (55*CA*CF*nf*z^2*G[1, z])/
   (384*(-1 + z)^3*\[Epsilon]) + (8393*CA^3*Pi^2*z^2*G[1, z])/
   (27648*(-1 + z)^3*\[Epsilon]) - (1675*CA^2*nf*Pi^2*z^2*G[1, z])/
   (13824*(-1 + z)^3*\[Epsilon]) + (317*CA^3*Pi^4*z^2*G[1, z])/
   (36864*(-1 + z)^3*\[Epsilon]) + (7523*CA^3*z^3*G[1, z])/
   (10368*(-1 + z)^3*\[Epsilon]) - (2873*CA^2*nf*z^3*G[1, z])/
   (10368*(-1 + z)^3*\[Epsilon]) - (55*CA*CF*nf*z^3*G[1, z])/
   (1152*(-1 + z)^3*\[Epsilon]) - (8489*CA^3*Pi^2*z^3*G[1, z])/
   (82944*(-1 + z)^3*\[Epsilon]) + (1723*CA^2*nf*Pi^2*z^3*G[1, z])/
   (41472*(-1 + z)^3*\[Epsilon]) - (317*CA^3*Pi^4*z^3*G[1, z])/
   (110592*(-1 + z)^3*\[Epsilon]) + (CA*nf^2*Pi^2*G[0, 0, z])/32 - 
  ((297*I)/512)*CA^3*Pi^3*G[0, 0, z] + ((27*I)/256)*CA^2*nf*Pi^3*G[0, 0, z] - 
  (81*CA^3*Pi^4*G[0, 0, z])/1024 + (7271*CA^3*G[0, 0, z])/(3456*(-1 + z)^3) - 
  (2603*CA^2*nf*G[0, 0, z])/(3456*(-1 + z)^3) - 
  (55*CA*CF*nf*G[0, 0, z])/(384*(-1 + z)^3) + 
  (CA*nf^2*G[0, 0, z])/(24*(-1 + z)^3) + (((1517*I)/1152)*CA^3*Pi*G[0, 0, z])/
   (-1 + z)^3 - (((895*I)/1152)*CA^2*nf*Pi*G[0, 0, z])/(-1 + z)^3 - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 0, z])/(-1 + z)^3 - 
  (2501*CA^3*Pi^2*G[0, 0, z])/(27648*(-1 + z)^3) + 
  (31*CA^2*nf*Pi^2*G[0, 0, z])/(13824*(-1 + z)^3) + 
  (CA*nf^2*Pi^2*G[0, 0, z])/(576*(-1 + z)^3) - 
  (((649*I)/3072)*CA^3*Pi^3*G[0, 0, z])/(-1 + z)^3 + 
  (((59*I)/1536)*CA^2*nf*Pi^3*G[0, 0, z])/(-1 + z)^3 + 
  (1487*CA^3*Pi^4*G[0, 0, z])/(184320*(-1 + z)^3) - 
  (((5*I)/72)*CA*nf^2*Pi*G[0, 0, z])/(-1 + z)^2 - 
  (119*CA^3*Pi^2*G[0, 0, z])/(512*(-1 + z)^2) - 
  (43*CA^2*nf*Pi^2*G[0, 0, z])/(256*(-1 + z)^2) + 
  (81*CA^3*Pi^4*G[0, 0, z])/(1024*(-1 + z)^2) - 
  (3631*CA^3*z*G[0, 0, z])/(576*(-1 + z)^3) + (297*CA^2*nf*z*G[0, 0, z])/
   (128*(-1 + z)^3) + (155*CA*CF*nf*z*G[0, 0, z])/(384*(-1 + z)^3) - 
  (163*CA*nf^2*z*G[0, 0, z])/(1152*(-1 + z)^3) - 
  (((1493*I)/384)*CA^3*Pi*z*G[0, 0, z])/(-1 + z)^3 + 
  (((871*I)/384)*CA^2*nf*Pi*z*G[0, 0, z])/(-1 + z)^3 + 
  (((9*I)/64)*CA*CF*nf*Pi*z*G[0, 0, z])/(-1 + z)^3 + 
  (3983*CA^3*Pi^2*z*G[0, 0, z])/(27648*(-1 + z)^3) + 
  (995*CA^2*nf*Pi^2*z*G[0, 0, z])/(13824*(-1 + z)^3) - 
  (CA*nf^2*Pi^2*z*G[0, 0, z])/(72*(-1 + z)^3) + 
  (((777*I)/1024)*CA^3*Pi^3*z*G[0, 0, z])/(-1 + z)^3 - 
  (((75*I)/512)*CA^2*nf*Pi^3*z*G[0, 0, z])/(-1 + z)^3 - 
  (1487*CA^3*Pi^4*z*G[0, 0, z])/(61440*(-1 + z)^3) + 
  (C4AA*z*G[0, 0, z])/(16*dA*TA*(-1 + z)^3) - (C4AF*nf*z*G[0, 0, z])/
   (8*dA*TA*(-1 + z)^3) + (35*C4AA*Pi^2*z*G[0, 0, z])/
   (144*dA*TA*(-1 + z)^3) - (13*C4AF*nf*Pi^2*z*G[0, 0, z])/
   (36*dA*TA*(-1 + z)^3) + (((5*I)/36)*CA*nf^2*Pi*z*G[0, 0, z])/(-1 + z)^2 + 
  (119*CA^3*Pi^2*z*G[0, 0, z])/(256*(-1 + z)^2) + 
  (43*CA^2*nf*Pi^2*z*G[0, 0, z])/(128*(-1 + z)^2) - 
  (81*CA^3*Pi^4*z*G[0, 0, z])/(512*(-1 + z)^2) + 
  (21785*CA^3*z^2*G[0, 0, z])/(3456*(-1 + z)^3) - 
  (16567*CA^2*nf*z^2*G[0, 0, z])/(6912*(-1 + z)^3) - 
  (71*CA*CF*nf*z^2*G[0, 0, z])/(192*(-1 + z)^3) + 
  (365*CA*nf^2*z^2*G[0, 0, z])/(2304*(-1 + z)^3) + 
  (((1469*I)/384)*CA^3*Pi*z^2*G[0, 0, z])/(-1 + z)^3 - 
  (((847*I)/384)*CA^2*nf*Pi*z^2*G[0, 0, z])/(-1 + z)^3 - 
  (((9*I)/64)*CA*CF*nf*Pi*z^2*G[0, 0, z])/(-1 + z)^3 - 
  (1619*CA^3*Pi^2*z^2*G[0, 0, z])/(27648*(-1 + z)^3) - 
  (1385*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(13824*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^2*G[0, 0, z])/(192*(-1 + z)^3) + 
  (CA*nf^2*Pi^2*z^2*G[0, 0, z])/(72*(-1 + z)^3) - 
  (((873*I)/1024)*CA^3*Pi^3*z^2*G[0, 0, z])/(-1 + z)^3 + 
  (((75*I)/512)*CA^2*nf*Pi^3*z^2*G[0, 0, z])/(-1 + z)^3 + 
  (1487*CA^3*Pi^4*z^2*G[0, 0, z])/(61440*(-1 + z)^3) + 
  (43*C4AA*z^2*G[0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (43*C4AF*nf*z^2*G[0, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (61*C4AA*Pi^2*z^2*G[0, 0, z])/(288*dA*TA*(-1 + z)^3) + 
  (43*C4AF*nf*Pi^2*z^2*G[0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (((5*I)/72)*CA*nf^2*Pi*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (119*CA^3*Pi^2*z^2*G[0, 0, z])/(512*(-1 + z)^2) - 
  (43*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(256*(-1 + z)^2) + 
  (81*CA^3*Pi^4*z^2*G[0, 0, z])/(1024*(-1 + z)^2) - 
  (3635*CA^3*z^3*G[0, 0, z])/(1728*(-1 + z)^3) + 
  (5735*CA^2*nf*z^3*G[0, 0, z])/(6912*(-1 + z)^3) + 
  (7*CA*CF*nf*z^3*G[0, 0, z])/(64*(-1 + z)^3) - 
  (15*CA*nf^2*z^3*G[0, 0, z])/(256*(-1 + z)^3) - 
  (((1445*I)/1152)*CA^3*Pi*z^3*G[0, 0, z])/(-1 + z)^3 + 
  (((823*I)/1152)*CA^2*nf*Pi*z^3*G[0, 0, z])/(-1 + z)^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*z^3*G[0, 0, z])/(-1 + z)^3 - 
  (1829*CA^3*Pi^2*z^3*G[0, 0, z])/(82944*(-1 + z)^3) + 
  (2149*CA^2*nf*Pi^2*z^3*G[0, 0, z])/(41472*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^3*G[0, 0, z])/(192*(-1 + z)^3) - 
  (13*CA*nf^2*Pi^2*z^3*G[0, 0, z])/(1728*(-1 + z)^3) + 
  (((1001*I)/3072)*CA^3*Pi^3*z^3*G[0, 0, z])/(-1 + z)^3 - 
  (((91*I)/1536)*CA^2*nf*Pi^3*z^3*G[0, 0, z])/(-1 + z)^3 - 
  (1487*CA^3*Pi^4*z^3*G[0, 0, z])/(184320*(-1 + z)^3) - 
  (13*C4AA*z^3*G[0, 0, z])/(36*dA*TA*(-1 + z)^3) + 
  (13*C4AF*nf*z^3*G[0, 0, z])/(18*dA*TA*(-1 + z)^3) + 
  (41*C4AA*Pi^2*z^3*G[0, 0, z])/(864*dA*TA*(-1 + z)^3) - 
  (41*C4AF*nf*Pi^2*z^3*G[0, 0, z])/(432*dA*TA*(-1 + z)^3) - 
  (3*CA^3*G[0, 0, z])/(128*\[Epsilon]^4) + (33*CA^3*G[0, 0, z])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[0, 0, z])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 - 
  (CA*nf^2*G[0, 0, z])/(144*\[Epsilon]^2) + (((99*I)/256)*CA^3*Pi*G[0, 0, z])/
   \[Epsilon]^2 - (((9*I)/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (27*CA^3*Pi^2*G[0, 0, z])/(256*\[Epsilon]^2) + 
  (119*CA^3*G[0, 0, z])/(2304*(-1 + z)^2*\[Epsilon]^2) + 
  (43*CA^2*nf*G[0, 0, z])/(1152*(-1 + z)^2*\[Epsilon]^2) - 
  (9*CA^3*Pi^2*G[0, 0, z])/(512*(-1 + z)^2*\[Epsilon]^2) - 
  (119*CA^3*z*G[0, 0, z])/(1152*(-1 + z)^2*\[Epsilon]^2) - 
  (43*CA^2*nf*z*G[0, 0, z])/(576*(-1 + z)^2*\[Epsilon]^2) + 
  (9*CA^3*Pi^2*z*G[0, 0, z])/(256*(-1 + z)^2*\[Epsilon]^2) + 
  (119*CA^3*z^2*G[0, 0, z])/(2304*(-1 + z)^2*\[Epsilon]^2) + 
  (43*CA^2*nf*z^2*G[0, 0, z])/(1152*(-1 + z)^2*\[Epsilon]^2) - 
  (9*CA^3*Pi^2*z^2*G[0, 0, z])/(512*(-1 + z)^2*\[Epsilon]^2) - 
  ((I/48)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] - (297*CA^3*Pi^2*G[0, 0, z])/
   (512*\[Epsilon]) + (27*CA^2*nf*Pi^2*G[0, 0, z])/(256*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (1517*CA^3*G[0, 0, z])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (895*CA^2*nf*G[0, 0, z])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*G[0, 0, z])/(64*(-1 + z)^3*\[Epsilon]) - 
  (649*CA^3*Pi^2*G[0, 0, z])/(9216*(-1 + z)^3*\[Epsilon]) + 
  (59*CA^2*nf*Pi^2*G[0, 0, z])/(4608*(-1 + z)^3*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 0, z])/(216*(-1 + z)^2*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((43*I)/384)*CA^2*nf*Pi*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (1493*CA^3*z*G[0, 0, z])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (871*CA^2*nf*z*G[0, 0, z])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (3*CA*CF*nf*z*G[0, 0, z])/(64*(-1 + z)^3*\[Epsilon]) + 
  (259*CA^3*Pi^2*z*G[0, 0, z])/(1024*(-1 + z)^3*\[Epsilon]) - 
  (25*CA^2*nf*Pi^2*z*G[0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (5*CA*nf^2*z*G[0, 0, z])/(108*(-1 + z)^2*\[Epsilon]) - 
  (((119*I)/384)*CA^3*Pi*z*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((43*I)/192)*CA^2*nf*Pi*z*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi^3*z*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (1469*CA^3*z^2*G[0, 0, z])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (847*CA^2*nf*z^2*G[0, 0, z])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (3*CA*CF*nf*z^2*G[0, 0, z])/(64*(-1 + z)^3*\[Epsilon]) - 
  (291*CA^3*Pi^2*z^2*G[0, 0, z])/(1024*(-1 + z)^3*\[Epsilon]) + 
  (25*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (5*CA*nf^2*z^2*G[0, 0, z])/(216*(-1 + z)^2*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*z^2*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((43*I)/384)*CA^2*nf*Pi*z^2*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*z^2*G[0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (1445*CA^3*z^3*G[0, 0, z])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (823*CA^2*nf*z^3*G[0, 0, z])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z^3*G[0, 0, z])/(64*(-1 + z)^3*\[Epsilon]) + 
  (1001*CA^3*Pi^2*z^3*G[0, 0, z])/(9216*(-1 + z)^3*\[Epsilon]) - 
  (91*CA^2*nf*Pi^2*z^3*G[0, 0, z])/(4608*(-1 + z)^3*\[Epsilon]) + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 1, z] - (417*CA^3*Pi^2*G[0, 1, z])/512 + 
  (83*CA^2*nf*Pi^2*G[0, 1, z])/256 - (CA*nf^2*Pi^2*G[0, 1, z])/32 + 
  ((33*I)/512)*CA^3*Pi^3*G[0, 1, z] - ((3*I)/256)*CA^2*nf*Pi^3*G[0, 1, z] - 
  (3*CA^3*Pi^4*G[0, 1, z])/64 - (8311*CA^3*G[0, 1, z])/(2592*(-1 + z)^3) + 
  (5483*CA^2*nf*G[0, 1, z])/(5184*(-1 + z)^3) + 
  (49*CA*CF*nf*G[0, 1, z])/(384*(-1 + z)^3) - (5*CA*nf^2*G[0, 1, z])/
   (72*(-1 + z)^3) - (((3025*I)/1152)*CA^3*Pi*G[0, 1, z])/(-1 + z)^3 + 
  (((337*I)/384)*CA^2*nf*Pi*G[0, 1, z])/(-1 + z)^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, z])/(-1 + z)^3 - 
  (10529*CA^3*Pi^2*G[0, 1, z])/(82944*(-1 + z)^3) + 
  (3031*CA^2*nf*Pi^2*G[0, 1, z])/(41472*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*G[0, 1, z])/(48*(-1 + z)^3) - (17*CA*nf^2*Pi^2*G[0, 1, z])/
   (1728*(-1 + z)^3) + (((1001*I)/3072)*CA^3*Pi^3*G[0, 1, z])/(-1 + z)^3 - 
  (((91*I)/1536)*CA^2*nf*Pi^3*G[0, 1, z])/(-1 + z)^3 - 
  (383*CA^3*Pi^4*G[0, 1, z])/(36864*(-1 + z)^3) + 
  (5*C4AA*G[0, 1, z])/(16*dA*TA*(-1 + z)^3) - (5*C4AF*nf*G[0, 1, z])/
   (8*dA*TA*(-1 + z)^3) - (23*C4AA*Pi^2*G[0, 1, z])/(432*dA*TA*(-1 + z)^3) + 
  (23*C4AF*nf*Pi^2*G[0, 1, z])/(216*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^4*G[0, 1, z])/(60*dA*TA*(-1 + z)^3) + 
  (24833*CA^3*z*G[0, 1, z])/(2592*(-1 + z)^3) - 
  (31751*CA^2*nf*z*G[0, 1, z])/(10368*(-1 + z)^3) - 
  (51*CA*CF*nf*z*G[0, 1, z])/(128*(-1 + z)^3) + 
  (205*CA*nf^2*z*G[0, 1, z])/(1152*(-1 + z)^3) + 
  (((3049*I)/384)*CA^3*Pi*z*G[0, 1, z])/(-1 + z)^3 - 
  (((345*I)/128)*CA^2*nf*Pi*z*G[0, 1, z])/(-1 + z)^3 - 
  (((9*I)/64)*CA*CF*nf*Pi*z*G[0, 1, z])/(-1 + z)^3 + 
  (12001*CA^3*Pi^2*z*G[0, 1, z])/(27648*(-1 + z)^3) - 
  (3791*CA^2*nf*Pi^2*z*G[0, 1, z])/(13824*(-1 + z)^3) - 
  (13*CA*CF*nf*Pi^2*z*G[0, 1, z])/(288*(-1 + z)^3) + 
  (17*CA*nf^2*Pi^2*z*G[0, 1, z])/(576*(-1 + z)^3) - 
  (((969*I)/1024)*CA^3*Pi^3*z*G[0, 1, z])/(-1 + z)^3 + 
  (((87*I)/512)*CA^2*nf*Pi^3*z*G[0, 1, z])/(-1 + z)^3 + 
  (383*CA^3*Pi^4*z*G[0, 1, z])/(12288*(-1 + z)^3) - 
  (257*C4AA*z*G[0, 1, z])/(432*dA*TA*(-1 + z)^3) + 
  (257*C4AF*nf*z*G[0, 1, z])/(216*dA*TA*(-1 + z)^3) - 
  (95*C4AA*Pi^2*z*G[0, 1, z])/(144*dA*TA*(-1 + z)^3) + 
  (41*C4AF*nf*Pi^2*z*G[0, 1, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^4*z*G[0, 1, z])/(20*dA*TA*(-1 + z)^3) - 
  (49603*CA^3*z^2*G[0, 1, z])/(5184*(-1 + z)^3) + 
  (61693*CA^2*nf*z^2*G[0, 1, z])/(20736*(-1 + z)^3) + 
  (41*CA*CF*nf*z^2*G[0, 1, z])/(96*(-1 + z)^3) - 
  (43*CA*nf^2*z^2*G[0, 1, z])/(256*(-1 + z)^3) - 
  (((3061*I)/384)*CA^3*Pi*z^2*G[0, 1, z])/(-1 + z)^3 + 
  (((349*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, z])/(-1 + z)^3 + 
  (((9*I)/64)*CA*CF*nf*Pi*z^2*G[0, 1, z])/(-1 + z)^3 - 
  (12157*CA^3*Pi^2*z^2*G[0, 1, z])/(27648*(-1 + z)^3) + 
  (3833*CA^2*nf*Pi^2*z^2*G[0, 1, z])/(13824*(-1 + z)^3) + 
  (5*CA*CF*nf*Pi^2*z^2*G[0, 1, z])/(144*(-1 + z)^3) - 
  (17*CA*nf^2*Pi^2*z^2*G[0, 1, z])/(576*(-1 + z)^3) + 
  (((945*I)/1024)*CA^3*Pi^3*z^2*G[0, 1, z])/(-1 + z)^3 - 
  (((87*I)/512)*CA^2*nf*Pi^3*z^2*G[0, 1, z])/(-1 + z)^3 - 
  (383*CA^3*Pi^4*z^2*G[0, 1, z])/(12288*(-1 + z)^3) - 
  (37*C4AA*z^2*G[0, 1, z])/(108*dA*TA*(-1 + z)^3) + 
  (37*C4AF*nf*z^2*G[0, 1, z])/(54*dA*TA*(-1 + z)^3) + 
  (289*C4AA*Pi^2*z^2*G[0, 1, z])/(288*dA*TA*(-1 + z)^3) - 
  (109*C4AF*nf*Pi^2*z^2*G[0, 1, z])/(144*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^4*z^2*G[0, 1, z])/(20*dA*TA*(-1 + z)^3) + 
  (16559*CA^3*z^3*G[0, 1, z])/(5184*(-1 + z)^3) - 
  (20123*CA^2*nf*z^3*G[0, 1, z])/(20736*(-1 + z)^3) - 
  (5*CA*CF*nf*z^3*G[0, 1, z])/(32*(-1 + z)^3) + 
  (137*CA*nf^2*z^3*G[0, 1, z])/(2304*(-1 + z)^3) + 
  (((3061*I)/1152)*CA^3*Pi*z^3*G[0, 1, z])/(-1 + z)^3 - 
  (((349*I)/384)*CA^2*nf*Pi*z^3*G[0, 1, z])/(-1 + z)^3 - 
  (((3*I)/64)*CA*CF*nf*Pi*z^3*G[0, 1, z])/(-1 + z)^3 + 
  (3823*CA^3*Pi^2*z^3*G[0, 1, z])/(27648*(-1 + z)^3) - 
  (385*CA^2*nf*Pi^2*z^3*G[0, 1, z])/(4608*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^3*G[0, 1, z])/(96*(-1 + z)^3) + 
  (17*CA*nf^2*Pi^2*z^3*G[0, 1, z])/(1728*(-1 + z)^3) - 
  (((913*I)/3072)*CA^3*Pi^3*z^3*G[0, 1, z])/(-1 + z)^3 + 
  (((83*I)/1536)*CA^2*nf*Pi^3*z^3*G[0, 1, z])/(-1 + z)^3 + 
  (383*CA^3*Pi^4*z^3*G[0, 1, z])/(36864*(-1 + z)^3) + 
  (5*C4AA*z^3*G[0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*z^3*G[0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (109*C4AA*Pi^2*z^3*G[0, 1, z])/(288*dA*TA*(-1 + z)^3) + 
  (37*C4AF*nf*Pi^2*z^3*G[0, 1, z])/(144*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^4*z^3*G[0, 1, z])/(60*dA*TA*(-1 + z)^3) - 
  (CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (11*CA^3*G[0, 1, z])/
   (768*\[Epsilon]^3) + (CA^2*nf*G[0, 1, z])/(384*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (139*CA^3*G[0, 1, z])/(768*\[Epsilon]^2) - (83*CA^2*nf*G[0, 1, z])/
   (1152*\[Epsilon]^2) + (CA*nf^2*G[0, 1, z])/(144*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (61*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (5*CA*nf^2*G[0, 1, z])/(216*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[0, 1, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] + (33*CA^3*Pi^2*G[0, 1, z])/
   (512*\[Epsilon]) - (3*CA^2*nf*Pi^2*G[0, 1, z])/(256*\[Epsilon]) + 
  (((25*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] - 
  (3025*CA^3*G[0, 1, z])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (337*CA^2*nf*G[0, 1, z])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*G[0, 1, z])/(64*(-1 + z)^3*\[Epsilon]) + 
  (1001*CA^3*Pi^2*G[0, 1, z])/(9216*(-1 + z)^3*\[Epsilon]) - 
  (91*CA^2*nf*Pi^2*G[0, 1, z])/(4608*(-1 + z)^3*\[Epsilon]) + 
  (3049*CA^3*z*G[0, 1, z])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (115*CA^2*nf*z*G[0, 1, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (3*CA*CF*nf*z*G[0, 1, z])/(64*(-1 + z)^3*\[Epsilon]) - 
  (323*CA^3*Pi^2*z*G[0, 1, z])/(1024*(-1 + z)^3*\[Epsilon]) + 
  (29*CA^2*nf*Pi^2*z*G[0, 1, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (3061*CA^3*z^2*G[0, 1, z])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (349*CA^2*nf*z^2*G[0, 1, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (3*CA*CF*nf*z^2*G[0, 1, z])/(64*(-1 + z)^3*\[Epsilon]) + 
  (315*CA^3*Pi^2*z^2*G[0, 1, z])/(1024*(-1 + z)^3*\[Epsilon]) - 
  (29*CA^2*nf*Pi^2*z^2*G[0, 1, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (3061*CA^3*z^3*G[0, 1, z])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (349*CA^2*nf*z^3*G[0, 1, z])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*z^3*G[0, 1, z])/(64*(-1 + z)^3*\[Epsilon]) - 
  (913*CA^3*Pi^2*z^3*G[0, 1, z])/(9216*(-1 + z)^3*\[Epsilon]) + 
  (83*CA^2*nf*Pi^2*z^3*G[0, 1, z])/(4608*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*Pi^2*G[1, 0, z])/32 + ((33*I)/512)*CA^3*Pi^3*G[1, 0, z] - 
  ((3*I)/256)*CA^2*nf*Pi^3*G[1, 0, z] - (27*CA^3*Pi^4*G[1, 0, z])/1024 - 
  (29869*CA^3*G[1, 0, z])/(10368*(-1 + z)^3) + (16055*CA^2*nf*G[1, 0, z])/
   (20736*(-1 + z)^3) + (23*CA*CF*nf*G[1, 0, z])/(192*(-1 + z)^3) - 
  (95*CA*nf^2*G[1, 0, z])/(2304*(-1 + z)^3) - 
  (((3079*I)/1152)*CA^3*Pi*G[1, 0, z])/(-1 + z)^3 + 
  (((355*I)/384)*CA^2*nf*Pi*G[1, 0, z])/(-1 + z)^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 0, z])/(-1 + z)^3 + 
  (1019*CA^3*Pi^2*G[1, 0, z])/(82944*(-1 + z)^3) + 
  (1313*CA^2*nf*Pi^2*G[1, 0, z])/(41472*(-1 + z)^3) - 
  (CA*nf^2*Pi^2*G[1, 0, z])/(192*(-1 + z)^3) + 
  (((275*I)/1024)*CA^3*Pi^3*G[1, 0, z])/(-1 + z)^3 - 
  (((25*I)/512)*CA^2*nf*Pi^3*G[1, 0, z])/(-1 + z)^3 - 
  (7489*CA^3*Pi^4*G[1, 0, z])/(552960*(-1 + z)^3) - 
  (35*C4AA*G[1, 0, z])/(48*dA*TA*(-1 + z)^3) + 
  (35*C4AF*nf*G[1, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (355*C4AA*Pi^2*G[1, 0, z])/(864*dA*TA*(-1 + z)^3) - 
  (139*C4AF*nf*Pi^2*G[1, 0, z])/(432*dA*TA*(-1 + z)^3) + 
  (17*C4AA*Pi^4*G[1, 0, z])/(720*dA*TA*(-1 + z)^3) + 
  (((5*I)/72)*CA*nf^2*Pi*G[1, 0, z])/(-1 + z)^2 - 
  (417*CA^3*Pi^2*G[1, 0, z])/(512*(-1 + z)^2) + 
  (83*CA^2*nf*Pi^2*G[1, 0, z])/(256*(-1 + z)^2) - 
  (21*CA^3*Pi^4*G[1, 0, z])/(1024*(-1 + z)^2) - 
  (CA^3*Pi^2*G[1, 0, z])/(576*(-1 + z)^3*z) + (CA^2*nf*Pi^2*G[1, 0, z])/
   (576*(-1 + z)^3*z) + (23759*CA^3*z*G[1, 0, z])/(2592*(-1 + z)^3) - 
  (61927*CA^2*nf*z*G[1, 0, z])/(20736*(-1 + z)^3) - 
  (21*CA*CF*nf*z*G[1, 0, z])/(64*(-1 + z)^3) + (1439*CA*nf^2*z*G[1, 0, z])/
   (6912*(-1 + z)^3) + (((1045*I)/128)*CA^3*Pi*z*G[1, 0, z])/(-1 + z)^3 - 
  (((375*I)/128)*CA^2*nf*Pi*z*G[1, 0, z])/(-1 + z)^3 - 
  (((9*I)/64)*CA*CF*nf*Pi*z*G[1, 0, z])/(-1 + z)^3 + 
  (1045*CA^3*Pi^2*z*G[1, 0, z])/(27648*(-1 + z)^3) - 
  (1697*CA^2*nf*Pi^2*z*G[1, 0, z])/(13824*(-1 + z)^3) - 
  (7*CA*CF*nf*Pi^2*z*G[1, 0, z])/(1152*(-1 + z)^3) + 
  (11*CA*nf^2*Pi^2*z*G[1, 0, z])/(576*(-1 + z)^3) - 
  (((825*I)/1024)*CA^3*Pi^3*z*G[1, 0, z])/(-1 + z)^3 + 
  (((75*I)/512)*CA^2*nf*Pi^3*z*G[1, 0, z])/(-1 + z)^3 + 
  (7489*CA^3*Pi^4*z*G[1, 0, z])/(184320*(-1 + z)^3) + 
  (55*C4AA*z*G[1, 0, z])/(27*dA*TA*(-1 + z)^3) - 
  (110*C4AF*nf*z*G[1, 0, z])/(27*dA*TA*(-1 + z)^3) - 
  (211*C4AA*Pi^2*z*G[1, 0, z])/(288*dA*TA*(-1 + z)^3) + 
  (67*C4AF*nf*Pi^2*z*G[1, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (17*C4AA*Pi^4*z*G[1, 0, z])/(240*dA*TA*(-1 + z)^3) - 
  (((13*I)/72)*CA*nf^2*Pi*z*G[1, 0, z])/(-1 + z)^2 + 
  (405*CA^3*Pi^2*z*G[1, 0, z])/(256*(-1 + z)^2) - 
  (77*CA^2*nf*Pi^2*z*G[1, 0, z])/(128*(-1 + z)^2) + 
  (21*CA^3*Pi^4*z*G[1, 0, z])/(512*(-1 + z)^2) - 
  (96689*CA^3*z^2*G[1, 0, z])/(10368*(-1 + z)^3) + 
  (65701*CA^2*nf*z^2*G[1, 0, z])/(20736*(-1 + z)^3) + 
  (61*CA*CF*nf*z^2*G[1, 0, z])/(192*(-1 + z)^3) - 
  (1559*CA*nf^2*z^2*G[1, 0, z])/(6912*(-1 + z)^3) - 
  (((1043*I)/128)*CA^3*Pi*z^2*G[1, 0, z])/(-1 + z)^3 + 
  (((373*I)/128)*CA^2*nf*Pi*z^2*G[1, 0, z])/(-1 + z)^3 + 
  (((9*I)/64)*CA*CF*nf*Pi*z^2*G[1, 0, z])/(-1 + z)^3 - 
  (2629*CA^3*Pi^2*z^2*G[1, 0, z])/(27648*(-1 + z)^3) + 
  (1805*CA^2*nf*Pi^2*z^2*G[1, 0, z])/(13824*(-1 + z)^3) + 
  (13*CA*CF*nf*Pi^2*z^2*G[1, 0, z])/(1152*(-1 + z)^3) - 
  (11*CA*nf^2*Pi^2*z^2*G[1, 0, z])/(576*(-1 + z)^3) + 
  (((825*I)/1024)*CA^3*Pi^3*z^2*G[1, 0, z])/(-1 + z)^3 - 
  (((75*I)/512)*CA^2*nf*Pi^3*z^2*G[1, 0, z])/(-1 + z)^3 - 
  (7489*CA^3*Pi^4*z^2*G[1, 0, z])/(184320*(-1 + z)^3) - 
  (721*C4AA*z^2*G[1, 0, z])/(432*dA*TA*(-1 + z)^3) + 
  (721*C4AF*nf*z^2*G[1, 0, z])/(216*dA*TA*(-1 + z)^3) + 
  (97*C4AA*Pi^2*z^2*G[1, 0, z])/(288*dA*TA*(-1 + z)^3) - 
  (25*C4AF*nf*Pi^2*z^2*G[1, 0, z])/(144*dA*TA*(-1 + z)^3) + 
  (17*C4AA*Pi^4*z^2*G[1, 0, z])/(240*dA*TA*(-1 + z)^3) + 
  (((5*I)/72)*CA*nf^2*Pi*z^2*G[1, 0, z])/(-1 + z)^2 - 
  (417*CA^3*Pi^2*z^2*G[1, 0, z])/(512*(-1 + z)^2) + 
  (83*CA^2*nf*Pi^2*z^2*G[1, 0, z])/(256*(-1 + z)^2) - 
  (21*CA^3*Pi^4*z^2*G[1, 0, z])/(1024*(-1 + z)^2) + 
  (15761*CA^3*z^3*G[1, 0, z])/(5184*(-1 + z)^3) - 
  (19829*CA^2*nf*z^3*G[1, 0, z])/(20736*(-1 + z)^3) - 
  (7*CA*CF*nf*z^3*G[1, 0, z])/(64*(-1 + z)^3) + 
  (15*CA*nf^2*z^3*G[1, 0, z])/(256*(-1 + z)^3) + 
  (((3061*I)/1152)*CA^3*Pi*z^3*G[1, 0, z])/(-1 + z)^3 - 
  (((349*I)/384)*CA^2*nf*Pi*z^3*G[1, 0, z])/(-1 + z)^3 - 
  (((3*I)/64)*CA*CF*nf*Pi*z^3*G[1, 0, z])/(-1 + z)^3 + 
  (5045*CA^3*Pi^2*z^3*G[1, 0, z])/(82944*(-1 + z)^3) - 
  (2389*CA^2*nf*Pi^2*z^3*G[1, 0, z])/(41472*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^3*G[1, 0, z])/(192*(-1 + z)^3) + 
  (13*CA*nf^2*Pi^2*z^3*G[1, 0, z])/(1728*(-1 + z)^3) - 
  (((275*I)/1024)*CA^3*Pi^3*z^3*G[1, 0, z])/(-1 + z)^3 + 
  (((25*I)/512)*CA^2*nf*Pi^3*z^3*G[1, 0, z])/(-1 + z)^3 + 
  (7489*CA^3*Pi^4*z^3*G[1, 0, z])/(552960*(-1 + z)^3) + 
  (13*C4AA*z^3*G[1, 0, z])/(36*dA*TA*(-1 + z)^3) - 
  (13*C4AF*nf*z^3*G[1, 0, z])/(18*dA*TA*(-1 + z)^3) - 
  (41*C4AA*Pi^2*z^3*G[1, 0, z])/(864*dA*TA*(-1 + z)^3) + 
  (41*C4AF*nf*Pi^2*z^3*G[1, 0, z])/(432*dA*TA*(-1 + z)^3) - 
  (17*C4AA*Pi^4*z^3*G[1, 0, z])/(720*dA*TA*(-1 + z)^3) - 
  (CA^3*G[1, 0, z])/(128*\[Epsilon]^4) - (11*CA^3*G[1, 0, z])/
   (768*\[Epsilon]^3) + (CA^2*nf*G[1, 0, z])/(384*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^3 + 
  (CA*nf^2*G[1, 0, z])/(144*\[Epsilon]^2) - (((11*I)/256)*CA^3*Pi*G[1, 0, z])/
   \[Epsilon]^2 + ((I/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (9*CA^3*Pi^2*G[1, 0, z])/(256*\[Epsilon]^2) + 
  (139*CA^3*G[1, 0, z])/(768*(-1 + z)^2*\[Epsilon]^2) - 
  (83*CA^2*nf*G[1, 0, z])/(1152*(-1 + z)^2*\[Epsilon]^2) + 
  (7*CA^3*Pi^2*G[1, 0, z])/(1536*(-1 + z)^2*\[Epsilon]^2) - 
  (45*CA^3*z*G[1, 0, z])/(128*(-1 + z)^2*\[Epsilon]^2) + 
  (77*CA^2*nf*z*G[1, 0, z])/(576*(-1 + z)^2*\[Epsilon]^2) - 
  (7*CA^3*Pi^2*z*G[1, 0, z])/(768*(-1 + z)^2*\[Epsilon]^2) + 
  (139*CA^3*z^2*G[1, 0, z])/(768*(-1 + z)^2*\[Epsilon]^2) - 
  (83*CA^2*nf*z^2*G[1, 0, z])/(1152*(-1 + z)^2*\[Epsilon]^2) + 
  (7*CA^3*Pi^2*z^2*G[1, 0, z])/(1536*(-1 + z)^2*\[Epsilon]^2) + 
  ((I/48)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] + (33*CA^3*Pi^2*G[1, 0, z])/
   (512*\[Epsilon]) - (3*CA^2*nf*Pi^2*G[1, 0, z])/(256*\[Epsilon]) + 
  (((9*I)/256)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] - 
  (3079*CA^3*G[1, 0, z])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (355*CA^2*nf*G[1, 0, z])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*G[1, 0, z])/(64*(-1 + z)^3*\[Epsilon]) + 
  (275*CA^3*Pi^2*G[1, 0, z])/(3072*(-1 + z)^3*\[Epsilon]) - 
  (25*CA^2*nf*Pi^2*G[1, 0, z])/(1536*(-1 + z)^3*\[Epsilon]) + 
  (5*CA*nf^2*G[1, 0, z])/(216*(-1 + z)^2*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((83*I)/384)*CA^2*nf*Pi*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((7*I)/512)*CA^3*Pi^3*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (1045*CA^3*z*G[1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (125*CA^2*nf*z*G[1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (3*CA*CF*nf*z*G[1, 0, z])/(64*(-1 + z)^3*\[Epsilon]) - 
  (275*CA^3*Pi^2*z*G[1, 0, z])/(1024*(-1 + z)^3*\[Epsilon]) + 
  (25*CA^2*nf*Pi^2*z*G[1, 0, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (13*CA*nf^2*z*G[1, 0, z])/(216*(-1 + z)^2*\[Epsilon]) - 
  (((135*I)/128)*CA^3*Pi*z*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((77*I)/192)*CA^2*nf*Pi*z*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((7*I)/256)*CA^3*Pi^3*z*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (1043*CA^3*z^2*G[1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (373*CA^2*nf*z^2*G[1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (3*CA*CF*nf*z^2*G[1, 0, z])/(64*(-1 + z)^3*\[Epsilon]) + 
  (275*CA^3*Pi^2*z^2*G[1, 0, z])/(1024*(-1 + z)^3*\[Epsilon]) - 
  (25*CA^2*nf*Pi^2*z^2*G[1, 0, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (5*CA*nf^2*z^2*G[1, 0, z])/(216*(-1 + z)^2*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*z^2*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((83*I)/384)*CA^2*nf*Pi*z^2*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((7*I)/512)*CA^3*Pi^3*z^2*G[1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (3061*CA^3*z^3*G[1, 0, z])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (349*CA^2*nf*z^3*G[1, 0, z])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*z^3*G[1, 0, z])/(64*(-1 + z)^3*\[Epsilon]) - 
  (275*CA^3*Pi^2*z^3*G[1, 0, z])/(3072*(-1 + z)^3*\[Epsilon]) + 
  (25*CA^2*nf*Pi^2*z^3*G[1, 0, z])/(1536*(-1 + z)^3*\[Epsilon]) - 
  (137*CA*nf^2*G[1, 1, z])/2304 - ((1445*I)/1152)*CA^3*Pi*G[1, 1, z] + 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, 1, z] + ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 1, z] - (119*CA^3*Pi^2*G[1, 1, z])/512 - 
  (43*CA^2*nf*Pi^2*G[1, 1, z])/256 + (37*CA*nf^2*Pi^2*G[1, 1, z])/1728 - 
  ((1573*I)/3072)*CA^3*Pi^3*G[1, 1, z] + ((143*I)/1536)*CA^2*nf*Pi^3*
   G[1, 1, z] - (3*CA^3*Pi^4*G[1, 1, z])/64 + (491*CA^3*G[1, 1, z])/
   (216*(-1 + z)^3) - (5941*CA^2*nf*G[1, 1, z])/(6912*(-1 + z)^3) - 
  (5*CA*CF*nf*G[1, 1, z])/(32*(-1 + z)^3) + (8375*CA^3*Pi^2*G[1, 1, z])/
   (27648*(-1 + z)^3) - (1751*CA^2*nf*Pi^2*G[1, 1, z])/(13824*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*G[1, 1, z])/(192*(-1 + z)^3) - 
  (739*CA^3*Pi^4*G[1, 1, z])/(552960*(-1 + z)^3) + 
  (5*C4AA*G[1, 1, z])/(8*dA*TA*(-1 + z)^3) - (5*C4AF*nf*G[1, 1, z])/
   (4*dA*TA*(-1 + z)^3) - (139*C4AA*Pi^2*G[1, 1, z])/(288*dA*TA*(-1 + z)^3) + 
  (49*C4AF*nf*Pi^2*G[1, 1, z])/(144*dA*TA*(-1 + z)^3) - 
  (19*C4AA*Pi^4*G[1, 1, z])/(720*dA*TA*(-1 + z)^3) - 
  (7*CA^3*Pi^2*G[1, 1, z])/(1152*(-1 + z)^3*z) + 
  (7*CA^2*nf*Pi^2*G[1, 1, z])/(1152*(-1 + z)^3*z) - 
  (3919*CA^3*z*G[1, 1, z])/(576*(-1 + z)^3) + (5905*CA^2*nf*z*G[1, 1, z])/
   (2304*(-1 + z)^3) + (15*CA*CF*nf*z*G[1, 1, z])/(32*(-1 + z)^3) - 
  (7831*CA^3*Pi^2*z*G[1, 1, z])/(9216*(-1 + z)^3) + 
  (1415*CA^2*nf*Pi^2*z*G[1, 1, z])/(4608*(-1 + z)^3) + 
  (7*CA*CF*nf*Pi^2*z*G[1, 1, z])/(288*(-1 + z)^3) + 
  (739*CA^3*Pi^4*z*G[1, 1, z])/(184320*(-1 + z)^3) - 
  (15*C4AA*z*G[1, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (15*C4AF*nf*z*G[1, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (121*C4AA*Pi^2*z*G[1, 1, z])/(96*dA*TA*(-1 + z)^3) - 
  (37*C4AF*nf*Pi^2*z*G[1, 1, z])/(48*dA*TA*(-1 + z)^3) + 
  (19*C4AA*Pi^4*z*G[1, 1, z])/(240*dA*TA*(-1 + z)^3) + 
  (1955*CA^3*z^2*G[1, 1, z])/(288*(-1 + z)^3) - 
  (5869*CA^2*nf*z^2*G[1, 1, z])/(2304*(-1 + z)^3) - 
  (15*CA*CF*nf*z^2*G[1, 1, z])/(32*(-1 + z)^3) + 
  (7799*CA^3*Pi^2*z^2*G[1, 1, z])/(9216*(-1 + z)^3) - 
  (1351*CA^2*nf*Pi^2*z^2*G[1, 1, z])/(4608*(-1 + z)^3) - 
  (17*CA*CF*nf*Pi^2*z^2*G[1, 1, z])/(576*(-1 + z)^3) - 
  (739*CA^3*Pi^4*z^2*G[1, 1, z])/(184320*(-1 + z)^3) + 
  (15*C4AA*z^2*G[1, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (15*C4AF*nf*z^2*G[1, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (37*C4AA*Pi^2*z^2*G[1, 1, z])/(32*dA*TA*(-1 + z)^3) + 
  (11*C4AF*nf*Pi^2*z^2*G[1, 1, z])/(16*dA*TA*(-1 + z)^3) - 
  (19*C4AA*Pi^4*z^2*G[1, 1, z])/(240*dA*TA*(-1 + z)^3) - 
  (3901*CA^3*z^3*G[1, 1, z])/(1728*(-1 + z)^3) + 
  (5833*CA^2*nf*z^3*G[1, 1, z])/(6912*(-1 + z)^3) + 
  (5*CA*CF*nf*z^3*G[1, 1, z])/(32*(-1 + z)^3) - 
  (8111*CA^3*Pi^2*z^3*G[1, 1, z])/(27648*(-1 + z)^3) + 
  (1475*CA^2*nf*Pi^2*z^3*G[1, 1, z])/(13824*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^3*G[1, 1, z])/(96*(-1 + z)^3) + 
  (739*CA^3*Pi^4*z^3*G[1, 1, z])/(552960*(-1 + z)^3) - 
  (5*C4AA*z^3*G[1, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^3*G[1, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (109*C4AA*Pi^2*z^3*G[1, 1, z])/(288*dA*TA*(-1 + z)^3) - 
  (37*C4AF*nf*Pi^2*z^3*G[1, 1, z])/(144*dA*TA*(-1 + z)^3) + 
  (19*C4AA*Pi^4*z^3*G[1, 1, z])/(720*dA*TA*(-1 + z)^3) - 
  (3*CA^3*G[1, 1, z])/(128*\[Epsilon]^4) + (33*CA^3*G[1, 1, z])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, z])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  (151*CA^3*Pi^2*G[1, 1, z])/(1536*\[Epsilon]^2) - 
  (1445*CA^3*G[1, 1, z])/(3456*\[Epsilon]) + (823*CA^2*nf*G[1, 1, z])/
   (3456*\[Epsilon]) + (CA*CF*nf*G[1, 1, z])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, z])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] - (5137*CA^3*Pi^2*G[1, 1, z])/
   (9216*\[Epsilon]) + (467*CA^2*nf*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (((43*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  ((81*I)/256)*CA^3*Pi^3*G[0, 0, 0, z] - (1517*CA^3*G[0, 0, 0, z])/
   (1152*(-1 + z)^3) + (895*CA^2*nf*G[0, 0, 0, z])/(1152*(-1 + z)^3) + 
  (3*CA*CF*nf*G[0, 0, 0, z])/(64*(-1 + z)^3) - (5*CA*nf^2*G[0, 0, 0, z])/
   (72*(-1 + z)^3) + (((119*I)/256)*CA^3*Pi*G[0, 0, 0, z])/(-1 + z)^3 + 
  (((43*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/(-1 + z)^3 - 
  ((I/16)*CA*nf^2*Pi*G[0, 0, 0, z])/(-1 + z)^3 - 
  (4697*CA^3*Pi^2*G[0, 0, 0, z])/(3072*(-1 + z)^3) + 
  (427*CA^2*nf*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)^3) - 
  (((81*I)/512)*CA^3*Pi^3*G[0, 0, 0, z])/(-1 + z)^3 + 
  (497*CA^3*z*G[0, 0, 0, z])/(128*(-1 + z)^3) - 
  (869*CA^2*nf*z*G[0, 0, 0, z])/(384*(-1 + z)^3) - 
  (9*CA*CF*nf*z*G[0, 0, 0, z])/(64*(-1 + z)^3) + 
  (5*CA*nf^2*z*G[0, 0, 0, z])/(24*(-1 + z)^3) - 
  (((357*I)/256)*CA^3*Pi*z*G[0, 0, 0, z])/(-1 + z)^3 - 
  (((129*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, z])/(-1 + z)^3 + 
  (((3*I)/16)*CA*nf^2*Pi*z*G[0, 0, 0, z])/(-1 + z)^3 + 
  (13675*CA^3*Pi^2*z*G[0, 0, 0, z])/(3072*(-1 + z)^3) - 
  (1229*CA^2*nf*Pi^2*z*G[0, 0, 0, z])/(1536*(-1 + z)^3) + 
  (((243*I)/512)*CA^3*Pi^3*z*G[0, 0, 0, z])/(-1 + z)^3 - 
  (1465*CA^3*z^2*G[0, 0, 0, z])/(384*(-1 + z)^3) + 
  (281*CA^2*nf*z^2*G[0, 0, 0, z])/(128*(-1 + z)^3) + 
  (9*CA*CF*nf*z^2*G[0, 0, 0, z])/(64*(-1 + z)^3) - 
  (5*CA*nf^2*z^2*G[0, 0, 0, z])/(24*(-1 + z)^3) + 
  (((357*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (((129*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (((3*I)/16)*CA*nf^2*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (13363*CA^3*Pi^2*z^2*G[0, 0, 0, z])/(3072*(-1 + z)^3) + 
  (1229*CA^2*nf*Pi^2*z^2*G[0, 0, 0, z])/(1536*(-1 + z)^3) - 
  (((243*I)/512)*CA^3*Pi^3*z^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (1439*CA^3*z^3*G[0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (817*CA^2*nf*z^3*G[0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (3*CA*CF*nf*z^3*G[0, 0, 0, z])/(64*(-1 + z)^3) + 
  (5*CA*nf^2*z^3*G[0, 0, 0, z])/(72*(-1 + z)^3) - 
  (((119*I)/256)*CA^3*Pi*z^3*G[0, 0, 0, z])/(-1 + z)^3 - 
  (((43*I)/128)*CA^2*nf*Pi*z^3*G[0, 0, 0, z])/(-1 + z)^3 + 
  ((I/16)*CA*nf^2*Pi*z^3*G[0, 0, 0, z])/(-1 + z)^3 + 
  (12947*CA^3*Pi^2*z^3*G[0, 0, 0, z])/(9216*(-1 + z)^3) - 
  (1177*CA^2*nf*Pi^2*z^3*G[0, 0, 0, z])/(4608*(-1 + z)^3) + 
  (((81*I)/512)*CA^3*Pi^3*z^3*G[0, 0, 0, z])/(-1 + z)^3 + 
  (9*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (99*CA^3*G[0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) - 
  (297*CA^3*z*G[0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) + 
  (27*CA^2*nf*z*G[0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) + 
  (297*CA^3*z^2*G[0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) - 
  (27*CA^2*nf*z^2*G[0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) - 
  (99*CA^3*z^3*G[0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) + 
  (9*CA^2*nf*z^3*G[0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) - 
  (81*CA^3*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) + 
  (119*CA^3*G[0, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 0, z])/(48*(-1 + z)^3*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (27*CA^3*Pi^2*G[0, 0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (119*CA^3*z*G[0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (43*CA^2*nf*z*G[0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*z*G[0, 0, 0, z])/(16*(-1 + z)^3*\[Epsilon]) - 
  (((891*I)/256)*CA^3*Pi*z*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((81*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (81*CA^3*Pi^2*z*G[0, 0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (119*CA^3*z^2*G[0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (43*CA^2*nf*z^2*G[0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*z^2*G[0, 0, 0, z])/(16*(-1 + z)^3*\[Epsilon]) + 
  (((891*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((81*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (81*CA^3*Pi^2*z^2*G[0, 0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (119*CA^3*z^3*G[0, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (43*CA^2*nf*z^3*G[0, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*z^3*G[0, 0, 0, z])/(48*(-1 + z)^3*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*z^3*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((27*I)/128)*CA^2*nf*Pi*z^3*G[0, 0, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (27*CA^3*Pi^2*z^3*G[0, 0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (I/16)*CA*nf^2*Pi*G[0, 0, 1, z] + (99*CA^3*Pi^2*G[0, 0, 1, z])/512 - 
  (9*CA^2*nf*Pi^2*G[0, 0, 1, z])/256 - ((9*I)/256)*CA^3*Pi^3*G[0, 0, 1, z] - 
  (3055*CA^3*G[0, 0, 1, z])/(1152*(-1 + z)^3) + 
  (347*CA^2*nf*G[0, 0, 1, z])/(384*(-1 + z)^3) + 
  (3*CA*CF*nf*G[0, 0, 1, z])/(64*(-1 + z)^3) - (9427*CA^3*Pi^2*G[0, 0, 1, z])/
   (27648*(-1 + z)^3) + (857*CA^2*nf*Pi^2*G[0, 0, 1, z])/(13824*(-1 + z)^3) - 
  (11*C4AA*Pi^2*G[0, 0, 1, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*G[0, 0, 1, z])/(18*dA*TA*(-1 + z)^3) + 
  (5*CA*nf^2*G[0, 0, 1, z])/(72*(-1 + z)^2) + 
  (((417*I)/256)*CA^3*Pi*G[0, 0, 1, z])/(-1 + z)^2 - 
  (((83*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/(-1 + z)^2 - 
  (((43*I)/512)*CA^3*Pi^3*G[0, 0, 1, z])/(-1 + z)^2 + 
  (8969*CA^3*z*G[0, 0, 1, z])/(1152*(-1 + z)^3) - 
  (2987*CA^2*nf*z*G[0, 0, 1, z])/(1152*(-1 + z)^3) - 
  (9*CA*CF*nf*z*G[0, 0, 1, z])/(64*(-1 + z)^3) + 
  (8659*CA^3*Pi^2*z*G[0, 0, 1, z])/(9216*(-1 + z)^3) - 
  (893*CA^2*nf*Pi^2*z*G[0, 0, 1, z])/(4608*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z*G[0, 0, 1, z])/(48*(-1 + z)^3) + 
  (15*C4AA*z*G[0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z*G[0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (11*C4AA*Pi^2*z*G[0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z*G[0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) - 
  (17*CA*nf^2*z*G[0, 0, 1, z])/(144*(-1 + z)^2) - 
  (((421*I)/128)*CA^3*Pi*z*G[0, 0, 1, z])/(-1 + z)^2 + 
  (((85*I)/64)*CA^2*nf*Pi*z*G[0, 0, 1, z])/(-1 + z)^2 + 
  (((43*I)/256)*CA^3*Pi^3*z*G[0, 0, 1, z])/(-1 + z)^2 - 
  (8843*CA^3*z^2*G[0, 0, 1, z])/(1152*(-1 + z)^3) + 
  (2933*CA^2*nf*z^2*G[0, 0, 1, z])/(1152*(-1 + z)^3) + 
  (9*CA*CF*nf*z^2*G[0, 0, 1, z])/(64*(-1 + z)^3) - 
  (7867*CA^3*Pi^2*z^2*G[0, 0, 1, z])/(9216*(-1 + z)^3) + 
  (749*CA^2*nf*Pi^2*z^2*G[0, 0, 1, z])/(4608*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^2*G[0, 0, 1, z])/(48*(-1 + z)^3) - 
  (9*C4AA*z^2*G[0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z^2*G[0, 0, 1, z])/(dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*z^2*G[0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z^2*G[0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (5*CA*nf^2*z^2*G[0, 0, 1, z])/(72*(-1 + z)^2) + 
  (((417*I)/256)*CA^3*Pi*z^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  (((83*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  (((43*I)/512)*CA^3*Pi^3*z^2*G[0, 0, 1, z])/(-1 + z)^2 + 
  (26327*CA^3*z^3*G[0, 0, 1, z])/(10368*(-1 + z)^3) - 
  (8849*CA^2*nf*z^3*G[0, 0, 1, z])/(10368*(-1 + z)^3) - 
  (3*CA*CF*nf*z^3*G[0, 0, 1, z])/(64*(-1 + z)^3) + 
  (7579*CA^3*Pi^2*z^3*G[0, 0, 1, z])/(27648*(-1 + z)^3) - 
  (785*CA^2*nf*Pi^2*z^3*G[0, 0, 1, z])/(13824*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^3*G[0, 0, 1, z])/(144*(-1 + z)^3) + 
  (73*C4AA*z^3*G[0, 0, 1, z])/(27*dA*TA*(-1 + z)^3) - 
  (65*C4AF*nf*z^3*G[0, 0, 1, z])/(27*dA*TA*(-1 + z)^3) + 
  (11*C4AA*Pi^2*z^3*G[0, 0, 1, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z^3*G[0, 0, 1, z])/(18*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, 0, 1, z])/(128*\[Epsilon]^3) - (11*CA^3*G[0, 0, 1, z])/
   (256*\[Epsilon]^2) + (CA^2*nf*G[0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[0, 0, 1, z])/(48*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (9*CA^3*Pi^2*G[0, 0, 1, z])/(256*\[Epsilon]) + 
  (139*CA^3*G[0, 0, 1, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (83*CA^2*nf*G[0, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (43*CA^3*Pi^2*G[0, 0, 1, z])/(1536*(-1 + z)^2*\[Epsilon]) - 
  (421*CA^3*z*G[0, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (85*CA^2*nf*z*G[0, 0, 1, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (43*CA^3*Pi^2*z*G[0, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (139*CA^3*z^2*G[0, 0, 1, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (83*CA^2*nf*z^2*G[0, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (43*CA^3*Pi^2*z^2*G[0, 0, 1, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  ((9*I)/256)*CA^3*Pi^3*G[0, 1, 0, z] + (4141*CA^3*G[0, 1, 0, z])/
   (1152*(-1 + z)^3) - (4789*CA^2*nf*G[0, 1, 0, z])/(3456*(-1 + z)^3) - 
  (5*CA*CF*nf*G[0, 1, 0, z])/(64*(-1 + z)^3) + (25*CA*nf^2*G[0, 1, 0, z])/
   (216*(-1 + z)^3) + (((1147*I)/768)*CA^3*Pi*G[0, 1, 0, z])/(-1 + z)^3 - 
  (((115*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/(-1 + z)^3 + 
  (((5*I)/48)*CA*nf^2*Pi*G[0, 1, 0, z])/(-1 + z)^3 + 
  (26785*CA^3*Pi^2*G[0, 1, 0, z])/(27648*(-1 + z)^3) - 
  (2435*CA^2*nf*Pi^2*G[0, 1, 0, z])/(13824*(-1 + z)^3) + 
  (((41*I)/512)*CA^3*Pi^3*G[0, 1, 0, z])/(-1 + z)^3 + 
  (11*C4AA*Pi^2*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*G[0, 1, 0, z])/(18*dA*TA*(-1 + z)^3) - 
  (15709*CA^3*z*G[0, 1, 0, z])/(1728*(-1 + z)^3) + 
  (1477*CA^2*nf*z*G[0, 1, 0, z])/(432*(-1 + z)^3) + 
  (7*CA*CF*nf*z*G[0, 1, 0, z])/(32*(-1 + z)^3) - 
  (7*CA*nf^2*z*G[0, 1, 0, z])/(24*(-1 + z)^3) - 
  (((875*I)/256)*CA^3*Pi*z*G[0, 1, 0, z])/(-1 + z)^3 + 
  (((273*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, z])/(-1 + z)^3 - 
  ((I/4)*CA*nf^2*Pi*z*G[0, 1, 0, z])/(-1 + z)^3 - 
  (24593*CA^3*Pi^2*z*G[0, 1, 0, z])/(9216*(-1 + z)^3) + 
  (2197*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(4608*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z*G[0, 1, 0, z])/(192*(-1 + z)^3) - 
  (((123*I)/512)*CA^3*Pi^3*z*G[0, 1, 0, z])/(-1 + z)^3 + 
  (185*C4AA*z*G[0, 1, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (23*C4AF*nf*z*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (7*C4AA*Pi^2*z*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (6743*CA^3*z^2*G[0, 1, 0, z])/(864*(-1 + z)^3) - 
  (2807*CA^2*nf*z^2*G[0, 1, 0, z])/(864*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[0, 1, 0, z])/(6*(-1 + z)^3) + 
  (43*CA*nf^2*z^2*G[0, 1, 0, z])/(144*(-1 + z)^3) + 
  (((691*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (((247*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  ((I/4)*CA*nf^2*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  (22853*CA^3*Pi^2*z^2*G[0, 1, 0, z])/(9216*(-1 + z)^3) - 
  (2173*CA^2*nf*Pi^2*z^2*G[0, 1, 0, z])/(4608*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^2*G[0, 1, 0, z])/(192*(-1 + z)^3) + 
  (((123*I)/512)*CA^3*Pi^3*z^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (335*C4AA*z^2*G[0, 1, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (43*C4AF*nf*z^2*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (5*C4AA*Pi^2*z^2*G[0, 1, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*Pi^2*z^2*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (20581*CA^3*z^3*G[0, 1, 0, z])/(10368*(-1 + z)^3) + 
  (8071*CA^2*nf*z^3*G[0, 1, 0, z])/(10368*(-1 + z)^3) + 
  (3*CA*CF*nf*z^3*G[0, 1, 0, z])/(64*(-1 + z)^3) - 
  (5*CA*nf^2*z^3*G[0, 1, 0, z])/(72*(-1 + z)^3) - 
  (((149*I)/256)*CA^3*Pi*z^3*G[0, 1, 0, z])/(-1 + z)^3 + 
  (((63*I)/128)*CA^2*nf*Pi*z^3*G[0, 1, 0, z])/(-1 + z)^3 - 
  ((I/16)*CA*nf^2*Pi*z^3*G[0, 1, 0, z])/(-1 + z)^3 - 
  (20581*CA^3*Pi^2*z^3*G[0, 1, 0, z])/(27648*(-1 + z)^3) + 
  (1919*CA^2*nf*Pi^2*z^3*G[0, 1, 0, z])/(13824*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^3*G[0, 1, 0, z])/(288*(-1 + z)^3) - 
  (((41*I)/512)*CA^3*Pi^3*z^3*G[0, 1, 0, z])/(-1 + z)^3 + 
  (179*C4AA*z^3*G[0, 1, 0, z])/(216*dA*TA*(-1 + z)^3) + 
  (145*C4AF*nf*z^3*G[0, 1, 0, z])/(108*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*z^3*G[0, 1, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z^3*G[0, 1, 0, z])/(18*dA*TA*(-1 + z)^3) - 
  (CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (209*CA^3*G[0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]^2) + 
  (19*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]^2) + 
  (193*CA^3*z*G[0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) - 
  (17*CA^2*nf*z*G[0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) - 
  (181*CA^3*z^2*G[0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) + 
  (17*CA^2*nf*z^2*G[0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) + 
  (55*CA^3*z^3*G[0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]^2) - 
  (5*CA^2*nf*z^3*G[0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]^2) + 
  (9*CA^3*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) + 
  (1147*CA^3*G[0, 1, 0, z])/(2304*(-1 + z)^3*\[Epsilon]) - 
  (115*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 1, 0, z])/(144*(-1 + z)^3*\[Epsilon]) - 
  (((209*I)/256)*CA^3*Pi*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((19*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (41*CA^3*Pi^2*G[0, 1, 0, z])/(1536*(-1 + z)^3*\[Epsilon]) - 
  (875*CA^3*z*G[0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (91*CA^2*nf*z*G[0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*z*G[0, 1, 0, z])/(12*(-1 + z)^3*\[Epsilon]) + 
  (((579*I)/256)*CA^3*Pi*z*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((51*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (41*CA^3*Pi^2*z*G[0, 1, 0, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (691*CA^3*z^2*G[0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (247*CA^2*nf*z^2*G[0, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*z^2*G[0, 1, 0, z])/(12*(-1 + z)^3*\[Epsilon]) - 
  (((543*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (((51*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) + 
  (41*CA^3*Pi^2*z^2*G[0, 1, 0, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (149*CA^3*z^3*G[0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (21*CA^2*nf*z^3*G[0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*z^3*G[0, 1, 0, z])/(48*(-1 + z)^3*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*z^3*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (((15*I)/128)*CA^2*nf*Pi*z^3*G[0, 1, 0, z])/((-1 + z)^3*\[Epsilon]) - 
  (41*CA^3*Pi^2*z^3*G[0, 1, 0, z])/(1536*(-1 + z)^3*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 1, 1, z])/72 - ((149*I)/256)*CA^3*Pi*G[0, 1, 1, z] + 
  ((63*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z] - (I/16)*CA*nf^2*Pi*G[0, 1, 1, z] - 
  (495*CA^3*Pi^2*G[0, 1, 1, z])/512 + (45*CA^2*nf*Pi^2*G[0, 1, 1, z])/256 + 
  ((13*I)/512)*CA^3*Pi^3*G[0, 1, 1, z] + (739*CA^3*G[0, 1, 1, z])/
   (384*(-1 + z)^3) - (899*CA^2*nf*G[0, 1, 1, z])/(1152*(-1 + z)^3) - 
  (3*CA*CF*nf*G[0, 1, 1, z])/(64*(-1 + z)^3) + (5423*CA^3*Pi^2*G[0, 1, 1, z])/
   (27648*(-1 + z)^3) - (493*CA^2*nf*Pi^2*G[0, 1, 1, z])/(13824*(-1 + z)^3) + 
  (11*C4AA*Pi^2*G[0, 1, 1, z])/(144*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*G[0, 1, 1, z])/(36*dA*TA*(-1 + z)^3) - 
  (2243*CA^3*z*G[0, 1, 1, z])/(384*(-1 + z)^3) + 
  (925*CA^2*nf*z*G[0, 1, 1, z])/(384*(-1 + z)^3) + 
  (9*CA*CF*nf*z*G[0, 1, 1, z])/(64*(-1 + z)^3) - 
  (4831*CA^3*Pi^2*z*G[0, 1, 1, z])/(9216*(-1 + z)^3) + 
  (341*CA^2*nf*Pi^2*z*G[0, 1, 1, z])/(4608*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z*G[0, 1, 1, z])/(96*(-1 + z)^3) - 
  (7*C4AA*Pi^2*z*G[0, 1, 1, z])/(48*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z*G[0, 1, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (751*CA^3*z^2*G[0, 1, 1, z])/(128*(-1 + z)^3) - 
  (935*CA^2*nf*z^2*G[0, 1, 1, z])/(384*(-1 + z)^3) - 
  (9*CA*CF*nf*z^2*G[0, 1, 1, z])/(64*(-1 + z)^3) + 
  (4591*CA^3*Pi^2*z^2*G[0, 1, 1, z])/(9216*(-1 + z)^3) - 
  (437*CA^2*nf*Pi^2*z^2*G[0, 1, 1, z])/(4608*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^2*G[0, 1, 1, z])/(96*(-1 + z)^3) - 
  (C4AA*Pi^2*z^2*G[0, 1, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z^2*G[0, 1, 1, z])/(12*dA*TA*(-1 + z)^3) - 
  (749*CA^3*z^3*G[0, 1, 1, z])/(384*(-1 + z)^3) + 
  (929*CA^2*nf*z^3*G[0, 1, 1, z])/(1152*(-1 + z)^3) + 
  (3*CA*CF*nf*z^3*G[0, 1, 1, z])/(64*(-1 + z)^3) - 
  (3839*CA^3*Pi^2*z^3*G[0, 1, 1, z])/(27648*(-1 + z)^3) + 
  (301*CA^2*nf*Pi^2*z^3*G[0, 1, 1, z])/(13824*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^3*G[0, 1, 1, z])/(288*(-1 + z)^3) + 
  (11*C4AA*Pi^2*z^3*G[0, 1, 1, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z^3*G[0, 1, 1, z])/(18*dA*TA*(-1 + z)^3) - 
  (CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) + (55*CA^3*G[0, 1, 1, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (149*CA^3*G[0, 1, 1, z])/(768*\[Epsilon]) + (21*CA^2*nf*G[0, 1, 1, z])/
   (128*\[Epsilon]) - (CA*nf^2*G[0, 1, 1, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (49*CA^3*Pi^2*G[0, 1, 1, z])/(1536*\[Epsilon]) - 
  (I/16)*CA*nf^2*Pi*G[1, 0, 0, z] - (495*CA^3*Pi^2*G[1, 0, 0, z])/512 + 
  (45*CA^2*nf*Pi^2*G[1, 0, 0, z])/256 + ((9*I)/256)*CA^3*Pi^3*G[1, 0, 0, z] + 
  (403*CA^3*G[1, 0, 0, z])/(192*(-1 + z)^3) - (127*CA^2*nf*G[1, 0, 0, z])/
   (144*(-1 + z)^3) - (7*CA*CF*nf*G[1, 0, 0, z])/(96*(-1 + z)^3) + 
  (((149*I)/256)*CA^3*Pi*G[1, 0, 0, z])/(-1 + z)^3 - 
  (((63*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/(-1 + z)^3 - 
  (7381*CA^3*Pi^2*G[1, 0, 0, z])/(27648*(-1 + z)^3) + 
  (671*CA^2*nf*Pi^2*G[1, 0, 0, z])/(13824*(-1 + z)^3) + 
  (((49*I)/512)*CA^3*Pi^3*G[1, 0, 0, z])/(-1 + z)^3 + 
  (C4AA*G[1, 0, 0, z])/(16*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[1, 0, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (11*C4AA*Pi^2*G[1, 0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*G[1, 0, 0, z])/(36*dA*TA*(-1 + z)^3) - 
  (5*CA*nf^2*G[1, 0, 0, z])/(72*(-1 + z)^2) - (21569*CA^3*z*G[1, 0, 0, z])/
   (3456*(-1 + z)^3) + (9179*CA^2*nf*z*G[1, 0, 0, z])/(3456*(-1 + z)^3) + 
  (37*CA*CF*nf*z*G[1, 0, 0, z])/(192*(-1 + z)^3) - 
  (((415*I)/256)*CA^3*Pi*z*G[1, 0, 0, z])/(-1 + z)^3 + 
  (((173*I)/128)*CA^2*nf*Pi*z*G[1, 0, 0, z])/(-1 + z)^3 + 
  (7637*CA^3*Pi^2*z*G[1, 0, 0, z])/(9216*(-1 + z)^3) - 
  (703*CA^2*nf*Pi^2*z*G[1, 0, 0, z])/(4608*(-1 + z)^3) - 
  (((147*I)/512)*CA^3*Pi^3*z*G[1, 0, 0, z])/(-1 + z)^3 - 
  (23*C4AA*z*G[1, 0, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (23*C4AF*nf*z*G[1, 0, 0, z])/(36*dA*TA*(-1 + z)^3) - 
  (7*C4AA*Pi^2*z*G[1, 0, 0, z])/(48*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z*G[1, 0, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (25*CA*nf^2*z*G[1, 0, 0, z])/(144*(-1 + z)^2) + 
  (329*CA^3*z^2*G[1, 0, 0, z])/(54*(-1 + z)^3) - 
  (4459*CA^2*nf*z^2*G[1, 0, 0, z])/(1728*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[1, 0, 0, z])/(6*(-1 + z)^3) + 
  (((415*I)/256)*CA^3*Pi*z^2*G[1, 0, 0, z])/(-1 + z)^3 - 
  (((173*I)/128)*CA^2*nf*Pi*z^2*G[1, 0, 0, z])/(-1 + z)^3 - 
  (7829*CA^3*Pi^2*z^2*G[1, 0, 0, z])/(9216*(-1 + z)^3) + 
  (703*CA^2*nf*Pi^2*z^2*G[1, 0, 0, z])/(4608*(-1 + z)^3) + 
  (((147*I)/512)*CA^3*Pi^3*z^2*G[1, 0, 0, z])/(-1 + z)^3 + 
  (37*C4AA*z^2*G[1, 0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (37*C4AF*nf*z^2*G[1, 0, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^2*G[1, 0, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z^2*G[1, 0, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (5*CA*nf^2*z^2*G[1, 0, 0, z])/(72*(-1 + z)^2) - 
  (749*CA^3*z^3*G[1, 0, 0, z])/(384*(-1 + z)^3) + 
  (929*CA^2*nf*z^3*G[1, 0, 0, z])/(1152*(-1 + z)^3) + 
  (3*CA*CF*nf*z^3*G[1, 0, 0, z])/(64*(-1 + z)^3) - 
  (((149*I)/256)*CA^3*Pi*z^3*G[1, 0, 0, z])/(-1 + z)^3 + 
  (((63*I)/128)*CA^2*nf*Pi*z^3*G[1, 0, 0, z])/(-1 + z)^3 + 
  (2695*CA^3*Pi^2*z^3*G[1, 0, 0, z])/(9216*(-1 + z)^3) - 
  (245*CA^2*nf*Pi^2*z^3*G[1, 0, 0, z])/(4608*(-1 + z)^3) - 
  (((49*I)/512)*CA^3*Pi^3*z^3*G[1, 0, 0, z])/(-1 + z)^3 - 
  (CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) + (55*CA^3*G[1, 0, 0, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (CA*nf^2*G[1, 0, 0, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[1, 0, 0, z])/(256*\[Epsilon]) + 
  (149*CA^3*G[1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (21*CA^2*nf*G[1, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (49*CA^3*Pi^2*G[1, 0, 0, z])/(1536*(-1 + z)^3*\[Epsilon]) - 
  (415*CA^3*z*G[1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (173*CA^2*nf*z*G[1, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (49*CA^3*Pi^2*z*G[1, 0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) + 
  (415*CA^3*z^2*G[1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (173*CA^2*nf*z^2*G[1, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (49*CA^3*Pi^2*z^2*G[1, 0, 0, z])/(512*(-1 + z)^3*\[Epsilon]) - 
  (149*CA^3*z^3*G[1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (21*CA^2*nf*z^3*G[1, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (49*CA^3*Pi^2*z^3*G[1, 0, 0, z])/(1536*(-1 + z)^3*\[Epsilon]) - 
  (I/16)*CA*nf^2*Pi*G[1, 0, 1, z] - (495*CA^3*Pi^2*G[1, 0, 1, z])/512 + 
  (45*CA^2*nf*Pi^2*G[1, 0, 1, z])/256 + ((9*I)/256)*CA^3*Pi^3*G[1, 0, 1, z] + 
  (24077*CA^3*G[1, 0, 1, z])/(10368*(-1 + z)^3) - 
  (12755*CA^2*nf*G[1, 0, 1, z])/(10368*(-1 + z)^3) - 
  (CA*CF*nf*G[1, 0, 1, z])/(64*(-1 + z)^3) + (2629*CA^3*Pi^2*G[1, 0, 1, z])/
   (9216*(-1 + z)^3) - (271*CA^2*nf*Pi^2*G[1, 0, 1, z])/(4608*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*G[1, 0, 1, z])/(144*(-1 + z)^3) + 
  (557*C4AA*G[1, 0, 1, z])/(216*dA*TA*(-1 + z)^3) - 
  (233*C4AF*nf*G[1, 0, 1, z])/(108*dA*TA*(-1 + z)^3) - 
  (CA*nf^2*G[1, 0, 1, z])/(12*(-1 + z)^2) - 
  (((141*I)/256)*CA^3*Pi*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((59*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((11*I)/512)*CA^3*Pi^3*G[1, 0, 1, z])/(-1 + z)^2 - 
  (115*CA^3*G[1, 0, 1, z])/(1152*(-1 + z)^3*z) + 
  (15*CA^2*nf*G[1, 0, 1, z])/(128*(-1 + z)^3*z) - 
  (CA*CF*nf*G[1, 0, 1, z])/(64*(-1 + z)^3*z) - 
  (3*C4AA*G[1, 0, 1, z])/(16*dA*TA*(-1 + z)^3*z) + 
  (3*C4AF*nf*G[1, 0, 1, z])/(8*dA*TA*(-1 + z)^3*z) + 
  (CA*nf^2*G[1, 0, 1, z])/(144*(-1 + z)^2*z) - ((I/64)*CA^3*Pi*G[1, 0, 1, z])/
   ((-1 + z)^2*z) + ((I/64)*CA^2*nf*Pi*G[1, 0, 1, z])/((-1 + z)^2*z) - 
  (2641*CA^3*z*G[1, 0, 1, z])/(432*(-1 + z)^3) + 
  (4813*CA^2*nf*z*G[1, 0, 1, z])/(1728*(-1 + z)^3) + 
  (5*CA*CF*nf*z*G[1, 0, 1, z])/(48*(-1 + z)^3) - 
  (7727*CA^3*Pi^2*z*G[1, 0, 1, z])/(9216*(-1 + z)^3) + 
  (793*CA^2*nf*Pi^2*z*G[1, 0, 1, z])/(4608*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z*G[1, 0, 1, z])/(48*(-1 + z)^3) - 
  (973*C4AA*z*G[1, 0, 1, z])/(144*dA*TA*(-1 + z)^3) + 
  (325*C4AF*nf*z*G[1, 0, 1, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z*G[1, 0, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z*G[1, 0, 1, z])/(12*dA*TA*(-1 + z)^3) + 
  (5*CA*nf^2*z*G[1, 0, 1, z])/(48*(-1 + z)^2) + 
  (((151*I)/128)*CA^3*Pi*z*G[1, 0, 1, z])/(-1 + z)^2 - 
  (I*CA^2*nf*Pi*z*G[1, 0, 1, z])/(-1 + z)^2 - 
  (((11*I)/256)*CA^3*Pi^3*z*G[1, 0, 1, z])/(-1 + z)^2 + 
  (19799*CA^3*z^2*G[1, 0, 1, z])/(3456*(-1 + z)^3) - 
  (8393*CA^2*nf*z^2*G[1, 0, 1, z])/(3456*(-1 + z)^3) - 
  (23*CA*CF*nf*z^2*G[1, 0, 1, z])/(192*(-1 + z)^3) + 
  (7607*CA^3*Pi^2*z^2*G[1, 0, 1, z])/(9216*(-1 + z)^3) - 
  (793*CA^2*nf*Pi^2*z^2*G[1, 0, 1, z])/(4608*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^2*G[1, 0, 1, z])/(48*(-1 + z)^3) + 
  (509*C4AA*z^2*G[1, 0, 1, z])/(72*dA*TA*(-1 + z)^3) - 
  (185*C4AF*nf*z^2*G[1, 0, 1, z])/(36*dA*TA*(-1 + z)^3) + 
  (7*C4AA*Pi^2*z^2*G[1, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z^2*G[1, 0, 1, z])/(12*dA*TA*(-1 + z)^3) - 
  (5*CA*nf^2*z^2*G[1, 0, 1, z])/(72*(-1 + z)^2) - 
  (((149*I)/256)*CA^3*Pi*z^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((63*I)/128)*CA^2*nf*Pi*z^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((11*I)/512)*CA^3*Pi^3*z^2*G[1, 0, 1, z])/(-1 + z)^2 - 
  (19055*CA^3*z^3*G[1, 0, 1, z])/(10368*(-1 + z)^3) + 
  (7841*CA^2*nf*z^3*G[1, 0, 1, z])/(10368*(-1 + z)^3) + 
  (3*CA*CF*nf*z^3*G[1, 0, 1, z])/(64*(-1 + z)^3) - 
  (7447*CA^3*Pi^2*z^3*G[1, 0, 1, z])/(27648*(-1 + z)^3) + 
  (773*CA^2*nf*Pi^2*z^3*G[1, 0, 1, z])/(13824*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^3*G[1, 0, 1, z])/(144*(-1 + z)^3) - 
  (73*C4AA*z^3*G[1, 0, 1, z])/(27*dA*TA*(-1 + z)^3) + 
  (65*C4AF*nf*z^3*G[1, 0, 1, z])/(27*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*z^3*G[1, 0, 1, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z^3*G[1, 0, 1, z])/(18*dA*TA*(-1 + z)^3) - 
  (CA^3*G[1, 0, 1, z])/(128*\[Epsilon]^3) + (55*CA^3*G[1, 0, 1, z])/
   (256*\[Epsilon]^2) - (5*CA^2*nf*G[1, 0, 1, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 - 
  (CA*nf^2*G[1, 0, 1, z])/(48*\[Epsilon]) + 
  (((165*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((15*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[1, 0, 1, z])/(256*\[Epsilon]) - 
  (47*CA^3*G[1, 0, 1, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (59*CA^2*nf*G[1, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (11*CA^3*Pi^2*G[1, 0, 1, z])/(1536*(-1 + z)^2*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, z])/(192*(-1 + z)^2*z*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, z])/(192*(-1 + z)^2*z*\[Epsilon]) + 
  (151*CA^3*z*G[1, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (CA^2*nf*z*G[1, 0, 1, z])/(3*(-1 + z)^2*\[Epsilon]) - 
  (11*CA^3*Pi^2*z*G[1, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (149*CA^3*z^2*G[1, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (21*CA^2*nf*z^2*G[1, 0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (11*CA^3*Pi^2*z^2*G[1, 0, 1, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (I/16)*CA*nf^2*Pi*G[1, 1, 0, z] + (99*CA^3*Pi^2*G[1, 1, 0, z])/512 - 
  (9*CA^2*nf*Pi^2*G[1, 1, 0, z])/256 - ((9*I)/256)*CA^3*Pi^3*G[1, 1, 0, z] - 
  (27961*CA^3*G[1, 1, 0, z])/(10368*(-1 + z)^3) + 
  (9349*CA^2*nf*G[1, 1, 0, z])/(10368*(-1 + z)^3) + 
  (3*CA*CF*nf*G[1, 1, 0, z])/(64*(-1 + z)^3) + (4961*CA^3*Pi^2*G[1, 1, 0, z])/
   (27648*(-1 + z)^3) - (403*CA^2*nf*Pi^2*G[1, 1, 0, z])/(13824*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*G[1, 1, 0, z])/(288*(-1 + z)^3) + 
  (233*C4AA*G[1, 1, 0, z])/(216*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*G[1, 1, 0, z])/(54*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*G[1, 1, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*G[1, 1, 0, z])/(18*dA*TA*(-1 + z)^3) + 
  (5*CA*nf^2*G[1, 1, 0, z])/(72*(-1 + z)^2) + 
  (((417*I)/256)*CA^3*Pi*G[1, 1, 0, z])/(-1 + z)^2 - 
  (((83*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/(-1 + z)^2 + 
  ((I/512)*CA^3*Pi^3*G[1, 1, 0, z])/(-1 + z)^2 + 
  (28783*CA^3*z*G[1, 1, 0, z])/(3456*(-1 + z)^3) - 
  (10261*CA^2*nf*z*G[1, 1, 0, z])/(3456*(-1 + z)^3) - 
  (9*CA*CF*nf*z*G[1, 1, 0, z])/(64*(-1 + z)^3) - 
  (4961*CA^3*Pi^2*z*G[1, 1, 0, z])/(9216*(-1 + z)^3) + 
  (403*CA^2*nf*Pi^2*z*G[1, 1, 0, z])/(4608*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z*G[1, 1, 0, z])/(96*(-1 + z)^3) - 
  (31*C4AA*z*G[1, 1, 0, z])/(9*dA*TA*(-1 + z)^3) - 
  (11*C4AF*nf*z*G[1, 1, 0, z])/(18*dA*TA*(-1 + z)^3) + 
  (11*C4AA*Pi^2*z*G[1, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z*G[1, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (13*CA*nf^2*z*G[1, 1, 0, z])/(72*(-1 + z)^2) - 
  (((417*I)/128)*CA^3*Pi*z*G[1, 1, 0, z])/(-1 + z)^2 + 
  (((83*I)/64)*CA^2*nf*Pi*z*G[1, 1, 0, z])/(-1 + z)^2 - 
  ((I/256)*CA^3*Pi^3*z*G[1, 1, 0, z])/(-1 + z)^2 - 
  (28747*CA^3*z^2*G[1, 1, 0, z])/(3456*(-1 + z)^3) + 
  (10171*CA^2*nf*z^2*G[1, 1, 0, z])/(3456*(-1 + z)^3) + 
  (9*CA*CF*nf*z^2*G[1, 1, 0, z])/(64*(-1 + z)^3) + 
  (4961*CA^3*Pi^2*z^2*G[1, 1, 0, z])/(9216*(-1 + z)^3) - 
  (403*CA^2*nf*Pi^2*z^2*G[1, 1, 0, z])/(4608*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^2*G[1, 1, 0, z])/(96*(-1 + z)^3) + 
  (115*C4AA*z^2*G[1, 1, 0, z])/(36*dA*TA*(-1 + z)^3) + 
  (67*C4AF*nf*z^2*G[1, 1, 0, z])/(36*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*z^2*G[1, 1, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z^2*G[1, 1, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (5*CA*nf^2*z^2*G[1, 1, 0, z])/(72*(-1 + z)^2) + 
  (((417*I)/256)*CA^3*Pi*z^2*G[1, 1, 0, z])/(-1 + z)^2 - 
  (((83*I)/128)*CA^2*nf*Pi*z^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  ((I/512)*CA^3*Pi^3*z^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  (27853*CA^3*z^3*G[1, 1, 0, z])/(10368*(-1 + z)^3) - 
  (9079*CA^2*nf*z^3*G[1, 1, 0, z])/(10368*(-1 + z)^3) - 
  (3*CA*CF*nf*z^3*G[1, 1, 0, z])/(64*(-1 + z)^3) - 
  (4961*CA^3*Pi^2*z^3*G[1, 1, 0, z])/(27648*(-1 + z)^3) + 
  (403*CA^2*nf*Pi^2*z^3*G[1, 1, 0, z])/(13824*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^3*G[1, 1, 0, z])/(288*(-1 + z)^3) - 
  (179*C4AA*z^3*G[1, 1, 0, z])/(216*dA*TA*(-1 + z)^3) - 
  (145*C4AF*nf*z^3*G[1, 1, 0, z])/(108*dA*TA*(-1 + z)^3) + 
  (11*C4AA*Pi^2*z^3*G[1, 1, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*Pi^2*z^3*G[1, 1, 0, z])/(18*dA*TA*(-1 + z)^3) + 
  (CA^3*G[1, 1, 0, z])/(128*\[Epsilon]^3) - (11*CA^3*G[1, 1, 0, z])/
   (256*\[Epsilon]^2) + (CA^2*nf*G[1, 1, 0, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[1, 1, 0, z])/(48*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (9*CA^3*Pi^2*G[1, 1, 0, z])/(256*\[Epsilon]) + 
  (139*CA^3*G[1, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (83*CA^2*nf*G[1, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, 1, 0, z])/(1536*(-1 + z)^2*\[Epsilon]) - 
  (139*CA^3*z*G[1, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (83*CA^2*nf*z*G[1, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) - 
  (CA^3*Pi^2*z*G[1, 1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (139*CA^3*z^2*G[1, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (83*CA^2*nf*z^2*G[1, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (CA^3*Pi^2*z^2*G[1, 1, 0, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (1439*CA^3*G[1, 1, 1, z])/1152 - (817*CA^2*nf*G[1, 1, 1, z])/1152 - 
  (3*CA*CF*nf*G[1, 1, 1, z])/64 + (5*CA*nf^2*G[1, 1, 1, z])/72 - 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 1, z] - ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (51821*CA^3*Pi^2*G[1, 1, 1, z])/27648 - (4663*CA^2*nf*Pi^2*G[1, 1, 1, z])/
   13824 - (CA*CF*nf*Pi^2*G[1, 1, 1, z])/288 - 
  ((165*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] - (11*C4AA*Pi^2*G[1, 1, 1, z])/
   (72*dA*TA) + (C4AF*nf*Pi^2*G[1, 1, 1, z])/(18*dA*TA) + 
  (9*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) - (99*CA^3*G[1, 1, 1, z])/
   (256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, z])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (163*CA^3*Pi^2*G[1, 1, 1, z])/(512*\[Epsilon]) + 
  (243*CA^3*Pi^2*G[0, 0, 0, 0, z])/256 - (119*CA^3*G[0, 0, 0, 0, z])/
   (256*(-1 + z)^3) - (43*CA^2*nf*G[0, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (CA*nf^2*G[0, 0, 0, 0, z])/(16*(-1 + z)^3) - 
  (((891*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (((81*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (81*CA^3*Pi^2*G[0, 0, 0, 0, z])/(512*(-1 + z)^3) + 
  (357*CA^3*z*G[0, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (129*CA^2*nf*z*G[0, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (3*CA*nf^2*z*G[0, 0, 0, 0, z])/(16*(-1 + z)^3) + 
  (((2673*I)/256)*CA^3*Pi*z*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (((243*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (243*CA^3*Pi^2*z*G[0, 0, 0, 0, z])/(512*(-1 + z)^3) - 
  (357*CA^3*z^2*G[0, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (129*CA^2*nf*z^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (3*CA*nf^2*z^2*G[0, 0, 0, 0, z])/(16*(-1 + z)^3) - 
  (((2673*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (((243*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (243*CA^3*Pi^2*z^2*G[0, 0, 0, 0, z])/(512*(-1 + z)^3) + 
  (119*CA^3*z^3*G[0, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (43*CA^2*nf*z^3*G[0, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[0, 0, 0, 0, z])/(16*(-1 + z)^3) + 
  (((891*I)/256)*CA^3*Pi*z^3*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (((81*I)/128)*CA^2*nf*Pi*z^3*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (81*CA^3*Pi^2*z^3*G[0, 0, 0, 0, z])/(512*(-1 + z)^3) - 
  (27*CA^3*G[0, 0, 0, 0, z])/(128*\[Epsilon]^2) - 
  (((81*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (297*CA^3*G[0, 0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (891*CA^3*z*G[0, 0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (81*CA^2*nf*z*G[0, 0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (891*CA^3*z^2*G[0, 0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (81*CA^2*nf*z^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (297*CA^3*z^3*G[0, 0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (27*CA^2*nf*z^3*G[0, 0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (9*CA^3*Pi^2*G[0, 0, 0, 1, z])/256 - (4289*CA^3*G[0, 0, 0, 1, z])/
   (2304*(-1 + z)^3) + (787*CA^2*nf*G[0, 0, 0, 1, z])/(1152*(-1 + z)^3) - 
  (CA*nf^2*G[0, 0, 0, 1, z])/(16*(-1 + z)^3) + 
  (((11*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  ((I/128)*CA^2*nf*Pi*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, z])/(512*(-1 + z)^3) - 
  (C4AA*Pi^2*G[0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (11723*CA^3*z*G[0, 0, 0, 1, z])/(2304*(-1 + z)^3) - 
  (2059*CA^2*nf*z*G[0, 0, 0, 1, z])/(1152*(-1 + z)^3) + 
  (5*CA*nf^2*z*G[0, 0, 0, 1, z])/(32*(-1 + z)^3) + 
  (((15*I)/256)*CA^3*Pi*z*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (((3*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  (183*CA^3*Pi^2*z*G[0, 0, 0, 1, z])/(512*(-1 + z)^3) - 
  (35*C4AA*z*G[0, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z*G[0, 0, 0, 1, z])/(12*dA*TA*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z*G[0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (10913*CA^3*z^2*G[0, 0, 0, 1, z])/(2304*(-1 + z)^3) + 
  (971*CA^2*nf*z^2*G[0, 0, 0, 1, z])/(576*(-1 + z)^3) - 
  (5*CA*nf^2*z^2*G[0, 0, 0, 1, z])/(32*(-1 + z)^3) - 
  (((51*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  (((3*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (183*CA^3*Pi^2*z^2*G[0, 0, 0, 1, z])/(512*(-1 + z)^3) + 
  (139*C4AA*z^2*G[0, 0, 0, 1, z])/(48*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^2*G[0, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z^2*G[0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (9805*CA^3*z^3*G[0, 0, 0, 1, z])/(6912*(-1 + z)^3) - 
  (829*CA^2*nf*z^3*G[0, 0, 0, 1, z])/(1728*(-1 + z)^3) + 
  (CA*nf^2*z^3*G[0, 0, 0, 1, z])/(24*(-1 + z)^3) + 
  (((33*I)/256)*CA^3*Pi*z^3*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (((3*I)/128)*CA^2*nf*Pi*z^3*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  (61*CA^3*Pi^2*z^3*G[0, 0, 0, 1, z])/(512*(-1 + z)^3) - 
  (245*C4AA*z^3*G[0, 0, 0, 1, z])/(144*dA*TA*(-1 + z)^3) + 
  (29*C4AF*nf*z^3*G[0, 0, 0, 1, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^3*G[0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (CA^3*G[0, 0, 0, 1, z])/(128*\[Epsilon]^2) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (11*CA^3*G[0, 0, 0, 1, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, 1, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (5*CA^3*z*G[0, 0, 0, 1, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (CA^2*nf*z*G[0, 0, 0, 1, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (17*CA^3*z^2*G[0, 0, 0, 1, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (CA^2*nf*z^2*G[0, 0, 0, 1, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (11*CA^3*z^3*G[0, 0, 0, 1, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (CA^2*nf*z^3*G[0, 0, 0, 1, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (63*CA^3*Pi^2*G[0, 0, 1, 0, z])/256 - (1073*CA^3*G[0, 0, 1, 0, z])/
   (2304*(-1 + z)^3) + (547*CA^2*nf*G[0, 0, 1, 0, z])/(1152*(-1 + z)^3) - 
  (CA*nf^2*G[0, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (((539*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (((49*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (143*CA^3*Pi^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^3) - 
  (C4AA*Pi^2*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (469*CA^3*z*G[0, 0, 1, 0, z])/(768*(-1 + z)^3) - 
  (123*CA^2*nf*z*G[0, 0, 1, 0, z])/(128*(-1 + z)^3) + 
  (13*CA*nf^2*z*G[0, 0, 1, 0, z])/(96*(-1 + z)^3) - 
  (((1425*I)/256)*CA^3*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (((123*I)/128)*CA^2*nf*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (143*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/(512*(-1 + z)^3) + 
  (C4AA*z*G[0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (55*CA^3*z^2*G[0, 0, 1, 0, z])/(768*(-1 + z)^3) + 
  (51*CA^2*nf*z^2*G[0, 0, 1, 0, z])/(64*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[0, 0, 1, 0, z])/(32*(-1 + z)^3) - 
  (13*CA*nf^2*z^2*G[0, 0, 1, 0, z])/(96*(-1 + z)^3) + 
  (((1281*I)/256)*CA^3*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (((123*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (143*CA^3*Pi^2*z^2*G[0, 0, 1, 0, z])/(512*(-1 + z)^3) - 
  (23*C4AA*z^2*G[0, 0, 1, 0, z])/(16*dA*TA*(-1 + z)^3) - 
  (7*C4AF*nf*z^2*G[0, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z^2*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (541*CA^3*z^3*G[0, 0, 1, 0, z])/(2304*(-1 + z)^3) - 
  (5*CA^2*nf*z^3*G[0, 0, 1, 0, z])/(32*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[0, 0, 1, 0, z])/(32*(-1 + z)^3) + 
  (CA*nf^2*z^3*G[0, 0, 1, 0, z])/(36*(-1 + z)^3) - 
  (((363*I)/256)*CA^3*Pi*z^3*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (((33*I)/128)*CA^2*nf*Pi*z^3*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (143*CA^3*Pi^2*z^3*G[0, 0, 1, 0, z])/(1536*(-1 + z)^3) + 
  (43*C4AA*z^3*G[0, 0, 1, 0, z])/(48*dA*TA*(-1 + z)^3) - 
  (7*C4AF*nf*z^3*G[0, 0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^3*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (7*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (((21*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (539*CA^3*G[0, 0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (49*CA^2*nf*G[0, 0, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (475*CA^3*z*G[0, 0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (41*CA^2*nf*z*G[0, 0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (427*CA^3*z^2*G[0, 0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (41*CA^2*nf*z^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (121*CA^3*z^3*G[0, 0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (11*CA^2*nf*z^3*G[0, 0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 1, 1, z])/16 + ((451*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] - 
  ((41*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 1, z] + (27*CA^3*Pi^2*G[0, 0, 1, 1, z])/
   256 - (7*C4AA*Pi^2*G[0, 0, 1, 1, z])/(12*dA*TA) - 
  (1609*CA^3*G[0, 0, 1, 1, z])/(2304*(-1 + z)^2) + 
  (587*CA^2*nf*G[0, 0, 1, 1, z])/(1152*(-1 + z)^2) - 
  (185*CA^3*Pi^2*G[0, 0, 1, 1, z])/(4608*(-1 + z)^2) + 
  (1657*CA^3*z*G[0, 0, 1, 1, z])/(1152*(-1 + z)^2) - 
  (611*CA^2*nf*z*G[0, 0, 1, 1, z])/(576*(-1 + z)^2) + 
  (185*CA^3*Pi^2*z*G[0, 0, 1, 1, z])/(2304*(-1 + z)^2) - 
  (1609*CA^3*z^2*G[0, 0, 1, 1, z])/(2304*(-1 + z)^2) + 
  (587*CA^2*nf*z^2*G[0, 0, 1, 1, z])/(1152*(-1 + z)^2) - 
  (185*CA^3*Pi^2*z^2*G[0, 0, 1, 1, z])/(4608*(-1 + z)^2) - 
  (3*CA^3*G[0, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (451*CA^3*G[0, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (41*CA^2*nf*G[0, 0, 1, 1, z])/(384*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (99*CA^3*Pi^2*G[0, 1, 0, 0, z])/256 - (539*CA^3*G[0, 1, 0, 0, z])/
   (768*(-1 + z)^3) + (847*CA^2*nf*G[0, 1, 0, 0, z])/(1152*(-1 + z)^3) - 
  (7*CA*nf^2*G[0, 1, 0, 0, z])/(72*(-1 + z)^3) + 
  (((847*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (((77*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (433*CA^3*Pi^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)^3) - 
  (C4AA*Pi^2*G[0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (383*CA^3*z*G[0, 1, 0, 0, z])/(256*(-1 + z)^3) - 
  (229*CA^2*nf*z*G[0, 1, 0, 0, z])/(128*(-1 + z)^3) - 
  (7*CA*CF*nf*z*G[0, 1, 0, 0, z])/(192*(-1 + z)^3) + 
  (23*CA*nf^2*z*G[0, 1, 0, 0, z])/(96*(-1 + z)^3) - 
  (((2349*I)/256)*CA^3*Pi*z*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (((207*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (433*CA^3*Pi^2*z*G[0, 1, 0, 0, z])/(1536*(-1 + z)^3) - 
  (C4AA*z*G[0, 1, 0, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z*G[0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z*G[0, 1, 0, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (835*CA^3*z^2*G[0, 1, 0, 0, z])/(768*(-1 + z)^3) + 
  (313*CA^2*nf*z^2*G[0, 1, 0, 0, z])/(192*(-1 + z)^3) + 
  (7*CA*CF*nf*z^2*G[0, 1, 0, 0, z])/(192*(-1 + z)^3) - 
  (23*CA*nf^2*z^2*G[0, 1, 0, 0, z])/(96*(-1 + z)^3) + 
  (((2205*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (((207*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (433*CA^3*Pi^2*z^2*G[0, 1, 0, 0, z])/(1536*(-1 + z)^3) + 
  (15*C4AA*z^2*G[0, 1, 0, 0, z])/(16*dA*TA*(-1 + z)^3) - 
  (9*C4AF*nf*z^2*G[0, 1, 0, 0, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^2*G[0, 1, 0, 0, z])/(2*dA*TA*(-1 + z)^3) + 
  (905*CA^3*z^3*G[0, 1, 0, 0, z])/(6912*(-1 + z)^3) - 
  (91*CA^2*nf*z^3*G[0, 1, 0, 0, z])/(216*(-1 + z)^3) + 
  (CA*nf^2*z^3*G[0, 1, 0, 0, z])/(16*(-1 + z)^3) - 
  (((671*I)/256)*CA^3*Pi*z^3*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (((61*I)/128)*CA^2*nf*Pi*z^3*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (433*CA^3*Pi^2*z^3*G[0, 1, 0, 0, z])/(4608*(-1 + z)^3) - 
  (49*C4AA*z^3*G[0, 1, 0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*z^3*G[0, 1, 0, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^3*G[0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (11*CA^3*G[0, 1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (((33*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (847*CA^3*G[0, 1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (77*CA^2*nf*G[0, 1, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (783*CA^3*z*G[0, 1, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (69*CA^2*nf*z*G[0, 1, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (735*CA^3*z^2*G[0, 1, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (69*CA^2*nf*z^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (671*CA^3*z^3*G[0, 1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (61*CA^2*nf*z^3*G[0, 1, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (9*CA^3*Pi^2*G[0, 1, 0, 1, z])/256 + (9935*CA^3*G[0, 1, 0, 1, z])/
   (6912*(-1 + z)^3) - (2395*CA^2*nf*G[0, 1, 0, 1, z])/(3456*(-1 + z)^3) + 
  (CA*CF*nf*G[0, 1, 0, 1, z])/(16*(-1 + z)^3) + 
  (5*CA*nf^2*G[0, 1, 0, 1, z])/(72*(-1 + z)^3) - 
  (((187*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (103*CA^3*Pi^2*G[0, 1, 0, 1, z])/(1536*(-1 + z)^3) + 
  (11*C4AA*G[0, 1, 0, 1, z])/(36*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*G[0, 1, 0, 1, z])/(36*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*G[0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (2309*CA^3*z*G[0, 1, 0, 1, z])/(768*(-1 + z)^3) + 
  (523*CA^2*nf*z*G[0, 1, 0, 1, z])/(384*(-1 + z)^3) - 
  (13*CA*CF*nf*z*G[0, 1, 0, 1, z])/(96*(-1 + z)^3) - 
  (7*CA*nf^2*z*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (((513*I)/256)*CA^3*Pi*z*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (((45*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (103*CA^3*Pi^2*z*G[0, 1, 0, 1, z])/(512*(-1 + z)^3) - 
  (17*C4AA*z*G[0, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (2*C4AF*nf*z*G[0, 1, 0, 1, z])/(dA*TA*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z*G[0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (553*CA^3*z^2*G[0, 1, 0, 1, z])/(256*(-1 + z)^3) - 
  (37*CA^2*nf*z^2*G[0, 1, 0, 1, z])/(32*(-1 + z)^3) + 
  (5*CA*CF*nf*z^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (7*CA*nf^2*z^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) - 
  (((477*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (((45*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (103*CA^3*Pi^2*z^2*G[0, 1, 0, 1, z])/(512*(-1 + z)^3) + 
  (33*C4AA*z^2*G[0, 1, 0, 1, z])/(16*dA*TA*(-1 + z)^3) - 
  (21*C4AF*nf*z^2*G[0, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z^2*G[0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (2573*CA^3*z^3*G[0, 1, 0, 1, z])/(6912*(-1 + z)^3) + 
  (205*CA^2*nf*z^3*G[0, 1, 0, 1, z])/(864*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[0, 1, 0, 1, z])/(32*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[0, 1, 0, 1, z])/(36*(-1 + z)^3) + 
  (((143*I)/256)*CA^3*Pi*z^3*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (((13*I)/128)*CA^2*nf*Pi*z^3*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (103*CA^3*Pi^2*z^3*G[0, 1, 0, 1, z])/(1536*(-1 + z)^3) - 
  (41*C4AA*z^3*G[0, 1, 0, 1, z])/(144*dA*TA*(-1 + z)^3) + 
  (41*C4AF*nf*z^3*G[0, 1, 0, 1, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^3*G[0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (187*CA^3*G[0, 1, 0, 1, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (17*CA^2*nf*G[0, 1, 0, 1, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (171*CA^3*z*G[0, 1, 0, 1, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (15*CA^2*nf*z*G[0, 1, 0, 1, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (159*CA^3*z^2*G[0, 1, 0, 1, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (15*CA^2*nf*z^2*G[0, 1, 0, 1, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (143*CA^3*z^3*G[0, 1, 0, 1, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (13*CA^2*nf*z^3*G[0, 1, 0, 1, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (9*CA^3*Pi^2*G[0, 1, 1, 0, z])/256 + (13739*CA^3*G[0, 1, 1, 0, z])/
   (6912*(-1 + z)^3) - (2887*CA^2*nf*G[0, 1, 1, 0, z])/(3456*(-1 + z)^3) + 
  (CA*nf^2*G[0, 1, 1, 0, z])/(12*(-1 + z)^3) - 
  (((187*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (221*CA^3*Pi^2*G[0, 1, 1, 0, z])/(4608*(-1 + z)^3) + 
  (67*C4AA*G[0, 1, 1, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (13*C4AF*nf*G[0, 1, 1, 0, z])/(36*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) - 
  (10547*CA^3*z*G[0, 1, 1, 0, z])/(2304*(-1 + z)^3) + 
  (2191*CA^2*nf*z*G[0, 1, 1, 0, z])/(1152*(-1 + z)^3) - 
  (3*CA*nf^2*z*G[0, 1, 1, 0, z])/(16*(-1 + z)^3) + 
  (((561*I)/256)*CA^3*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (((51*I)/128)*CA^2*nf*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (221*CA^3*Pi^2*z*G[0, 1, 1, 0, z])/(1536*(-1 + z)^3) - 
  (43*C4AA*z*G[0, 1, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (11*C4AF*nf*z*G[0, 1, 1, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z*G[0, 1, 1, 0, z])/(dA*TA*(-1 + z)^3) + 
  (8255*CA^3*z^2*G[0, 1, 1, 0, z])/(2304*(-1 + z)^3) - 
  (1999*CA^2*nf*z^2*G[0, 1, 1, 0, z])/(1152*(-1 + z)^3) + 
  (3*CA*nf^2*z^2*G[0, 1, 1, 0, z])/(16*(-1 + z)^3) - 
  (((561*I)/256)*CA^3*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (((51*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (221*CA^3*Pi^2*z^2*G[0, 1, 1, 0, z])/(1536*(-1 + z)^3) + 
  (11*C4AA*z^2*G[0, 1, 1, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (23*C4AF*nf*z^2*G[0, 1, 1, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^2*G[0, 1, 1, 0, z])/(dA*TA*(-1 + z)^3) - 
  (5171*CA^3*z^3*G[0, 1, 1, 0, z])/(6912*(-1 + z)^3) + 
  (1321*CA^2*nf*z^3*G[0, 1, 1, 0, z])/(3456*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[0, 1, 1, 0, z])/(24*(-1 + z)^3) + 
  (((187*I)/256)*CA^3*Pi*z^3*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (((17*I)/128)*CA^2*nf*Pi*z^3*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (221*CA^3*Pi^2*z^3*G[0, 1, 1, 0, z])/(4608*(-1 + z)^3) - 
  (31*C4AA*z^3*G[0, 1, 1, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[0, 1, 1, 0, z])/(9*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^3*G[0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (187*CA^3*G[0, 1, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (17*CA^2*nf*G[0, 1, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (187*CA^3*z*G[0, 1, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (17*CA^2*nf*z*G[0, 1, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (187*CA^3*z^2*G[0, 1, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (17*CA^2*nf*z^2*G[0, 1, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (187*CA^3*z^3*G[0, 1, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (17*CA^2*nf*z^3*G[0, 1, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (269*CA^3*G[0, 1, 1, 1, z])/2304 - (487*CA^2*nf*G[0, 1, 1, 1, z])/1152 + 
  (CA*nf^2*G[0, 1, 1, 1, z])/16 - ((671*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 1, z] - 
  (1733*CA^3*Pi^2*G[0, 1, 1, 1, z])/4608 + (5*C4AA*Pi^2*G[0, 1, 1, 1, z])/
   (12*dA*TA) + (11*CA^3*G[0, 1, 1, 1, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[0, 1, 1, 1, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[0, 1, 1, 1, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] - 
  (99*CA^3*Pi^2*G[1, 0, 0, 0, z])/256 - (269*CA^3*G[1, 0, 0, 0, z])/
   (2304*(-1 + z)^3) + (487*CA^2*nf*G[1, 0, 0, 0, z])/(1152*(-1 + z)^3) - 
  (CA*nf^2*G[1, 0, 0, 0, z])/(16*(-1 + z)^3) + 
  (((671*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (((61*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, z])/(1536*(-1 + z)^3) + 
  (55*CA^3*z*G[1, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (145*CA^2*nf*z*G[1, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (3*CA*nf^2*z*G[1, 0, 0, 0, z])/(16*(-1 + z)^3) - 
  (((2013*I)/256)*CA^3*Pi*z*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (((183*I)/128)*CA^2*nf*Pi*z*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (187*CA^3*Pi^2*z*G[1, 0, 0, 0, z])/(512*(-1 + z)^3) - 
  (55*CA^3*z^2*G[1, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (145*CA^2*nf*z^2*G[1, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (3*CA*nf^2*z^2*G[1, 0, 0, 0, z])/(16*(-1 + z)^3) + 
  (((2013*I)/256)*CA^3*Pi*z^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (((183*I)/128)*CA^2*nf*Pi*z^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (187*CA^3*Pi^2*z^2*G[1, 0, 0, 0, z])/(512*(-1 + z)^3) + 
  (269*CA^3*z^3*G[1, 0, 0, 0, z])/(2304*(-1 + z)^3) - 
  (487*CA^2*nf*z^3*G[1, 0, 0, 0, z])/(1152*(-1 + z)^3) + 
  (CA*nf^2*z^3*G[1, 0, 0, 0, z])/(16*(-1 + z)^3) - 
  (((671*I)/256)*CA^3*Pi*z^3*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (((61*I)/128)*CA^2*nf*Pi*z^3*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (187*CA^3*Pi^2*z^3*G[1, 0, 0, 0, z])/(1536*(-1 + z)^3) + 
  (11*CA^3*G[1, 0, 0, 0, z])/(128*\[Epsilon]^2) + 
  (((33*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (671*CA^3*G[1, 0, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (61*CA^2*nf*G[1, 0, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (671*CA^3*z*G[1, 0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (61*CA^2*nf*z*G[1, 0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (671*CA^3*z^2*G[1, 0, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (61*CA^2*nf*z^2*G[1, 0, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (671*CA^3*z^3*G[1, 0, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (61*CA^2*nf*z^3*G[1, 0, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, 0, 1, z])/24 + ((187*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] - 
  ((17*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 1, z] - (9*CA^3*Pi^2*G[1, 0, 0, 1, z])/
   256 + (593*CA^3*G[1, 0, 0, 1, z])/(768*(-1 + z)^3) - 
  (3*CA^2*nf*G[1, 0, 0, 1, z])/(8*(-1 + z)^3) + 
  (301*CA^3*Pi^2*G[1, 0, 0, 1, z])/(4608*(-1 + z)^3) - 
  (7*C4AA*G[1, 0, 0, 1, z])/(48*dA*TA*(-1 + z)^3) - 
  (11*C4AF*nf*G[1, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*G[1, 0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) - 
  (5629*CA^3*z*G[1, 0, 0, 1, z])/(2304*(-1 + z)^3) + 
  (347*CA^2*nf*z*G[1, 0, 0, 1, z])/(288*(-1 + z)^3) - 
  (301*CA^3*Pi^2*z*G[1, 0, 0, 1, z])/(1536*(-1 + z)^3) + 
  (131*C4AA*z*G[1, 0, 0, 1, z])/(48*dA*TA*(-1 + z)^3) - 
  (23*C4AF*nf*z*G[1, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z*G[1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) + 
  (5773*CA^3*z^2*G[1, 0, 0, 1, z])/(2304*(-1 + z)^3) - 
  (703*CA^2*nf*z^2*G[1, 0, 0, 1, z])/(576*(-1 + z)^3) + 
  (301*CA^3*Pi^2*z^2*G[1, 0, 0, 1, z])/(1536*(-1 + z)^3) - 
  (203*C4AA*z^2*G[1, 0, 0, 1, z])/(48*dA*TA*(-1 + z)^3) + 
  (41*C4AF*nf*z^2*G[1, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^2*G[1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (5785*CA^3*z^3*G[1, 0, 0, 1, z])/(6912*(-1 + z)^3) + 
  (679*CA^2*nf*z^3*G[1, 0, 0, 1, z])/(1728*(-1 + z)^3) - 
  (301*CA^3*Pi^2*z^3*G[1, 0, 0, 1, z])/(4608*(-1 + z)^3) + 
  (245*C4AA*z^3*G[1, 0, 0, 1, z])/(144*dA*TA*(-1 + z)^3) - 
  (29*C4AF*nf*z^3*G[1, 0, 0, 1, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^3*G[1, 0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + (187*CA^3*G[1, 0, 0, 1, z])/
   (768*\[Epsilon]) - (17*CA^2*nf*G[1, 0, 0, 1, z])/(384*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (9*CA^3*Pi^2*G[1, 0, 1, 0, z])/256 + (5465*CA^3*G[1, 0, 1, 0, z])/
   (6912*(-1 + z)^3) - (161*CA^2*nf*G[1, 0, 1, 0, z])/(432*(-1 + z)^3) + 
  (CA*nf^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^3) - 
  (((143*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (((13*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (317*CA^3*Pi^2*G[1, 0, 1, 0, z])/(4608*(-1 + z)^3) + 
  (263*C4AA*G[1, 0, 1, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (47*C4AF*nf*G[1, 0, 1, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (CA^3*G[1, 0, 1, 0, z])/(192*(-1 + z)^3*z) - (CA^2*nf*G[1, 0, 1, 0, z])/
   (192*(-1 + z)^3*z) - (1351*CA^3*z*G[1, 0, 1, 0, z])/(768*(-1 + z)^3) + 
  (157*CA^2*nf*z*G[1, 0, 1, 0, z])/(192*(-1 + z)^3) - 
  (7*CA*CF*nf*z*G[1, 0, 1, 0, z])/(192*(-1 + z)^3) - 
  (5*CA*nf^2*z*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (((429*I)/256)*CA^3*Pi*z*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (((39*I)/128)*CA^2*nf*Pi*z*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (317*CA^3*Pi^2*z*G[1, 0, 1, 0, z])/(1536*(-1 + z)^3) - 
  (81*C4AA*z*G[1, 0, 1, 0, z])/(16*dA*TA*(-1 + z)^3) + 
  (21*C4AF*nf*z*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (357*CA^3*z^2*G[1, 0, 1, 0, z])/(256*(-1 + z)^3) - 
  (25*CA^2*nf*z^2*G[1, 0, 1, 0, z])/(32*(-1 + z)^3) + 
  (13*CA*CF*nf*z^2*G[1, 0, 1, 0, z])/(192*(-1 + z)^3) + 
  (5*CA*nf^2*z^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (((429*I)/256)*CA^3*Pi*z^2*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (((39*I)/128)*CA^2*nf*Pi*z^2*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (317*CA^3*Pi^2*z^2*G[1, 0, 1, 0, z])/(1536*(-1 + z)^3) + 
  (63*C4AA*z^2*G[1, 0, 1, 0, z])/(16*dA*TA*(-1 + z)^3) - 
  (15*C4AF*nf*z^2*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^2*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (799*CA^3*z^3*G[1, 0, 1, 0, z])/(2304*(-1 + z)^3) + 
  (35*CA^2*nf*z^3*G[1, 0, 1, 0, z])/(144*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[1, 0, 1, 0, z])/(32*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[1, 0, 1, 0, z])/(36*(-1 + z)^3) + 
  (((143*I)/256)*CA^3*Pi*z^3*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (((13*I)/128)*CA^2*nf*Pi*z^3*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (317*CA^3*Pi^2*z^3*G[1, 0, 1, 0, z])/(4608*(-1 + z)^3) - 
  (43*C4AA*z^3*G[1, 0, 1, 0, z])/(48*dA*TA*(-1 + z)^3) + 
  (7*C4AF*nf*z^3*G[1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^3*G[1, 0, 1, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (CA^3*G[1, 0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] - 
  (143*CA^3*G[1, 0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (13*CA^2*nf*G[1, 0, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (143*CA^3*z*G[1, 0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (13*CA^2*nf*z*G[1, 0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (143*CA^3*z^2*G[1, 0, 1, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (13*CA^2*nf*z^2*G[1, 0, 1, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (143*CA^3*z^3*G[1, 0, 1, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (13*CA^2*nf*z^3*G[1, 0, 1, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, 1, 1, z])/16 - ((671*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] + 
  ((61*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 1, z] - (99*CA^3*Pi^2*G[1, 0, 1, 1, z])/
   256 + (C4AA*Pi^2*G[1, 0, 1, 1, z])/(6*dA*TA) + 
  (173*CA^3*G[1, 0, 1, 1, z])/(2304*(-1 + z)^2) - 
  (439*CA^2*nf*G[1, 0, 1, 1, z])/(1152*(-1 + z)^2) - 
  (71*CA^3*Pi^2*G[1, 0, 1, 1, z])/(4608*(-1 + z)^2) + 
  (CA^3*G[1, 0, 1, 1, z])/(48*(-1 + z)^2*z) - (CA^2*nf*G[1, 0, 1, 1, z])/
   (48*(-1 + z)^2*z) - (329*CA^3*z*G[1, 0, 1, 1, z])/(1152*(-1 + z)^2) + 
  (517*CA^2*nf*z*G[1, 0, 1, 1, z])/(576*(-1 + z)^2) + 
  (71*CA^3*Pi^2*z*G[1, 0, 1, 1, z])/(2304*(-1 + z)^2) + 
  (269*CA^3*z^2*G[1, 0, 1, 1, z])/(2304*(-1 + z)^2) - 
  (487*CA^2*nf*z^2*G[1, 0, 1, 1, z])/(1152*(-1 + z)^2) - 
  (71*CA^3*Pi^2*z^2*G[1, 0, 1, 1, z])/(4608*(-1 + z)^2) + 
  (11*CA^3*G[1, 0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (671*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) + 
  (61*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (((33*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[1, 1, 0, 0, z])/16 + (27*CA^3*Pi^2*G[1, 1, 0, 0, z])/256 + 
  (4745*CA^3*G[1, 1, 0, 0, z])/(6912*(-1 + z)^3) - 
  (215*CA^2*nf*G[1, 1, 0, 0, z])/(432*(-1 + z)^3) - 
  (((451*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z])/(-1 + z)^3 + 
  (((41*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 0, z])/(-1 + z)^3 + 
  (25*CA^3*Pi^2*G[1, 1, 0, 0, z])/(512*(-1 + z)^3) + 
  (41*C4AA*G[1, 1, 0, 0, z])/(144*dA*TA*(-1 + z)^3) - 
  (41*C4AF*nf*G[1, 1, 0, 0, z])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (4709*CA^3*z*G[1, 1, 0, 0, z])/(2304*(-1 + z)^3) + 
  (421*CA^2*nf*z*G[1, 1, 0, 0, z])/(288*(-1 + z)^3) + 
  (((1353*I)/256)*CA^3*Pi*z*G[1, 1, 0, 0, z])/(-1 + z)^3 - 
  (((123*I)/128)*CA^2*nf*Pi*z*G[1, 1, 0, 0, z])/(-1 + z)^3 - 
  (75*CA^3*Pi^2*z*G[1, 1, 0, 0, z])/(512*(-1 + z)^3) + 
  (25*C4AA*z*G[1, 1, 0, 0, z])/(48*dA*TA*(-1 + z)^3) - 
  (7*C4AF*nf*z*G[1, 1, 0, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (4769*CA^3*z^2*G[1, 1, 0, 0, z])/(2304*(-1 + z)^3) - 
  (53*CA^2*nf*z^2*G[1, 1, 0, 0, z])/(36*(-1 + z)^3) - 
  (((1353*I)/256)*CA^3*Pi*z^2*G[1, 1, 0, 0, z])/(-1 + z)^3 + 
  (((123*I)/128)*CA^2*nf*Pi*z^2*G[1, 1, 0, 0, z])/(-1 + z)^3 + 
  (75*CA^3*Pi^2*z^2*G[1, 1, 0, 0, z])/(512*(-1 + z)^3) - 
  (55*C4AA*z^2*G[1, 1, 0, 0, z])/(48*dA*TA*(-1 + z)^3) + 
  (19*C4AF*nf*z^2*G[1, 1, 0, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z^2*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (4925*CA^3*z^3*G[1, 1, 0, 0, z])/(6912*(-1 + z)^3) + 
  (439*CA^2*nf*z^3*G[1, 1, 0, 0, z])/(864*(-1 + z)^3) + 
  (((451*I)/256)*CA^3*Pi*z^3*G[1, 1, 0, 0, z])/(-1 + z)^3 - 
  (((41*I)/128)*CA^2*nf*Pi*z^3*G[1, 1, 0, 0, z])/(-1 + z)^3 - 
  (25*CA^3*Pi^2*z^3*G[1, 1, 0, 0, z])/(512*(-1 + z)^3) + 
  (49*C4AA*z^3*G[1, 1, 0, 0, z])/(144*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^3*G[1, 1, 0, 0, z])/(72*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^3*G[1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (3*CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (451*CA^3*G[1, 1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) + 
  (41*CA^2*nf*G[1, 1, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (451*CA^3*z*G[1, 1, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) - 
  (41*CA^2*nf*z*G[1, 1, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) - 
  (451*CA^3*z^2*G[1, 1, 0, 0, z])/(256*(-1 + z)^3*\[Epsilon]) + 
  (41*CA^2*nf*z^2*G[1, 1, 0, 0, z])/(128*(-1 + z)^3*\[Epsilon]) + 
  (451*CA^3*z^3*G[1, 1, 0, 0, z])/(768*(-1 + z)^3*\[Epsilon]) - 
  (41*CA^2*nf*z^3*G[1, 1, 0, 0, z])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, 0, 1, z])/36 - ((363*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] + 
  ((33*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 1, z] - (63*CA^3*Pi^2*G[1, 1, 0, 1, z])/
   256 - (1375*CA^3*G[1, 1, 0, 1, z])/(6912*(-1 + z)^2) - 
  (85*CA^2*nf*G[1, 1, 0, 1, z])/(864*(-1 + z)^2) - 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, z])/(4608*(-1 + z)^2) + 
  (131*C4AA*G[1, 1, 0, 1, z])/(144*dA*TA*(-1 + z)^2) - 
  (77*C4AF*nf*G[1, 1, 0, 1, z])/(72*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*G[1, 1, 0, 1, z])/(6*dA*TA*(-1 + z)^2) + 
  (CA^3*G[1, 1, 0, 1, z])/(48*(-1 + z)^2*z) - (CA^2*nf*G[1, 1, 0, 1, z])/
   (48*(-1 + z)^2*z) + (607*CA^3*z*G[1, 1, 0, 1, z])/(3456*(-1 + z)^2) + 
  (217*CA^2*nf*z*G[1, 1, 0, 1, z])/(432*(-1 + z)^2) - 
  (5*CA*CF*nf*z*G[1, 1, 0, 1, z])/(96*(-1 + z)^2) + 
  (59*CA^3*Pi^2*z*G[1, 1, 0, 1, z])/(2304*(-1 + z)^2) - 
  (11*C4AA*z*G[1, 1, 0, 1, z])/(18*dA*TA*(-1 + z)^2) + 
  (17*C4AF*nf*z*G[1, 1, 0, 1, z])/(36*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z*G[1, 1, 0, 1, z])/(3*dA*TA*(-1 + z)^2) - 
  (1447*CA^3*z^2*G[1, 1, 0, 1, z])/(6912*(-1 + z)^2) - 
  (65*CA^2*nf*z^2*G[1, 1, 0, 1, z])/(432*(-1 + z)^2) + 
  (CA*CF*nf*z^2*G[1, 1, 0, 1, z])/(32*(-1 + z)^2) - 
  (59*CA^3*Pi^2*z^2*G[1, 1, 0, 1, z])/(4608*(-1 + z)^2) + 
  (41*C4AA*z^2*G[1, 1, 0, 1, z])/(144*dA*TA*(-1 + z)^2) - 
  (41*C4AF*nf*z^2*G[1, 1, 0, 1, z])/(72*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*z^2*G[1, 1, 0, 1, z])/(6*dA*TA*(-1 + z)^2) + 
  (7*CA^3*G[1, 1, 0, 1, z])/(128*\[Epsilon]^2) - 
  (121*CA^3*G[1, 1, 0, 1, z])/(256*\[Epsilon]) + 
  (11*CA^2*nf*G[1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (CA*nf^2*G[1, 1, 1, 0, z])/24 + ((33*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] - 
  ((3*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 0, z] + (9*CA^3*Pi^2*G[1, 1, 1, 0, z])/
   256 + (9119*CA^3*G[1, 1, 1, 0, z])/(6912*(-1 + z)^2) - 
  (1585*CA^2*nf*G[1, 1, 1, 0, z])/(3456*(-1 + z)^2) + 
  (23*CA^3*Pi^2*G[1, 1, 1, 0, z])/(1536*(-1 + z)^2) + 
  (31*C4AA*G[1, 1, 1, 0, z])/(72*dA*TA*(-1 + z)^2) - 
  (C4AF*nf*G[1, 1, 1, 0, z])/(9*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*G[1, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*G[1, 1, 1, 0, z])/(192*(-1 + z)^2*z) - (CA^2*nf*G[1, 1, 1, 0, z])/
   (192*(-1 + z)^2*z) - (9185*CA^3*z*G[1, 1, 1, 0, z])/(3456*(-1 + z)^2) + 
  (809*CA^2*nf*z*G[1, 1, 1, 0, z])/(864*(-1 + z)^2) - 
  (23*CA^3*Pi^2*z*G[1, 1, 1, 0, z])/(768*(-1 + z)^2) - 
  (7*C4AA*z*G[1, 1, 1, 0, z])/(9*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*z*G[1, 1, 1, 0, z])/(18*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z*G[1, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^2) + 
  (9191*CA^3*z^2*G[1, 1, 1, 0, z])/(6912*(-1 + z)^2) - 
  (1621*CA^2*nf*z^2*G[1, 1, 1, 0, z])/(3456*(-1 + z)^2) + 
  (23*CA^3*Pi^2*z^2*G[1, 1, 1, 0, z])/(1536*(-1 + z)^2) + 
  (31*C4AA*z^2*G[1, 1, 1, 0, z])/(72*dA*TA*(-1 + z)^2) - 
  (C4AF*nf*z^2*G[1, 1, 1, 0, z])/(9*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*z^2*G[1, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^2) - 
  (CA^3*G[1, 1, 1, 0, z])/(128*\[Epsilon]^2) + (11*CA^3*G[1, 1, 1, 0, z])/
   (256*\[Epsilon]) - (CA^2*nf*G[1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, 1, z])/256 + (43*CA^2*nf*G[1, 1, 1, 1, z])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, z])/16 + ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] - 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, z] + 
  (1567*CA^3*Pi^2*G[1, 1, 1, 1, z])/1536 - (27*CA^3*G[1, 1, 1, 1, z])/
   (128*\[Epsilon]^2) + (297*CA^3*G[1, 1, 1, 1, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] + 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + (891*CA^3*G[0, 0, 0, 0, 0, z])/
   (256*(-1 + z)^3) - (81*CA^2*nf*G[0, 0, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (2673*CA^3*z*G[0, 0, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (243*CA^2*nf*z*G[0, 0, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (2673*CA^3*z^2*G[0, 0, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (243*CA^2*nf*z^2*G[0, 0, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (891*CA^3*z^3*G[0, 0, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (81*CA^2*nf*z^3*G[0, 0, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (81*CA^3*G[0, 0, 0, 0, 0, z])/(128*\[Epsilon]) + 
  ((3*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 1, z] + (11*CA^3*G[0, 0, 0, 0, 1, z])/
   (256*(-1 + z)^3) - (CA^2*nf*G[0, 0, 0, 0, 1, z])/(128*(-1 + z)^3) - 
  (49*CA^3*z*G[0, 0, 0, 0, 1, z])/(256*(-1 + z)^3) + 
  (5*CA^2*nf*z*G[0, 0, 0, 0, 1, z])/(128*(-1 + z)^3) + 
  (3*C4AA*z*G[0, 0, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z*G[0, 0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (61*CA^3*z^2*G[0, 0, 0, 0, 1, z])/(256*(-1 + z)^3) - 
  (5*CA^2*nf*z^2*G[0, 0, 0, 0, 1, z])/(128*(-1 + z)^3) - 
  (21*C4AA*z^2*G[0, 0, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z^2*G[0, 0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (77*CA^3*z^3*G[0, 0, 0, 0, 1, z])/(768*(-1 + z)^3) + 
  (7*CA^2*nf*z^3*G[0, 0, 0, 0, 1, z])/(384*(-1 + z)^3) + 
  (11*C4AA*z^3*G[0, 0, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[0, 0, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  ((123*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 0, z] - (2849*CA^3*G[0, 0, 0, 1, 0, z])/
   (768*(-1 + z)^3) + (259*CA^2*nf*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^3) + 
  (2561*CA^3*z*G[0, 0, 0, 1, 0, z])/(256*(-1 + z)^3) - 
  (223*CA^2*nf*z*G[0, 0, 0, 1, 0, z])/(128*(-1 + z)^3) - 
  (3*C4AA*z*G[0, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z*G[0, 0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (2345*CA^3*z^2*G[0, 0, 0, 1, 0, z])/(256*(-1 + z)^3) + 
  (223*CA^2*nf*z^2*G[0, 0, 0, 1, 0, z])/(128*(-1 + z)^3) + 
  (21*C4AA*z^2*G[0, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z^2*G[0, 0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) + 
  (2057*CA^3*z^3*G[0, 0, 0, 1, 0, z])/(768*(-1 + z)^3) - 
  (187*CA^2*nf*z^3*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^3) - 
  (11*C4AA*z^3*G[0, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[0, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) - 
  (41*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  ((3*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] - (407*CA^3*G[0, 0, 0, 1, 1, z])/
   (256*(-1 + z)^3) + (37*CA^2*nf*G[0, 0, 0, 1, 1, z])/(128*(-1 + z)^3) + 
  (1157*CA^3*z*G[0, 0, 0, 1, 1, z])/(256*(-1 + z)^3) - 
  (103*CA^2*nf*z*G[0, 0, 0, 1, 1, z])/(128*(-1 + z)^3) - 
  (1109*CA^3*z^2*G[0, 0, 0, 1, 1, z])/(256*(-1 + z)^3) + 
  (103*CA^2*nf*z^2*G[0, 0, 0, 1, 1, z])/(128*(-1 + z)^3) + 
  (1045*CA^3*z^3*G[0, 0, 0, 1, 1, z])/(768*(-1 + z)^3) - 
  (95*CA^2*nf*z^3*G[0, 0, 0, 1, 1, z])/(384*(-1 + z)^3) - 
  (CA^3*G[0, 0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  ((123*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] - (2189*CA^3*G[0, 0, 1, 0, 0, z])/
   (768*(-1 + z)^3) + (199*CA^2*nf*G[0, 0, 1, 0, 0, z])/(384*(-1 + z)^3) + 
  (1981*CA^3*z*G[0, 0, 1, 0, 0, z])/(256*(-1 + z)^3) - 
  (171*CA^2*nf*z*G[0, 0, 1, 0, 0, z])/(128*(-1 + z)^3) - 
  (CA*CF*nf*z*G[0, 0, 1, 0, 0, z])/(32*(-1 + z)^3) - 
  (3*C4AA*z*G[0, 0, 1, 0, 0, z])/(dA*TA*(-1 + z)^3) + 
  (9*C4AF*nf*z*G[0, 0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (1809*CA^3*z^2*G[0, 0, 1, 0, 0, z])/(256*(-1 + z)^3) + 
  (167*CA^2*nf*z^2*G[0, 0, 1, 0, 0, z])/(128*(-1 + z)^3) + 
  (CA*CF*nf*z^2*G[0, 0, 1, 0, 0, z])/(32*(-1 + z)^3) + 
  (15*C4AA*z^2*G[0, 0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z^2*G[0, 0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (4763*CA^3*z^3*G[0, 0, 1, 0, 0, z])/(2304*(-1 + z)^3) - 
  (409*CA^2*nf*z^3*G[0, 0, 1, 0, 0, z])/(1152*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[0, 0, 1, 0, 0, z])/(48*(-1 + z)^3) - 
  (11*C4AA*z^3*G[0, 0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (2*C4AF*nf*z^3*G[0, 0, 1, 0, 0, z])/(3*dA*TA*(-1 + z)^3) - 
  (41*CA^3*G[0, 0, 1, 0, 0, z])/(128*\[Epsilon]) - 
  ((15*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 1, z] - (2651*CA^3*G[0, 0, 1, 0, 1, z])/
   (2304*(-1 + z)^3) + (241*CA^2*nf*G[0, 0, 1, 0, 1, z])/(1152*(-1 + z)^3) - 
  (11*C4AA*G[0, 0, 1, 0, 1, z])/(12*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*G[0, 0, 1, 0, 1, z])/(3*dA*TA*(-1 + z)^3) + 
  (881*CA^3*z*G[0, 0, 1, 0, 1, z])/(256*(-1 + z)^3) - 
  (91*CA^2*nf*z*G[0, 0, 1, 0, 1, z])/(128*(-1 + z)^3) + 
  (CA*CF*nf*z*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^3) + 
  (9*C4AA*z*G[0, 0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z*G[0, 0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (861*CA^3*z^2*G[0, 0, 1, 0, 1, z])/(256*(-1 + z)^3) + 
  (79*CA^2*nf*z^2*G[0, 0, 1, 0, 1, z])/(128*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^3) - 
  (15*C4AA*z^2*G[0, 0, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z^2*G[0, 0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (2695*CA^3*z^3*G[0, 0, 1, 0, 1, z])/(2304*(-1 + z)^3) - 
  (269*CA^2*nf*z^3*G[0, 0, 1, 0, 1, z])/(1152*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[0, 0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (11*C4AA*z^3*G[0, 0, 1, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[0, 0, 1, 0, 1, z])/(6*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[0, 0, 1, 0, 1, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] + (4939*CA^3*G[0, 0, 1, 1, 0, z])/
   (2304*(-1 + z)^3) - (449*CA^2*nf*G[0, 0, 1, 1, 0, z])/(1152*(-1 + z)^3) - 
  (11*C4AA*G[0, 0, 1, 1, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*G[0, 0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) - 
  (4571*CA^3*z*G[0, 0, 1, 1, 0, z])/(768*(-1 + z)^3) + 
  (409*CA^2*nf*z*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^3) + 
  (19*C4AA*z*G[0, 0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (11*C4AF*nf*z*G[0, 0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (4247*CA^3*z^2*G[0, 0, 1, 1, 0, z])/(768*(-1 + z)^3) - 
  (397*CA^2*nf*z^2*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^3) - 
  (19*C4AA*z^2*G[0, 0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^2*G[0, 0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (3839*CA^3*z^3*G[0, 0, 1, 1, 0, z])/(2304*(-1 + z)^3) + 
  (349*CA^2*nf*z^3*G[0, 0, 1, 1, 0, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*z^3*G[0, 0, 1, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (2*C4AF*nf*z^3*G[0, 0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (17*CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (627*CA^3*G[0, 0, 1, 1, 1, z])/256 + (57*CA^2*nf*G[0, 0, 1, 1, 1, z])/128 + 
  ((75*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 1, z] + (25*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) - ((147*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 0, z] - 
  (2849*CA^3*G[0, 1, 0, 0, 0, z])/(768*(-1 + z)^3) + 
  (259*CA^2*nf*G[0, 1, 0, 0, 0, z])/(384*(-1 + z)^3) + 
  (2641*CA^3*z*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (233*CA^2*nf*z*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (2485*CA^3*z^2*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (233*CA^2*nf*z^2*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (759*CA^3*z^3*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (69*CA^2*nf*z^3*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (49*CA^3*G[0, 1, 0, 0, 0, z])/(128*\[Epsilon]) - 
  ((15*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 1, z] - (737*CA^3*G[0, 1, 0, 0, 1, z])/
   (768*(-1 + z)^3) + (67*CA^2*nf*G[0, 1, 0, 0, 1, z])/(384*(-1 + z)^3) + 
  (2051*CA^3*z*G[0, 1, 0, 0, 1, z])/(768*(-1 + z)^3) - 
  (175*CA^2*nf*z*G[0, 1, 0, 0, 1, z])/(384*(-1 + z)^3) + 
  (C4AA*z*G[0, 1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z*G[0, 1, 0, 0, 1, z])/(dA*TA*(-1 + z)^3) - 
  (1979*CA^3*z^2*G[0, 1, 0, 0, 1, z])/(768*(-1 + z)^3) + 
  (187*CA^2*nf*z^2*G[0, 1, 0, 0, 1, z])/(384*(-1 + z)^3) + 
  (5*C4AA*z^2*G[0, 1, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^2*G[0, 1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) + 
  (1859*CA^3*z^3*G[0, 1, 0, 0, 1, z])/(2304*(-1 + z)^3) - 
  (169*CA^2*nf*z^3*G[0, 1, 0, 0, 1, z])/(1152*(-1 + z)^3) - 
  (11*C4AA*z^3*G[0, 1, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[0, 1, 0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[0, 1, 0, 0, 1, z])/(128*\[Epsilon]) + 
  ((63*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 0, z] + (6787*CA^3*G[0, 1, 0, 1, 0, z])/
   (2304*(-1 + z)^3) - (617*CA^2*nf*G[0, 1, 0, 1, 0, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*G[0, 1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[0, 1, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (6259*CA^3*z*G[0, 1, 0, 1, 0, z])/(768*(-1 + z)^3) + 
  (557*CA^2*nf*z*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z*G[0, 1, 0, 1, 0, z])/(32*(-1 + z)^3) - 
  (11*C4AA*z*G[0, 1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z*G[0, 1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (5911*CA^3*z^2*G[0, 1, 0, 1, 0, z])/(768*(-1 + z)^3) - 
  (569*CA^2*nf*z^2*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^3) + 
  (CA*CF*nf*z^2*G[0, 1, 0, 1, 0, z])/(32*(-1 + z)^3) - 
  (C4AA*z^2*G[0, 1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^2*G[0, 1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (5423*CA^3*z^3*G[0, 1, 0, 1, 0, z])/(2304*(-1 + z)^3) + 
  (517*CA^2*nf*z^3*G[0, 1, 0, 1, 0, z])/(1152*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[0, 1, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (11*C4AA*z^3*G[0, 1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[0, 1, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (21*CA^3*G[0, 1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 1, z] + (1573*CA^3*G[0, 1, 0, 1, 1, z])/
   (768*(-1 + z)^3) - (143*CA^2*nf*G[0, 1, 0, 1, 1, z])/(384*(-1 + z)^3) - 
  (1461*CA^3*z*G[0, 1, 0, 1, 1, z])/(256*(-1 + z)^3) + 
  (129*CA^2*nf*z*G[0, 1, 0, 1, 1, z])/(128*(-1 + z)^3) + 
  (1377*CA^3*z^2*G[0, 1, 0, 1, 1, z])/(256*(-1 + z)^3) - 
  (129*CA^2*nf*z^2*G[0, 1, 0, 1, 1, z])/(128*(-1 + z)^3) - 
  (1265*CA^3*z^3*G[0, 1, 0, 1, 1, z])/(768*(-1 + z)^3) + 
  (115*CA^2*nf*z^3*G[0, 1, 0, 1, 1, z])/(384*(-1 + z)^3) + 
  (17*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + (5203*CA^3*G[0, 1, 1, 0, 0, z])/
   (2304*(-1 + z)^3) - (473*CA^2*nf*G[0, 1, 1, 0, 0, z])/(1152*(-1 + z)^3) - 
  (11*C4AA*G[0, 1, 1, 0, 0, z])/(12*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*G[0, 1, 1, 0, 0, z])/(3*dA*TA*(-1 + z)^3) - 
  (1633*CA^3*z*G[0, 1, 1, 0, 0, z])/(256*(-1 + z)^3) + 
  (147*CA^2*nf*z*G[0, 1, 1, 0, 0, z])/(128*(-1 + z)^3) + 
  (15*C4AA*z*G[0, 1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (9*C4AF*nf*z*G[0, 1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (1541*CA^3*z^2*G[0, 1, 1, 0, 0, z])/(256*(-1 + z)^3) - 
  (143*CA^2*nf*z^2*G[0, 1, 1, 0, 0, z])/(128*(-1 + z)^3) - 
  (3*C4AA*z^2*G[0, 1, 1, 0, 0, z])/(dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z^2*G[0, 1, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (4279*CA^3*z^3*G[0, 1, 1, 0, 0, z])/(2304*(-1 + z)^3) + 
  (389*CA^2*nf*z^3*G[0, 1, 1, 0, 0, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*z^3*G[0, 1, 1, 0, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[0, 1, 1, 0, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (17*CA^3*G[0, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 1, z] + (539*CA^3*G[0, 1, 1, 0, 1, z])/
   (256*(-1 + z)^3) - (49*CA^2*nf*G[0, 1, 1, 0, 1, z])/(128*(-1 + z)^3) + 
  (11*C4AA*G[0, 1, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[0, 1, 1, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (1481*CA^3*z*G[0, 1, 1, 0, 1, z])/(256*(-1 + z)^3) + 
  (117*CA^2*nf*z*G[0, 1, 1, 0, 1, z])/(128*(-1 + z)^3) + 
  (CA*CF*nf*z*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^3) - 
  (33*C4AA*z*G[0, 1, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (9*C4AF*nf*z*G[0, 1, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (1413*CA^3*z^2*G[0, 1, 1, 0, 1, z])/(256*(-1 + z)^3) - 
  (133*CA^2*nf*z^2*G[0, 1, 1, 0, 1, z])/(128*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^3) + 
  (21*C4AA*z^2*G[0, 1, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z^2*G[0, 1, 1, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (3751*CA^3*z^3*G[0, 1, 1, 0, 1, z])/(2304*(-1 + z)^3) + 
  (317*CA^2*nf*z^3*G[0, 1, 1, 0, 1, z])/(1152*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[0, 1, 1, 0, 1, z])/(48*(-1 + z)^3) - 
  (11*C4AA*z^3*G[0, 1, 1, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[0, 1, 1, 0, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (17*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  ((15*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] - (2167*CA^3*G[0, 1, 1, 1, 0, z])/
   (2304*(-1 + z)^3) + (197*CA^2*nf*G[0, 1, 1, 1, 0, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*G[0, 1, 1, 1, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[0, 1, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (2183*CA^3*z*G[0, 1, 1, 1, 0, z])/(768*(-1 + z)^3) - 
  (199*CA^2*nf*z*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^3) - 
  (13*C4AA*z*G[0, 1, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z*G[0, 1, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (2195*CA^3*z^2*G[0, 1, 1, 1, 0, z])/(768*(-1 + z)^3) + 
  (199*CA^2*nf*z^2*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^3) + 
  (29*C4AA*z^2*G[0, 1, 1, 1, 0, z])/(8*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*z^2*G[0, 1, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (737*CA^3*z^3*G[0, 1, 1, 1, 0, z])/(768*(-1 + z)^3) - 
  (67*CA^2*nf*z^3*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^3) - 
  (11*C4AA*z^3*G[0, 1, 1, 1, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[0, 1, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (759*CA^3*G[0, 1, 1, 1, 1, z])/256 - (69*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 - 
  ((147*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] - (49*CA^3*G[0, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) - ((147*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 0, z] - 
  (759*CA^3*G[1, 0, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (69*CA^2*nf*G[1, 0, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (2277*CA^3*z*G[1, 0, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (207*CA^2*nf*z*G[1, 0, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (2277*CA^3*z^2*G[1, 0, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (207*CA^2*nf*z^2*G[1, 0, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (759*CA^3*z^3*G[1, 0, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (69*CA^2*nf*z^3*G[1, 0, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (49*CA^3*G[1, 0, 0, 0, 0, z])/(128*\[Epsilon]) - 
  ((15*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 1, z] - (2035*CA^3*G[1, 0, 0, 0, 1, z])/
   (2304*(-1 + z)^3) + (185*CA^2*nf*G[1, 0, 0, 0, 1, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*G[1, 0, 0, 0, 1, z])/(12*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[1, 0, 0, 0, 1, z])/(3*dA*TA*(-1 + z)^3) + 
  (2003*CA^3*z*G[1, 0, 0, 0, 1, z])/(768*(-1 + z)^3) - 
  (181*CA^2*nf*z*G[1, 0, 0, 0, 1, z])/(384*(-1 + z)^3) - 
  (13*C4AA*z*G[1, 0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z*G[1, 0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) - 
  (1979*CA^3*z^2*G[1, 0, 0, 0, 1, z])/(768*(-1 + z)^3) + 
  (181*CA^2*nf*z^2*G[1, 0, 0, 0, 1, z])/(384*(-1 + z)^3) + 
  (29*C4AA*z^2*G[1, 0, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*z^2*G[1, 0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)^3) + 
  (649*CA^3*z^3*G[1, 0, 0, 0, 1, z])/(768*(-1 + z)^3) - 
  (59*CA^2*nf*z^3*G[1, 0, 0, 0, 1, z])/(384*(-1 + z)^3) - 
  (11*C4AA*z^3*G[1, 0, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[1, 0, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] + (1397*CA^3*G[1, 0, 0, 1, 0, z])/
   (768*(-1 + z)^3) - (127*CA^2*nf*G[1, 0, 0, 1, 0, z])/(384*(-1 + z)^3) - 
  (1365*CA^3*z*G[1, 0, 0, 1, 0, z])/(256*(-1 + z)^3) + 
  (123*CA^2*nf*z*G[1, 0, 0, 1, 0, z])/(128*(-1 + z)^3) + 
  (3*C4AA*z*G[1, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z*G[1, 0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) + 
  (1341*CA^3*z^2*G[1, 0, 0, 1, 0, z])/(256*(-1 + z)^3) - 
  (123*CA^2*nf*z^2*G[1, 0, 0, 1, 0, z])/(128*(-1 + z)^3) - 
  (21*C4AA*z^2*G[1, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z^2*G[1, 0, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (1309*CA^3*z^3*G[1, 0, 0, 1, 0, z])/(768*(-1 + z)^3) + 
  (119*CA^2*nf*z^3*G[1, 0, 0, 1, 0, z])/(384*(-1 + z)^3) + 
  (11*C4AA*z^3*G[1, 0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[1, 0, 0, 1, 0, z])/(dA*TA*(-1 + z)^3) + 
  (17*CA^3*G[1, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (1441*CA^3*G[1, 0, 0, 1, 1, z])/768 + (131*CA^2*nf*G[1, 0, 0, 1, 1, z])/
   384 + ((51*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 1, z] + 
  (17*CA^3*G[1, 0, 0, 1, 1, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 0, z] + (1309*CA^3*G[1, 0, 1, 0, 0, z])/
   (768*(-1 + z)^3) - (37*CA^2*nf*G[1, 0, 1, 0, 0, z])/(128*(-1 + z)^3) - 
  (CA*CF*nf*G[1, 0, 1, 0, 0, z])/(48*(-1 + z)^3) - 
  (11*C4AA*G[1, 0, 1, 0, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*G[1, 0, 1, 0, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (3799*CA^3*z*G[1, 0, 1, 0, 0, z])/(768*(-1 + z)^3) + 
  (317*CA^2*nf*z*G[1, 0, 1, 0, 0, z])/(384*(-1 + z)^3) + 
  (CA*CF*nf*z*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^3) + 
  (37*C4AA*z*G[1, 0, 1, 0, 0, z])/(8*dA*TA*(-1 + z)^3) - 
  (7*C4AF*nf*z*G[1, 0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (3703*CA^3*z^2*G[1, 0, 1, 0, 0, z])/(768*(-1 + z)^3) - 
  (317*CA^2*nf*z^2*G[1, 0, 1, 0, 0, z])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^3) - 
  (5*C4AA*z^2*G[1, 0, 1, 0, 0, z])/(dA*TA*(-1 + z)^3) + 
  (7*C4AF*nf*z^2*G[1, 0, 1, 0, 0, z])/(4*dA*TA*(-1 + z)^3) - 
  (3575*CA^3*z^3*G[1, 0, 1, 0, 0, z])/(2304*(-1 + z)^3) + 
  (301*CA^2*nf*z^3*G[1, 0, 1, 0, 0, z])/(1152*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[1, 0, 1, 0, 0, z])/(48*(-1 + z)^3) + 
  (11*C4AA*z^3*G[1, 0, 1, 0, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (2*C4AF*nf*z^3*G[1, 0, 1, 0, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (17*CA^3*G[1, 0, 1, 0, 0, z])/(128*\[Epsilon]) + 
  ((63*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 1, z] + (5203*CA^3*G[1, 0, 1, 0, 1, z])/
   (2304*(-1 + z)^3) - (497*CA^2*nf*G[1, 0, 1, 0, 1, z])/(1152*(-1 + z)^3) + 
  (CA*CF*nf*G[1, 0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (11*C4AA*G[1, 0, 1, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[1, 0, 1, 0, 1, z])/(6*dA*TA*(-1 + z)^3) - 
  (5107*CA^3*z*G[1, 0, 1, 0, 1, z])/(768*(-1 + z)^3) + 
  (485*CA^2*nf*z*G[1, 0, 1, 0, 1, z])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z*G[1, 0, 1, 0, 1, z])/(16*(-1 + z)^3) - 
  (11*C4AA*z*G[1, 0, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z*G[1, 0, 1, 0, 1, z])/(2*dA*TA*(-1 + z)^3) + 
  (5035*CA^3*z^2*G[1, 0, 1, 0, 1, z])/(768*(-1 + z)^3) - 
  (485*CA^2*nf*z^2*G[1, 0, 1, 0, 1, z])/(384*(-1 + z)^3) + 
  (CA*CF*nf*z^2*G[1, 0, 1, 0, 1, z])/(16*(-1 + z)^3) + 
  (11*C4AA*z^2*G[1, 0, 1, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^2*G[1, 0, 1, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (4939*CA^3*z^3*G[1, 0, 1, 0, 1, z])/(2304*(-1 + z)^3) + 
  (473*CA^2*nf*z^3*G[1, 0, 1, 0, 1, z])/(1152*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[1, 0, 1, 0, 1, z])/(48*(-1 + z)^3) - 
  (11*C4AA*z^3*G[1, 0, 1, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[1, 0, 1, 0, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (21*CA^3*G[1, 0, 1, 0, 1, z])/(128*\[Epsilon]) - 
  ((15*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 0, z] - (1903*CA^3*G[1, 0, 1, 1, 0, z])/
   (2304*(-1 + z)^3) + (173*CA^2*nf*G[1, 0, 1, 1, 0, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*G[1, 0, 1, 1, 0, z])/(12*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[1, 0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) + 
  (661*CA^3*z*G[1, 0, 1, 1, 0, z])/(256*(-1 + z)^3) - 
  (61*CA^2*nf*z*G[1, 0, 1, 1, 0, z])/(128*(-1 + z)^3) - 
  (15*C4AA*z*G[1, 0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z*G[1, 0, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (681*CA^3*z^2*G[1, 0, 1, 1, 0, z])/(256*(-1 + z)^3) + 
  (61*CA^2*nf*z^2*G[1, 0, 1, 1, 0, z])/(128*(-1 + z)^3) + 
  (9*C4AA*z^2*G[1, 0, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (3*C4AF*nf*z^2*G[1, 0, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^3) + 
  (2123*CA^3*z^3*G[1, 0, 1, 1, 0, z])/(2304*(-1 + z)^3) - 
  (193*CA^2*nf*z^3*G[1, 0, 1, 1, 0, z])/(1152*(-1 + z)^3) - 
  (11*C4AA*z^3*G[1, 0, 1, 1, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (2*C4AF*nf*z^3*G[1, 0, 1, 1, 0, z])/(3*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (759*CA^3*G[1, 0, 1, 1, 1, z])/256 - (69*CA^2*nf*G[1, 0, 1, 1, 1, z])/128 - 
  ((147*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 1, z] - (49*CA^3*G[1, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) + ((75*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 0, z] + 
  (627*CA^3*G[1, 1, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (57*CA^2*nf*G[1, 1, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (1881*CA^3*z*G[1, 1, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (171*CA^2*nf*z*G[1, 1, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (1881*CA^3*z^2*G[1, 1, 0, 0, 0, z])/(256*(-1 + z)^3) - 
  (171*CA^2*nf*z^2*G[1, 1, 0, 0, 0, z])/(128*(-1 + z)^3) - 
  (627*CA^3*z^3*G[1, 1, 0, 0, 0, z])/(256*(-1 + z)^3) + 
  (57*CA^2*nf*z^3*G[1, 1, 0, 0, 0, z])/(128*(-1 + z)^3) + 
  (25*CA^3*G[1, 1, 0, 0, 0, z])/(128*\[Epsilon]) + 
  ((51*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 1, z] + (3575*CA^3*G[1, 1, 0, 0, 1, z])/
   (2304*(-1 + z)^3) - (325*CA^2*nf*G[1, 1, 0, 0, 1, z])/(1152*(-1 + z)^3) - 
  (11*C4AA*G[1, 1, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*G[1, 1, 0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) - 
  (3575*CA^3*z*G[1, 1, 0, 0, 1, z])/(768*(-1 + z)^3) + 
  (325*CA^2*nf*z*G[1, 1, 0, 0, 1, z])/(384*(-1 + z)^3) + 
  (11*C4AA*z*G[1, 1, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z*G[1, 1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) + 
  (3575*CA^3*z^2*G[1, 1, 0, 0, 1, z])/(768*(-1 + z)^3) - 
  (325*CA^2*nf*z^2*G[1, 1, 0, 0, 1, z])/(384*(-1 + z)^3) - 
  (11*C4AA*z^2*G[1, 1, 0, 0, 1, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^2*G[1, 1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)^3) - 
  (3575*CA^3*z^3*G[1, 1, 0, 0, 1, z])/(2304*(-1 + z)^3) + 
  (325*CA^2*nf*z^3*G[1, 1, 0, 0, 1, z])/(1152*(-1 + z)^3) + 
  (11*C4AA*z^3*G[1, 1, 0, 0, 1, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[1, 1, 0, 0, 1, z])/(6*dA*TA*(-1 + z)^3) + 
  (17*CA^3*G[1, 1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  ((15*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] - (3179*CA^3*G[1, 1, 0, 1, 0, z])/
   (2304*(-1 + z)^3) + (313*CA^2*nf*G[1, 1, 0, 1, 0, z])/(1152*(-1 + z)^3) - 
  (CA*CF*nf*G[1, 1, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (11*C4AA*G[1, 1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*G[1, 1, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) + 
  (3179*CA^3*z*G[1, 1, 0, 1, 0, z])/(768*(-1 + z)^3) - 
  (313*CA^2*nf*z*G[1, 1, 0, 1, 0, z])/(384*(-1 + z)^3) + 
  (CA*CF*nf*z*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (11*C4AA*z*G[1, 1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z*G[1, 1, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) - 
  (3179*CA^3*z^2*G[1, 1, 0, 1, 0, z])/(768*(-1 + z)^3) + 
  (313*CA^2*nf*z^2*G[1, 1, 0, 1, 0, z])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (11*C4AA*z^2*G[1, 1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^2*G[1, 1, 0, 1, 0, z])/(2*dA*TA*(-1 + z)^3) + 
  (3179*CA^3*z^3*G[1, 1, 0, 1, 0, z])/(2304*(-1 + z)^3) - 
  (313*CA^2*nf*z^3*G[1, 1, 0, 1, 0, z])/(1152*(-1 + z)^3) + 
  (CA*CF*nf*z^3*G[1, 1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (11*C4AA*z^3*G[1, 1, 0, 1, 0, z])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[1, 1, 0, 1, 0, z])/(6*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[1, 1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (1661*CA^3*G[1, 1, 0, 1, 1, z])/768 - (151*CA^2*nf*G[1, 1, 0, 1, 1, z])/
   384 - ((123*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 1, z] - 
  (41*CA^3*G[1, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (3091*CA^3*G[1, 1, 1, 0, 0, z])/2304 - (281*CA^2*nf*G[1, 1, 1, 0, 0, z])/
   1152 - ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 0, z] - 
  (11*C4AA*G[1, 1, 1, 0, 0, z])/(12*dA*TA) + (C4AF*nf*G[1, 1, 1, 0, 0, z])/
   (3*dA*TA) - (CA^3*G[1, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (5995*CA^3*G[1, 1, 1, 0, 1, z])/2304 - (521*CA^2*nf*G[1, 1, 1, 0, 1, z])/
   1152 - (CA*CF*nf*G[1, 1, 1, 0, 1, z])/48 - ((123*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 1, z] + (11*C4AA*G[1, 1, 1, 0, 1, z])/(24*dA*TA) - 
  (C4AF*nf*G[1, 1, 1, 0, 1, z])/(6*dA*TA) - (41*CA^3*G[1, 1, 1, 0, 1, z])/
   (128*\[Epsilon]) - (55*CA^3*G[1, 1, 1, 1, 0, z])/256 + 
  (5*CA^2*nf*G[1, 1, 1, 1, 0, z])/128 + ((3*I)/128)*CA^3*Pi*
   G[1, 1, 1, 1, 0, z] + (11*C4AA*G[1, 1, 1, 1, 0, z])/(8*dA*TA) - 
  (C4AF*nf*G[1, 1, 1, 1, 0, z])/(2*dA*TA) + (CA^3*G[1, 1, 1, 1, 0, z])/
   (128*\[Epsilon]) - (891*CA^3*G[1, 1, 1, 1, 1, z])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, 1, z])/128 + ((243*I)/128)*CA^3*Pi*
   G[1, 1, 1, 1, 1, z] + (81*CA^3*G[1, 1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - (CA^3*G[0, 0, 0, 0, 0, 1, z])/128 + 
  (175*CA^3*G[0, 0, 0, 0, 1, 0, z])/128 - (3*CA^3*G[0, 0, 0, 0, 1, 1, z])/
   128 + (195*CA^3*G[0, 0, 0, 1, 0, 0, z])/128 + 
  (9*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 + (3*C4AA*G[0, 0, 0, 1, 0, 1, z])/
   (2*dA*TA) - (71*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 + 
  (3*C4AA*G[0, 0, 0, 1, 1, 0, z])/(2*dA*TA) + 
  (59*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 + (163*CA^3*G[0, 0, 1, 0, 0, 0, z])/
   128 - (5*CA^3*G[0, 0, 1, 0, 0, 1, z])/384 + 
  (2*C4AA*G[0, 0, 1, 0, 0, 1, z])/(dA*TA) - (83*CA^3*G[0, 0, 1, 0, 1, 0, z])/
   128 + (3*C4AA*G[0, 0, 1, 0, 1, 0, z])/(2*dA*TA) + 
  (67*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 - (3*C4AA*G[0, 0, 1, 0, 1, 1, z])/
   (2*dA*TA) - (353*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 + 
  (2*C4AA*G[0, 0, 1, 1, 0, 0, z])/(dA*TA) + (31*CA^3*G[0, 0, 1, 1, 0, 1, z])/
   128 - (3*C4AA*G[0, 0, 1, 1, 0, 1, z])/(dA*TA) + 
  (73*CA^3*G[0, 0, 1, 1, 1, 0, z])/384 - (C4AA*G[0, 0, 1, 1, 1, 0, z])/
   (dA*TA) - (123*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 + 
  (179*CA^3*G[0, 1, 0, 0, 0, 0, z])/128 - (7*CA^3*G[0, 1, 0, 0, 0, 1, z])/
   128 + (3*C4AA*G[0, 1, 0, 0, 0, 1, z])/(2*dA*TA) - 
  (91*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 + (3*C4AA*G[0, 1, 0, 0, 1, 0, z])/
   (2*dA*TA) + (185*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - 
  (2*C4AA*G[0, 1, 0, 0, 1, 1, z])/(dA*TA) - (409*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 + (C4AA*G[0, 1, 0, 1, 0, 0, z])/(dA*TA) + 
  (65*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - (2*C4AA*G[0, 1, 0, 1, 0, 1, z])/
   (dA*TA) + (61*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 - 
  (C4AA*G[0, 1, 0, 1, 1, 0, z])/(dA*TA) - (107*CA^3*G[0, 1, 0, 1, 1, 1, z])/
   128 - (107*CA^3*G[0, 1, 1, 0, 0, 0, z])/128 + 
  (77*CA^3*G[0, 1, 1, 0, 0, 1, z])/384 - (2*C4AA*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TA) + (37*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 - 
  (C4AA*G[0, 1, 1, 0, 1, 0, z])/(dA*TA) - (361*CA^3*G[0, 1, 1, 0, 1, 1, z])/
   384 + (C4AA*G[0, 1, 1, 0, 1, 1, z])/(dA*TA) + 
  (161*CA^3*G[0, 1, 1, 1, 0, 0, z])/384 - (C4AA*G[0, 1, 1, 1, 0, 0, z])/
   (2*dA*TA) - (75*CA^3*G[0, 1, 1, 1, 0, 1, z])/128 + 
  (3*C4AA*G[0, 1, 1, 1, 0, 1, z])/(2*dA*TA) + 
  (31*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 - (C4AA*G[0, 1, 1, 1, 1, 0, z])/
   (dA*TA) + (179*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 + 
  (179*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + (31*CA^3*G[1, 0, 0, 0, 0, 1, z])/
   384 - (C4AA*G[1, 0, 0, 0, 0, 1, z])/(dA*TA) - 
  (75*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 + (3*C4AA*G[1, 0, 0, 0, 1, 0, z])/
   (2*dA*TA) + (161*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 - 
  (C4AA*G[1, 0, 0, 0, 1, 1, z])/(2*dA*TA) - (361*CA^3*G[1, 0, 0, 1, 0, 0, z])/
   384 + (C4AA*G[1, 0, 0, 1, 0, 0, z])/(dA*TA) + 
  (37*CA^3*G[1, 0, 0, 1, 0, 1, z])/384 - (C4AA*G[1, 0, 0, 1, 0, 1, z])/
   (dA*TA) + (77*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 - 
  (2*C4AA*G[1, 0, 0, 1, 1, 0, z])/(dA*TA) - (107*CA^3*G[1, 0, 0, 1, 1, 1, z])/
   128 - (107*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 + 
  (61*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 - (C4AA*G[1, 0, 1, 0, 0, 1, z])/
   (dA*TA) + (65*CA^3*G[1, 0, 1, 0, 1, 0, z])/384 - 
  (2*C4AA*G[1, 0, 1, 0, 1, 0, z])/(dA*TA) - (409*CA^3*G[1, 0, 1, 0, 1, 1, z])/
   384 + (C4AA*G[1, 0, 1, 0, 1, 1, z])/(dA*TA) + 
  (185*CA^3*G[1, 0, 1, 1, 0, 0, z])/384 - (2*C4AA*G[1, 0, 1, 1, 0, 0, z])/
   (dA*TA) - (91*CA^3*G[1, 0, 1, 1, 0, 1, z])/128 + 
  (3*C4AA*G[1, 0, 1, 1, 0, 1, z])/(2*dA*TA) - (7*CA^3*G[1, 0, 1, 1, 1, 0, z])/
   128 + (3*C4AA*G[1, 0, 1, 1, 1, 0, z])/(2*dA*TA) + 
  (179*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 - (123*CA^3*G[1, 1, 0, 0, 0, 0, z])/
   128 + (73*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 - 
  (C4AA*G[1, 1, 0, 0, 0, 1, z])/(dA*TA) + (31*CA^3*G[1, 1, 0, 0, 1, 0, z])/
   128 - (3*C4AA*G[1, 1, 0, 0, 1, 0, z])/(dA*TA) - 
  (353*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 + (2*C4AA*G[1, 1, 0, 0, 1, 1, z])/
   (dA*TA) + (67*CA^3*G[1, 1, 0, 1, 0, 0, z])/128 - 
  (3*C4AA*G[1, 1, 0, 1, 0, 0, z])/(2*dA*TA) - 
  (83*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + (3*C4AA*G[1, 1, 0, 1, 0, 1, z])/
   (2*dA*TA) - (5*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + 
  (2*C4AA*G[1, 1, 0, 1, 1, 0, z])/(dA*TA) + (163*CA^3*G[1, 1, 0, 1, 1, 1, z])/
   128 + (59*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 - 
  (71*CA^3*G[1, 1, 1, 0, 0, 1, z])/128 + (3*C4AA*G[1, 1, 1, 0, 0, 1, z])/
   (2*dA*TA) + (9*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 + 
  (3*C4AA*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TA) + 
  (195*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 - (3*CA^3*G[1, 1, 1, 1, 0, 0, z])/
   128 + (175*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 - 
  (CA^3*G[1, 1, 1, 1, 1, 0, z])/128 - (243*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 + 
  (I/24)*CA*nf^2*Pi*Log[q2/\[Mu]2] - (1517*CA^3*Pi^2*Log[q2/\[Mu]2])/2304 + 
  (895*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/2304 + (3*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/
   128 - (5*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/144 + ((119*I)/1536)*CA^3*Pi^3*
   Log[q2/\[Mu]2] + ((43*I)/768)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((5*I)/576)*CA*nf^2*Pi^3*Log[q2/\[Mu]2] - (121*CA^3*Pi^4*Log[q2/\[Mu]2])/
   3072 + (11*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/1536 - 
  ((27*I)/2560)*CA^3*Pi^5*Log[q2/\[Mu]2] - (446705*CA^3*Log[q2/\[Mu]2])/
   (186624*(-1 + z)^3) + (24169*CA^2*nf*Log[q2/\[Mu]2])/(46656*(-1 + z)^3) + 
  (1819*CA*CF*nf*Log[q2/\[Mu]2])/(6912*(-1 + z)^3) - 
  (11*CA*nf^2*Log[q2/\[Mu]2])/(729*(-1 + z)^3) - 
  (((7271*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((2603*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((55*I)/384)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (211*CA^3*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)^3) + 
  (3913*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(768*(-1 + z)^3) - 
  (5*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^3) + 
  (((2501*I)/27648)*CA^3*Pi^3*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((31*I)/13824)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (22583*CA^3*Pi^4*Log[q2/\[Mu]2])/(1105920*(-1 + z)^3) + 
  (2437*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/(552960*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/(1440*(-1 + z)^3) - 
  (((1487*I)/184320)*CA^3*Pi^5*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (446705*CA^3*z*Log[q2/\[Mu]2])/(62208*(-1 + z)^3) - 
  (24169*CA^2*nf*z*Log[q2/\[Mu]2])/(15552*(-1 + z)^3) - 
  (1819*CA*CF*nf*z*Log[q2/\[Mu]2])/(2304*(-1 + z)^3) + 
  (11*CA*nf^2*z*Log[q2/\[Mu]2])/(243*(-1 + z)^3) + 
  (((7271*I)/1152)*CA^3*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((2603*I)/1152)*CA^2*nf*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((55*I)/128)*CA*CF*nf*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (1337*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(41472*(-1 + z)^3) - 
  (2293*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(41472*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (CA*nf^2*Pi^2*z*Log[q2/\[Mu]2])/(864*(-1 + z)^3) - 
  (((2357*I)/9216)*CA^3*Pi^3*z*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((41*I)/4608)*CA^2*nf*Pi^3*z*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (19319*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(368640*(-1 + z)^3) - 
  (2029*CA^2*nf*Pi^4*z*Log[q2/\[Mu]2])/(184320*(-1 + z)^3) + 
  (CA*CF*nf*Pi^4*z*Log[q2/\[Mu]2])/(480*(-1 + z)^3) + 
  (((1487*I)/61440)*CA^3*Pi^5*z*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (446705*CA^3*z^2*Log[q2/\[Mu]2])/(62208*(-1 + z)^3) + 
  (24169*CA^2*nf*z^2*Log[q2/\[Mu]2])/(15552*(-1 + z)^3) + 
  (1819*CA*CF*nf*z^2*Log[q2/\[Mu]2])/(2304*(-1 + z)^3) - 
  (11*CA*nf^2*z^2*Log[q2/\[Mu]2])/(243*(-1 + z)^3) - 
  (((7271*I)/1152)*CA^3*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((2603*I)/1152)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((55*I)/128)*CA*CF*nf*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (1553*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(41472*(-1 + z)^3) + 
  (2077*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(41472*(-1 + z)^3) + 
  (CA*CF*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (CA*nf^2*Pi^2*z^2*Log[q2/\[Mu]2])/(864*(-1 + z)^3) + 
  (((2357*I)/9216)*CA^3*Pi^3*z^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((41*I)/4608)*CA^2*nf*Pi^3*z^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (16871*CA^3*Pi^4*z^2*Log[q2/\[Mu]2])/(368640*(-1 + z)^3) + 
  (2029*CA^2*nf*Pi^4*z^2*Log[q2/\[Mu]2])/(184320*(-1 + z)^3) - 
  (CA*CF*nf*Pi^4*z^2*Log[q2/\[Mu]2])/(480*(-1 + z)^3) - 
  (((1487*I)/61440)*CA^3*Pi^5*z^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (446705*CA^3*z^3*Log[q2/\[Mu]2])/(186624*(-1 + z)^3) - 
  (24169*CA^2*nf*z^3*Log[q2/\[Mu]2])/(46656*(-1 + z)^3) - 
  (1819*CA*CF*nf*z^3*Log[q2/\[Mu]2])/(6912*(-1 + z)^3) + 
  (11*CA*nf^2*z^3*Log[q2/\[Mu]2])/(729*(-1 + z)^3) + 
  (((7271*I)/3456)*CA^3*Pi*z^3*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((2603*I)/3456)*CA^2*nf*Pi*z^3*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((55*I)/384)*CA*CF*nf*Pi*z^3*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (437*CA^3*Pi^2*z^3*Log[q2/\[Mu]2])/(124416*(-1 + z)^3) - 
  (3265*CA^2*nf*Pi^2*z^3*Log[q2/\[Mu]2])/(124416*(-1 + z)^3) - 
  (CA*CF*nf*Pi^2*z^3*Log[q2/\[Mu]2])/(768*(-1 + z)^3) + 
  (5*CA*nf^2*Pi^2*z^3*Log[q2/\[Mu]2])/(2592*(-1 + z)^3) - 
  (((2501*I)/27648)*CA^3*Pi^3*z^3*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((31*I)/13824)*CA^2*nf*Pi^3*z^3*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (13607*CA^3*Pi^4*z^3*Log[q2/\[Mu]2])/(1105920*(-1 + z)^3) - 
  (1621*CA^2*nf*Pi^4*z^3*Log[q2/\[Mu]2])/(552960*(-1 + z)^3) + 
  (CA*CF*nf*Pi^4*z^3*Log[q2/\[Mu]2])/(1440*(-1 + z)^3) + 
  (((1487*I)/184320)*CA^3*Pi^5*z^3*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) - (11*CA^3*Log[q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (CA^2*nf*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (15*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (1517*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[q2/\[Mu]2])/(648*\[Epsilon]^2) - 
  (((119*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (((9*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (CA*nf^2*Log[q2/\[Mu]2])/(72*\[Epsilon]) + 
  (((1517*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((895*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/216)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*Pi^2*Log[q2/\[Mu]2])/(1536*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (17*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (((1133*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((103*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (7271*CA^3*Log[q2/\[Mu]2])/(10368*(-1 + z)^3*\[Epsilon]) + 
  (2603*CA^2*nf*Log[q2/\[Mu]2])/(10368*(-1 + z)^3*\[Epsilon]) + 
  (55*CA*CF*nf*Log[q2/\[Mu]2])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (2501*CA^3*Pi^2*Log[q2/\[Mu]2])/(82944*(-1 + z)^3*\[Epsilon]) - 
  (31*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*(-1 + z)^3*\[Epsilon]) - 
  (1487*CA^3*Pi^4*Log[q2/\[Mu]2])/(552960*(-1 + z)^3*\[Epsilon]) + 
  (7271*CA^3*z*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (2603*CA^2*nf*z*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (55*CA*CF*nf*z*Log[q2/\[Mu]2])/(384*(-1 + z)^3*\[Epsilon]) - 
  (2357*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(27648*(-1 + z)^3*\[Epsilon]) - 
  (41*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(13824*(-1 + z)^3*\[Epsilon]) + 
  (1487*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(184320*(-1 + z)^3*\[Epsilon]) - 
  (7271*CA^3*z^2*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (2603*CA^2*nf*z^2*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (55*CA*CF*nf*z^2*Log[q2/\[Mu]2])/(384*(-1 + z)^3*\[Epsilon]) + 
  (2357*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(27648*(-1 + z)^3*\[Epsilon]) + 
  (41*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(13824*(-1 + z)^3*\[Epsilon]) - 
  (1487*CA^3*Pi^4*z^2*Log[q2/\[Mu]2])/(184320*(-1 + z)^3*\[Epsilon]) + 
  (7271*CA^3*z^3*Log[q2/\[Mu]2])/(10368*(-1 + z)^3*\[Epsilon]) - 
  (2603*CA^2*nf*z^3*Log[q2/\[Mu]2])/(10368*(-1 + z)^3*\[Epsilon]) - 
  (55*CA*CF*nf*z^3*Log[q2/\[Mu]2])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (2501*CA^3*Pi^2*z^3*Log[q2/\[Mu]2])/(82944*(-1 + z)^3*\[Epsilon]) + 
  (31*CA^2*nf*Pi^2*z^3*Log[q2/\[Mu]2])/(41472*(-1 + z)^3*\[Epsilon]) + 
  (1487*CA^3*Pi^4*z^3*Log[q2/\[Mu]2])/(552960*(-1 + z)^3*\[Epsilon]) - 
  ((5*I)/72)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (119*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/512 - 
  (43*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/32 - ((297*I)/512)*CA^3*Pi^3*G[0, z]*
   Log[q2/\[Mu]2] + ((27*I)/256)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  (7271*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) - 
  (2603*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) - 
  (55*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) + 
  (((1517*I)/1152)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((895*I)/1152)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (2501*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^3) + 
  (31*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^3) + 
  (CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^3) - 
  (((649*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((59*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (1487*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)^3) - 
  (7337*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (2675*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (55*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (7*CA*nf^2*z*G[0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) - 
  (((1499*I)/384)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((877*I)/384)*CA^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((9*I)/64)*CA*CF*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (869*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^3) + 
  (401*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^3) - 
  (CA*nf^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (((745*I)/1024)*CA^3*Pi^3*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((71*I)/512)*CA^2*nf*Pi^3*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (1487*CA^3*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(61440*(-1 + z)^3) + 
  (7421*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (2765*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (55*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (CA*nf^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (((1481*I)/384)*CA^3*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((859*I)/384)*CA^2*nf*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((9*I)/64)*CA*CF*nf*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (235*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^3) - 
  (557*CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^3) + 
  (CA*nf^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (((817*I)/1024)*CA^3*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((71*I)/512)*CA^2*nf*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (1487*CA^3*Pi^4*z^2*G[0, z]*Log[q2/\[Mu]2])/(61440*(-1 + z)^3) - 
  (7523*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) + 
  (2873*CA^2*nf*z^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) + 
  (55*CA*CF*nf*z^3*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) - 
  (((1463*I)/1152)*CA^3*Pi*z^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((841*I)/1152)*CA^2*nf*Pi*z^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*z^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (1699*CA^3*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^3) + 
  (905*CA^2*nf*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^3) - 
  (5*CA*nf^2*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^3) + 
  (((913*I)/3072)*CA^3*Pi^3*z^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((83*I)/1536)*CA^2*nf*Pi^3*z^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (1487*CA^3*Pi^4*z^3*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)^3) - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (297*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (27*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (((27*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1517*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (895*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3*\[Epsilon]) - 
  (649*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^3*\[Epsilon]) + 
  (59*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^3*\[Epsilon]) - 
  (1499*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (877*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (3*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3*\[Epsilon]) + 
  (745*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^3*\[Epsilon]) - 
  (71*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^3*\[Epsilon]) + 
  (1481*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (859*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (3*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3*\[Epsilon]) - 
  (817*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^3*\[Epsilon]) + 
  (71*CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^3*\[Epsilon]) - 
  (1463*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (841*CA^2*nf*z^3*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z^3*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3*\[Epsilon]) + 
  (913*CA^3*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^3*\[Epsilon]) - 
  (83*CA^2*nf*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/16 - ((1463*I)/1152)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2] + ((841*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  (119*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/512 - 
  (43*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/256 + 
  (25*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/576 - 
  ((2057*I)/3072)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((187*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/256 + 
  (7577*CA^3*G[1, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) - 
  (2927*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) - 
  (55*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (8057*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^3) + 
  (1507*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^3) - 
  (317*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/(36864*(-1 + z)^3) - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*(-1 + z)^3*z) + 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*(-1 + z)^3*z) - 
  (7559*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (2909*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (55*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (8297*CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^3) - 
  (1627*CA^2*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^3) + 
  (317*CA^3*Pi^4*z*G[1, z]*Log[q2/\[Mu]2])/(12288*(-1 + z)^3) + 
  (7541*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (2891*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (55*CA*CF*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (8393*CA^3*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^3) + 
  (1675*CA^2*nf*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^3) - 
  (317*CA^3*Pi^4*z^2*G[1, z]*Log[q2/\[Mu]2])/(12288*(-1 + z)^3) - 
  (7523*CA^3*z^3*G[1, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) + 
  (2873*CA^2*nf*z^3*G[1, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) + 
  (55*CA*CF*nf*z^3*G[1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (8489*CA^3*Pi^2*z^3*G[1, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^3) - 
  (1723*CA^2*nf*Pi^2*z^3*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^3) + 
  (317*CA^3*Pi^4*z^3*G[1, z]*Log[q2/\[Mu]2])/(36864*(-1 + z)^3) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (49*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (1463*CA^3*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (5621*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (511*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (((39*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (I/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (891*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/512 - 
  (81*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/256 - 
  ((81*I)/256)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (1517*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (895*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (3*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (649*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^3) - 
  (59*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^3) + 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (((119*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((43*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((81*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1493*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (871*CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (9*CA*CF*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (777*CA^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) + 
  (75*CA^2*nf*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (5*CA*nf^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (((119*I)/128)*CA^3*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((43*I)/64)*CA^2*nf*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((81*I)/256)*CA^3*Pi^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1469*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (847*CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (9*CA*CF*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (873*CA^3*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) - 
  (75*CA^2*nf*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (5*CA*nf^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (((119*I)/256)*CA^3*Pi*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((43*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((81*I)/512)*CA^3*Pi^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1445*CA^3*z^3*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (823*CA^2*nf*z^3*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (3*CA*CF*nf*z^3*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (1001*CA^3*Pi^2*z^3*G[0, 0, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^3) + 
  (91*CA^2*nf*Pi^2*z^3*G[0, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^3) + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (81*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (119*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2*\[Epsilon]) - 
  (43*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2*\[Epsilon]) + 
  (27*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2*\[Epsilon]) + 
  (119*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2*\[Epsilon]) + 
  (43*CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(192*(-1 + z)^2*\[Epsilon]) - 
  (27*CA^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) - 
  (119*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2*\[Epsilon]) - 
  (43*CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2*\[Epsilon]) + 
  (27*CA^3*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 - ((417*I)/256)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] + ((83*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (99*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/512 + 
  (9*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/256 - 
  ((75*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (3025*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (337*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (1001*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^3) + 
  (91*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^3) - 
  (3049*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (345*CA^2*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (9*CA*CF*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (969*CA^3*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) - 
  (87*CA^2*nf*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (3061*CA^3*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (349*CA^2*nf*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (9*CA*CF*nf*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (945*CA^3*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) + 
  (87*CA^2*nf*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (3061*CA^3*z^3*G[0, 1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (349*CA^2*nf*z^3*G[0, 1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (3*CA*CF*nf*z^3*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (913*CA^3*Pi^2*z^3*G[0, 1, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^3) - 
  (83*CA^2*nf*Pi^2*z^3*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^3) + 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (83*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (61*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (I/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (99*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/512 + 
  (9*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/256 - 
  ((27*I)/256)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (3079*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) - 
  (355*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) - 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (275*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) + 
  (25*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (((417*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((83*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((21*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1045*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (375*CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (9*CA*CF*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (825*CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) - 
  (75*CA^2*nf*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (13*CA*nf^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) + 
  (((405*I)/128)*CA^3*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((77*I)/64)*CA^2*nf*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((21*I)/256)*CA^3*Pi^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1043*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (373*CA^2*nf*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (9*CA*CF*nf*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) - 
  (825*CA^3*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) + 
  (75*CA^2*nf*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (5*CA*nf^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (((417*I)/256)*CA^3*Pi*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((83*I)/128)*CA^2*nf*Pi*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((21*I)/512)*CA^3*Pi^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (3061*CA^3*z^3*G[1, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^3) + 
  (349*CA^2*nf*z^3*G[1, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^3) + 
  (3*CA*CF*nf*z^3*G[1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^3) + 
  (275*CA^3*Pi^2*z^3*G[1, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^3) - 
  (25*CA^2*nf*Pi^2*z^3*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (3*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (27*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (139*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2*\[Epsilon]) - 
  (7*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2*\[Epsilon]) + 
  (135*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) - 
  (77*CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/(192*(-1 + z)^2*\[Epsilon]) + 
  (7*CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) - 
  (139*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (83*CA^2*nf*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2*\[Epsilon]) - 
  (7*CA^3*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2*\[Epsilon]) + 
  (1445*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (823*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (5137*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/3072 - 
  (467*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  ((129*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (243*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (119*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (43*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) - 
  (((891*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((81*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (81*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (357*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (129*CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (3*CA*nf^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) + 
  (((2673*I)/256)*CA^3*Pi*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((243*I)/128)*CA^2*nf*Pi*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (243*CA^3*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (357*CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (129*CA^2*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (3*CA*nf^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) - 
  (((2673*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((243*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (243*CA^3*Pi^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (119*CA^3*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (43*CA^2*nf*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (CA*nf^2*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) + 
  (((891*I)/256)*CA^3*Pi*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((81*I)/128)*CA^2*nf*Pi*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (81*CA^3*Pi^2*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (((81*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (297*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) + 
  (891*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) - 
  (81*CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) - 
  (891*CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) + 
  (81*CA^2*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) + 
  (297*CA^3*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) - 
  (27*CA^2*nf*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  ((99*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (417*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (83*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (43*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (421*CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (85*CA^2*nf*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (43*CA^3*Pi^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (417*CA^3*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (83*CA^2*nf*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (43*CA^3*Pi^2*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (3*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (27*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (1147*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^3) + 
  (115*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (5*CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) + 
  (((627*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((57*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (41*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (875*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (273*CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (CA*nf^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) - 
  (((1737*I)/256)*CA^3*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((153*I)/128)*CA^2*nf*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (123*CA^3*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (691*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (247*CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (CA*nf^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (((1629*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((153*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (123*CA^3*Pi^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (149*CA^3*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (63*CA^2*nf*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (CA*nf^2*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) - 
  (((495*I)/256)*CA^3*Pi*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((45*I)/128)*CA^2*nf*Pi*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (41*CA^3*Pi^2*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (3*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (209*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) - 
  (19*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) - 
  (579*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) + 
  (51*CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) + 
  (543*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) - 
  (51*CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) - 
  (165*CA^3*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3*\[Epsilon]) + 
  (15*CA^2*nf*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3*\[Epsilon]) + 
  (149*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] - (49*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (3*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - (27*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (149*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (63*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (49*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (415*CA^3*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (173*CA^2*nf*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (147*CA^3*Pi^2*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) - 
  (415*CA^3*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (173*CA^2*nf*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (147*CA^3*Pi^2*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (149*CA^3*z^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (63*CA^2*nf*z^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (49*CA^3*Pi^2*z^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^3) + 
  (3*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - ((495*I)/256)*CA^3*Pi*
   G[1, 0, 1, z]*Log[q2/\[Mu]2] + ((45*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*
   Log[q2/\[Mu]2] - (27*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (141*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (59*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (11*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*z) - 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*z) - 
  (151*CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (CA^2*nf*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (11*CA^3*Pi^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (149*CA^3*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (63*CA^2*nf*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (11*CA^3*Pi^2*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((99*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (417*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (83*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (417*CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (83*CA^2*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (CA^3*Pi^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (417*CA^3*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (83*CA^2*nf*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (CA^3*Pi^2*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (33*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] + (489*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (891*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (81*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (2673*CA^3*z*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (243*CA^2*nf*z*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (2673*CA^3*z^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (243*CA^2*nf*z^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (891*CA^3*z^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (81*CA^2*nf*z^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (81*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (15*CA^3*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (3*CA^2*nf*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (51*CA^3*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (3*CA^2*nf*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (33*CA^3*z^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (3*CA^2*nf*z^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (3*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (539*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (49*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (1425*CA^3*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (123*CA^2*nf*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (1281*CA^3*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (123*CA^2*nf*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (363*CA^3*z^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (33*CA^2*nf*z^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (21*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (451*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (41*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((27*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  ((99*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (847*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (77*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (2349*CA^3*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (207*CA^2*nf*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (2205*CA^3*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (207*CA^2*nf*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (671*CA^3*z^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (61*CA^2*nf*z^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (33*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (187*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (17*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (513*CA^3*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (45*CA^2*nf*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (477*CA^3*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (45*CA^2*nf*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (143*CA^3*z^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (13*CA^2*nf*z^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (3*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (187*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (17*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (561*CA^3*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (51*CA^2*nf*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (561*CA^3*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (51*CA^2*nf*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (187*CA^3*z^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (17*CA^2*nf*z^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (3*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (671*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (61*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (2013*CA^3*z*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (183*CA^2*nf*z*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (2013*CA^3*z^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (183*CA^2*nf*z^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (671*CA^3*z^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (61*CA^2*nf*z^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (33*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (187*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (17*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (143*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (13*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (429*CA^3*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (39*CA^2*nf*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (429*CA^3*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (39*CA^2*nf*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (143*CA^3*z^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (13*CA^2*nf*z^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (3*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (671*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (61*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (33*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  ((27*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (451*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (41*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (1353*CA^3*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (123*CA^2*nf*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (1353*CA^3*z^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) - 
  (123*CA^2*nf*z^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) - 
  (451*CA^3*z^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^3) + 
  (41*CA^2*nf*z^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^3) + 
  (9*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (363*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (33*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (21*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (33*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (3*CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (75*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (63*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (63*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (147*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (75*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (123*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (243*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*Log[q2/\[Mu]2]^2)/48 - ((1517*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2]^2 + 
  ((895*I)/2304)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2 + 
  ((3*I)/128)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - ((5*I)/144)*CA*nf^2*Pi*
   Log[q2/\[Mu]2]^2 - (119*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/1024 - 
  (43*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/512 + (17*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/
   1152 - ((1133*I)/6144)*CA^3*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((103*I)/3072)*CA^2*nf*Pi^3*Log[q2/\[Mu]2]^2 + 
  (7271*CA^3*Log[q2/\[Mu]2]^2)/(6912*(-1 + z)^3) - 
  (2603*CA^2*nf*Log[q2/\[Mu]2]^2)/(6912*(-1 + z)^3) - 
  (55*CA*CF*nf*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^3) - 
  (2501*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(55296*(-1 + z)^3) + 
  (31*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(27648*(-1 + z)^3) + 
  (1487*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/(368640*(-1 + z)^3) - 
  (7271*CA^3*z*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) + 
  (2603*CA^2*nf*z*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) + 
  (55*CA*CF*nf*z*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) + 
  (2357*CA^3*Pi^2*z*Log[q2/\[Mu]2]^2)/(18432*(-1 + z)^3) + 
  (41*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2]^2)/(9216*(-1 + z)^3) - 
  (1487*CA^3*Pi^4*z*Log[q2/\[Mu]2]^2)/(122880*(-1 + z)^3) + 
  (7271*CA^3*z^2*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) - 
  (2603*CA^2*nf*z^2*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) - 
  (55*CA*CF*nf*z^2*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) - 
  (2357*CA^3*Pi^2*z^2*Log[q2/\[Mu]2]^2)/(18432*(-1 + z)^3) - 
  (41*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2]^2)/(9216*(-1 + z)^3) + 
  (1487*CA^3*Pi^4*z^2*Log[q2/\[Mu]2]^2)/(122880*(-1 + z)^3) - 
  (7271*CA^3*z^3*Log[q2/\[Mu]2]^2)/(6912*(-1 + z)^3) + 
  (2603*CA^2*nf*z^3*Log[q2/\[Mu]2]^2)/(6912*(-1 + z)^3) + 
  (55*CA*CF*nf*z^3*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^3) + 
  (2501*CA^3*Pi^2*z^3*Log[q2/\[Mu]2]^2)/(55296*(-1 + z)^3) - 
  (31*CA^2*nf*Pi^2*z^3*Log[q2/\[Mu]2]^2)/(27648*(-1 + z)^3) - 
  (1487*CA^3*Pi^4*z^3*Log[q2/\[Mu]2]^2)/(368640*(-1 + z)^3) - 
  (3*CA^3*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[q2/\[Mu]2]^2)/(288*\[Epsilon]^2) + 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (1517*CA^3*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[q2/\[Mu]2]^2)/(432*\[Epsilon]) + 
  (((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((43*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (891*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (81*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/512 - 
  ((81*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (1517*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) + 
  (895*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) + 
  (3*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^3) + 
  (649*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(6144*(-1 + z)^3) - 
  (59*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(3072*(-1 + z)^3) + 
  (1499*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^3) - 
  (877*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^3) - 
  (9*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^3) - 
  (745*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(2048*(-1 + z)^3) + 
  (71*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^3) - 
  (1481*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^3) + 
  (859*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^3) + 
  (9*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^3) + 
  (817*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(2048*(-1 + z)^3) - 
  (71*CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^3) + 
  (1463*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) - 
  (841*CA^2*nf*z^3*G[0, z]*Log[q2/\[Mu]2]^2)/(2304*(-1 + z)^3) - 
  (3*CA*CF*nf*z^3*G[0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^3) - 
  (913*CA^3*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2]^2)/(6144*(-1 + z)^3) + 
  (83*CA^2*nf*Pi^2*z^3*G[0, z]*Log[q2/\[Mu]2]^2)/(3072*(-1 + z)^3) + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (135*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (1463*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (5621*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 - 
  (511*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  ((117*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (147*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (243*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (119*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (43*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (81*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) - 
  (119*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (43*CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) + 
  (81*CA^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (119*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (43*CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (81*CA^3*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) - 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (417*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (83*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 - ((99*I)/512)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (183*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 - ((99*I)/512)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2]^2 + ((9*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (417*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (21*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) - 
  (405*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (77*CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) - 
  (21*CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (417*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (83*CA^2*nf*z^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (21*CA^3*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (453*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  ((243*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (891*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) - 
  (81*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) - 
  (2673*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) + 
  (243*CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) + 
  (2673*CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) - 
  (243*CA^2*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) - 
  (891*CA^3*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) + 
  (81*CA^2*nf*z^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) + 
  (81*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (99*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((27*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (627*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) + 
  (57*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) + 
  (1737*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) - 
  (153*CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) - 
  (1629*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) + 
  (153*CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) + 
  (495*CA^3*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^3) - 
  (45*CA^2*nf*z^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^3) - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (495*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (45*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (99*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((27*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (243*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (243*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[q2/\[Mu]2]^3)/432 - 
  ((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^3 - ((43*I)/768)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^3 + (I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^3 + 
  (4697*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/18432 - 
  (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 - ((27*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 + (3*CA^3*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2]^3)/(288*\[Epsilon]) - 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (135*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (147*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (297*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (33*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((27*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (81*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[q2/\[Mu]2]^4)/384 + ((297*I)/2048)*CA^3*Pi*Log[q2/\[Mu]2]^4 - 
  ((27*I)/1024)*CA^2*nf*Pi*Log[q2/\[Mu]2]^4 + 
  (135*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/4096 - (9*CA^3*Log[q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) + (99*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (297*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (297*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (81*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (81*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 + 
  ((81*I)/5120)*CA^3*Pi*Log[q2/\[Mu]2]^5 + (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) - (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 - ((3*I)/64)*CA^3*Pi^3*Zeta[3] - (203867*CA^3*Zeta[3])/
   (31104*(-1 + z)^3) + (2519*CA^2*nf*Zeta[3])/(1152*(-1 + z)^3) + 
  (1385*CA*CF*nf*Zeta[3])/(5184*(-1 + z)^3) - (325*CA*nf^2*Zeta[3])/
   (1944*(-1 + z)^3) - (((2575*I)/768)*CA^3*Pi*Zeta[3])/(-1 + z)^3 + 
  (((4945*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + z)^3 + 
  (((19*I)/144)*CA*CF*nf*Pi*Zeta[3])/(-1 + z)^3 - 
  (((65*I)/432)*CA*nf^2*Pi*Zeta[3])/(-1 + z)^3 - 
  (35365*CA^3*Pi^2*Zeta[3])/(27648*(-1 + z)^3) + 
  (4031*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + z)^3) - 
  (17*CA*CF*nf*Pi^2*Zeta[3])/(288*(-1 + z)^3) - 
  (((11*I)/2304)*CA^3*Pi^3*Zeta[3])/(-1 + z)^3 - 
  (C4AA*Zeta[3])/(3*dA*TA*(-1 + z)^3) + (2*C4AF*nf*Zeta[3])/
   (3*dA*TA*(-1 + z)^3) + ((I/4)*C4AA*Pi^3*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (166397*CA^3*z*Zeta[3])/(10368*(-1 + z)^3) - (15425*CA^2*nf*z*Zeta[3])/
   (3456*(-1 + z)^3) - (1781*CA*CF*nf*z*Zeta[3])/(1728*(-1 + z)^3) + 
  (443*CA*nf^2*z*Zeta[3])/(1296*(-1 + z)^3) + 
  (((2063*I)/256)*CA^3*Pi*z*Zeta[3])/(-1 + z)^3 - 
  (((3793*I)/1152)*CA^2*nf*Pi*z*Zeta[3])/(-1 + z)^3 - 
  (((19*I)/48)*CA*CF*nf*Pi*z*Zeta[3])/(-1 + z)^3 + 
  (((47*I)/144)*CA*nf^2*Pi*z*Zeta[3])/(-1 + z)^3 + 
  (30197*CA^3*Pi^2*z*Zeta[3])/(9216*(-1 + z)^3) - 
  (3511*CA^2*nf*Pi^2*z*Zeta[3])/(4608*(-1 + z)^3) + 
  (19*CA*CF*nf*Pi^2*z*Zeta[3])/(96*(-1 + z)^3) + 
  (((11*I)/768)*CA^3*Pi^3*z*Zeta[3])/(-1 + z)^3 + 
  (181*C4AA*z*Zeta[3])/(36*dA*TA*(-1 + z)^3) - 
  (127*C4AF*nf*z*Zeta[3])/(18*dA*TA*(-1 + z)^3) - 
  (2*C4AA*Pi^2*z*Zeta[3])/(3*dA*TA*(-1 + z)^3) + 
  (11*C4AF*nf*Pi^2*z*Zeta[3])/(24*dA*TA*(-1 + z)^3) - 
  (((3*I)/4)*C4AA*Pi^3*z*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (146183*CA^3*z^2*Zeta[3])/(10368*(-1 + z)^3) + 
  (15431*CA^2*nf*z^2*Zeta[3])/(3456*(-1 + z)^3) + 
  (1871*CA*CF*nf*z^2*Zeta[3])/(1728*(-1 + z)^3) - 
  (461*CA*nf^2*z^2*Zeta[3])/(1296*(-1 + z)^3) - 
  (((1695*I)/256)*CA^3*Pi*z^2*Zeta[3])/(-1 + z)^3 + 
  (((3325*I)/1152)*CA^2*nf*Pi*z^2*Zeta[3])/(-1 + z)^3 + 
  (((19*I)/48)*CA*CF*nf*Pi*z^2*Zeta[3])/(-1 + z)^3 - 
  (((47*I)/144)*CA*nf^2*Pi*z^2*Zeta[3])/(-1 + z)^3 - 
  (26117*CA^3*Pi^2*z^2*Zeta[3])/(9216*(-1 + z)^3) + 
  (3415*CA^2*nf*Pi^2*z^2*Zeta[3])/(4608*(-1 + z)^3) - 
  (19*CA*CF*nf*Pi^2*z^2*Zeta[3])/(96*(-1 + z)^3) - 
  (((11*I)/768)*CA^3*Pi^3*z^2*Zeta[3])/(-1 + z)^3 - 
  (193*C4AA*z^2*Zeta[3])/(36*dA*TA*(-1 + z)^3) + 
  (56*C4AF*nf*z^2*Zeta[3])/(9*dA*TA*(-1 + z)^3) + 
  (11*C4AA*Pi^2*z^2*Zeta[3])/(12*dA*TA*(-1 + z)^3) - 
  (5*C4AF*nf*Pi^2*z^2*Zeta[3])/(24*dA*TA*(-1 + z)^3) + 
  (((3*I)/4)*C4AA*Pi^3*z^2*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (123023*CA^3*z^3*Zeta[3])/(31104*(-1 + z)^3) - 
  (13591*CA^2*nf*z^3*Zeta[3])/(10368*(-1 + z)^3) - 
  (1871*CA*CF*nf*z^3*Zeta[3])/(5184*(-1 + z)^3) + 
  (145*CA*nf^2*z^3*Zeta[3])/(1944*(-1 + z)^3) + 
  (((1175*I)/768)*CA^3*Pi*z^3*Zeta[3])/(-1 + z)^3 - 
  (((2137*I)/3456)*CA^2*nf*Pi*z^3*Zeta[3])/(-1 + z)^3 - 
  (((19*I)/144)*CA*CF*nf*Pi*z^3*Zeta[3])/(-1 + z)^3 + 
  (((29*I)/432)*CA*nf^2*Pi*z^3*Zeta[3])/(-1 + z)^3 + 
  (21109*CA^3*Pi^2*z^3*Zeta[3])/(27648*(-1 + z)^3) - 
  (2879*CA^2*nf*Pi^2*z^3*Zeta[3])/(13824*(-1 + z)^3) + 
  (5*CA*CF*nf*Pi^2*z^3*Zeta[3])/(72*(-1 + z)^3) + 
  (((11*I)/2304)*CA^3*Pi^3*z^3*Zeta[3])/(-1 + z)^3 + 
  (253*C4AA*z^3*Zeta[3])/(216*dA*TA*(-1 + z)^3) - 
  (91*C4AF*nf*z^3*Zeta[3])/(108*dA*TA*(-1 + z)^3) - 
  (11*C4AA*Pi^2*z^3*Zeta[3])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*Pi^2*z^3*Zeta[3])/(6*dA*TA*(-1 + z)^3) - 
  ((I/4)*C4AA*Pi^3*z^3*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) + ((I/32)*CA^3*Pi*Zeta[3])/\[Epsilon]^2 + 
  (2101*CA^3*Zeta[3])/(6912*(-1 + z)^3*\[Epsilon]^2) - 
  (239*CA^2*nf*Zeta[3])/(3456*(-1 + z)^3*\[Epsilon]^2) + 
  (CA*CF*nf*Zeta[3])/(72*(-1 + z)^3*\[Epsilon]^2) - 
  (1813*CA^3*z*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]^2) + 
  (203*CA^2*nf*z*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]^2) - 
  (CA*CF*nf*z*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]^2) + 
  (1597*CA^3*z^2*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]^2) - 
  (203*CA^2*nf*z^2*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]^2) + 
  (CA*CF*nf*z^2*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]^2) - 
  (1309*CA^3*z^3*Zeta[3])/(6912*(-1 + z)^3*\[Epsilon]^2) + 
  (167*CA^2*nf*z^3*Zeta[3])/(3456*(-1 + z)^3*\[Epsilon]^2) - 
  (CA*CF*nf*z^3*Zeta[3])/(72*(-1 + z)^3*\[Epsilon]^2) - 
  (3*CA^3*Pi^2*Zeta[3])/(64*\[Epsilon]) - (2575*CA^3*Zeta[3])/
   (2304*(-1 + z)^3*\[Epsilon]) + (4945*CA^2*nf*Zeta[3])/
   (10368*(-1 + z)^3*\[Epsilon]) + (19*CA*CF*nf*Zeta[3])/
   (432*(-1 + z)^3*\[Epsilon]) - (65*CA*nf^2*Zeta[3])/
   (1296*(-1 + z)^3*\[Epsilon]) + (((2101*I)/2304)*CA^3*Pi*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) - (((239*I)/1152)*CA^2*nf*Pi*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) + ((I/24)*CA*CF*nf*Pi*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) - (11*CA^3*Pi^2*Zeta[3])/
   (6912*(-1 + z)^3*\[Epsilon]) + (C4AA*Pi^2*Zeta[3])/
   (12*dA*TA*(-1 + z)^3*\[Epsilon]) + (2063*CA^3*z*Zeta[3])/
   (768*(-1 + z)^3*\[Epsilon]) - (3793*CA^2*nf*z*Zeta[3])/
   (3456*(-1 + z)^3*\[Epsilon]) - (19*CA*CF*nf*z*Zeta[3])/
   (144*(-1 + z)^3*\[Epsilon]) + (47*CA*nf^2*z*Zeta[3])/
   (432*(-1 + z)^3*\[Epsilon]) - (((1813*I)/768)*CA^3*Pi*z*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) + (((203*I)/384)*CA^2*nf*Pi*z*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) - ((I/8)*CA*CF*nf*Pi*z*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) + (11*CA^3*Pi^2*z*Zeta[3])/
   (2304*(-1 + z)^3*\[Epsilon]) - (C4AA*Pi^2*z*Zeta[3])/
   (4*dA*TA*(-1 + z)^3*\[Epsilon]) - (565*CA^3*z^2*Zeta[3])/
   (256*(-1 + z)^3*\[Epsilon]) + (3325*CA^2*nf*z^2*Zeta[3])/
   (3456*(-1 + z)^3*\[Epsilon]) + (19*CA*CF*nf*z^2*Zeta[3])/
   (144*(-1 + z)^3*\[Epsilon]) - (47*CA*nf^2*z^2*Zeta[3])/
   (432*(-1 + z)^3*\[Epsilon]) + (((1597*I)/768)*CA^3*Pi*z^2*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) - (((203*I)/384)*CA^2*nf*Pi*z^2*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) + ((I/8)*CA*CF*nf*Pi*z^2*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) - (11*CA^3*Pi^2*z^2*Zeta[3])/
   (2304*(-1 + z)^3*\[Epsilon]) + (C4AA*Pi^2*z^2*Zeta[3])/
   (4*dA*TA*(-1 + z)^3*\[Epsilon]) + (1175*CA^3*z^3*Zeta[3])/
   (2304*(-1 + z)^3*\[Epsilon]) - (2137*CA^2*nf*z^3*Zeta[3])/
   (10368*(-1 + z)^3*\[Epsilon]) - (19*CA*CF*nf*z^3*Zeta[3])/
   (432*(-1 + z)^3*\[Epsilon]) + (29*CA*nf^2*z^3*Zeta[3])/
   (1296*(-1 + z)^3*\[Epsilon]) - (((1309*I)/2304)*CA^3*Pi*z^3*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) + (((167*I)/1152)*CA^2*nf*Pi*z^3*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) - ((I/24)*CA*CF*nf*Pi*z^3*Zeta[3])/
   ((-1 + z)^3*\[Epsilon]) + (11*CA^3*Pi^2*z^3*Zeta[3])/
   (6912*(-1 + z)^3*\[Epsilon]) - (C4AA*Pi^2*z^3*Zeta[3])/
   (12*dA*TA*(-1 + z)^3*\[Epsilon]) + (2575*CA^3*G[0, z]*Zeta[3])/
   (768*(-1 + z)^3) - (4945*CA^2*nf*G[0, z]*Zeta[3])/(3456*(-1 + z)^3) - 
  (19*CA*CF*nf*G[0, z]*Zeta[3])/(144*(-1 + z)^3) + 
  (65*CA*nf^2*G[0, z]*Zeta[3])/(432*(-1 + z)^3) - 
  (((2101*I)/768)*CA^3*Pi*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (((239*I)/384)*CA^2*nf*Pi*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  ((I/8)*CA*CF*nf*Pi*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (313*CA^3*Pi^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (C4AA*Pi^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (22319*CA^3*z*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (4523*CA^2*nf*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^3) + 
  (23*CA*CF*nf*z*G[0, z]*Zeta[3])/(64*(-1 + z)^3) - 
  (121*CA*nf^2*z*G[0, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (((1909*I)/256)*CA^3*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (((215*I)/128)*CA^2*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (((3*I)/8)*CA*CF*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (313*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (5*C4AA*z*G[0, z]*Zeta[3])/(12*dA*TA*(-1 + z)^3) + 
  (16*C4AF*nf*z*G[0, z]*Zeta[3])/(3*dA*TA*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (22001*CA^3*z^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (2209*CA^2*nf*z^2*G[0, z]*Zeta[3])/(576*(-1 + z)^3) - 
  (19*CA*CF*nf*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)^3) + 
  (121*CA*nf^2*z^2*G[0, z]*Zeta[3])/(288*(-1 + z)^3) - 
  (((1765*I)/256)*CA^3*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (((215*I)/128)*CA^2*nf*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (((3*I)/8)*CA*CF*nf*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (313*CA^3*Pi^2*z^2*G[0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (115*C4AA*z^2*G[0, z]*Zeta[3])/(48*dA*TA*(-1 + z)^3) - 
  (101*C4AF*nf*z^2*G[0, z]*Zeta[3])/(24*dA*TA*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (7207*CA^3*z^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (2201*CA^2*nf*z^3*G[0, z]*Zeta[3])/(1728*(-1 + z)^3) + 
  (5*CA*CF*nf*z^3*G[0, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (7*CA*nf^2*z^3*G[0, z]*Zeta[3])/(54*(-1 + z)^3) + 
  (((1573*I)/768)*CA^3*Pi*z^3*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (((191*I)/384)*CA^2*nf*Pi*z^3*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  ((I/8)*CA*CF*nf*Pi*z^3*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (313*CA^3*Pi^2*z^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (37*C4AA*z^3*G[0, z]*Zeta[3])/(16*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[0, z]*Zeta[3])/(8*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^3*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]^2) - 
  (3*CA^3*z*G[0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]^2) + 
  (3*CA^3*z^2*G[0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]^2) - 
  (CA^3*z^3*G[0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]^2) - 
  (2101*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]) + 
  (239*CA^2*nf*G[0, z]*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*G[0, z]*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[0, z]*Zeta[3])/((-1 + z)^3*\[Epsilon]) + 
  (1909*CA^3*z*G[0, z]*Zeta[3])/(768*(-1 + z)^3*\[Epsilon]) - 
  (215*CA^2*nf*z*G[0, z]*Zeta[3])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z*G[0, z]*Zeta[3])/(8*(-1 + z)^3*\[Epsilon]) - 
  (((9*I)/32)*CA^3*Pi*z*G[0, z]*Zeta[3])/((-1 + z)^3*\[Epsilon]) - 
  (1765*CA^3*z^2*G[0, z]*Zeta[3])/(768*(-1 + z)^3*\[Epsilon]) + 
  (215*CA^2*nf*z^2*G[0, z]*Zeta[3])/(384*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*z^2*G[0, z]*Zeta[3])/(8*(-1 + z)^3*\[Epsilon]) + 
  (((9*I)/32)*CA^3*Pi*z^2*G[0, z]*Zeta[3])/((-1 + z)^3*\[Epsilon]) + 
  (1573*CA^3*z^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]) - 
  (191*CA^2*nf*z^3*G[0, z]*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z^3*G[0, z]*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*z^3*G[0, z]*Zeta[3])/((-1 + z)^3*\[Epsilon]) + 
  (9*CA^3*Pi^2*G[1, z]*Zeta[3])/64 + (29281*CA^3*G[1, z]*Zeta[3])/
   (6912*(-1 + z)^3) - (571*CA^2*nf*G[1, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (7*CA*CF*nf*G[1, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (43*CA*nf^2*G[1, z]*Zeta[3])/(216*(-1 + z)^3) - 
  (((2365*I)/768)*CA^3*Pi*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (((263*I)/384)*CA^2*nf*Pi*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  ((I/8)*CA*CF*nf*Pi*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (79*CA^3*Pi^2*G[1, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (71*C4AA*G[1, z]*Zeta[3])/(144*dA*TA*(-1 + z)^3) + 
  (125*C4AF*nf*G[1, z]*Zeta[3])/(72*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)^3) - 
  (CA^3*G[1, z]*Zeta[3])/(192*(-1 + z)^3*z) + (CA^2*nf*G[1, z]*Zeta[3])/
   (192*(-1 + z)^3*z) - (31313*CA^3*z*G[1, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (1649*CA^2*nf*z*G[1, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (25*CA*CF*nf*z*G[1, z]*Zeta[3])/(96*(-1 + z)^3) - 
  (23*CA*nf^2*z*G[1, z]*Zeta[3])/(36*(-1 + z)^3) + 
  (((2365*I)/256)*CA^3*Pi*z*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (((263*I)/128)*CA^2*nf*Pi*z*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (((3*I)/8)*CA*CF*nf*Pi*z*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (79*CA^3*Pi^2*z*G[1, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (107*C4AA*z*G[1, z]*Zeta[3])/(48*dA*TA*(-1 + z)^3) - 
  (37*C4AF*nf*z*G[1, z]*Zeta[3])/(24*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z*G[1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (33821*CA^3*z^2*G[1, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (3331*CA^2*nf*z^2*G[1, z]*Zeta[3])/(576*(-1 + z)^3) - 
  (23*CA*CF*nf*z^2*G[1, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (23*CA*nf^2*z^2*G[1, z]*Zeta[3])/(36*(-1 + z)^3) - 
  (((2365*I)/256)*CA^3*Pi*z^2*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (((263*I)/128)*CA^2*nf*Pi*z^2*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (((3*I)/8)*CA*CF*nf*Pi*z^2*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (79*CA^3*Pi^2*z^2*G[1, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (263*C4AA*z^2*G[1, z]*Zeta[3])/(48*dA*TA*(-1 + z)^3) - 
  (29*C4AF*nf*z^2*G[1, z]*Zeta[3])/(24*dA*TA*(-1 + z)^3) + 
  (C4AA*Pi^2*z^2*G[1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (4217*CA^3*z^3*G[1, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (965*CA^2*nf*z^3*G[1, z]*Zeta[3])/(432*(-1 + z)^3) + 
  (7*CA*CF*nf*z^3*G[1, z]*Zeta[3])/(36*(-1 + z)^3) - 
  (49*CA*nf^2*z^3*G[1, z]*Zeta[3])/(216*(-1 + z)^3) + 
  (((2365*I)/768)*CA^3*Pi*z^3*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (((263*I)/384)*CA^2*nf*Pi*z^3*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  ((I/8)*CA*CF*nf*Pi*z^3*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (79*CA^3*Pi^2*z^3*G[1, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (37*C4AA*z^3*G[1, z]*Zeta[3])/(16*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[1, z]*Zeta[3])/(8*dA*TA*(-1 + z)^3) - 
  (C4AA*Pi^2*z^3*G[1, z]*Zeta[3])/(6*dA*TA*(-1 + z)^3) - 
  (CA^3*G[1, z]*Zeta[3])/(32*\[Epsilon]^2) - 
  (((3*I)/32)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (2365*CA^3*G[1, z]*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]) + 
  (263*CA^2*nf*G[1, z]*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*G[1, z]*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]) + 
  (2365*CA^3*z*G[1, z]*Zeta[3])/(768*(-1 + z)^3*\[Epsilon]) - 
  (263*CA^2*nf*z*G[1, z]*Zeta[3])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z*G[1, z]*Zeta[3])/(8*(-1 + z)^3*\[Epsilon]) - 
  (2365*CA^3*z^2*G[1, z]*Zeta[3])/(768*(-1 + z)^3*\[Epsilon]) + 
  (263*CA^2*nf*z^2*G[1, z]*Zeta[3])/(384*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*z^2*G[1, z]*Zeta[3])/(8*(-1 + z)^3*\[Epsilon]) + 
  (2365*CA^3*z^3*G[1, z]*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]) - 
  (263*CA^2*nf*z^3*G[1, z]*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z^3*G[1, z]*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]) + 
  (2101*CA^3*G[0, 0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (239*CA^2*nf*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (CA*CF*nf*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) - 
  (((9*I)/32)*CA^3*Pi*G[0, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (1909*CA^3*z*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^3) + 
  (215*CA^2*nf*z*G[0, 0, z]*Zeta[3])/(128*(-1 + z)^3) - 
  (13*CA*CF*nf*z*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (((27*I)/32)*CA^3*Pi*z*G[0, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (3*C4AA*z*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (3*C4AF*nf*z*G[0, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (1797*CA^3*z^2*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^3) - 
  (223*CA^2*nf*z^2*G[0, 0, z]*Zeta[3])/(128*(-1 + z)^3) + 
  (13*CA*CF*nf*z^2*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (((27*I)/32)*CA^3*Pi*z^2*G[0, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (9*C4AA*z^2*G[0, 0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (4895*CA^3*z^3*G[0, 0, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (613*CA^2*nf*z^3*G[0, 0, z]*Zeta[3])/(1152*(-1 + z)^3) - 
  (7*CA*CF*nf*z^3*G[0, 0, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (((9*I)/32)*CA^3*Pi*z^3*G[0, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (11*C4AA*z^3*G[0, 0, z]*Zeta[3])/(12*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^3*G[0, 0, z]*Zeta[3])/(3*dA*TA*(-1 + z)^3) - 
  (3*CA^3*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (9*CA^3*z*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) - 
  (9*CA^3*z^2*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (3*CA^3*z^3*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (209*CA^3*G[0, 1, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (125*CA^2*nf*G[0, 1, z]*Zeta[3])/(1152*(-1 + z)^3) - 
  (CA*CF*nf*G[0, 1, z]*Zeta[3])/(8*(-1 + z)^3) - 
  (((9*I)/32)*CA^3*Pi*G[0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (11*C4AA*G[0, 1, z]*Zeta[3])/(24*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*G[0, 1, z]*Zeta[3])/(6*dA*TA*(-1 + z)^3) - 
  (521*CA^3*z*G[0, 1, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (281*CA^2*nf*z*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (3*CA*CF*nf*z*G[0, 1, z]*Zeta[3])/(4*(-1 + z)^3) + 
  (((27*I)/32)*CA^3*Pi*z*G[0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (C4AA*z*G[0, 1, z]*Zeta[3])/(8*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z*G[0, 1, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (1073*CA^3*z^2*G[0, 1, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (89*CA^2*nf*z^2*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^3) - 
  (3*CA*CF*nf*z^2*G[0, 1, z]*Zeta[3])/(4*(-1 + z)^3) - 
  (((27*I)/32)*CA^3*Pi*z^2*G[0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (C4AA*z^2*G[0, 1, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z^2*G[0, 1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (275*CA^3*z^3*G[0, 1, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (79*CA^2*nf*z^3*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (13*CA*CF*nf*z^3*G[0, 1, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (((9*I)/32)*CA^3*Pi*z^3*G[0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (3*CA^3*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (9*CA^3*z*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) - 
  (9*CA^3*z^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (3*CA^3*z^3*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (2629*CA^3*G[1, 0, z]*Zeta[3])/(2304*(-1 + z)^3) - 
  (71*CA^2*nf*G[1, 0, z]*Zeta[3])/(1152*(-1 + z)^3) - 
  (7*CA*CF*nf*G[1, 0, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (((15*I)/32)*CA^3*Pi*G[1, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (11*C4AA*G[1, 0, z]*Zeta[3])/(6*dA*TA*(-1 + z)^3) - 
  (2*C4AF*nf*G[1, 0, z]*Zeta[3])/(3*dA*TA*(-1 + z)^3) - 
  (2869*CA^3*z*G[1, 0, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (101*CA^2*nf*z*G[1, 0, z]*Zeta[3])/(384*(-1 + z)^3) + 
  (7*CA*CF*nf*z*G[1, 0, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (((45*I)/32)*CA^3*Pi*z*G[1, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (5*C4AA*z*G[1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (C4AF*nf*z*G[1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (3049*CA^3*z^2*G[1, 0, z]*Zeta[3])/(768*(-1 + z)^3) - 
  (101*CA^2*nf*z^2*G[1, 0, z]*Zeta[3])/(384*(-1 + z)^3) - 
  (7*CA*CF*nf*z^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (((45*I)/32)*CA^3*Pi*z^2*G[1, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (C4AA*z^2*G[1, 0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^2*G[1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (3289*CA^3*z^3*G[1, 0, z]*Zeta[3])/(2304*(-1 + z)^3) + 
  (131*CA^2*nf*z^3*G[1, 0, z]*Zeta[3])/(1152*(-1 + z)^3) + 
  (7*CA*CF*nf*z^3*G[1, 0, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (((15*I)/32)*CA^3*Pi*z^3*G[1, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (11*C4AA*z^3*G[1, 0, z]*Zeta[3])/(12*dA*TA*(-1 + z)^3) - 
  (C4AF*nf*z^3*G[1, 0, z]*Zeta[3])/(3*dA*TA*(-1 + z)^3) - 
  (5*CA^3*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (15*CA^3*z*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) - 
  (15*CA^3*z^2*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (5*CA^3*z^3*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) - 
  ((3*I)/32)*CA^3*Pi*G[1, 1, z]*Zeta[3] + (1397*CA^3*G[1, 1, z]*Zeta[3])/
   (768*(-1 + z)^3) - (77*CA^2*nf*G[1, 1, z]*Zeta[3])/(128*(-1 + z)^3) + 
  (13*CA*CF*nf*G[1, 1, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (1397*CA^3*z*G[1, 1, z]*Zeta[3])/(256*(-1 + z)^3) + 
  (231*CA^2*nf*z*G[1, 1, z]*Zeta[3])/(128*(-1 + z)^3) - 
  (13*CA*CF*nf*z*G[1, 1, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (1397*CA^3*z^2*G[1, 1, z]*Zeta[3])/(256*(-1 + z)^3) - 
  (231*CA^2*nf*z^2*G[1, 1, z]*Zeta[3])/(128*(-1 + z)^3) + 
  (13*CA*CF*nf*z^2*G[1, 1, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (1397*CA^3*z^3*G[1, 1, z]*Zeta[3])/(768*(-1 + z)^3) + 
  (77*CA^2*nf*z^3*G[1, 1, z]*Zeta[3])/(128*(-1 + z)^3) - 
  (13*CA*CF*nf*z^3*G[1, 1, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (CA^3*G[1, 1, z]*Zeta[3])/(32*\[Epsilon]) + (9*CA^3*G[0, 0, 0, z]*Zeta[3])/
   (32*(-1 + z)^3) - (27*CA^3*z*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (27*CA^3*z^2*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (9*CA^3*z^3*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (CA^3*G[0, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (3*C4AA*G[0, 0, 1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (3*CA^3*z*G[0, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (9*C4AA*z*G[0, 0, 1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (3*CA^3*z^2*G[0, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (9*C4AA*z^2*G[0, 0, 1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (CA^3*z^3*G[0, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (3*C4AA*z^3*G[0, 0, 1, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (CA^3*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (3*C4AA*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (3*CA^3*z*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (9*C4AA*z*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (3*CA^3*z^2*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (9*C4AA*z^2*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (CA^3*z^3*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (3*C4AA*z^3*G[0, 1, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (5*CA^3*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (3*C4AA*G[0, 1, 1, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (15*CA^3*z*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (9*C4AA*z*G[0, 1, 1, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (15*CA^3*z^2*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (9*C4AA*z^2*G[0, 1, 1, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (5*CA^3*z^3*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (3*C4AA*z^3*G[0, 1, 1, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (13*CA^3*G[1, 0, 0, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (C4AA*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (13*CA^3*z*G[1, 0, 0, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (3*C4AA*z*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (13*CA^3*z^2*G[1, 0, 0, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (3*C4AA*z^2*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) - 
  (13*CA^3*z^3*G[1, 0, 0, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (C4AA*z^3*G[1, 0, 0, z]*Zeta[3])/(2*dA*TA*(-1 + z)^3) + 
  (CA^3*G[1, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (3*CA^3*z*G[1, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (3*CA^3*z^2*G[1, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) - 
  (CA^3*z^3*G[1, 0, 1, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (19*CA^3*G[1, 1, 0, z]*Zeta[3])/(96*(-1 + z)^3) - 
  (C4AA*G[1, 1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (19*CA^3*z*G[1, 1, 0, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (3*C4AA*z*G[1, 1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (19*CA^3*z^2*G[1, 1, 0, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (3*C4AA*z^2*G[1, 1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) - 
  (19*CA^3*z^3*G[1, 1, 0, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (C4AA*z^3*G[1, 1, 0, z]*Zeta[3])/(dA*TA*(-1 + z)^3) + 
  (7*CA^3*G[1, 1, 1, z]*Zeta[3])/32 - (3*C4AA*G[1, 1, 1, z]*Zeta[3])/
   (2*dA*TA) + (9*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (2575*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) - 
  (4945*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)^3) - 
  (19*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^3) + 
  (65*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)^3) - 
  (((2101*I)/768)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (((239*I)/384)*CA^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  ((I/8)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (11*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^3) - 
  (C4AA*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (2063*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(256*(-1 + z)^3) + 
  (3793*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^3) + 
  (19*CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(48*(-1 + z)^3) - 
  (47*CA*nf^2*z*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^3) + 
  (((1813*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (((203*I)/128)*CA^2*nf*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (((3*I)/8)*CA*CF*nf*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (11*CA^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) + 
  (3*C4AA*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + z)^3) + 
  (1695*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(256*(-1 + z)^3) - 
  (3325*CA^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^3) - 
  (19*CA*CF*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(48*(-1 + z)^3) + 
  (47*CA*nf^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^3) - 
  (((1597*I)/256)*CA^3*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (((203*I)/128)*CA^2*nf*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (((3*I)/8)*CA*CF*nf*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (11*CA^3*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) - 
  (3*C4AA*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (1175*CA^3*z^3*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) + 
  (2137*CA^2*nf*z^3*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)^3) + 
  (19*CA*CF*nf*z^3*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^3) - 
  (29*CA*nf^2*z^3*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)^3) + 
  (((1309*I)/768)*CA^3*Pi*z^3*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (((167*I)/384)*CA^2*nf*Pi*z^3*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  ((I/8)*CA*CF*nf*Pi*z^3*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (11*CA^3*Pi^2*z^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^3) + 
  (C4AA*Pi^2*z^3*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TA*(-1 + z)^3) - 
  (CA^3*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) - 
  (((3*I)/32)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (2101*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]) + 
  (239*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]) + 
  (1813*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3*\[Epsilon]) - 
  (203*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3*\[Epsilon]) - 
  (1597*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3*\[Epsilon]) + 
  (203*CA^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^3*\[Epsilon]) - 
  (CA*CF*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3*\[Epsilon]) + 
  (1309*CA^3*z^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^3*\[Epsilon]) - 
  (167*CA^2*nf*z^3*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^3*\[Epsilon]) + 
  (CA*CF*nf*z^3*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^3*\[Epsilon]) + 
  (2101*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) - 
  (239*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^3) + 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) - 
  (((9*I)/32)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (1909*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(256*(-1 + z)^3) + 
  (215*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^3) - 
  (3*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) + 
  (((27*I)/32)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (1765*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(256*(-1 + z)^3) - 
  (215*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^3) + 
  (3*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) - 
  (((27*I)/32)*CA^3*Pi*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (1573*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) + 
  (191*CA^2*nf*z^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) + 
  (((9*I)/32)*CA^3*Pi*z^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (9*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) - 
  (9*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  (3*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3*\[Epsilon]) + 
  ((9*I)/32)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (2365*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) - 
  (263*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^3) + 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) - 
  (2365*CA^3*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(256*(-1 + z)^3) + 
  (263*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^3) - 
  (3*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) + 
  (2365*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(256*(-1 + z)^3) - 
  (263*CA^2*nf*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^3) + 
  (3*CA*CF*nf*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) - 
  (2365*CA^3*z^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^3) + 
  (263*CA^2*nf*z^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^3) - 
  (CA*CF*nf*z^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) - 
  (27*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) + 
  (27*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) - 
  (9*CA^3*z^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) + 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) - 
  (27*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) + 
  (27*CA^3*z^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) - 
  (9*CA^3*z^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) + 
  (15*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) - 
  (45*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) + 
  (45*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) - 
  (15*CA^3*z^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^3) + 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  ((9*I)/64)*CA^3*Pi*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (2101*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + z)^3) - 
  (239*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/(768*(-1 + z)^3) + 
  (CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + z)^3) - 
  (1813*CA^3*z*Log[q2/\[Mu]2]^2*Zeta[3])/(512*(-1 + z)^3) + 
  (203*CA^2*nf*z*Log[q2/\[Mu]2]^2*Zeta[3])/(256*(-1 + z)^3) - 
  (3*CA*CF*nf*z*Log[q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + z)^3) + 
  (1597*CA^3*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(512*(-1 + z)^3) - 
  (203*CA^2*nf*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(256*(-1 + z)^3) + 
  (3*CA*CF*nf*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + z)^3) - 
  (1309*CA^3*z^3*Log[q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + z)^3) + 
  (167*CA^2*nf*z^3*Log[q2/\[Mu]2]^2*Zeta[3])/(768*(-1 + z)^3) - 
  (CA*CF*nf*z^3*Log[q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + z)^3) + 
  (3*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/(64*\[Epsilon]) + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^3) - 
  (27*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^3) + 
  (27*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^3) - 
  (9*CA^3*z^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^3) - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (3*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/64 - (293*CA^3*Zeta[3]^2)/
   (2304*(-1 + z)^3) + (3*C4AA*Zeta[3]^2)/(dA*TA*(-1 + z)^3) + 
  (293*CA^3*z*Zeta[3]^2)/(768*(-1 + z)^3) - (9*C4AA*z*Zeta[3]^2)/
   (dA*TA*(-1 + z)^3) - (293*CA^3*z^2*Zeta[3]^2)/(768*(-1 + z)^3) + 
  (9*C4AA*z^2*Zeta[3]^2)/(dA*TA*(-1 + z)^3) + (293*CA^3*z^3*Zeta[3]^2)/
   (2304*(-1 + z)^3) - (3*C4AA*z^3*Zeta[3]^2)/(dA*TA*(-1 + z)^3) + 
  (26543*CA^3*Zeta[5])/(3840*(-1 + z)^3) - (7799*CA^2*nf*Zeta[5])/
   (5760*(-1 + z)^3) + (7*CA*CF*nf*Zeta[5])/(72*(-1 + z)^3) - 
  (((147*I)/160)*CA^3*Pi*Zeta[5])/(-1 + z)^3 - 
  (55*C4AA*Zeta[5])/(6*dA*TA*(-1 + z)^3) + (10*C4AF*nf*Zeta[5])/
   (3*dA*TA*(-1 + z)^3) + (((3*I)/4)*C4AA*Pi*Zeta[5])/(dA*TA*(-1 + z)^3) - 
  (21263*CA^3*z*Zeta[5])/(1280*(-1 + z)^3) + (4049*CA^2*nf*z*Zeta[5])/
   (1920*(-1 + z)^3) + (5*CA*CF*nf*z*Zeta[5])/(24*(-1 + z)^3) + 
  (((441*I)/160)*CA^3*Pi*z*Zeta[5])/(-1 + z)^3 + 
  (17*C4AA*z*Zeta[5])/(4*dA*TA*(-1 + z)^3) + (85*C4AF*nf*z*Zeta[5])/
   (8*dA*TA*(-1 + z)^3) - (((9*I)/4)*C4AA*Pi*z*Zeta[5])/(dA*TA*(-1 + z)^3) + 
  (19163*CA^3*z^2*Zeta[5])/(1280*(-1 + z)^3) - (6569*CA^2*nf*z^2*Zeta[5])/
   (1920*(-1 + z)^3) - (5*CA*CF*nf*z^2*Zeta[5])/(24*(-1 + z)^3) - 
  (((441*I)/160)*CA^3*Pi*z^2*Zeta[5])/(-1 + z)^3 - 
  (77*C4AA*z^2*Zeta[5])/(16*dA*TA*(-1 + z)^3) + 
  (59*C4AF*nf*z^2*Zeta[5])/(8*dA*TA*(-1 + z)^3) + 
  (((9*I)/4)*C4AA*Pi*z^2*Zeta[5])/(dA*TA*(-1 + z)^3) - 
  (12683*CA^3*z^3*Zeta[5])/(3840*(-1 + z)^3) + (3299*CA^2*nf*z^3*Zeta[5])/
   (5760*(-1 + z)^3) + (CA*CF*nf*z^3*Zeta[5])/(36*(-1 + z)^3) + 
  (((147*I)/160)*CA^3*Pi*z^3*Zeta[5])/(-1 + z)^3 - 
  (55*C4AA*z^3*Zeta[5])/(48*dA*TA*(-1 + z)^3) + 
  (5*C4AF*nf*z^3*Zeta[5])/(12*dA*TA*(-1 + z)^3) - 
  (((3*I)/4)*C4AA*Pi*z^3*Zeta[5])/(dA*TA*(-1 + z)^3) - 
  (49*CA^3*Zeta[5])/(160*(-1 + z)^3*\[Epsilon]) + 
  (C4AA*Zeta[5])/(4*dA*TA*(-1 + z)^3*\[Epsilon]) + 
  (147*CA^3*z*Zeta[5])/(160*(-1 + z)^3*\[Epsilon]) - 
  (3*C4AA*z*Zeta[5])/(4*dA*TA*(-1 + z)^3*\[Epsilon]) - 
  (147*CA^3*z^2*Zeta[5])/(160*(-1 + z)^3*\[Epsilon]) + 
  (3*C4AA*z^2*Zeta[5])/(4*dA*TA*(-1 + z)^3*\[Epsilon]) + 
  (49*CA^3*z^3*Zeta[5])/(160*(-1 + z)^3*\[Epsilon]) - 
  (C4AA*z^3*Zeta[5])/(4*dA*TA*(-1 + z)^3*\[Epsilon]) + 
  (147*CA^3*G[0, z]*Zeta[5])/(160*(-1 + z)^3) - 
  (3*C4AA*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (441*CA^3*z*G[0, z]*Zeta[5])/(160*(-1 + z)^3) + 
  (9*C4AA*z*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (441*CA^3*z^2*G[0, z]*Zeta[5])/(160*(-1 + z)^3) - 
  (9*C4AA*z^2*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (147*CA^3*z^3*G[0, z]*Zeta[5])/(160*(-1 + z)^3) + 
  (3*C4AA*z^3*G[0, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (1157*CA^3*G[1, z]*Zeta[5])/(960*(-1 + z)^3) - 
  (11*C4AA*G[1, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (1157*CA^3*z*G[1, z]*Zeta[5])/(320*(-1 + z)^3) + 
  (33*C4AA*z*G[1, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (1157*CA^3*z^2*G[1, z]*Zeta[5])/(320*(-1 + z)^3) - 
  (33*C4AA*z^2*G[1, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (1157*CA^3*z^3*G[1, z]*Zeta[5])/(960*(-1 + z)^3) + 
  (11*C4AA*z^3*G[1, z]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (147*CA^3*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)^3) - 
  (3*C4AA*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (441*CA^3*z*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)^3) + 
  (9*C4AA*z*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TA*(-1 + z)^3) + 
  (441*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)^3) - 
  (9*C4AA*z^2*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TA*(-1 + z)^3) - 
  (147*CA^3*z^3*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)^3) + 
  (3*C4AA*z^3*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TA*(-1 + z)^3), 
 (23*nf^3)/324 + ((7*I)/144)*nf^3*Pi - (727*CA^3*Pi^2)/1536 + 
  (37*CA^2*nf*Pi^2)/64 - (9*CA*CF*nf*Pi^2)/128 + (CA*nf^2*Pi^2)/48 - 
  (19*nf^3*Pi^2)/1728 - ((39*I)/512)*CA^3*Pi^3 + ((43*I)/512)*CA^2*nf*Pi^3 - 
  ((5*I)/256)*CA*nf^2*Pi^3 - (3*CA^3*Pi^4)/512 + (3*CA^2*nf*Pi^4)/512 - 
  (120541*CA^3)/(20736*(-1 + z)^2) + (535765*CA^2*nf)/(62208*(-1 + z)^2) - 
  (2345*CA*CF*nf)/(2304*(-1 + z)^2) + (9*CF^2*nf)/(128*(-1 + z)^2) - 
  (138703*CA*nf^2)/(62208*(-1 + z)^2) + (47*CF*nf^2)/(384*(-1 + z)^2) - 
  (((187*I)/432)*CA^3*Pi)/(-1 + z)^2 + (((2867*I)/3456)*CA^2*nf*Pi)/
   (-1 + z)^2 - (((11*I)/128)*CA*CF*nf*Pi)/(-1 + z)^2 + 
  (575*CA^3*Pi^2)/(9216*(-1 + z)^2) - (55*CA^2*nf*Pi^2)/(576*(-1 + z)^2) + 
  (7*CA*CF*nf*Pi^2)/(256*(-1 + z)^2) + (205*CA*nf^2*Pi^2)/(6912*(-1 + z)^2) - 
  (CF*nf^2*Pi^2)/(96*(-1 + z)^2) - (((115*I)/3072)*CA^3*Pi^3)/(-1 + z)^2 + 
  (((57*I)/1024)*CA^2*nf*Pi^3)/(-1 + z)^2 - ((I/64)*CA*CF*nf*Pi^3)/
   (-1 + z)^2 + (199*CA^3*Pi^4)/(110592*(-1 + z)^2) - 
  (1571*CA^2*nf*Pi^4)/(552960*(-1 + z)^2) + 
  (CA*CF*nf*Pi^4)/(960*(-1 + z)^2) + C4AA/(8*dA*TA*(-1 + z)^2) - 
  (C4AF*nf)/(4*dA*TA*(-1 + z)^2) - (11*C4AA*Pi^2)/(72*dA*TA*(-1 + z)^2) + 
  (11*C4AF*nf*Pi^2)/(36*dA*TA*(-1 + z)^2) + (((881*I)/1152)*CA*nf^2*Pi)/
   (-1 + z) - (((3*I)/64)*CF*nf^2*Pi)/(-1 + z) + 
  ((I/1536)*CA*nf^2*Pi^3)/(-1 + z) - (5*CA^3*Pi^2)/(864*(-1 + z)^2*z) + 
  (11*CA^2*nf*Pi^2)/(1728*(-1 + z)^2*z) - (CA*nf^2*Pi^2)/(432*(-1 + z)^2*z) + 
  ((I/192)*CA^3*Pi^3)/((-1 + z)^2*z) - ((I/192)*CA^2*nf*Pi^3)/
   ((-1 + z)^2*z) + (C4AA*Pi^2)/(36*dA*TA*(-1 + z)^2*z) - 
  (C4AF*nf*Pi^2)/(18*dA*TA*(-1 + z)^2*z) + 
  (120541*CA^3*z)/(10368*(-1 + z)^2) - (535765*CA^2*nf*z)/
   (31104*(-1 + z)^2) + (2345*CA*CF*nf*z)/(1152*(-1 + z)^2) - 
  (9*CF^2*nf*z)/(64*(-1 + z)^2) + (138703*CA*nf^2*z)/(31104*(-1 + z)^2) - 
  (47*CF*nf^2*z)/(192*(-1 + z)^2) + (((187*I)/216)*CA^3*Pi*z)/(-1 + z)^2 - 
  (((2867*I)/1728)*CA^2*nf*Pi*z)/(-1 + z)^2 + (((11*I)/64)*CA*CF*nf*Pi*z)/
   (-1 + z)^2 - (1289*CA^3*Pi^2*z)/(13824*(-1 + z)^2) + 
  (2143*CA^2*nf*Pi^2*z)/(13824*(-1 + z)^2) - (41*CA*CF*nf*Pi^2*z)/
   (768*(-1 + z)^2) - (77*CA*nf^2*Pi^2*z)/(1536*(-1 + z)^2) + 
  (CF*nf^2*Pi^2*z)/(48*(-1 + z)^2) + (((29*I)/512)*CA^3*Pi^3*z)/(-1 + z)^2 - 
  (((143*I)/1536)*CA^2*nf*Pi^3*z)/(-1 + z)^2 + ((I/32)*CA*CF*nf*Pi^3*z)/
   (-1 + z)^2 - (193*CA^3*Pi^4*z)/(92160*(-1 + z)^2) + 
  (73*CA^2*nf*Pi^4*z)/(18432*(-1 + z)^2) - (43*CA*CF*nf*Pi^4*z)/
   (23040*(-1 + z)^2) - (C4AA*z)/(4*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*z)/(2*dA*TA*(-1 + z)^2) + (25*C4AA*Pi^2*z)/(96*dA*TA*(-1 + z)^2) - 
  (25*C4AF*nf*Pi^2*z)/(48*dA*TA*(-1 + z)^2) - 
  (3*C4AA*Pi^4*z)/(80*dA*TA*(-1 + z)^2) + (3*C4AF*nf*Pi^4*z)/
   (40*dA*TA*(-1 + z)^2) - (((881*I)/1152)*CA*nf^2*Pi*z)/(-1 + z) + 
  (((3*I)/64)*CF*nf^2*Pi*z)/(-1 + z) - ((I/1536)*CA*nf^2*Pi^3*z)/(-1 + z) - 
  (120541*CA^3*z^2)/(20736*(-1 + z)^2) + (535765*CA^2*nf*z^2)/
   (62208*(-1 + z)^2) - (2345*CA*CF*nf*z^2)/(2304*(-1 + z)^2) + 
  (9*CF^2*nf*z^2)/(128*(-1 + z)^2) - (138703*CA*nf^2*z^2)/
   (62208*(-1 + z)^2) + (47*CF*nf^2*z^2)/(384*(-1 + z)^2) - 
  (((187*I)/432)*CA^3*Pi*z^2)/(-1 + z)^2 + (((2867*I)/3456)*CA^2*nf*Pi*z^2)/
   (-1 + z)^2 - (((11*I)/128)*CA*CF*nf*Pi*z^2)/(-1 + z)^2 + 
  (1013*CA^3*Pi^2*z^2)/(27648*(-1 + z)^2) - (911*CA^2*nf*Pi^2*z^2)/
   (13824*(-1 + z)^2) + (5*CA*CF*nf*Pi^2*z^2)/(192*(-1 + z)^2) + 
  (35*CA*nf^2*Pi^2*z^2)/(1536*(-1 + z)^2) - (CF*nf^2*Pi^2*z^2)/
   (96*(-1 + z)^2) - (((25*I)/1024)*CA^3*Pi^3*z^2)/(-1 + z)^2 + 
  (((131*I)/3072)*CA^2*nf*Pi^3*z^2)/(-1 + z)^2 - 
  ((I/64)*CA*CF*nf*Pi^3*z^2)/(-1 + z)^2 + 
  (CA^3*Pi^4*z^2)/(20480*(-1 + z)^2) - (161*CA^2*nf*Pi^4*z^2)/
   (184320*(-1 + z)^2) + (19*CA*CF*nf*Pi^4*z^2)/(23040*(-1 + z)^2) + 
  (C4AA*z^2)/(8*dA*TA*(-1 + z)^2) - (C4AF*nf*z^2)/(4*dA*TA*(-1 + z)^2) - 
  (13*C4AA*Pi^2*z^2)/(96*dA*TA*(-1 + z)^2) + (13*C4AF*nf*Pi^2*z^2)/
   (48*dA*TA*(-1 + z)^2) + (3*C4AA*Pi^4*z^2)/(80*dA*TA*(-1 + z)^2) - 
  (3*C4AF*nf*Pi^4*z^2)/(40*dA*TA*(-1 + z)^2) - CA^3/(384*\[Epsilon]^4) + 
  (CA^2*nf)/(384*\[Epsilon]^4) + (13*CA^3)/(768*\[Epsilon]^3) - 
  (43*CA^2*nf)/(2304*\[Epsilon]^3) + (5*CA*nf^2)/(1152*\[Epsilon]^3) - 
  ((I/128)*CA^3*Pi)/\[Epsilon]^3 + ((I/128)*CA^2*nf*Pi)/\[Epsilon]^3 + 
  (727*CA^3)/(6912*\[Epsilon]^2) - (37*CA^2*nf)/(288*\[Epsilon]^2) + 
  (CA*CF*nf)/(64*\[Epsilon]^2) - (CA*nf^2)/(216*\[Epsilon]^2) + 
  nf^3/(432*\[Epsilon]^2) + (((13*I)/256)*CA^3*Pi)/\[Epsilon]^2 - 
  (((43*I)/768)*CA^2*nf*Pi)/\[Epsilon]^2 + (((5*I)/384)*CA*nf^2*Pi)/
   \[Epsilon]^2 + (17*CA^3*Pi^2)/(1536*\[Epsilon]^2) - 
  (17*CA^2*nf*Pi^2)/(1536*\[Epsilon]^2) + (7*nf^3)/(432*\[Epsilon]) + 
  (((727*I)/2304)*CA^3*Pi)/\[Epsilon] - (((37*I)/96)*CA^2*nf*Pi)/\[Epsilon] + 
  (((3*I)/64)*CA*CF*nf*Pi)/\[Epsilon] - ((I/72)*CA*nf^2*Pi)/\[Epsilon] + 
  ((I/144)*nf^3*Pi)/\[Epsilon] - (39*CA^3*Pi^2)/(512*\[Epsilon]) + 
  (43*CA^2*nf*Pi^2)/(512*\[Epsilon]) - (5*CA*nf^2*Pi^2)/(256*\[Epsilon]) + 
  (((5*I)/512)*CA^3*Pi^3)/\[Epsilon] - (((5*I)/512)*CA^2*nf*Pi^3)/
   \[Epsilon] - (187*CA^3)/(1296*(-1 + z)^2*\[Epsilon]) + 
  (2867*CA^2*nf)/(10368*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*CF*nf)/(384*(-1 + z)^2*\[Epsilon]) - 
  (115*CA^3*Pi^2)/(9216*(-1 + z)^2*\[Epsilon]) + 
  (19*CA^2*nf*Pi^2)/(1024*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF*nf*Pi^2)/(192*(-1 + z)^2*\[Epsilon]) + 
  (881*CA*nf^2)/(3456*(-1 + z)*\[Epsilon]) - 
  (CF*nf^2)/(64*(-1 + z)*\[Epsilon]) + (CA*nf^2*Pi^2)/
   (4608*(-1 + z)*\[Epsilon]) + (CA^3*Pi^2)/(576*(-1 + z)^2*z*\[Epsilon]) - 
  (CA^2*nf*Pi^2)/(576*(-1 + z)^2*z*\[Epsilon]) + 
  (187*CA^3*z)/(648*(-1 + z)^2*\[Epsilon]) - 
  (2867*CA^2*nf*z)/(5184*(-1 + z)^2*\[Epsilon]) + 
  (11*CA*CF*nf*z)/(192*(-1 + z)^2*\[Epsilon]) + 
  (29*CA^3*Pi^2*z)/(1536*(-1 + z)^2*\[Epsilon]) - 
  (143*CA^2*nf*Pi^2*z)/(4608*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*z)/(96*(-1 + z)^2*\[Epsilon]) - 
  (881*CA*nf^2*z)/(3456*(-1 + z)*\[Epsilon]) + 
  (CF*nf^2*z)/(64*(-1 + z)*\[Epsilon]) - (CA*nf^2*Pi^2*z)/
   (4608*(-1 + z)*\[Epsilon]) - (187*CA^3*z^2)/(1296*(-1 + z)^2*\[Epsilon]) + 
  (2867*CA^2*nf*z^2)/(10368*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*CF*nf*z^2)/(384*(-1 + z)^2*\[Epsilon]) - 
  (25*CA^3*Pi^2*z^2)/(3072*(-1 + z)^2*\[Epsilon]) + 
  (131*CA^2*nf*Pi^2*z^2)/(9216*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF*nf*Pi^2*z^2)/(192*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*nf^2*Pi^2*G[0, z])/128 - ((3*I)/128)*CA^3*Pi^3*G[0, z] + 
  ((3*I)/128)*CA^2*nf*Pi^3*G[0, z] - (15533*CA^3*G[0, z])/
   (10368*(-1 + z)^2) + (41239*CA^2*nf*G[0, z])/(20736*(-1 + z)^2) - 
  (5*CA*CF*nf*G[0, z])/(48*(-1 + z)^2) - (1547*CA*nf^2*G[0, z])/
   (6912*(-1 + z)^2) - (((709*I)/1152)*CA^3*Pi*G[0, z])/(-1 + z)^2 + 
  (((443*I)/576)*CA^2*nf*Pi*G[0, z])/(-1 + z)^2 - 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, z])/(-1 + z)^2 + 
  (335*CA^3*Pi^2*G[0, z])/(13824*(-1 + z)^2) - (427*CA^2*nf*Pi^2*G[0, z])/
   (13824*(-1 + z)^2) + (CA*CF*nf*Pi^2*G[0, z])/(192*(-1 + z)^2) + 
  (CA*nf^2*Pi^2*G[0, z])/(6912*(-1 + z)^2) + ((I/256)*CA^3*Pi^3*G[0, z])/
   (-1 + z)^2 - ((I/256)*CA^2*nf*Pi^3*G[0, z])/(-1 + z)^2 + 
  (7*C4AA*G[0, z])/(48*dA*TA*(-1 + z)^2) - (7*C4AF*nf*G[0, z])/
   (24*dA*TA*(-1 + z)^2) - (5*C4AA*Pi^2*G[0, z])/(48*dA*TA*(-1 + z)^2) + 
  (5*C4AF*nf*Pi^2*G[0, z])/(24*dA*TA*(-1 + z)^2) + 
  ((I/8)*CA*nf^2*Pi*G[0, z])/(-1 + z) - (5*CA^3*Pi^2*G[0, z])/
   (256*(-1 + z)) + (5*CA^2*nf*Pi^2*G[0, z])/(256*(-1 + z)) - 
  (CA^3*Pi^2*G[0, z])/(576*(-1 + z)^2*z) + (CA^2*nf*Pi^2*G[0, z])/
   (576*(-1 + z)^2*z) + (6403*CA^3*z*G[0, z])/(2592*(-1 + z)^2) - 
  (68495*CA^2*nf*z*G[0, z])/(20736*(-1 + z)^2) + 
  (71*CA*CF*nf*z*G[0, z])/(384*(-1 + z)^2) + (2219*CA*nf^2*z*G[0, z])/
   (6912*(-1 + z)^2) + (((335*I)/288)*CA^3*Pi*z*G[0, z])/(-1 + z)^2 - 
  (((841*I)/576)*CA^2*nf*Pi*z*G[0, z])/(-1 + z)^2 + 
  (((3*I)/32)*CA*CF*nf*Pi*z*G[0, z])/(-1 + z)^2 - 
  (89*CA^3*Pi^2*z*G[0, z])/(2304*(-1 + z)^2) + (121*CA^2*nf*Pi^2*z*G[0, z])/
   (2304*(-1 + z)^2) - (CA*CF*nf*Pi^2*z*G[0, z])/(96*(-1 + z)^2) - 
  (CA*nf^2*Pi^2*z*G[0, z])/(384*(-1 + z)^2) - ((I/384)*CA^3*Pi^3*z*G[0, z])/
   (-1 + z)^2 + ((I/384)*CA^2*nf*Pi^3*z*G[0, z])/(-1 + z)^2 - 
  (7*C4AA*z*G[0, z])/(48*dA*TA*(-1 + z)^2) + (7*C4AF*nf*z*G[0, z])/
   (24*dA*TA*(-1 + z)^2) + (37*C4AA*Pi^2*z*G[0, z])/(144*dA*TA*(-1 + z)^2) - 
  (37*C4AF*nf*Pi^2*z*G[0, z])/(72*dA*TA*(-1 + z)^2) - 
  ((I/12)*CA*nf^2*Pi*z*G[0, z])/(-1 + z) + (17*CA^3*Pi^2*z*G[0, z])/
   (256*(-1 + z)) - (17*CA^2*nf*Pi^2*z*G[0, z])/(256*(-1 + z)) - 
  (10079*CA^3*z^2*G[0, z])/(10368*(-1 + z)^2) + 
  (3407*CA^2*nf*z^2*G[0, z])/(2592*(-1 + z)^2) - 
  (31*CA*CF*nf*z^2*G[0, z])/(384*(-1 + z)^2) - 
  (7*CA*nf^2*z^2*G[0, z])/(72*(-1 + z)^2) - 
  (((631*I)/1152)*CA^3*Pi*z^2*G[0, z])/(-1 + z)^2 + 
  (((199*I)/288)*CA^2*nf*Pi*z^2*G[0, z])/(-1 + z)^2 - 
  (((3*I)/64)*CA*CF*nf*Pi*z^2*G[0, z])/(-1 + z)^2 + 
  (175*CA^3*Pi^2*z^2*G[0, z])/(13824*(-1 + z)^2) - 
  (271*CA^2*nf*Pi^2*z^2*G[0, z])/(13824*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*z^2*G[0, z])/(192*(-1 + z)^2) + 
  (CA*nf^2*Pi^2*z^2*G[0, z])/(768*(-1 + z)^2) + 
  ((I/768)*CA^3*Pi^3*z^2*G[0, z])/(-1 + z)^2 - 
  ((I/768)*CA^2*nf*Pi^3*z^2*G[0, z])/(-1 + z)^2 - 
  (7*C4AA*Pi^2*z^2*G[0, z])/(48*dA*TA*(-1 + z)^2) + 
  (7*C4AF*nf*Pi^2*z^2*G[0, z])/(24*dA*TA*(-1 + z)^2) + 
  (CA^3*G[0, z])/(192*\[Epsilon]^3) - (CA^2*nf*G[0, z])/(192*\[Epsilon]^3) - 
  (CA*nf^2*G[0, z])/(192*\[Epsilon]^2) + ((I/64)*CA^3*Pi*G[0, z])/
   \[Epsilon]^2 - ((I/64)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  (5*CA^3*G[0, z])/(1152*(-1 + z)*\[Epsilon]^2) - 
  (5*CA^2*nf*G[0, z])/(1152*(-1 + z)*\[Epsilon]^2) - 
  (17*CA^3*z*G[0, z])/(1152*(-1 + z)*\[Epsilon]^2) + 
  (17*CA^2*nf*z*G[0, z])/(1152*(-1 + z)*\[Epsilon]^2) - 
  ((I/64)*CA*nf^2*Pi*G[0, z])/\[Epsilon] - (3*CA^3*Pi^2*G[0, z])/
   (128*\[Epsilon]) + (3*CA^2*nf*Pi^2*G[0, z])/(128*\[Epsilon]) - 
  (709*CA^3*G[0, z])/(3456*(-1 + z)^2*\[Epsilon]) + 
  (443*CA^2*nf*G[0, z])/(1728*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF*nf*G[0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (CA*nf^2*G[0, z])/(24*(-1 + z)*\[Epsilon]) + (((5*I)/384)*CA^3*Pi*G[0, z])/
   ((-1 + z)*\[Epsilon]) - (((5*I)/384)*CA^2*nf*Pi*G[0, z])/
   ((-1 + z)*\[Epsilon]) + (335*CA^3*z*G[0, z])/(864*(-1 + z)^2*\[Epsilon]) - 
  (841*CA^2*nf*z*G[0, z])/(1728*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF*nf*z*G[0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (CA^3*Pi^2*z*G[0, z])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2*z*G[0, z])/(1152*(-1 + z)^2*\[Epsilon]) - 
  (CA*nf^2*z*G[0, z])/(36*(-1 + z)*\[Epsilon]) - 
  (((17*I)/384)*CA^3*Pi*z*G[0, z])/((-1 + z)*\[Epsilon]) + 
  (((17*I)/384)*CA^2*nf*Pi*z*G[0, z])/((-1 + z)*\[Epsilon]) - 
  (631*CA^3*z^2*G[0, z])/(3456*(-1 + z)^2*\[Epsilon]) + 
  (199*CA^2*nf*z^2*G[0, z])/(864*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF*nf*z^2*G[0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (CA^3*Pi^2*z^2*G[0, z])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*z^2*G[0, z])/(2304*(-1 + z)^2*\[Epsilon]) - 
  ((631*I)/1152)*CA^3*Pi*G[1, z] + ((199*I)/288)*CA^2*nf*Pi*G[1, z] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, z] - (I/12)*CA*nf^2*Pi*G[1, z] + 
  (17*CA^3*Pi^2*G[1, z])/256 - (17*CA^2*nf*Pi^2*G[1, z])/256 + 
  (3*CA*nf^2*Pi^2*G[1, z])/128 - ((17*I)/768)*CA^3*Pi^3*G[1, z] + 
  ((17*I)/768)*CA^2*nf*Pi^3*G[1, z] + (829*CA^3*G[1, z])/(10368*(-1 + z)^2) - 
  (355*CA^2*nf*G[1, z])/(10368*(-1 + z)^2) - (13*CA*CF*nf*G[1, z])/
   (384*(-1 + z)^2) - (5*CA^3*Pi^2*G[1, z])/(1536*(-1 + z)^2) - 
  (43*CA^2*nf*Pi^2*G[1, z])/(13824*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*G[1, z])/(192*(-1 + z)^2) - 
  (7*C4AA*G[1, z])/(24*dA*TA*(-1 + z)^2) + (7*C4AF*nf*G[1, z])/
   (12*dA*TA*(-1 + z)^2) + (5*C4AA*Pi^2*G[1, z])/(48*dA*TA*(-1 + z)^2) - 
  (5*C4AF*nf*Pi^2*G[1, z])/(24*dA*TA*(-1 + z)^2) - 
  (203*CA*nf^2*G[1, z])/(6912*(-1 + z)) - (CA*nf^2*Pi^2*G[1, z])/
   (768*(-1 + z)) + ((I/192)*CA^3*Pi^3*G[1, z])/z^2 - 
  ((I/192)*CA^2*nf*Pi^3*G[1, z])/z^2 - (13*CA^3*Pi^2*G[1, z])/
   (1728*(-1 + z)^2*z^2) + (7*CA^2*nf*Pi^2*G[1, z])/(864*(-1 + z)^2*z^2) + 
  (C4AA*Pi^2*G[1, z])/(36*dA*TA*(-1 + z)^2*z^2) - 
  (C4AF*nf*Pi^2*G[1, z])/(18*dA*TA*(-1 + z)^2*z^2) + 
  (CA*nf^2*Pi^2*G[1, z])/(432*(-1 + z)*z^2) - (((13*I)/192)*CA^3*Pi*G[1, z])/
   z + (((5*I)/64)*CA^2*nf*Pi*G[1, z])/z - ((I/24)*CA*nf^2*Pi*G[1, z])/z - 
  (3*CA^3*Pi^2*G[1, z])/(64*z) + (3*CA^2*nf*Pi^2*G[1, z])/(64*z) - 
  (101*CA^3*G[1, z])/(192*(-1 + z)^2*z) + (4661*CA^2*nf*G[1, z])/
   (6912*(-1 + z)^2*z) - (3*CA*CF*nf*G[1, z])/(128*(-1 + z)^2*z) + 
  (53*CA^3*Pi^2*G[1, z])/(3456*(-1 + z)^2*z) - (19*CA^2*nf*Pi^2*G[1, z])/
   (1152*(-1 + z)^2*z) + (7*C4AA*G[1, z])/(48*dA*TA*(-1 + z)^2*z) - 
  (7*C4AF*nf*G[1, z])/(24*dA*TA*(-1 + z)^2*z) - 
  (C4AA*Pi^2*G[1, z])/(48*dA*TA*(-1 + z)^2*z) + 
  (C4AF*nf*Pi^2*G[1, z])/(24*dA*TA*(-1 + z)^2*z) + 
  (875*CA*nf^2*G[1, z])/(6912*(-1 + z)*z) - (CA*nf^2*Pi^2*G[1, z])/
   (432*(-1 + z)*z) + (919*CA^3*z*G[1, z])/(648*(-1 + z)^2) - 
  (40529*CA^2*nf*z*G[1, z])/(20736*(-1 + z)^2) + 
  (53*CA*CF*nf*z*G[1, z])/(384*(-1 + z)^2) - (131*CA^3*Pi^2*z*G[1, z])/
   (6912*(-1 + z)^2) + (227*CA^2*nf*Pi^2*z*G[1, z])/(6912*(-1 + z)^2) - 
  (CA*CF*nf*Pi^2*z*G[1, z])/(96*(-1 + z)^2) + 
  (7*C4AA*z*G[1, z])/(48*dA*TA*(-1 + z)^2) - (7*C4AF*nf*z*G[1, z])/
   (24*dA*TA*(-1 + z)^2) - (37*C4AA*Pi^2*z*G[1, z])/(144*dA*TA*(-1 + z)^2) + 
  (37*C4AF*nf*Pi^2*z*G[1, z])/(72*dA*TA*(-1 + z)^2) - 
  (7*CA*nf^2*z*G[1, z])/(72*(-1 + z)) + (CA*nf^2*Pi^2*z*G[1, z])/
   (768*(-1 + z)) - (10079*CA^3*z^2*G[1, z])/(10368*(-1 + z)^2) + 
  (3407*CA^2*nf*z^2*G[1, z])/(2592*(-1 + z)^2) - 
  (31*CA*CF*nf*z^2*G[1, z])/(384*(-1 + z)^2) + (199*CA^3*Pi^2*z^2*G[1, z])/
   (13824*(-1 + z)^2) - (295*CA^2*nf*Pi^2*z^2*G[1, z])/(13824*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*z^2*G[1, z])/(192*(-1 + z)^2) + 
  (7*C4AA*Pi^2*z^2*G[1, z])/(48*dA*TA*(-1 + z)^2) - 
  (7*C4AF*nf*Pi^2*z^2*G[1, z])/(24*dA*TA*(-1 + z)^2) + 
  (CA^3*G[1, z])/(192*\[Epsilon]^3) - (CA^2*nf*G[1, z])/(192*\[Epsilon]^3) - 
  (17*CA^3*G[1, z])/(1152*\[Epsilon]^2) + (17*CA^2*nf*G[1, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, z])/(192*\[Epsilon]^2) + 
  ((I/64)*CA^3*Pi*G[1, z])/\[Epsilon]^2 - ((I/64)*CA^2*nf*Pi*G[1, z])/
   \[Epsilon]^2 + (CA^3*G[1, z])/(96*z*\[Epsilon]^2) - 
  (CA^2*nf*G[1, z])/(96*z*\[Epsilon]^2) - (631*CA^3*G[1, z])/
   (3456*\[Epsilon]) + (199*CA^2*nf*G[1, z])/(864*\[Epsilon]) - 
  (CA*CF*nf*G[1, z])/(64*\[Epsilon]) - (CA*nf^2*G[1, z])/(36*\[Epsilon]) - 
  (((17*I)/384)*CA^3*Pi*G[1, z])/\[Epsilon] + 
  (((17*I)/384)*CA^2*nf*Pi*G[1, z])/\[Epsilon] - 
  ((I/64)*CA*nf^2*Pi*G[1, z])/\[Epsilon] - (53*CA^3*Pi^2*G[1, z])/
   (2304*\[Epsilon]) + (53*CA^2*nf*Pi^2*G[1, z])/(2304*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, z])/(576*z^2*\[Epsilon]) - (CA^2*nf*Pi^2*G[1, z])/
   (576*z^2*\[Epsilon]) - (13*CA^3*G[1, z])/(576*z*\[Epsilon]) + 
  (5*CA^2*nf*G[1, z])/(192*z*\[Epsilon]) - (CA*nf^2*G[1, z])/
   (72*z*\[Epsilon]) + ((I/32)*CA^3*Pi*G[1, z])/(z*\[Epsilon]) - 
  ((I/32)*CA^2*nf*Pi*G[1, z])/(z*\[Epsilon]) + (3*CA^3*Pi^2*G[0, 0, z])/64 - 
  (3*CA^2*nf*Pi^2*G[0, 0, z])/64 + (103*CA^3*G[0, 0, z])/(864*(-1 + z)^2) - 
  (89*CA^2*nf*G[0, 0, z])/(576*(-1 + z)^2) + (CA*CF*nf*G[0, 0, z])/
   (64*(-1 + z)^2) - ((I/16)*CA^3*Pi*G[0, 0, z])/(-1 + z)^2 + 
  (((7*I)/96)*CA^2*nf*Pi*G[0, 0, z])/(-1 + z)^2 - 
  (CA^3*Pi^2*G[0, 0, z])/(384*(-1 + z)^2) + (CA^2*nf*Pi^2*G[0, 0, z])/
   (384*(-1 + z)^2) - (25*CA*nf^2*G[0, 0, z])/(432*(-1 + z)) - 
  ((I/48)*CA*nf^2*Pi*G[0, 0, z])/(-1 + z) - (547*CA^3*z*G[0, 0, z])/
   (1728*(-1 + z)^2) + (103*CA^2*nf*z*G[0, 0, z])/(256*(-1 + z)^2) - 
  (5*CA*CF*nf*z*G[0, 0, z])/(128*(-1 + z)^2) - 
  ((I/48)*CA^2*nf*Pi*z*G[0, 0, z])/(-1 + z)^2 + 
  (7*CA^3*Pi^2*z*G[0, 0, z])/(1152*(-1 + z)^2) - 
  (5*CA^2*nf*Pi^2*z*G[0, 0, z])/(576*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*z*G[0, 0, z])/(384*(-1 + z)^2) + 
  (15*C4AA*z*G[0, 0, z])/(16*dA*TA*(-1 + z)^2) - 
  (15*C4AF*nf*z*G[0, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z*G[0, 0, z])/(16*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*Pi^2*z*G[0, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (163*CA*nf^2*z*G[0, 0, z])/(6912*(-1 + z)) + 
  ((I/48)*CA*nf^2*Pi*z*G[0, 0, z])/(-1 + z) + (341*CA^3*z^2*G[0, 0, z])/
   (1728*(-1 + z)^2) - (571*CA^2*nf*z^2*G[0, 0, z])/(2304*(-1 + z)^2) + 
  (3*CA*CF*nf*z^2*G[0, 0, z])/(128*(-1 + z)^2) + 
  ((I/16)*CA^3*Pi*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (((5*I)/96)*CA^2*nf*Pi*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (CA^3*Pi^2*z^2*G[0, 0, z])/(144*(-1 + z)^2) + 
  (11*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(1152*(-1 + z)^2) - 
  (CA*CF*nf*Pi^2*z^2*G[0, 0, z])/(384*(-1 + z)^2) - 
  (15*C4AA*z^2*G[0, 0, z])/(16*dA*TA*(-1 + z)^2) + 
  (15*C4AF*nf*z^2*G[0, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*z^2*G[0, 0, z])/(16*dA*TA*(-1 + z)^2) - 
  (C4AF*nf*Pi^2*z^2*G[0, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (CA^3*G[0, 0, z])/(96*\[Epsilon]^2) + (CA^2*nf*G[0, 0, z])/
   (96*\[Epsilon]^2) - ((I/32)*CA^3*Pi*G[0, 0, z])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  (CA^3*G[0, 0, z])/(48*(-1 + z)^2*\[Epsilon]) + 
  (7*CA^2*nf*G[0, 0, z])/(288*(-1 + z)^2*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, z])/(144*(-1 + z)*\[Epsilon]) - 
  (CA^2*nf*z*G[0, 0, z])/(144*(-1 + z)^2*\[Epsilon]) + 
  (CA*nf^2*z*G[0, 0, z])/(144*(-1 + z)*\[Epsilon]) + 
  (CA^3*z^2*G[0, 0, z])/(48*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*nf*z^2*G[0, 0, z])/(288*(-1 + z)^2*\[Epsilon]) - 
  (I/48)*CA*nf^2*Pi*G[0, 1, z] + (2*CA^3*G[0, 1, z])/(27*(-1 + z)^2) - 
  (131*CA^2*nf*G[0, 1, z])/(3456*(-1 + z)^2) - 
  (CA*CF*nf*G[0, 1, z])/(64*(-1 + z)^2) + (3*CA^3*Pi^2*G[0, 1, z])/
   (128*(-1 + z)^2) - (5*CA^2*nf*Pi^2*G[0, 1, z])/(128*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*G[0, 1, z])/(64*(-1 + z)^2) + 
  (23*C4AA*G[0, 1, z])/(24*dA*TA*(-1 + z)^2) - 
  (23*C4AF*nf*G[0, 1, z])/(12*dA*TA*(-1 + z)^2) + 
  (C4AA*Pi^2*G[0, 1, z])/(8*dA*TA*(-1 + z)^2) - 
  (C4AF*nf*Pi^2*G[0, 1, z])/(4*dA*TA*(-1 + z)^2) - 
  (13*CA*nf^2*G[0, 1, z])/(3456*(-1 + z)) + (((37*I)/192)*CA^3*Pi*G[0, 1, z])/
   (-1 + z) - (((41*I)/192)*CA^2*nf*Pi*G[0, 1, z])/(-1 + z) - 
  (61*CA^3*G[0, 1, z])/(288*(-1 + z)^2*z) + (47*CA^2*nf*G[0, 1, z])/
   (192*(-1 + z)^2*z) - (5*CA^3*Pi^2*G[0, 1, z])/(576*(-1 + z)^2*z) + 
  (CA^2*nf*Pi^2*G[0, 1, z])/(72*(-1 + z)^2*z) - 
  (CA*CF*nf*Pi^2*G[0, 1, z])/(192*(-1 + z)^2*z) + 
  (C4AA*G[0, 1, z])/(24*dA*TA*(-1 + z)^2*z) - 
  (C4AF*nf*G[0, 1, z])/(12*dA*TA*(-1 + z)^2*z) - 
  (C4AA*Pi^2*G[0, 1, z])/(24*dA*TA*(-1 + z)^2*z) + 
  (C4AF*nf*Pi^2*G[0, 1, z])/(12*dA*TA*(-1 + z)^2*z) + 
  (7*CA*nf^2*G[0, 1, z])/(144*(-1 + z)*z) - (((3*I)/64)*CA^3*Pi*G[0, 1, z])/
   ((-1 + z)*z) + (((3*I)/64)*CA^2*nf*Pi*G[0, 1, z])/((-1 + z)*z) + 
  (683*CA^3*z*G[0, 1, z])/(1728*(-1 + z)^2) - (3823*CA^2*nf*z*G[0, 1, z])/
   (6912*(-1 + z)^2) + (5*CA*CF*nf*z*G[0, 1, z])/(128*(-1 + z)^2) - 
  (29*CA^3*Pi^2*z*G[0, 1, z])/(1152*(-1 + z)^2) + 
  (47*CA^2*nf*Pi^2*z*G[0, 1, z])/(1152*(-1 + z)^2) - 
  (CA*CF*nf*Pi^2*z*G[0, 1, z])/(64*(-1 + z)^2) - 
  (31*C4AA*z*G[0, 1, z])/(16*dA*TA*(-1 + z)^2) + 
  (31*C4AF*nf*z*G[0, 1, z])/(8*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z*G[0, 1, z])/(16*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*Pi^2*z*G[0, 1, z])/(8*dA*TA*(-1 + z)^2) - 
  (163*CA*nf^2*z*G[0, 1, z])/(6912*(-1 + z)) - 
  (((7*I)/48)*CA^3*Pi*z*G[0, 1, z])/(-1 + z) + 
  ((I/6)*CA^2*nf*Pi*z*G[0, 1, z])/(-1 + z) - (445*CA^3*z^2*G[0, 1, z])/
   (1728*(-1 + z)^2) + (2393*CA^2*nf*z^2*G[0, 1, z])/(6912*(-1 + z)^2) - 
  (3*CA*CF*nf*z^2*G[0, 1, z])/(128*(-1 + z)^2) + 
  (11*CA^3*Pi^2*z^2*G[0, 1, z])/(1152*(-1 + z)^2) - 
  (17*CA^2*nf*Pi^2*z^2*G[0, 1, z])/(1152*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*z^2*G[0, 1, z])/(192*(-1 + z)^2) + 
  (15*C4AA*z^2*G[0, 1, z])/(16*dA*TA*(-1 + z)^2) - 
  (15*C4AF*nf*z^2*G[0, 1, z])/(8*dA*TA*(-1 + z)^2) - 
  (C4AA*Pi^2*z^2*G[0, 1, z])/(48*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*Pi^2*z^2*G[0, 1, z])/(24*dA*TA*(-1 + z)^2) - 
  (CA*nf^2*G[0, 1, z])/(144*\[Epsilon]) + (37*CA^3*G[0, 1, z])/
   (576*(-1 + z)*\[Epsilon]) - (41*CA^2*nf*G[0, 1, z])/
   (576*(-1 + z)*\[Epsilon]) - (CA^3*G[0, 1, z])/(64*(-1 + z)*z*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, z])/(64*(-1 + z)*z*\[Epsilon]) - 
  (7*CA^3*z*G[0, 1, z])/(144*(-1 + z)*\[Epsilon]) + 
  (CA^2*nf*z*G[0, 1, z])/(18*(-1 + z)*\[Epsilon]) - 
  (493*CA^3*G[1, 0, z])/(1728*(-1 + z)^2) + (2627*CA^2*nf*G[1, 0, z])/
   (6912*(-1 + z)^2) - (5*CA*CF*nf*G[1, 0, z])/(128*(-1 + z)^2) - 
  (7*CA^3*Pi^2*G[1, 0, z])/(384*(-1 + z)^2) + (7*CA^2*nf*Pi^2*G[1, 0, z])/
   (384*(-1 + z)^2) + (37*C4AA*G[1, 0, z])/(48*dA*TA*(-1 + z)^2) - 
  (37*C4AF*nf*G[1, 0, z])/(24*dA*TA*(-1 + z)^2) + 
  (7*C4AA*Pi^2*G[1, 0, z])/(16*dA*TA*(-1 + z)^2) - 
  (7*C4AF*nf*Pi^2*G[1, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (11*CA*nf^2*G[1, 0, z])/(216*(-1 + z)) + (((19*I)/192)*CA^3*Pi*G[1, 0, z])/
   (-1 + z) - (((23*I)/192)*CA^2*nf*Pi*G[1, 0, z])/(-1 + z) + 
  ((I/48)*CA*nf^2*Pi*G[1, 0, z])/(-1 + z) - (CA^3*Pi^2*G[1, 0, z])/
   (576*(-1 + z)^2*z^2) + (CA^2*nf*Pi^2*G[1, 0, z])/(576*(-1 + z)^2*z^2) - 
  (53*CA^3*G[1, 0, z])/(576*(-1 + z)^2*z) + (27*CA^2*nf*G[1, 0, z])/
   (256*(-1 + z)^2*z) + (CA*CF*nf*G[1, 0, z])/(128*(-1 + z)^2*z) + 
  (11*CA^3*Pi^2*G[1, 0, z])/(1152*(-1 + z)^2*z) - 
  (11*CA^2*nf*Pi^2*G[1, 0, z])/(1152*(-1 + z)^2*z) + 
  (5*C4AA*G[1, 0, z])/(48*dA*TA*(-1 + z)^2*z) - 
  (5*C4AF*nf*G[1, 0, z])/(24*dA*TA*(-1 + z)^2*z) - 
  (7*C4AA*Pi^2*G[1, 0, z])/(48*dA*TA*(-1 + z)^2*z) + 
  (7*C4AF*nf*Pi^2*G[1, 0, z])/(24*dA*TA*(-1 + z)^2*z) + 
  (49*CA*nf^2*G[1, 0, z])/(2304*(-1 + z)*z) + (1097*CA^3*z*G[1, 0, z])/
   (1728*(-1 + z)^2) - (5749*CA^2*nf*z*G[1, 0, z])/(6912*(-1 + z)^2) + 
  (7*CA*CF*nf*z*G[1, 0, z])/(128*(-1 + z)^2) + (11*CA^3*Pi^2*z*G[1, 0, z])/
   (1152*(-1 + z)^2) - (CA^2*nf*Pi^2*z*G[1, 0, z])/(144*(-1 + z)^2) - 
  (CA*CF*nf*Pi^2*z*G[1, 0, z])/(384*(-1 + z)^2) - 
  (29*C4AA*z*G[1, 0, z])/(16*dA*TA*(-1 + z)^2) + 
  (29*C4AF*nf*z*G[1, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (7*C4AA*Pi^2*z*G[1, 0, z])/(16*dA*TA*(-1 + z)^2) + 
  (7*C4AF*nf*Pi^2*z*G[1, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (163*CA*nf^2*z*G[1, 0, z])/(6912*(-1 + z)) - 
  (((7*I)/48)*CA^3*Pi*z*G[1, 0, z])/(-1 + z) + 
  ((I/6)*CA^2*nf*Pi*z*G[1, 0, z])/(-1 + z) - ((I/48)*CA*nf^2*Pi*z*G[1, 0, z])/
   (-1 + z) - (445*CA^3*z^2*G[1, 0, z])/(1728*(-1 + z)^2) + 
  (2393*CA^2*nf*z^2*G[1, 0, z])/(6912*(-1 + z)^2) - 
  (3*CA*CF*nf*z^2*G[1, 0, z])/(128*(-1 + z)^2) + 
  (CA^3*Pi^2*z^2*G[1, 0, z])/(1152*(-1 + z)^2) - 
  (CA^2*nf*Pi^2*z^2*G[1, 0, z])/(288*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*z^2*G[1, 0, z])/(384*(-1 + z)^2) + 
  (15*C4AA*z^2*G[1, 0, z])/(16*dA*TA*(-1 + z)^2) - 
  (15*C4AF*nf*z^2*G[1, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (7*C4AA*Pi^2*z^2*G[1, 0, z])/(48*dA*TA*(-1 + z)^2) - 
  (7*C4AF*nf*Pi^2*z^2*G[1, 0, z])/(24*dA*TA*(-1 + z)^2) + 
  (19*CA^3*G[1, 0, z])/(576*(-1 + z)*\[Epsilon]) - 
  (23*CA^2*nf*G[1, 0, z])/(576*(-1 + z)*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, z])/(144*(-1 + z)*\[Epsilon]) - 
  (7*CA^3*z*G[1, 0, z])/(144*(-1 + z)*\[Epsilon]) + 
  (CA^2*nf*z*G[1, 0, z])/(18*(-1 + z)*\[Epsilon]) - 
  (CA*nf^2*z*G[1, 0, z])/(144*(-1 + z)*\[Epsilon]) + 
  (341*CA^3*G[1, 1, z])/1728 - (571*CA^2*nf*G[1, 1, z])/2304 + 
  (3*CA*CF*nf*G[1, 1, z])/128 + (163*CA*nf^2*G[1, 1, z])/6912 + 
  (I/16)*CA^3*Pi*G[1, 1, z] - ((5*I)/96)*CA^2*nf*Pi*G[1, 1, z] + 
  (I/48)*CA*nf^2*Pi*G[1, 1, z] + (7*CA^3*Pi^2*G[1, 1, z])/144 - 
  (25*CA^2*nf*Pi^2*G[1, 1, z])/576 - (CA*CF*nf*Pi^2*G[1, 1, z])/192 - 
  (15*C4AA*G[1, 1, z])/(16*dA*TA) + (15*C4AF*nf*G[1, 1, z])/(8*dA*TA) - 
  (3*C4AA*Pi^2*G[1, 1, z])/(16*dA*TA) + (3*C4AF*nf*Pi^2*G[1, 1, z])/
   (8*dA*TA) - (7*CA^3*Pi^2*G[1, 1, z])/(1152*z^2) + 
  (7*CA^2*nf*Pi^2*G[1, 1, z])/(1152*z^2) - (5*CA^3*G[1, 1, z])/(64*z) + 
  (215*CA^2*nf*G[1, 1, z])/(2304*z) - (CA*CF*nf*G[1, 1, z])/(128*z) + 
  (79*CA*nf^2*G[1, 1, z])/(2304*z) - ((I/8)*CA^3*Pi*G[1, 1, z])/z + 
  ((I/8)*CA^2*nf*Pi*G[1, 1, z])/z + (CA^3*Pi^2*G[1, 1, z])/(384*z) - 
  (CA^2*nf*Pi^2*G[1, 1, z])/(128*z) + (CA*CF*nf*Pi^2*G[1, 1, z])/(192*z) + 
  (15*C4AA*G[1, 1, z])/(16*dA*TA*z) - (15*C4AF*nf*G[1, 1, z])/(8*dA*TA*z) + 
  (3*C4AA*Pi^2*G[1, 1, z])/(16*dA*TA*z) - (3*C4AF*nf*Pi^2*G[1, 1, z])/
   (8*dA*TA*z) - (CA^3*G[1, 1, z])/(96*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 1, z])/(96*\[Epsilon]^2) + (CA^3*G[1, 1, z])/
   (48*\[Epsilon]) - (5*CA^2*nf*G[1, 1, z])/(288*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z])/(144*\[Epsilon]) - ((I/32)*CA^3*Pi*G[1, 1, z])/
   \[Epsilon] + ((I/32)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  (CA^3*G[1, 1, z])/(24*z*\[Epsilon]) + (CA^2*nf*G[1, 1, z])/
   (24*z*\[Epsilon]) + (41*CA^3*G[0, 0, 0, z])/(576*(-1 + z)^2) - 
  (47*CA^2*nf*G[0, 0, 0, z])/(576*(-1 + z)^2) - 
  (CA*nf^2*G[0, 0, 0, z])/(96*(-1 + z)^2) + ((I/16)*CA^3*Pi*G[0, 0, 0, z])/
   (-1 + z)^2 - ((I/16)*CA^2*nf*Pi*G[0, 0, 0, z])/(-1 + z)^2 - 
  (CA^3*z*G[0, 0, 0, z])/(144*(-1 + z)^2) + (CA^2*nf*z*G[0, 0, 0, z])/
   (36*(-1 + z)^2) + (CA*nf^2*z*G[0, 0, 0, z])/(48*(-1 + z)^2) - 
  ((I/8)*CA^3*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 + 
  ((I/8)*CA^2*nf*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 - 
  (37*CA^3*z^2*G[0, 0, 0, z])/(576*(-1 + z)^2) + 
  (31*CA^2*nf*z^2*G[0, 0, 0, z])/(576*(-1 + z)^2) - 
  (CA*nf^2*z^2*G[0, 0, 0, z])/(96*(-1 + z)^2) + 
  ((I/16)*CA^3*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  ((I/16)*CA^2*nf*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (CA^3*G[0, 0, 0, z])/(48*(-1 + z)^2*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, z])/(48*(-1 + z)^2*\[Epsilon]) - 
  (CA^3*z*G[0, 0, 0, z])/(24*(-1 + z)^2*\[Epsilon]) + 
  (CA^2*nf*z*G[0, 0, 0, z])/(24*(-1 + z)^2*\[Epsilon]) + 
  (CA^3*z^2*G[0, 0, 0, z])/(48*(-1 + z)^2*\[Epsilon]) - 
  (CA^2*nf*z^2*G[0, 0, 0, z])/(48*(-1 + z)^2*\[Epsilon]) - 
  (I/64)*CA^3*Pi*G[0, 0, 1, z] + (I/64)*CA^2*nf*Pi*G[0, 0, 1, z] - 
  (23*CA^3*G[0, 0, 1, z])/(576*(-1 + z)^2) + (13*CA^2*nf*G[0, 0, 1, z])/
   (288*(-1 + z)^2) - (C4AA*G[0, 0, 1, z])/(2*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*G[0, 0, 1, z])/(dA*TA*(-1 + z)^2) + 
  (CA^3*G[0, 0, 1, z])/(96*(-1 + z)^2*z) - (CA^2*nf*G[0, 0, 1, z])/
   (96*(-1 + z)^2*z) + (CA^3*z*G[0, 0, 1, z])/(24*(-1 + z)^2) - 
  (5*CA^2*nf*z*G[0, 0, 1, z])/(96*(-1 + z)^2) + 
  (31*C4AA*z*G[0, 0, 1, z])/(24*dA*TA*(-1 + z)^2) - 
  (31*C4AF*nf*z*G[0, 0, 1, z])/(12*dA*TA*(-1 + z)^2) - 
  (5*CA^3*z^2*G[0, 0, 1, z])/(576*(-1 + z)^2) + 
  (CA^2*nf*z^2*G[0, 0, 1, z])/(72*(-1 + z)^2) - 
  (7*C4AA*z^2*G[0, 0, 1, z])/(8*dA*TA*(-1 + z)^2) + 
  (7*C4AF*nf*z^2*G[0, 0, 1, z])/(4*dA*TA*(-1 + z)^2) - 
  (CA^3*G[0, 0, 1, z])/(192*\[Epsilon]) + (CA^2*nf*G[0, 0, 1, z])/
   (192*\[Epsilon]) - (CA^3*G[0, 1, 0, z])/(36*(-1 + z)^2) + 
  (5*CA^2*nf*G[0, 1, 0, z])/(144*(-1 + z)^2) - 
  (CA*nf^2*G[0, 1, 0, z])/(144*(-1 + z)^2) + (11*C4AA*G[0, 1, 0, z])/
   (8*dA*TA*(-1 + z)^2) - (11*C4AF*nf*G[0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) - 
  (7*CA^3*G[0, 1, 0, z])/(192*(-1 + z)^2*z) + (7*CA^2*nf*G[0, 1, 0, z])/
   (192*(-1 + z)^2*z) + (CA^3*z*G[0, 1, 0, z])/(24*(-1 + z)^2) - 
  (5*CA^2*nf*z*G[0, 1, 0, z])/(96*(-1 + z)^2) + 
  ((I/32)*CA^3*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 - 
  ((I/32)*CA^2*nf*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 - 
  (53*C4AA*z*G[0, 1, 0, z])/(24*dA*TA*(-1 + z)^2) + 
  (53*C4AF*nf*z*G[0, 1, 0, z])/(12*dA*TA*(-1 + z)^2) + 
  (CA^3*z^2*G[0, 1, 0, z])/(576*(-1 + z)^2) + (CA^2*nf*z^2*G[0, 1, 0, z])/
   (288*(-1 + z)^2) - ((I/64)*CA^3*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  ((I/64)*CA^2*nf*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (7*C4AA*z^2*G[0, 1, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (7*C4AF*nf*z^2*G[0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*z*G[0, 1, 0, z])/(96*(-1 + z)^2*\[Epsilon]) - 
  (CA^2*nf*z*G[0, 1, 0, z])/(96*(-1 + z)^2*\[Epsilon]) - 
  (CA^3*z^2*G[0, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (CA^2*nf*z^2*G[0, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (CA*nf^2*G[0, 1, 1, z])/96 - (I/32)*CA^3*Pi*G[0, 1, 1, z] + 
  (I/32)*CA^2*nf*Pi*G[0, 1, 1, z] - (83*CA^3*G[0, 1, 1, z])/(576*(-1 + z)) + 
  (83*CA^2*nf*G[0, 1, 1, z])/(576*(-1 + z)) + (5*CA^3*G[0, 1, 1, z])/
   (48*(-1 + z)*z) - (5*CA^2*nf*G[0, 1, 1, z])/(48*(-1 + z)*z) + 
  (41*CA^3*z*G[0, 1, 1, z])/(576*(-1 + z)) - (41*CA^2*nf*z*G[0, 1, 1, z])/
   (576*(-1 + z)) - (CA^3*G[0, 1, 1, z])/(96*\[Epsilon]) + 
  (CA^2*nf*G[0, 1, 1, z])/(96*\[Epsilon]) + (17*CA^3*G[1, 0, 0, z])/
   (576*(-1 + z)^2) - (17*CA^2*nf*G[1, 0, 0, z])/(576*(-1 + z)^2) - 
  (CA*nf^2*G[1, 0, 0, z])/(96*(-1 + z)) + ((I/32)*CA^3*Pi*G[1, 0, 0, z])/
   (-1 + z) - ((I/32)*CA^2*nf*Pi*G[1, 0, 0, z])/(-1 + z) - 
  (CA^3*G[1, 0, 0, z])/(32*(-1 + z)^2*z) + (CA^2*nf*G[1, 0, 0, z])/
   (32*(-1 + z)^2*z) - (5*CA^3*z*G[1, 0, 0, z])/(72*(-1 + z)^2) + 
  (5*CA^2*nf*z*G[1, 0, 0, z])/(72*(-1 + z)^2) + 
  (CA*nf^2*z*G[1, 0, 0, z])/(96*(-1 + z)) - ((I/32)*CA^3*Pi*z*G[1, 0, 0, z])/
   (-1 + z) + ((I/32)*CA^2*nf*Pi*z*G[1, 0, 0, z])/(-1 + z) + 
  (41*CA^3*z^2*G[1, 0, 0, z])/(576*(-1 + z)^2) - 
  (41*CA^2*nf*z^2*G[1, 0, 0, z])/(576*(-1 + z)^2) + 
  (CA^3*G[1, 0, 0, z])/(96*(-1 + z)*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, z])/(96*(-1 + z)*\[Epsilon]) - 
  (CA^3*z*G[1, 0, 0, z])/(96*(-1 + z)*\[Epsilon]) + 
  (CA^2*nf*z*G[1, 0, 0, z])/(96*(-1 + z)*\[Epsilon]) - 
  (I/64)*CA^3*Pi*G[1, 0, 1, z] + (I/64)*CA^2*nf*Pi*G[1, 0, 1, z] + 
  (7*C4AA*G[1, 0, 1, z])/(8*dA*TA) - (7*C4AF*nf*G[1, 0, 1, z])/(4*dA*TA) - 
  (3*CA^3*G[1, 0, 1, z])/(64*(-1 + z)) + (CA^2*nf*G[1, 0, 1, z])/
   (24*(-1 + z)) + ((I/64)*CA^3*Pi*G[1, 0, 1, z])/z^2 - 
  ((I/64)*CA^2*nf*Pi*G[1, 0, 1, z])/z^2 + (C4AA*G[1, 0, 1, z])/
   (24*dA*TA*z^2) - (C4AF*nf*G[1, 0, 1, z])/(12*dA*TA*z^2) + 
  (CA^3*G[1, 0, 1, z])/(48*(-1 + z)*z^2) - (13*CA^2*nf*G[1, 0, 1, z])/
   (576*(-1 + z)*z^2) + (CA*nf^2*G[1, 0, 1, z])/(144*(-1 + z)*z^2) + 
  (11*C4AA*G[1, 0, 1, z])/(24*dA*TA*z) - (11*C4AF*nf*G[1, 0, 1, z])/
   (12*dA*TA*z) + (35*CA^3*G[1, 0, 1, z])/(576*(-1 + z)*z) - 
  (17*CA^2*nf*G[1, 0, 1, z])/(288*(-1 + z)*z) - 
  (CA*nf^2*G[1, 0, 1, z])/(144*(-1 + z)*z) + (CA^3*z*G[1, 0, 1, z])/
   (576*(-1 + z)) + (CA^2*nf*z*G[1, 0, 1, z])/(288*(-1 + z)) - 
  (CA^3*G[1, 0, 1, z])/(192*\[Epsilon]) + (CA^2*nf*G[1, 0, 1, z])/
   (192*\[Epsilon]) + (CA^3*G[1, 0, 1, z])/(192*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, z])/(192*z^2*\[Epsilon]) - 
  (I/64)*CA^3*Pi*G[1, 1, 0, z] + (I/64)*CA^2*nf*Pi*G[1, 1, 0, z] - 
  (CA^3*G[1, 1, 0, z])/(64*(-1 + z)) + (CA^2*nf*G[1, 1, 0, z])/
   (96*(-1 + z)) + (4*C4AA*G[1, 1, 0, z])/(3*dA*TA*(-1 + z)) - 
  (8*C4AF*nf*G[1, 1, 0, z])/(3*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 1, 0, z])/(288*(-1 + z)*z^2) + (CA^2*nf*G[1, 1, 0, z])/
   (288*(-1 + z)*z^2) + (C4AA*G[1, 1, 0, z])/(12*dA*TA*(-1 + z)*z^2) - 
  (C4AF*nf*G[1, 1, 0, z])/(6*dA*TA*(-1 + z)*z^2) + 
  (5*CA^3*G[1, 1, 0, z])/(288*(-1 + z)*z) - (5*CA^2*nf*G[1, 1, 0, z])/
   (288*(-1 + z)*z) - (13*C4AA*G[1, 1, 0, z])/(24*dA*TA*(-1 + z)*z) + 
  (13*C4AF*nf*G[1, 1, 0, z])/(12*dA*TA*(-1 + z)*z) - 
  (5*CA^3*z*G[1, 1, 0, z])/(576*(-1 + z)) + (CA^2*nf*z*G[1, 1, 0, z])/
   (72*(-1 + z)) - (7*C4AA*z*G[1, 1, 0, z])/(8*dA*TA*(-1 + z)) + 
  (7*C4AF*nf*z*G[1, 1, 0, z])/(4*dA*TA*(-1 + z)) - 
  (CA^3*G[1, 1, 0, z])/(192*\[Epsilon]) + (CA^2*nf*G[1, 1, 0, z])/
   (192*\[Epsilon]) - (37*CA^3*G[1, 1, 1, z])/576 + 
  (31*CA^2*nf*G[1, 1, 1, z])/576 - (CA*nf^2*G[1, 1, 1, z])/96 + 
  (I/16)*CA^3*Pi*G[1, 1, 1, z] - (I/16)*CA^2*nf*Pi*G[1, 1, 1, z] + 
  (13*CA^3*G[1, 1, 1, z])/(96*z) - (13*CA^2*nf*G[1, 1, 1, z])/(96*z) + 
  (CA^3*G[1, 1, 1, z])/(48*\[Epsilon]) - (CA^2*nf*G[1, 1, 1, z])/
   (48*\[Epsilon]) - (CA^3*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA^2*nf*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) + (CA^3*z*G[0, 0, 0, 0, z])/
   (12*(-1 + z)^2) - (CA^2*nf*z*G[0, 0, 0, 0, z])/(12*(-1 + z)^2) - 
  (CA^3*z^2*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA^2*nf*z^2*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA^3*z*G[0, 0, 0, 1, z])/(64*(-1 + z)^2) - (CA^2*nf*z*G[0, 0, 0, 1, z])/
   (64*(-1 + z)^2) + (5*C4AA*z*G[0, 0, 0, 1, z])/(8*dA*TA*(-1 + z)) - 
  (5*C4AF*nf*z*G[0, 0, 0, 1, z])/(4*dA*TA*(-1 + z)) - 
  (CA^3*z^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) + 
  (CA^2*nf*z^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) + 
  (CA^3*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) - (CA^2*nf*G[0, 0, 1, 0, z])/
   (192*(-1 + z)^2) - (11*CA^3*z*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (CA^2*nf*z*G[0, 0, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*nf*z*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (7*C4AA*z*G[0, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (7*C4AF*nf*z*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*z^2*G[0, 0, 1, 0, z])/(32*(-1 + z)^2) - 
  (CA^2*nf*z^2*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (CA*CF*nf*z^2*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (7*C4AA*z^2*G[0, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (7*C4AF*nf*z^2*G[0, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) - 
  (CA^3*G[0, 1, 0, 0, z])/(96*(-1 + z)^2) + (CA^2*nf*G[0, 1, 0, 0, z])/
   (96*(-1 + z)^2) - (CA^3*z*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*nf*z*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA^3*z^2*G[0, 1, 0, 0, z])/(96*(-1 + z)^2) - 
  (CA^2*nf*z^2*G[0, 1, 0, 0, z])/(96*(-1 + z)^2) + 
  (7*CA^3*G[0, 1, 0, 1, z])/(96*(-1 + z)^2) - (23*CA^2*nf*G[0, 1, 0, 1, z])/
   (192*(-1 + z)^2) + (3*CA*CF*nf*G[0, 1, 0, 1, z])/(64*(-1 + z)^2) - 
  (CA^3*G[0, 1, 0, 1, z])/(32*(-1 + z)^2*z) + (3*CA^2*nf*G[0, 1, 0, 1, z])/
   (64*(-1 + z)^2*z) - (CA*CF*nf*G[0, 1, 0, 1, z])/(64*(-1 + z)^2*z) - 
  (11*CA^3*z*G[0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (5*CA^2*nf*z*G[0, 1, 0, 1, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*nf*z*G[0, 1, 0, 1, z])/(64*(-1 + z)^2) - 
  (3*C4AA*z*G[0, 1, 0, 1, z])/(8*dA*TA*(-1 + z)) + 
  (3*C4AF*nf*z*G[0, 1, 0, 1, z])/(4*dA*TA*(-1 + z)) + 
  (CA^3*z^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^2) - 
  (7*CA^2*nf*z^2*G[0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (CA*CF*nf*z^2*G[0, 1, 0, 1, z])/(64*(-1 + z)^2) + 
  (5*CA^3*G[0, 1, 1, 0, z])/(192*(-1 + z)^2) - (5*CA^2*nf*G[0, 1, 1, 0, z])/
   (192*(-1 + z)^2) - (3*C4AA*G[0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (3*C4AF*nf*G[0, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^2) - 
  (CA^3*G[0, 1, 1, 0, z])/(96*(-1 + z)^2*z) + (CA^2*nf*G[0, 1, 1, 0, z])/
   (96*(-1 + z)^2*z) + (C4AA*G[0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^2*z) - 
  (C4AF*nf*G[0, 1, 1, 0, z])/(2*dA*TA*(-1 + z)^2*z) + 
  (CA^3*z*G[0, 1, 1, 0, z])/(64*(-1 + z)^2) - (CA^2*nf*z*G[0, 1, 1, 0, z])/
   (64*(-1 + z)^2) - (C4AA*z*G[0, 1, 1, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (C4AF*nf*z*G[0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^2) - 
  (CA^3*z^2*G[0, 1, 1, 0, z])/(32*(-1 + z)^2) + 
  (CA^2*nf*z^2*G[0, 1, 1, 0, z])/(32*(-1 + z)^2) + 
  (5*C4AA*z^2*G[0, 1, 1, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (5*C4AF*nf*z^2*G[0, 1, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*G[0, 1, 1, 1, z])/32 - (CA^2*nf*G[0, 1, 1, 1, z])/32 + 
  (CA^3*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) - (CA^2*nf*G[1, 0, 0, 0, z])/
   (32*(-1 + z)^2) - (CA^3*z*G[1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (CA^2*nf*z*G[1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (CA^3*z^2*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (CA^2*nf*z^2*G[1, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (5*CA^3*G[1, 0, 0, 1, z])/(64*(-1 + z)) - (5*CA^2*nf*G[1, 0, 0, 1, z])/
   (64*(-1 + z)) - (7*C4AA*G[1, 0, 0, 1, z])/(4*dA*TA*(-1 + z)) + 
  (7*C4AF*nf*G[1, 0, 0, 1, z])/(2*dA*TA*(-1 + z)) - 
  (7*CA^3*G[1, 0, 0, 1, z])/(192*(-1 + z)*z) + (7*CA^2*nf*G[1, 0, 0, 1, z])/
   (192*(-1 + z)*z) + (7*C4AA*G[1, 0, 0, 1, z])/(8*dA*TA*(-1 + z)*z) - 
  (7*C4AF*nf*G[1, 0, 0, 1, z])/(4*dA*TA*(-1 + z)*z) - 
  (CA^3*z*G[1, 0, 0, 1, z])/(32*(-1 + z)) + (CA^2*nf*z*G[1, 0, 0, 1, z])/
   (32*(-1 + z)) + (5*C4AA*z*G[1, 0, 0, 1, z])/(8*dA*TA*(-1 + z)) - 
  (5*C4AF*nf*z*G[1, 0, 0, 1, z])/(4*dA*TA*(-1 + z)) + 
  (5*CA^3*G[1, 0, 1, 0, z])/(192*(-1 + z)^2) - (5*CA^2*nf*G[1, 0, 1, 0, z])/
   (192*(-1 + z)^2) - (9*C4AA*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (9*C4AF*nf*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*G[1, 0, 1, 0, z])/(192*(-1 + z)^2*z^2) - 
  (CA^2*nf*G[1, 0, 1, 0, z])/(192*(-1 + z)^2*z^2) - 
  (5*CA^3*G[1, 0, 1, 0, z])/(192*(-1 + z)^2*z) + 
  (5*CA^2*nf*G[1, 0, 1, 0, z])/(192*(-1 + z)^2*z) + 
  (3*C4AA*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^2*z) - 
  (3*C4AF*nf*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2*z) - 
  (5*CA^3*z*G[1, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (CA^2*nf*z*G[1, 0, 1, 0, z])/(24*(-1 + z)^2) - 
  (CA*CF*nf*z*G[1, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (9*C4AA*z*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^2) - 
  (9*C4AF*nf*z*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*z^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^2) - 
  (7*CA^2*nf*z^2*G[1, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (CA*CF*nf*z^2*G[1, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (3*C4AA*z^2*G[1, 0, 1, 0, z])/(8*dA*TA*(-1 + z)^2) + 
  (3*C4AF*nf*z^2*G[1, 0, 1, 0, z])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*G[1, 0, 1, 1, z])/96 - (CA^2*nf*G[1, 0, 1, 1, z])/96 - 
  (CA^3*G[1, 0, 1, 1, z])/(48*z^2) + (CA^2*nf*G[1, 0, 1, 1, z])/(48*z^2) + 
  (CA^3*G[1, 1, 0, 1, z])/32 - (CA^2*nf*G[1, 1, 0, 1, z])/64 - 
  (CA*CF*nf*G[1, 1, 0, 1, z])/64 - (7*C4AA*G[1, 1, 0, 1, z])/(8*dA*TA) + 
  (7*C4AF*nf*G[1, 1, 0, 1, z])/(4*dA*TA) - (CA^3*G[1, 1, 0, 1, z])/(48*z^2) + 
  (CA^2*nf*G[1, 1, 0, 1, z])/(48*z^2) - (CA^3*G[1, 1, 0, 1, z])/(192*z) - 
  (CA^2*nf*G[1, 1, 0, 1, z])/(96*z) + (CA*CF*nf*G[1, 1, 0, 1, z])/(64*z) + 
  (7*C4AA*G[1, 1, 0, 1, z])/(8*dA*TA*z) - (7*C4AF*nf*G[1, 1, 0, 1, z])/
   (4*dA*TA*z) - (CA^3*G[1, 1, 1, 0, z])/48 + (CA^2*nf*G[1, 1, 1, 0, z])/48 + 
  (5*C4AA*G[1, 1, 1, 0, z])/(8*dA*TA) - (5*C4AF*nf*G[1, 1, 1, 0, z])/
   (4*dA*TA) - (CA^3*G[1, 1, 1, 0, z])/(192*z^2) + 
  (CA^2*nf*G[1, 1, 1, 0, z])/(192*z^2) + (5*CA^3*G[1, 1, 1, 0, z])/(192*z) - 
  (5*CA^2*nf*G[1, 1, 1, 0, z])/(192*z) - (5*C4AA*G[1, 1, 1, 0, z])/
   (8*dA*TA*z) + (5*C4AF*nf*G[1, 1, 1, 0, z])/(4*dA*TA*z) - 
  (CA^3*G[1, 1, 1, 1, z])/24 + (CA^2*nf*G[1, 1, 1, 1, z])/24 - 
  (7*nf^3*Log[q2/\[Mu]2])/144 - ((727*I)/768)*CA^3*Pi*Log[q2/\[Mu]2] + 
  ((37*I)/32)*CA^2*nf*Pi*Log[q2/\[Mu]2] - ((9*I)/64)*CA*CF*nf*Pi*
   Log[q2/\[Mu]2] + (I/24)*CA*nf^2*Pi*Log[q2/\[Mu]2] - 
  (I/48)*nf^3*Pi*Log[q2/\[Mu]2] + (117*CA^3*Pi^2*Log[q2/\[Mu]2])/512 - 
  (129*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/512 + (15*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/
   256 - ((15*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2] + 
  ((15*I)/512)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] + (187*CA^3*Log[q2/\[Mu]2])/
   (432*(-1 + z)^2) - (2867*CA^2*nf*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) + 
  (11*CA*CF*nf*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (115*CA^3*Pi^2*Log[q2/\[Mu]2])/(3072*(-1 + z)^2) - 
  (57*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(1024*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (881*CA*nf^2*Log[q2/\[Mu]2])/(1152*(-1 + z)) + 
  (3*CF*nf^2*Log[q2/\[Mu]2])/(64*(-1 + z)) - (CA*nf^2*Pi^2*Log[q2/\[Mu]2])/
   (1536*(-1 + z)) - (CA^3*Pi^2*Log[q2/\[Mu]2])/(192*(-1 + z)^2*z) + 
  (CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(192*(-1 + z)^2*z) - 
  (187*CA^3*z*Log[q2/\[Mu]2])/(216*(-1 + z)^2) + 
  (2867*CA^2*nf*z*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) - 
  (11*CA*CF*nf*z*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (29*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (143*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) - 
  (CA*CF*nf*Pi^2*z*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (881*CA*nf^2*z*Log[q2/\[Mu]2])/(1152*(-1 + z)) - 
  (3*CF*nf^2*z*Log[q2/\[Mu]2])/(64*(-1 + z)) + 
  (CA*nf^2*Pi^2*z*Log[q2/\[Mu]2])/(1536*(-1 + z)) + 
  (187*CA^3*z^2*Log[q2/\[Mu]2])/(432*(-1 + z)^2) - 
  (2867*CA^2*nf*z^2*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) + 
  (11*CA*CF*nf*z^2*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (25*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(1024*(-1 + z)^2) - 
  (131*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(3072*(-1 + z)^2) + 
  (CA*CF*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - (CA^2*nf*Log[q2/\[Mu]2])/
   (128*\[Epsilon]^3) - (13*CA^3*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (5*CA*nf^2*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (727*CA^3*Log[q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (37*CA^2*nf*Log[q2/\[Mu]2])/(96*\[Epsilon]) - 
  (3*CA*CF*nf*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(72*\[Epsilon]) - (nf^3*Log[q2/\[Mu]2])/
   (144*\[Epsilon]) - (((39*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/128)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (17*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (17*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  ((3*I)/64)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (709*CA^3*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) - 
  (443*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^2) + 
  (3*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (((5*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((5*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (335*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) + 
  (841*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^2) - 
  (3*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2) - 
  (CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2) + 
  (CA*nf^2*z*G[0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (((17*I)/128)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((17*I)/128)*CA^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (631*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) - 
  (199*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) + 
  (3*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) + 
  (CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (CA^3*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (5*CA^3*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)*\[Epsilon]) + 
  (5*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)*\[Epsilon]) + 
  (17*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)*\[Epsilon]) - 
  (17*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)*\[Epsilon]) + 
  (631*CA^3*G[1, z]*Log[q2/\[Mu]2])/1152 - 
  (199*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/288 + 
  (3*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/64 + (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/
   12 + ((17*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((17*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (53*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/768 - 
  (53*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/768 - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z^2) + 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z^2) + 
  (13*CA^3*G[1, z]*Log[q2/\[Mu]2])/(192*z) - 
  (5*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (((3*I)/32)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((3*I)/32)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/z - 
  (CA^3*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (17*CA^3*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (17*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*G[1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  ((3*I)/32)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) - 
  (7*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) + 
  (CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (CA*nf^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (5*CA^2*nf*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) + 
  (CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/48 - 
  (37*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(192*(-1 + z)) + 
  (41*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(192*(-1 + z)) + 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) + 
  (7*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (CA^2*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (19*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(192*(-1 + z)) + 
  (23*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(192*(-1 + z)) - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) + 
  (7*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (CA*nf^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/16 + (5*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   96 - (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/48 + 
  ((3*I)/32)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (CA^2*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (CA^3*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) - 
  (CA^2*nf*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) + 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + (727*CA^3*Log[q2/\[Mu]2]^2)/
   1536 - (37*CA^2*nf*Log[q2/\[Mu]2]^2)/64 + (9*CA*CF*nf*Log[q2/\[Mu]2]^2)/
   128 - (CA*nf^2*Log[q2/\[Mu]2]^2)/48 + (nf^3*Log[q2/\[Mu]2]^2)/96 + 
  ((117*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2 - ((129*I)/512)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 + ((15*I)/256)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2 + 
  (51*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/1024 - (51*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/
   1024 - (3*CA^3*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (39*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (43*CA^2*nf*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (5*CA*nf^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (3*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/128 + ((9*I)/128)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((9*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (5*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (17*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (17*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (17*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (17*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (3*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/128 + ((9*I)/128)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((9*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z) + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - (39*CA^3*Log[q2/\[Mu]2]^3)/
   512 + (43*CA^2*nf*Log[q2/\[Mu]2]^3)/512 - (5*CA*nf^2*Log[q2/\[Mu]2]^3)/
   256 + ((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3 - 
  ((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3 + (3*CA^3*Log[q2/\[Mu]2]^3)/
   (256*\[Epsilon]) - (3*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/128 + 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/128 - (9*CA^3*Log[q2/\[Mu]2]^4)/1024 + 
  (9*CA^2*nf*Log[q2/\[Mu]2]^4)/1024 - (415*CA^3*Zeta[3])/(768*(-1 + z)^2) + 
  (203*CA^2*nf*Zeta[3])/(256*(-1 + z)^2) - (5*CA*CF*nf*Zeta[3])/
   (24*(-1 + z)^2) - (77*CA*nf^2*Zeta[3])/(384*(-1 + z)^2) + 
  (CF*nf^2*Zeta[3])/(8*(-1 + z)^2) + (((3*I)/32)*CA^3*Pi*Zeta[3])/
   (-1 + z)^2 - (((9*I)/32)*CA^2*nf*Pi*Zeta[3])/(-1 + z)^2 + 
  (((3*I)/16)*CA*CF*nf*Pi*Zeta[3])/(-1 + z)^2 - 
  (C4AA*Zeta[3])/(dA*TA*(-1 + z)^2) + (2*C4AF*nf*Zeta[3])/
   (dA*TA*(-1 + z)^2) - (CA^3*Zeta[3])/(192*(-1 + z)^2*z) + 
  (CA^2*nf*Zeta[3])/(192*(-1 + z)^2*z) + (451*CA^3*z*Zeta[3])/
   (384*(-1 + z)^2) - (1943*CA^2*nf*z*Zeta[3])/(1152*(-1 + z)^2) + 
  (5*CA*CF*nf*z*Zeta[3])/(12*(-1 + z)^2) + (247*CA*nf^2*z*Zeta[3])/
   (576*(-1 + z)^2) - (CF*nf^2*z*Zeta[3])/(4*(-1 + z)^2) - 
  ((I/4)*CA^3*Pi*z*Zeta[3])/(-1 + z)^2 + (((5*I)/8)*CA^2*nf*Pi*z*Zeta[3])/
   (-1 + z)^2 - (((3*I)/8)*CA*CF*nf*Pi*z*Zeta[3])/(-1 + z)^2 + 
  (29*C4AA*z*Zeta[3])/(24*dA*TA*(-1 + z)^2) - (29*C4AF*nf*z*Zeta[3])/
   (12*dA*TA*(-1 + z)^2) - (1345*CA^3*z^2*Zeta[3])/(2304*(-1 + z)^2) + 
  (215*CA^2*nf*z^2*Zeta[3])/(256*(-1 + z)^2) - (5*CA*CF*nf*z^2*Zeta[3])/
   (24*(-1 + z)^2) - (247*CA*nf^2*z^2*Zeta[3])/(1152*(-1 + z)^2) + 
  (CF*nf^2*z^2*Zeta[3])/(8*(-1 + z)^2) + ((I/8)*CA^3*Pi*z^2*Zeta[3])/
   (-1 + z)^2 - (((5*I)/16)*CA^2*nf*Pi*z^2*Zeta[3])/(-1 + z)^2 + 
  (((3*I)/16)*CA*CF*nf*Pi*z^2*Zeta[3])/(-1 + z)^2 - 
  (3*C4AA*z^2*Zeta[3])/(8*dA*TA*(-1 + z)^2) + (3*C4AF*nf*z^2*Zeta[3])/
   (4*dA*TA*(-1 + z)^2) + (CA^3*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (3*CA^2*nf*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF*nf*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) - 
  (CA^3*z*Zeta[3])/(12*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^2*nf*z*Zeta[3])/(24*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF*nf*z*Zeta[3])/(8*(-1 + z)^2*\[Epsilon]) + 
  (CA^3*z^2*Zeta[3])/(24*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*nf*z^2*Zeta[3])/(48*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF*nf*z^2*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^3*G[0, z]*Zeta[3])/(64*(-1 + z)^2) + (9*CA^2*nf*G[0, z]*Zeta[3])/
   (64*(-1 + z)^2) - (CA*CF*nf*G[0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (5*CA^3*z*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - (11*CA^2*nf*z*G[0, z]*Zeta[3])/
   (64*(-1 + z)^2) + (3*CA*CF*nf*z*G[0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (11*C4AA*z*G[0, z]*Zeta[3])/(8*dA*TA*(-1 + z)^2) - 
  (11*C4AF*nf*z*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*z^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + (CA^2*nf*z^2*G[0, z]*Zeta[3])/
   (96*(-1 + z)^2) - (CA*CF*nf*z^2*G[0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (11*C4AA*z^2*G[0, z]*Zeta[3])/(8*dA*TA*(-1 + z)^2) + 
  (11*C4AF*nf*z^2*G[0, z]*Zeta[3])/(4*dA*TA*(-1 + z)^2) + 
  (47*CA^3*G[1, z]*Zeta[3])/(192*(-1 + z)^2) - (35*CA^2*nf*G[1, z]*Zeta[3])/
   (192*(-1 + z)^2) - (CA*CF*nf*G[1, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (51*C4AA*G[1, z]*Zeta[3])/(8*dA*TA*(-1 + z)^2) + 
  (51*C4AF*nf*G[1, z]*Zeta[3])/(4*dA*TA*(-1 + z)^2) - 
  (CA^3*G[1, z]*Zeta[3])/(192*(-1 + z)^2*z^2) + 
  (CA^2*nf*G[1, z]*Zeta[3])/(192*(-1 + z)^2*z^2) - 
  (5*CA^3*G[1, z]*Zeta[3])/(64*(-1 + z)^2*z) + (5*CA^2*nf*G[1, z]*Zeta[3])/
   (64*(-1 + z)^2*z) + (17*C4AA*G[1, z]*Zeta[3])/(8*dA*TA*(-1 + z)^2*z) - 
  (17*C4AF*nf*G[1, z]*Zeta[3])/(4*dA*TA*(-1 + z)^2*z) - 
  (35*CA^3*z*G[1, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (5*CA^2*nf*z*G[1, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (5*CA*CF*nf*z*G[1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (53*C4AA*z*G[1, z]*Zeta[3])/(8*dA*TA*(-1 + z)^2) - 
  (53*C4AF*nf*z*G[1, z]*Zeta[3])/(4*dA*TA*(-1 + z)^2) + 
  (CA^3*z^2*G[1, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (7*CA^2*nf*z^2*G[1, z]*Zeta[3])/(96*(-1 + z)^2) - 
  (3*CA*CF*nf*z^2*G[1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (19*C4AA*z^2*G[1, z]*Zeta[3])/(8*dA*TA*(-1 + z)^2) + 
  (19*C4AF*nf*z^2*G[1, z]*Zeta[3])/(4*dA*TA*(-1 + z)^2) - 
  (3*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (9*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (3*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) + 
  (CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) - 
  (5*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) + 
  (3*CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) - 
  (CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) + 
  (5*CA^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) - 
  (3*CA*CF*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2)}


==> anc/Split_g2gg_NLO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(5*CA*Pi^2)/48 - CA/(12*x^2) + nf/(12*x^2) + CA/(12*x) - nf/(12*x) - 
  CA/(4*\[Epsilon]^2) + ((I/4)*CA*Pi)/\[Epsilon] - 
  (I/48)*CA*Pi^3*\[Epsilon] - (2*CA*\[Epsilon])/(9*x^2) + 
  (11*nf*\[Epsilon])/(36*x^2) + (2*CA*\[Epsilon])/(9*x) - 
  (11*nf*\[Epsilon])/(36*x) + (13*CA*Pi^4*\[Epsilon]^2)/1920 - 
  (13*CA*\[Epsilon]^2)/(27*x^2) + (85*nf*\[Epsilon]^2)/(108*x^2) + 
  (CA*Pi^2*\[Epsilon]^2)/(144*x^2) - (nf*Pi^2*\[Epsilon]^2)/(144*x^2) + 
  (13*CA*\[Epsilon]^2)/(27*x) - (85*nf*\[Epsilon]^2)/(108*x) - 
  (CA*Pi^2*\[Epsilon]^2)/(144*x) + (nf*Pi^2*\[Epsilon]^2)/(144*x) - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 - (80*CA*\[Epsilon]^3)/(81*x^2) + 
  (575*nf*\[Epsilon]^3)/(324*x^2) + (CA*Pi^2*\[Epsilon]^3)/(54*x^2) - 
  (11*nf*Pi^2*\[Epsilon]^3)/(432*x^2) + (80*CA*\[Epsilon]^3)/(81*x) - 
  (575*nf*\[Epsilon]^3)/(324*x) - (CA*Pi^2*\[Epsilon]^3)/(54*x) + 
  (11*nf*Pi^2*\[Epsilon]^3)/(432*x) - (67*CA*Pi^6*\[Epsilon]^4)/96768 - 
  (484*CA*\[Epsilon]^4)/(243*x^2) + (3661*nf*\[Epsilon]^4)/(972*x^2) + 
  (13*CA*Pi^2*\[Epsilon]^4)/(324*x^2) - (85*nf*Pi^2*\[Epsilon]^4)/
   (1296*x^2) + (47*CA*Pi^4*\[Epsilon]^4)/(17280*x^2) - 
  (47*nf*Pi^4*\[Epsilon]^4)/(17280*x^2) + (484*CA*\[Epsilon]^4)/(243*x) - 
  (3661*nf*\[Epsilon]^4)/(972*x) - (13*CA*Pi^2*\[Epsilon]^4)/(324*x) + 
  (85*nf*Pi^2*\[Epsilon]^4)/(1296*x) - (47*CA*Pi^4*\[Epsilon]^4)/(17280*x) + 
  (47*nf*Pi^4*\[Epsilon]^4)/(17280*x) - (CA*G[0, x])/(2*\[Epsilon]) + 
  (CA*Pi^2*\[Epsilon]*G[0, x])/24 + (47*CA*Pi^4*\[Epsilon]^3*G[0, x])/2880 - 
  (I/4)*CA*Pi*G[1, x] + (CA*G[1, x])/(4*\[Epsilon]) - 
  (CA*Pi^2*\[Epsilon]*G[1, x])/48 + (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - 
  (47*CA*Pi^4*\[Epsilon]^3*G[1, x])/5760 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*
   G[1, x] - (CA*G[1, 1, x])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + 
  (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/48 - (I/48)*CA*Pi^3*\[Epsilon]^3*
   G[1, 1, x] + (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/1920 - 
  (CA*\[Epsilon]*G[1, 1, 0, x])/2 + (CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + 
  (CA*\[Epsilon]*G[1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] - (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 1, x] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] - (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - 
  (I/4)*CA*Pi*Log[Q2/\[Mu]2] + (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/48 + (CA*\[Epsilon]*Log[Q2/\[Mu]2])/
   (12*x^2) - (nf*\[Epsilon]*Log[Q2/\[Mu]2])/(12*x^2) - 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2])/(12*x) + (nf*\[Epsilon]*Log[Q2/\[Mu]2])/
   (12*x) + (I/48)*CA*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (2*CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/(9*x^2) - 
  (11*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(36*x^2) - 
  (2*CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/(9*x) + 
  (11*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(36*x) - 
  (13*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/1920 + 
  (13*CA*\[Epsilon]^3*Log[Q2/\[Mu]2])/(27*x^2) - 
  (85*nf*\[Epsilon]^3*Log[Q2/\[Mu]2])/(108*x^2) - 
  (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/(144*x^2) + 
  (nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/(144*x^2) - 
  (13*CA*\[Epsilon]^3*Log[Q2/\[Mu]2])/(27*x) + 
  (85*nf*\[Epsilon]^3*Log[Q2/\[Mu]2])/(108*x) + 
  (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/(144*x) - 
  (nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/(144*x) + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[Q2/\[Mu]2] + 
  (80*CA*\[Epsilon]^4*Log[Q2/\[Mu]2])/(81*x^2) - 
  (575*nf*\[Epsilon]^4*Log[Q2/\[Mu]2])/(324*x^2) - 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/(54*x^2) + 
  (11*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/(432*x^2) - 
  (80*CA*\[Epsilon]^4*Log[Q2/\[Mu]2])/(81*x) + 
  (575*nf*\[Epsilon]^4*Log[Q2/\[Mu]2])/(324*x) + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/(54*x) - 
  (11*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/(432*x) + 
  (CA*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CA*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (47*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/5760 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*Log[Q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(24*x^2) + 
  (nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(24*x^2) + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(24*x) - 
  (nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(24*x) - (I/96)*CA*Pi^3*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^2 - (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/(9*x^2) + 
  (11*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/(72*x^2) + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/(9*x) - 
  (11*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/(72*x) + 
  (13*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/3840 - 
  (13*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(54*x^2) + 
  (85*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(216*x^2) + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(288*x^2) - 
  (nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(288*x^2) + 
  (13*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(54*x) - 
  (85*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(216*x) - 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(288*x) + 
  (nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(288*x) - 
  (CA*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (CA*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   96 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 - (I/24)*CA*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 - (5*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/288 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/(72*x^2) - 
  (nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/(72*x^2) - 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/(72*x) + 
  (nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/(72*x) + (I/288)*CA*Pi^3*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^3 + (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/(27*x^2) - 
  (11*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/(216*x^2) - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/(27*x) + 
  (11*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/(216*x) + 
  (CA*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 + (I/96)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^4 + (5*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/1152 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/(288*x^2) + 
  (nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/(288*x^2) + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/(288*x) - 
  (nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/(288*x) - 
  (CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 - (I/480)*CA*Pi*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^5 + (CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 + (13*CA*\[Epsilon]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (41*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   144 + (7*CA*\[Epsilon]^3*Zeta[3])/(36*x^2) - 
  (7*nf*\[Epsilon]^3*Zeta[3])/(36*x^2) - (7*CA*\[Epsilon]^3*Zeta[3])/(36*x) + 
  (7*nf*\[Epsilon]^3*Zeta[3])/(36*x) + ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*
   Zeta[3] + (14*CA*\[Epsilon]^4*Zeta[3])/(27*x^2) - 
  (77*nf*\[Epsilon]^4*Zeta[3])/(108*x^2) - (14*CA*\[Epsilon]^4*Zeta[3])/
   (27*x) + (77*nf*\[Epsilon]^4*Zeta[3])/(108*x) + 
  (7*CA*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CA*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, x]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 + 
  (13*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CA*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 - 
  (13*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3] + 
  (41*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/(36*x^2) + 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/(36*x^2) + 
  (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/(36*x) - 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/(36*x) - 
  (7*CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (13*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (13*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (13*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (133*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (41*CA*\[Epsilon]^3*Zeta[5])/20 - 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 - 
  (41*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20, 
 (5*CA*Pi^2)/48 - CA/(4*\[Epsilon]^2) + ((I/4)*CA*Pi)/\[Epsilon] - 
  (I/48)*CA*Pi^3*\[Epsilon] + (13*CA*Pi^4*\[Epsilon]^2)/1920 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 - (67*CA*Pi^6*\[Epsilon]^4)/96768 - 
  (CA*G[0, x])/(2*\[Epsilon]) + (CA*Pi^2*\[Epsilon]*G[0, x])/24 + 
  (47*CA*Pi^4*\[Epsilon]^3*G[0, x])/2880 - (I/4)*CA*Pi*G[1, x] + 
  (CA*G[1, x])/(4*\[Epsilon]) - (CA*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - (47*CA*Pi^4*\[Epsilon]^3*G[1, x])/
   5760 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, x] - (CA*G[1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, x] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/1920 - (CA*\[Epsilon]*G[1, 1, 0, x])/
   2 + (CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + 
  (CA*\[Epsilon]*G[1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] - (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 1, x] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] - (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - 
  (I/4)*CA*Pi*Log[Q2/\[Mu]2] + (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/48 + (I/48)*CA*Pi^3*\[Epsilon]^2*
   Log[Q2/\[Mu]2] - (13*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/1920 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[Q2/\[Mu]2] + 
  (CA*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CA*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (47*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/5760 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*Log[Q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/96 - 
  (I/96)*CA*Pi^3*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 + 
  (13*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/3840 - 
  (CA*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (CA*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   96 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 - (I/24)*CA*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 - (5*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/288 + 
  (I/288)*CA*Pi^3*\[Epsilon]^4*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 + (I/96)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^4 + (5*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/1152 - 
  (CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 - (I/480)*CA*Pi*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^5 + (CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 + (13*CA*\[Epsilon]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (41*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   144 + ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + 
  (7*CA*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CA*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, x]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 + 
  (13*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CA*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 - 
  (13*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3] + 
  (41*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (13*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (13*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (13*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (133*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (41*CA*\[Epsilon]^3*Zeta[5])/20 - 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 - 
  (41*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20, 
 (5*CA*Pi^2)/48 - CA/(4*\[Epsilon]^2) + ((I/4)*CA*Pi)/\[Epsilon] - 
  (I/48)*CA*Pi^3*\[Epsilon] + (13*CA*Pi^4*\[Epsilon]^2)/1920 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 - (67*CA*Pi^6*\[Epsilon]^4)/96768 - 
  (CA*G[0, x])/(2*\[Epsilon]) + (CA*Pi^2*\[Epsilon]*G[0, x])/24 + 
  (47*CA*Pi^4*\[Epsilon]^3*G[0, x])/2880 - (I/4)*CA*Pi*G[1, x] + 
  (CA*G[1, x])/(4*\[Epsilon]) - (CA*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - (47*CA*Pi^4*\[Epsilon]^3*G[1, x])/
   5760 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, x] - (CA*G[1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, x] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/1920 - (CA*\[Epsilon]*G[1, 1, 0, x])/
   2 + (CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + 
  (CA*\[Epsilon]*G[1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] - (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 1, x] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] - (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - 
  (I/4)*CA*Pi*Log[Q2/\[Mu]2] + (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/48 + (I/48)*CA*Pi^3*\[Epsilon]^2*
   Log[Q2/\[Mu]2] - (13*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/1920 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[Q2/\[Mu]2] + 
  (CA*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CA*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (47*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/5760 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*Log[Q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/96 - 
  (I/96)*CA*Pi^3*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 + 
  (13*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/3840 - 
  (CA*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (CA*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   96 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 - (I/24)*CA*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 - (5*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/288 + 
  (I/288)*CA*Pi^3*\[Epsilon]^4*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 + (I/96)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^4 + (5*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/1152 - 
  (CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 - (I/480)*CA*Pi*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^5 + (CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 + (13*CA*\[Epsilon]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (41*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   144 + ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + 
  (7*CA*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CA*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, x]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 + 
  (13*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CA*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 - 
  (13*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3] + 
  (41*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (13*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (13*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (13*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (133*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (41*CA*\[Epsilon]^3*Zeta[5])/20 - 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 - 
  (41*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20, 
 -1/12*CA + nf/12 - (2*CA*\[Epsilon])/9 + (11*nf*\[Epsilon])/36 - 
  (13*CA*\[Epsilon]^2)/27 + (85*nf*\[Epsilon]^2)/108 + 
  (CA*Pi^2*\[Epsilon]^2)/144 - (nf*Pi^2*\[Epsilon]^2)/144 - 
  (80*CA*\[Epsilon]^3)/81 + (575*nf*\[Epsilon]^3)/324 + 
  (CA*Pi^2*\[Epsilon]^3)/54 - (11*nf*Pi^2*\[Epsilon]^3)/432 - 
  (484*CA*\[Epsilon]^4)/243 + (3661*nf*\[Epsilon]^4)/972 + 
  (13*CA*Pi^2*\[Epsilon]^4)/324 - (85*nf*Pi^2*\[Epsilon]^4)/1296 + 
  (47*CA*Pi^4*\[Epsilon]^4)/17280 - (47*nf*Pi^4*\[Epsilon]^4)/17280 + 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2])/12 - (nf*\[Epsilon]*Log[Q2/\[Mu]2])/12 + 
  (2*CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/9 - (11*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   36 + (13*CA*\[Epsilon]^3*Log[Q2/\[Mu]2])/27 - 
  (85*nf*\[Epsilon]^3*Log[Q2/\[Mu]2])/108 - 
  (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/144 + 
  (nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/144 + 
  (80*CA*\[Epsilon]^4*Log[Q2/\[Mu]2])/81 - 
  (575*nf*\[Epsilon]^4*Log[Q2/\[Mu]2])/324 - 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/54 + 
  (11*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/432 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/24 + (nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/
   24 - (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/9 + 
  (11*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/72 - 
  (13*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/54 + 
  (85*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/216 + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/288 - 
  (nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/288 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/72 - (nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/
   72 + (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/27 - 
  (11*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/216 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/288 + (nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/
   288 + (7*CA*\[Epsilon]^3*Zeta[3])/36 - (7*nf*\[Epsilon]^3*Zeta[3])/36 + 
  (14*CA*\[Epsilon]^4*Zeta[3])/27 - (77*nf*\[Epsilon]^4*Zeta[3])/108 - 
  (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/36 + 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/36}


==> anc/Split_g2gg_NLO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(5*CA*Pi^2)/48 + (CA*z)/12 - (nf*z)/12 - (CA*z^2)/12 + (nf*z^2)/12 - 
  CA/(4*\[Epsilon]^2) - ((I/4)*CA*Pi)/\[Epsilon] + 
  (I/48)*CA*Pi^3*\[Epsilon] + (2*CA*z*\[Epsilon])/9 - 
  (11*nf*z*\[Epsilon])/36 + (I/12)*CA*Pi*z*\[Epsilon] - 
  (I/12)*nf*Pi*z*\[Epsilon] - (2*CA*z^2*\[Epsilon])/9 + 
  (11*nf*z^2*\[Epsilon])/36 - (I/12)*CA*Pi*z^2*\[Epsilon] + 
  (I/12)*nf*Pi*z^2*\[Epsilon] + (13*CA*Pi^4*\[Epsilon]^2)/1920 + 
  (13*CA*z*\[Epsilon]^2)/27 - (85*nf*z*\[Epsilon]^2)/108 + 
  ((2*I)/9)*CA*Pi*z*\[Epsilon]^2 - ((11*I)/36)*nf*Pi*z*\[Epsilon]^2 - 
  (7*CA*Pi^2*z*\[Epsilon]^2)/144 + (7*nf*Pi^2*z*\[Epsilon]^2)/144 - 
  (13*CA*z^2*\[Epsilon]^2)/27 + (85*nf*z^2*\[Epsilon]^2)/108 - 
  ((2*I)/9)*CA*Pi*z^2*\[Epsilon]^2 + ((11*I)/36)*nf*Pi*z^2*\[Epsilon]^2 + 
  (7*CA*Pi^2*z^2*\[Epsilon]^2)/144 - (7*nf*Pi^2*z^2*\[Epsilon]^2)/144 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 + (80*CA*z*\[Epsilon]^3)/81 - 
  (575*nf*z*\[Epsilon]^3)/324 + ((13*I)/27)*CA*Pi*z*\[Epsilon]^3 - 
  ((85*I)/108)*nf*Pi*z*\[Epsilon]^3 - (7*CA*Pi^2*z*\[Epsilon]^3)/54 + 
  (77*nf*Pi^2*z*\[Epsilon]^3)/432 - (I/48)*CA*Pi^3*z*\[Epsilon]^3 + 
  (I/48)*nf*Pi^3*z*\[Epsilon]^3 - (80*CA*z^2*\[Epsilon]^3)/81 + 
  (575*nf*z^2*\[Epsilon]^3)/324 - ((13*I)/27)*CA*Pi*z^2*\[Epsilon]^3 + 
  ((85*I)/108)*nf*Pi*z^2*\[Epsilon]^3 + (7*CA*Pi^2*z^2*\[Epsilon]^3)/54 - 
  (77*nf*Pi^2*z^2*\[Epsilon]^3)/432 + (I/48)*CA*Pi^3*z^2*\[Epsilon]^3 - 
  (I/48)*nf*Pi^3*z^2*\[Epsilon]^3 - (67*CA*Pi^6*\[Epsilon]^4)/96768 + 
  (484*CA*z*\[Epsilon]^4)/243 - (3661*nf*z*\[Epsilon]^4)/972 + 
  ((80*I)/81)*CA*Pi*z*\[Epsilon]^4 - ((575*I)/324)*nf*Pi*z*\[Epsilon]^4 - 
  (91*CA*Pi^2*z*\[Epsilon]^4)/324 + (595*nf*Pi^2*z*\[Epsilon]^4)/1296 - 
  (I/18)*CA*Pi^3*z*\[Epsilon]^4 + ((11*I)/144)*nf*Pi^3*z*\[Epsilon]^4 + 
  (73*CA*Pi^4*z*\[Epsilon]^4)/17280 - (73*nf*Pi^4*z*\[Epsilon]^4)/17280 - 
  (484*CA*z^2*\[Epsilon]^4)/243 + (3661*nf*z^2*\[Epsilon]^4)/972 - 
  ((80*I)/81)*CA*Pi*z^2*\[Epsilon]^4 + ((575*I)/324)*nf*Pi*z^2*\[Epsilon]^4 + 
  (91*CA*Pi^2*z^2*\[Epsilon]^4)/324 - (595*nf*Pi^2*z^2*\[Epsilon]^4)/1296 + 
  (I/18)*CA*Pi^3*z^2*\[Epsilon]^4 - ((11*I)/144)*nf*Pi^3*z^2*\[Epsilon]^4 - 
  (73*CA*Pi^4*z^2*\[Epsilon]^4)/17280 + (73*nf*Pi^4*z^2*\[Epsilon]^4)/17280 + 
  (I/4)*CA*Pi*G[0, z] + (CA*G[0, z])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/1920 - ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*
   G[0, z] + (I/4)*CA*Pi*G[1, z] + (CA*G[1, z])/(4*\[Epsilon]) - 
  (3*CA*Pi^2*\[Epsilon]*G[1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*
   G[1, z] + (37*CA*Pi^4*\[Epsilon]^3*G[1, z])/1152 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] - (CA*G[0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 0, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (5*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1920 + (CA*G[1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] - (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1920 + (CA*\[Epsilon]*G[0, 0, 0, z])/
   4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] + (CA*\[Epsilon]*G[0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (CA*\[Epsilon]*G[0, 1, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] - (CA*\[Epsilon]*G[0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] - (CA*\[Epsilon]*G[1, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] - (CA*\[Epsilon]*G[1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (CA*\[Epsilon]*G[1, 1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] + (CA*\[Epsilon]*G[1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*Log[q2/\[Mu]2] + 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/
   48 - (CA*z*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  (nf*z*\[Epsilon]*Log[q2/\[Mu]2])/12 + (CA*z^2*\[Epsilon]*Log[q2/\[Mu]2])/
   12 - (nf*z^2*\[Epsilon]*Log[q2/\[Mu]2])/12 - 
  (I/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (2*CA*z*\[Epsilon]^2*Log[q2/\[Mu]2])/9 + 
  (11*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/36 - (I/12)*CA*Pi*z*\[Epsilon]^2*
   Log[q2/\[Mu]2] + (I/12)*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (2*CA*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/9 - 
  (11*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/36 + (I/12)*CA*Pi*z^2*\[Epsilon]^2*
   Log[q2/\[Mu]2] - (I/12)*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (13*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1920 - 
  (13*CA*z*\[Epsilon]^3*Log[q2/\[Mu]2])/27 + 
  (85*nf*z*\[Epsilon]^3*Log[q2/\[Mu]2])/108 - ((2*I)/9)*CA*Pi*z*\[Epsilon]^3*
   Log[q2/\[Mu]2] + ((11*I)/36)*nf*Pi*z*\[Epsilon]^3*Log[q2/\[Mu]2] + 
  (7*CA*Pi^2*z*\[Epsilon]^3*Log[q2/\[Mu]2])/144 - 
  (7*nf*Pi^2*z*\[Epsilon]^3*Log[q2/\[Mu]2])/144 + 
  (13*CA*z^2*\[Epsilon]^3*Log[q2/\[Mu]2])/27 - 
  (85*nf*z^2*\[Epsilon]^3*Log[q2/\[Mu]2])/108 + 
  ((2*I)/9)*CA*Pi*z^2*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  ((11*I)/36)*nf*Pi*z^2*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (7*CA*Pi^2*z^2*\[Epsilon]^3*Log[q2/\[Mu]2])/144 + 
  (7*nf*Pi^2*z^2*\[Epsilon]^3*Log[q2/\[Mu]2])/144 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (80*CA*z*\[Epsilon]^4*Log[q2/\[Mu]2])/81 + 
  (575*nf*z*\[Epsilon]^4*Log[q2/\[Mu]2])/324 - 
  ((13*I)/27)*CA*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  ((85*I)/108)*nf*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (7*CA*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2])/54 - 
  (77*nf*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2])/432 + 
  (I/48)*CA*Pi^3*z*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/48)*nf*Pi^3*z*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (80*CA*z^2*\[Epsilon]^4*Log[q2/\[Mu]2])/81 - 
  (575*nf*z^2*\[Epsilon]^4*Log[q2/\[Mu]2])/324 + 
  ((13*I)/27)*CA*Pi*z^2*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  ((85*I)/108)*nf*Pi*z^2*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (7*CA*Pi^2*z^2*\[Epsilon]^4*Log[q2/\[Mu]2])/54 + 
  (77*nf*Pi^2*z^2*\[Epsilon]^4*Log[q2/\[Mu]2])/432 - 
  (I/48)*CA*Pi^3*z^2*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (I/48)*nf*Pi^3*z^2*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (CA*G[0, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[0, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (3*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*Log[q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/96 + 
  (CA*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 - 
  (nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 - 
  (CA*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 + 
  (nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 + (I/96)*CA*Pi^3*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 + (CA*z*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/9 - 
  (11*nf*z*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/72 + (I/24)*CA*Pi*z*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 - (I/24)*nf*Pi*z*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  (CA*z^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/9 + 
  (11*nf*z^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/72 - 
  (I/24)*CA*Pi*z^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (I/24)*nf*Pi*z^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (13*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/3840 + 
  (13*CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/54 - 
  (85*nf*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/216 + 
  (I/9)*CA*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - 
  ((11*I)/72)*nf*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - 
  (7*CA*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/288 + 
  (7*nf*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/288 - 
  (13*CA*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/54 + 
  (85*nf*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/216 - 
  (I/9)*CA*Pi*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  ((11*I)/72)*nf*Pi*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (7*CA*Pi^2*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/288 - 
  (7*nf*Pi^2*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/288 + 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*
    Log[q2/\[Mu]2]^2)/96 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*
   Log[q2/\[Mu]2]^2 + (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (I/24)*CA*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - (5*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/288 - 
  (CA*z*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 + 
  (nf*z*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 + 
  (CA*z^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 - 
  (nf*z^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 - (I/288)*CA*Pi^3*\[Epsilon]^4*
   Log[q2/\[Mu]2]^3 - (CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/27 + 
  (11*nf*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/216 - 
  (I/72)*CA*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (I/72)*nf*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (CA*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/27 - 
  (11*nf*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/216 + 
  (I/72)*CA*Pi*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (I/72)*nf*Pi*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (I/96)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^4 + (5*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/1152 + 
  (CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 - 
  (nf*z*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 - 
  (CA*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 + 
  (nf*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 + 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (I/480)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^5 - (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (35*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   144 - (7*CA*z*\[Epsilon]^3*Zeta[3])/36 + (7*nf*z*\[Epsilon]^3*Zeta[3])/
   36 + (7*CA*z^2*\[Epsilon]^3*Zeta[3])/36 - (7*nf*z^2*\[Epsilon]^3*Zeta[3])/
   36 - ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] - 
  (14*CA*z*\[Epsilon]^4*Zeta[3])/27 + (77*nf*z*\[Epsilon]^4*Zeta[3])/108 - 
  ((7*I)/36)*CA*Pi*z*\[Epsilon]^4*Zeta[3] + ((7*I)/36)*nf*Pi*z*\[Epsilon]^4*
   Zeta[3] + (14*CA*z^2*\[Epsilon]^4*Zeta[3])/27 - 
  (77*nf*z^2*\[Epsilon]^4*Zeta[3])/108 + ((7*I)/36)*CA*Pi*z^2*\[Epsilon]^4*
   Zeta[3] - ((7*I)/36)*nf*Pi*z^2*\[Epsilon]^4*Zeta[3] - 
  (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/16 + 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] - (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (35*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/144 + 
  (7*CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (7*nf*z*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CA*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  (7*nf*z^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (31*CA*\[Epsilon]^3*Zeta[5])/20 + 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] - 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20, 
 (5*CA*Pi^2)/48 - CA/(4*\[Epsilon]^2) - ((I/4)*CA*Pi)/\[Epsilon] + 
  (I/48)*CA*Pi^3*\[Epsilon] + (13*CA*Pi^4*\[Epsilon]^2)/1920 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 - (67*CA*Pi^6*\[Epsilon]^4)/96768 + 
  (I/4)*CA*Pi*G[0, z] + (CA*G[0, z])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/1920 - ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*
   G[0, z] + (I/4)*CA*Pi*G[1, z] + (CA*G[1, z])/(4*\[Epsilon]) - 
  (3*CA*Pi^2*\[Epsilon]*G[1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*
   G[1, z] + (37*CA*Pi^4*\[Epsilon]^3*G[1, z])/1152 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] - (CA*G[0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 0, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (5*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1920 + (CA*G[1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] - (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1920 + (CA*\[Epsilon]*G[0, 0, 0, z])/
   4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] + (CA*\[Epsilon]*G[0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (CA*\[Epsilon]*G[0, 1, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] - (CA*\[Epsilon]*G[0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] - (CA*\[Epsilon]*G[1, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] - (CA*\[Epsilon]*G[1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (CA*\[Epsilon]*G[1, 1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] + (CA*\[Epsilon]*G[1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*Log[q2/\[Mu]2] + 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (13*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1920 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (CA*G[0, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[0, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (3*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*Log[q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/96 + 
  (I/96)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (13*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/3840 + 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*
    Log[q2/\[Mu]2]^2)/96 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*
   Log[q2/\[Mu]2]^2 + (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (I/24)*CA*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - (5*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/288 - 
  (I/288)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (I/96)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^4 + (5*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/1152 + 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (I/480)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^5 - (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (35*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   144 - ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] - 
  (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/16 + 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] - (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (35*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/144 + 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (31*CA*\[Epsilon]^3*Zeta[5])/20 + 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] - 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20, 
 (5*CA*Pi^2)/48 - CA/(4*\[Epsilon]^2) - ((I/4)*CA*Pi)/\[Epsilon] + 
  (I/48)*CA*Pi^3*\[Epsilon] + (13*CA*Pi^4*\[Epsilon]^2)/1920 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 - (67*CA*Pi^6*\[Epsilon]^4)/96768 + 
  (I/4)*CA*Pi*G[0, z] + (CA*G[0, z])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/1920 - ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*
   G[0, z] + (I/4)*CA*Pi*G[1, z] + (CA*G[1, z])/(4*\[Epsilon]) - 
  (3*CA*Pi^2*\[Epsilon]*G[1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*
   G[1, z] + (37*CA*Pi^4*\[Epsilon]^3*G[1, z])/1152 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] - (CA*G[0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 0, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (5*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1920 + (CA*G[1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] - (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1920 + (CA*\[Epsilon]*G[0, 0, 0, z])/
   4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] + (CA*\[Epsilon]*G[0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (CA*\[Epsilon]*G[0, 1, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] - (CA*\[Epsilon]*G[0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] - (CA*\[Epsilon]*G[1, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] - (CA*\[Epsilon]*G[1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (CA*\[Epsilon]*G[1, 1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] + (CA*\[Epsilon]*G[1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*Log[q2/\[Mu]2] + 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (13*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1920 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (CA*G[0, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[0, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (3*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*Log[q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/96 + 
  (I/96)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (13*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/3840 + 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*
    Log[q2/\[Mu]2]^2)/96 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*
   Log[q2/\[Mu]2]^2 + (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (I/24)*CA*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - (5*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/288 - 
  (I/288)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (I/96)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^4 + (5*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/1152 + 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (I/480)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^5 - (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (35*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   144 - ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] - 
  (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/16 + 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] - (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (35*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/144 + 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (31*CA*\[Epsilon]^3*Zeta[5])/20 + 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] - 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20, 
 -1/12*CA + nf/12 - (2*CA*\[Epsilon])/9 + (11*nf*\[Epsilon])/36 - 
  (I/12)*CA*Pi*\[Epsilon] + (I/12)*nf*Pi*\[Epsilon] - 
  (13*CA*\[Epsilon]^2)/27 + (85*nf*\[Epsilon]^2)/108 - 
  ((2*I)/9)*CA*Pi*\[Epsilon]^2 + ((11*I)/36)*nf*Pi*\[Epsilon]^2 + 
  (7*CA*Pi^2*\[Epsilon]^2)/144 - (7*nf*Pi^2*\[Epsilon]^2)/144 - 
  (80*CA*\[Epsilon]^3)/81 + (575*nf*\[Epsilon]^3)/324 - 
  ((13*I)/27)*CA*Pi*\[Epsilon]^3 + ((85*I)/108)*nf*Pi*\[Epsilon]^3 + 
  (7*CA*Pi^2*\[Epsilon]^3)/54 - (77*nf*Pi^2*\[Epsilon]^3)/432 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3 - (I/48)*nf*Pi^3*\[Epsilon]^3 - 
  (484*CA*\[Epsilon]^4)/243 + (3661*nf*\[Epsilon]^4)/972 - 
  ((80*I)/81)*CA*Pi*\[Epsilon]^4 + ((575*I)/324)*nf*Pi*\[Epsilon]^4 + 
  (91*CA*Pi^2*\[Epsilon]^4)/324 - (595*nf*Pi^2*\[Epsilon]^4)/1296 + 
  (I/18)*CA*Pi^3*\[Epsilon]^4 - ((11*I)/144)*nf*Pi^3*\[Epsilon]^4 - 
  (73*CA*Pi^4*\[Epsilon]^4)/17280 + (73*nf*Pi^4*\[Epsilon]^4)/17280 + 
  (CA*\[Epsilon]*Log[q2/\[Mu]2])/12 - (nf*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  (2*CA*\[Epsilon]^2*Log[q2/\[Mu]2])/9 - (11*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/
   36 + (I/12)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/12)*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (13*CA*\[Epsilon]^3*Log[q2/\[Mu]2])/27 - 
  (85*nf*\[Epsilon]^3*Log[q2/\[Mu]2])/108 + ((2*I)/9)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2] - ((11*I)/36)*nf*Pi*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (7*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/144 + 
  (7*nf*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/144 + 
  (80*CA*\[Epsilon]^4*Log[q2/\[Mu]2])/81 - 
  (575*nf*\[Epsilon]^4*Log[q2/\[Mu]2])/324 + ((13*I)/27)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2] - ((85*I)/108)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/54 + 
  (77*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/432 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2] + (I/48)*nf*Pi^3*\[Epsilon]^4*
   Log[q2/\[Mu]2] - (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 + 
  (nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 - (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/
   9 + (11*nf*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/72 - 
  (I/24)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + (I/24)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 - (13*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/54 + 
  (85*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/216 - (I/9)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^2 + ((11*I)/72)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/288 - 
  (7*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/288 + 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 - (nf*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/
   72 + (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/27 - 
  (11*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/216 + (I/72)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^3 - (I/72)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 + (nf*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/
   288 + (7*CA*\[Epsilon]^3*Zeta[3])/36 - (7*nf*\[Epsilon]^3*Zeta[3])/36 + 
  (14*CA*\[Epsilon]^4*Zeta[3])/27 - (77*nf*\[Epsilon]^4*Zeta[3])/108 + 
  ((7*I)/36)*CA*Pi*\[Epsilon]^4*Zeta[3] - ((7*I)/36)*nf*Pi*\[Epsilon]^4*
   Zeta[3] - (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  (7*nf*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36}


==> anc/Split_g2gg_NNLO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-571*CA^2)/1296 + (65*CA*nf)/2592 + ((101*I)/216)*CA^2*Pi - 
  ((7*I)/108)*CA*nf*Pi + (737*CA^2*Pi^2)/3456 - (55*CA*nf*Pi^2)/1728 - 
  ((55*I)/576)*CA^2*Pi^3 + ((5*I)/288)*CA*nf*Pi^3 + (7*CA^2*Pi^4)/11520 - 
  (119*CA^2)/(216*x^2) + (97*CA*nf)/(144*x^2) - (CF*nf)/(16*x^2) - 
  (2*nf^2)/(27*x^2) - ((I/18)*CA^2*Pi)/x^2 + (((11*I)/144)*CA*nf*Pi)/x^2 - 
  (CA^2*Pi^2)/(96*x^2) + (CA*nf*Pi^2)/(96*x^2) + (119*CA^2)/(216*x) - 
  (97*CA*nf)/(144*x) + (CF*nf)/(16*x) + (2*nf^2)/(27*x) + 
  (((5*I)/144)*CA^2*Pi)/x - ((I/18)*CA*nf*Pi)/x + (CA^2*Pi^2)/(96*x) - 
  (CA*nf*Pi^2)/(96*x) + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) - 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) + (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 - 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (5*CA^2*Pi^2)/(96*\[Epsilon]^2) + 
  CA^2/(48*x^2*\[Epsilon]^2) - (CA*nf)/(48*x^2*\[Epsilon]^2) - 
  CA^2/(48*x*\[Epsilon]^2) + (CA*nf)/(48*x*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) + 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] - (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (121*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*nf*Pi^2)/(576*\[Epsilon]) + 
  ((I/48)*CA^2*Pi^3)/\[Epsilon] - CA^2/(48*x^2*\[Epsilon]) + 
  (CA*nf)/(72*x^2*\[Epsilon]) - nf^2/(72*x^2*\[Epsilon]) - 
  ((I/48)*CA^2*Pi)/(x^2*\[Epsilon]) + ((I/48)*CA*nf*Pi)/(x^2*\[Epsilon]) + 
  CA^2/(48*x*\[Epsilon]) - (CA*nf)/(72*x*\[Epsilon]) + 
  nf^2/(72*x*\[Epsilon]) + ((I/48)*CA^2*Pi)/(x*\[Epsilon]) - 
  ((I/48)*CA*nf*Pi)/(x*\[Epsilon]) + ((1187*I)/1296)*CA^2*Pi*\[Epsilon] - 
  ((137*I)/1296)*CA*nf*Pi*\[Epsilon] + (193*CA^2*Pi^2*\[Epsilon])/432 - 
  (19*CA*nf*Pi^2*\[Epsilon])/432 - ((347*I)/1728)*CA^2*Pi^3*\[Epsilon] + 
  ((31*I)/864)*CA*nf*Pi^3*\[Epsilon] - (11*CA^2*Pi^4*\[Epsilon])/240 + 
  (CA*nf*Pi^4*\[Epsilon])/120 + (I/1920)*CA^2*Pi^5*\[Epsilon] + 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + x^(-1))) - 
  (211*CA*nf*\[Epsilon])/(7776*(-1 + x^(-1))) + 
  (103*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))) + 
  (71*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))) - 
  (407*CA^2*Pi^4*\[Epsilon])/(13824*(-1 + x^(-1))) + 
  (37*CA*nf*Pi^4*\[Epsilon])/(6912*(-1 + x^(-1))) - 
  (8567*CA^2*\[Epsilon])/(2592*(-1 + x^(-1))*x^3) + 
  (707*CA*nf*\[Epsilon])/(162*(-1 + x^(-1))*x^3) - 
  (31*CF*nf*\[Epsilon])/(96*(-1 + x^(-1))*x^3) + 
  (47*CA^2*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))*x^3) - 
  (67*CA*nf*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))*x^3) + 
  (CF*nf*Pi^2*\[Epsilon])/(48*(-1 + x^(-1))*x^3) - 
  (7*nf^2*\[Epsilon])/(27*x^2) - (((13*I)/108)*CA^2*Pi*\[Epsilon])/x^2 + 
  (((85*I)/432)*CA*nf*Pi*\[Epsilon])/x^2 - (CA^2*Pi^2*\[Epsilon])/(36*x^2) + 
  (11*CA*nf*Pi^2*\[Epsilon])/(288*x^2) + (nf^2*Pi^2*\[Epsilon])/(432*x^2) + 
  ((I/288)*CA^2*Pi^3*\[Epsilon])/x^2 - ((I/288)*CA*nf*Pi^3*\[Epsilon])/x^2 + 
  (8567*CA^2*\[Epsilon])/(1296*(-1 + x^(-1))*x^2) - 
  (707*CA*nf*\[Epsilon])/(81*(-1 + x^(-1))*x^2) + 
  (31*CF*nf*\[Epsilon])/(48*(-1 + x^(-1))*x^2) - 
  (103*CA^2*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))*x^2) + 
  (143*CA*nf*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))*x^2) - 
  (CF*nf*Pi^2*\[Epsilon])/(24*(-1 + x^(-1))*x^2) + 
  (7*nf^2*\[Epsilon])/(27*x) + (((37*I)/432)*CA^2*Pi*\[Epsilon])/x - 
  (((61*I)/432)*CA*nf*Pi*\[Epsilon])/x + (7*CA^2*Pi^2*\[Epsilon])/(144*x) - 
  (17*CA*nf*Pi^2*\[Epsilon])/(288*x) - (nf^2*Pi^2*\[Epsilon])/(432*x) - 
  ((I/288)*CA^2*Pi^3*\[Epsilon])/x + ((I/288)*CA*nf*Pi^3*\[Epsilon])/x - 
  (32521*CA^2*\[Epsilon])/(7776*(-1 + x^(-1))*x) + 
  (34147*CA*nf*\[Epsilon])/(7776*(-1 + x^(-1))*x) - 
  (31*CF*nf*\[Epsilon])/(96*(-1 + x^(-1))*x) + (233*CA^2*Pi^2*\[Epsilon])/
   (5184*(-1 + x^(-1))*x) - (527*CA*nf*Pi^2*\[Epsilon])/
   (5184*(-1 + x^(-1))*x) + (CF*nf*Pi^2*\[Epsilon])/(48*(-1 + x^(-1))*x) + 
  (407*CA^2*Pi^4*\[Epsilon])/(13824*(-1 + x^(-1))*x) - 
  (37*CA*nf*Pi^4*\[Epsilon])/(6912*(-1 + x^(-1))*x) + 
  (I/144)*CA^2*Pi^3*x*\[Epsilon] - (I/144)*CA*nf*Pi^3*x*\[Epsilon] + 
  (1187*CA^2*Pi^2*\[Epsilon]^2)/1296 - (137*CA*nf*Pi^2*\[Epsilon]^2)/1296 + 
  ((781*I)/2592)*CA^2*Pi^3*\[Epsilon]^2 - ((85*I)/2592)*CA*nf*Pi^3*
   \[Epsilon]^2 + (977*CA^2*Pi^4*\[Epsilon]^2)/10368 - 
  (553*CA*nf*Pi^4*\[Epsilon]^2)/51840 + ((11*I)/360)*CA^2*Pi^5*\[Epsilon]^2 - 
  (I/180)*CA*nf*Pi^5*\[Epsilon]^2 - (1187*CA^2*Pi^6*\[Epsilon]^2)/120960 + 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + x^(-1))) - 
  (665*CA*nf*\[Epsilon]^2)/(23328*(-1 + x^(-1))) - 
  (((6829*I)/3888)*CA^2*Pi*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((109*I)/972)*CA*nf*Pi*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (77*CA^2*Pi^2*\[Epsilon]^2)/(972*(-1 + x^(-1))) - 
  (209*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + x^(-1))) + 
  (((623*I)/864)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((113*I)/864)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (28133*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))) - 
  (2467*CA*nf*Pi^4*\[Epsilon]^2)/(103680*(-1 + x^(-1))) + 
  (((1001*I)/11520)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((91*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (2153*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))) - 
  (25279*CA^2*\[Epsilon]^2)/(1728*(-1 + x^(-1))*x^3) + 
  (154997*CA*nf*\[Epsilon]^2)/(7776*(-1 + x^(-1))*x^3) - 
  (547*CF*nf*\[Epsilon]^2)/(576*(-1 + x^(-1))*x^3) - 
  (((20*I)/81)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x^3) + 
  (((575*I)/1296)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x^3) + 
  (203*CA^2*Pi^2*\[Epsilon]^2)/(648*(-1 + x^(-1))*x^3) - 
  (1303*CA*nf*Pi^2*\[Epsilon]^2)/(2592*(-1 + x^(-1))*x^3) + 
  (CF*nf*Pi^2*\[Epsilon]^2)/(8*(-1 + x^(-1))*x^3) + 
  (((7*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x^3) - 
  (((17*I)/864)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x^3) - 
  (7*CA^2*Pi^4*\[Epsilon]^2)/(576*(-1 + x^(-1))*x^3) + 
  (47*CA*nf*Pi^4*\[Epsilon]^2)/(2880*(-1 + x^(-1))*x^3) - 
  (CF*nf*Pi^4*\[Epsilon]^2)/(240*(-1 + x^(-1))*x^3) - 
  (184*nf^2*\[Epsilon]^2)/(243*x^2) - (61*CA^2*Pi^2*\[Epsilon]^2)/(864*x^2) + 
  (47*CA*nf*Pi^2*\[Epsilon]^2)/(432*x^2) + (nf^2*Pi^2*\[Epsilon]^2)/
   (81*x^2) - ((I/144)*CA^2*Pi^3*\[Epsilon]^2)/x^2 + 
  ((I/144)*CA*nf*Pi^3*\[Epsilon]^2)/x^2 + (7*CA^2*Pi^4*\[Epsilon]^2)/
   (640*x^2) - (7*CA*nf*Pi^4*\[Epsilon]^2)/(640*x^2) + 
  (25279*CA^2*\[Epsilon]^2)/(864*(-1 + x^(-1))*x^2) - 
  (154997*CA*nf*\[Epsilon]^2)/(3888*(-1 + x^(-1))*x^2) + 
  (547*CF*nf*\[Epsilon]^2)/(288*(-1 + x^(-1))*x^2) + 
  (((637*I)/1296)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x^2) - 
  (((1075*I)/1296)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x^2) - 
  (731*CA^2*Pi^2*\[Epsilon]^2)/(1296*(-1 + x^(-1))*x^2) + 
  (2363*CA*nf*Pi^2*\[Epsilon]^2)/(2592*(-1 + x^(-1))*x^2) - 
  (CF*nf*Pi^2*\[Epsilon]^2)/(4*(-1 + x^(-1))*x^2) - 
  (((13*I)/216)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x^2) + 
  (((29*I)/432)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x^2) + 
  (7*CA^2*Pi^4*\[Epsilon]^2)/(288*(-1 + x^(-1))*x^2) - 
  (47*CA*nf*Pi^4*\[Epsilon]^2)/(1440*(-1 + x^(-1))*x^2) + 
  (CF*nf*Pi^4*\[Epsilon]^2)/(120*(-1 + x^(-1))*x^2) + 
  (184*nf^2*\[Epsilon]^2)/(243*x) + (31*CA^2*Pi^2*\[Epsilon]^2)/(864*x) - 
  (23*CA*nf*Pi^2*\[Epsilon]^2)/(432*x) - (nf^2*Pi^2*\[Epsilon]^2)/(81*x) + 
  (((7*I)/288)*CA^2*Pi^3*\[Epsilon]^2)/x - 
  (((7*I)/288)*CA*nf*Pi^3*\[Epsilon]^2)/x - (7*CA^2*Pi^4*\[Epsilon]^2)/
   (640*x) + (7*CA*nf*Pi^4*\[Epsilon]^2)/(640*x) - 
  (764245*CA^2*\[Epsilon]^2)/(46656*(-1 + x^(-1))*x) + 
  (58207*CA*nf*\[Epsilon]^2)/(2916*(-1 + x^(-1))*x) - 
  (547*CF*nf*\[Epsilon]^2)/(576*(-1 + x^(-1))*x) + 
  (((2939*I)/1944)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (((133*I)/486)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (667*CA^2*Pi^2*\[Epsilon]^2)/(3888*(-1 + x^(-1))*x) - 
  (6151*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + x^(-1))*x) + 
  (CF*nf*Pi^2*\[Epsilon]^2)/(8*(-1 + x^(-1))*x) - 
  (((575*I)/864)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (((7*I)/108)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (30401*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))*x) + 
  (4033*CA*nf*Pi^4*\[Epsilon]^2)/(103680*(-1 + x^(-1))*x) - 
  (CF*nf*Pi^4*\[Epsilon]^2)/(240*(-1 + x^(-1))*x) - 
  (((1001*I)/11520)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (((91*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (2153*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))*x) + 
  (23*CA^2*Pi^4*x*\[Epsilon]^2)/5760 - (23*CA*nf*Pi^4*x*\[Epsilon]^2)/5760 - 
  (((5*I)/432)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) + 
  ((I/54)*CA*nf*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (CA^2*Pi^4*x*\[Epsilon]^2)/(480*(-1 + x^(-1))) + 
  (CA*nf*Pi^4*x*\[Epsilon]^2)/(480*(-1 + x^(-1))) - (395*CA^2*G[0, x])/432 + 
  (47*CA*nf*G[0, x])/432 + (11*CA^2*Pi^2*G[0, x])/72 - 
  (CA*nf*Pi^2*G[0, x])/36 + (I/48)*CA^2*Pi^3*G[0, x] + 
  (CA^2*G[0, x])/(9*x^2) - (11*CA*nf*G[0, x])/(72*x^2) - 
  (CA^2*G[0, x])/(9*x) + (11*CA*nf*G[0, x])/(72*x) + 
  (CA^2*G[0, x])/(8*\[Epsilon]^3) - (11*CA^2*G[0, x])/(48*\[Epsilon]^2) + 
  (CA*nf*G[0, x])/(24*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, x])/\[Epsilon]^2 - 
  (67*CA^2*G[0, x])/(144*\[Epsilon]) + (5*CA*nf*G[0, x])/(72*\[Epsilon]) - 
  (CA^2*Pi^2*G[0, x])/(24*\[Epsilon]) + (CA^2*G[0, x])/(24*x^2*\[Epsilon]) - 
  (CA*nf*G[0, x])/(24*x^2*\[Epsilon]) - (CA^2*G[0, x])/(24*x*\[Epsilon]) + 
  (CA*nf*G[0, x])/(24*x*\[Epsilon]) - (1187*CA^2*\[Epsilon]*G[0, x])/1296 + 
  (137*CA*nf*\[Epsilon]*G[0, x])/1296 - (I/48)*CA^2*Pi*\[Epsilon]*G[0, x] + 
  (I/48)*CA*nf*Pi*\[Epsilon]*G[0, x] - (67*CA^2*Pi^2*\[Epsilon]*G[0, x])/
   576 + (5*CA*nf*Pi^2*\[Epsilon]*G[0, x])/288 + 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]*G[0, x] - (I/72)*CA*nf*Pi^3*\[Epsilon]*
   G[0, x] + (107*CA^2*Pi^4*\[Epsilon]*G[0, x])/5760 + 
  (571*CA^2*\[Epsilon]*G[0, x])/(648*(-1 + x^(-1))) - 
  (65*CA*nf*\[Epsilon]*G[0, x])/(1296*(-1 + x^(-1))) - 
  (737*CA^2*Pi^2*\[Epsilon]*G[0, x])/(1728*(-1 + x^(-1))) + 
  (55*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(864*(-1 + x^(-1))) + 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(5760*(-1 + x^(-1))) + 
  (13*CA^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))*x^3) - 
  (85*CA*nf*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))*x^3) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, x])/(288*(-1 + x^(-1))*x^3) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x])/(288*(-1 + x^(-1))*x^3) + 
  (13*CA^2*\[Epsilon]*G[0, x])/(108*x^2) - (85*CA*nf*\[Epsilon]*G[0, x])/
   (432*x^2) - (CA^2*Pi^2*\[Epsilon]*G[0, x])/(288*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x])/(288*x^2) - (119*CA^2*\[Epsilon]*G[0, x])/
   (432*(-1 + x^(-1))*x^2) + (97*CA*nf*\[Epsilon]*G[0, x])/
   (216*(-1 + x^(-1))*x^2) + (CA^2*Pi^2*\[Epsilon]*G[0, x])/
   (144*(-1 + x^(-1))*x^2) - (CA*nf*Pi^2*\[Epsilon]*G[0, x])/
   (144*(-1 + x^(-1))*x^2) - (37*CA^2*\[Epsilon]*G[0, x])/(432*x) + 
  (61*CA*nf*\[Epsilon]*G[0, x])/(432*x) + ((I/48)*CA^2*Pi*\[Epsilon]*G[0, x])/
   x - ((I/48)*CA*nf*Pi*\[Epsilon]*G[0, x])/x + 
  (CA^2*Pi^2*\[Epsilon]*G[0, x])/(288*x) - (CA*nf*Pi^2*\[Epsilon]*G[0, x])/
   (288*x) - (941*CA^2*\[Epsilon]*G[0, x])/(1296*(-1 + x^(-1))*x) - 
  (131*CA*nf*\[Epsilon]*G[0, x])/(648*(-1 + x^(-1))*x) + 
  (749*CA^2*Pi^2*\[Epsilon]*G[0, x])/(1728*(-1 + x^(-1))*x) - 
  (61*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(864*(-1 + x^(-1))*x) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(5760*(-1 + x^(-1))*x) + 
  ((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*G[0, x] - 
  ((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[0, x] - 
  (403*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/432 + 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/216 - ((73*I)/864)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, x] + (I/54)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x] - 
  (1793*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/17280 + 
  (163*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/8640 + 
  ((3*I)/160)*CA^2*Pi^5*\[Epsilon]^2*G[0, x] + 
  (13649*CA^2*\[Epsilon]^2*G[0, x])/(3888*(-1 + x^(-1))) - 
  (647*CA*nf*\[Epsilon]^2*G[0, x])/(3888*(-1 + x^(-1))) + 
  (((1223*I)/648)*CA^2*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((373*I)/1296)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (2059*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))) + 
  (337*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))) - 
  (((71*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((7*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (3619*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(17280*(-1 + x^(-1))) + 
  (329*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(8640*(-1 + x^(-1))) + 
  (((11*I)/960)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (40*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))*x^3) - 
  (575*CA*nf*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))*x^3) + 
  (((61*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^3) - 
  (((47*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^3) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(216*(-1 + x^(-1))*x^3) + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))*x^3) - 
  (((5*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^3) + 
  (((5*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^3) - 
  (((61*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, x])/x^2 + 
  (((47*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(72*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(72*x^2) + 
  (((5*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/x^2 - 
  (((5*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/x^2 - 
  (80*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))*x^2) + 
  (575*CA*nf*\[Epsilon]^2*G[0, x])/(324*(-1 + x^(-1))*x^2) - 
  (((17*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^2) + 
  (((107*I)/432)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^2) + 
  (89*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(864*(-1 + x^(-1))*x^2) - 
  (101*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(864*(-1 + x^(-1))*x^2) + 
  (((5*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^2) - 
  (((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x^2) + 
  (((31*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, x])/x - 
  (((23*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(16*x) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/
   (16*x) - (((5*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/x + 
  (((5*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/x - 
  (11729*CA^2*\[Epsilon]^2*G[0, x])/(3888*(-1 + x^(-1))*x) - 
  (2803*CA*nf*\[Epsilon]^2*G[0, x])/(3888*(-1 + x^(-1))*x) - 
  (((2425*I)/1296)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (((167*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (1975*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))*x) - 
  (497*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(2592*(-1 + x^(-1))*x) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) - 
  ((I/32)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (3619*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(17280*(-1 + x^(-1))*x) - 
  (329*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(8640*(-1 + x^(-1))*x) - 
  (((11*I)/960)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/432 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/54 + (I/144)*CA^2*Pi^3*x*\[Epsilon]^2*
   G[0, x] - (I/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x] + 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/(54*(-1 + x^(-1))) + 
  ((I/144)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (101*CA^2*G[1, x])/216 - (7*CA*nf*G[1, x])/108 - 
  ((67*I)/144)*CA^2*Pi*G[1, x] + ((5*I)/72)*CA*nf*Pi*G[1, x] - 
  (11*CA^2*Pi^2*G[1, x])/576 + (CA*nf*Pi^2*G[1, x])/288 - 
  (I/48)*CA^2*Pi^3*G[1, x] - (CA^2*G[1, x])/(18*x^2) + 
  (11*CA*nf*G[1, x])/(144*x^2) + ((I/48)*CA^2*Pi*G[1, x])/x^2 - 
  ((I/48)*CA*nf*Pi*G[1, x])/x^2 + (5*CA^2*G[1, x])/(144*x) - 
  (CA*nf*G[1, x])/(18*x) - ((I/48)*CA^2*Pi*G[1, x])/x + 
  ((I/48)*CA*nf*Pi*G[1, x])/x - (CA^2*G[1, x])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, x])/(96*\[Epsilon]^2) - (CA*nf*G[1, x])/(48*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, x])/\[Epsilon]^2 + (67*CA^2*G[1, x])/(288*\[Epsilon]) - 
  (5*CA*nf*G[1, x])/(144*\[Epsilon]) - (((11*I)/48)*CA^2*Pi*G[1, x])/
   \[Epsilon] + ((I/24)*CA*nf*Pi*G[1, x])/\[Epsilon] + 
  (CA^2*Pi^2*G[1, x])/(12*\[Epsilon]) - (CA^2*G[1, x])/(48*x^2*\[Epsilon]) + 
  (CA*nf*G[1, x])/(48*x^2*\[Epsilon]) + (CA^2*G[1, x])/(48*x*\[Epsilon]) - 
  (CA*nf*G[1, x])/(48*x*\[Epsilon]) + (1187*CA^2*\[Epsilon]*G[1, x])/1296 - 
  (137*CA*nf*\[Epsilon]*G[1, x])/1296 - ((101*I)/108)*CA^2*Pi*\[Epsilon]*
   G[1, x] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[1, x] - 
  (67*CA^2*Pi^2*\[Epsilon]*G[1, x])/1728 + (5*CA*nf*Pi^2*\[Epsilon]*G[1, x])/
   864 + ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[1, x] - 
  (I/144)*CA*nf*Pi^3*\[Epsilon]*G[1, x] - (19*CA^2*Pi^4*\[Epsilon]*G[1, x])/
   1920 - (13*CA^2*\[Epsilon]*G[1, x])/(108*x^2) + 
  (85*CA*nf*\[Epsilon]*G[1, x])/(432*x^2) + 
  ((I/18)*CA^2*Pi*\[Epsilon]*G[1, x])/x^2 - 
  (((11*I)/144)*CA*nf*Pi*\[Epsilon]*G[1, x])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x])/(72*x^2) - (CA*nf*Pi^2*\[Epsilon]*G[1, x])/
   (72*x^2) + (37*CA^2*\[Epsilon]*G[1, x])/(432*x) - 
  (61*CA*nf*\[Epsilon]*G[1, x])/(432*x) - ((I/72)*CA^2*Pi*\[Epsilon]*G[1, x])/
   x + (((5*I)/144)*CA*nf*Pi*\[Epsilon]*G[1, x])/x - 
  (CA^2*Pi^2*\[Epsilon]*G[1, x])/(72*x) + (CA*nf*Pi^2*\[Epsilon]*G[1, x])/
   (72*x) - ((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*G[1, x] + 
  ((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[1, x] + 
  (199*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/324 - 
  (109*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/1296 + 
  ((73*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, x] - 
  (I/54)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/1080 - 
  (CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/540 + (I/192)*CA^2*Pi^5*\[Epsilon]^2*
   G[1, x] - (6829*CA^2*\[Epsilon]^2*G[1, x])/(3888*(-1 + x^(-1))) + 
  (109*CA*nf*\[Epsilon]^2*G[1, x])/(972*(-1 + x^(-1))) + 
  (623*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))) - 
  (113*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))) + 
  (1001*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(11520*(-1 + x^(-1))) - 
  (91*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/(5760*(-1 + x^(-1))) - 
  (20*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))*x^3) + 
  (575*CA*nf*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))*x^3) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))*x^3) - 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))*x^3) + 
  (((61*I)/432)*CA^2*Pi*\[Epsilon]^2*G[1, x])/x^2 - 
  (((47*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[1, x])/x^2 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(96*x^2) - 
  (((7*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/x^2 + 
  (((7*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/x^2 + 
  (637*CA^2*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))*x^2) - 
  (1075*CA*nf*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))*x^2) - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))*x^2) + 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))*x^2) - 
  (((31*I)/432)*CA^2*Pi*\[Epsilon]^2*G[1, x])/x + 
  (((23*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[1, x])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(16*x) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(96*x) + 
  (((7*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/x - 
  (((7*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/x + 
  (2939*CA^2*\[Epsilon]^2*G[1, x])/(1944*(-1 + x^(-1))*x) + 
  (133*CA*nf*\[Epsilon]^2*G[1, x])/(486*(-1 + x^(-1))*x) - 
  (575*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))*x) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(108*(-1 + x^(-1))*x) - 
  (1001*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(11520*(-1 + x^(-1))*x) + 
  (91*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/(5760*(-1 + x^(-1))*x) - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/432 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/54 - (I/144)*CA^2*Pi^3*x*\[Epsilon]^2*
   G[1, x] + (I/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, x] - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/(54*(-1 + x^(-1))) - 
  ((11*I)/48)*CA^2*Pi*G[0, 0, x] + (I/24)*CA*nf*Pi*G[0, 0, x] - 
  (CA^2*Pi^2*G[0, 0, x])/24 + (CA^2*G[0, 0, x])/(4*\[Epsilon]^2) + 
  (CA^2*\[Epsilon]*G[0, 0, x])/48 - (CA*nf*\[Epsilon]*G[0, 0, x])/48 - 
  ((35*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 0, x] + ((13*I)/144)*CA*nf*Pi*
   \[Epsilon]*G[0, 0, x] - (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/72 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 0, x])/36 + (I/48)*CA^2*Pi*x*\[Epsilon]*
   G[0, 0, x] - (I/48)*CA*nf*Pi*x*\[Epsilon]*G[0, 0, x] - 
  (1187*CA^2*\[Epsilon]^2*G[0, 0, x])/648 + 
  (137*CA*nf*\[Epsilon]^2*G[0, 0, x])/648 - ((437*I)/432)*CA^2*Pi*
   \[Epsilon]^2*G[0, 0, x] + ((49*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/48 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/32 - ((11*I)/288)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 0, x] + (I/144)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, x] - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/160 - 
  (1223*CA^2*\[Epsilon]^2*G[0, 0, x])/(648*(-1 + x^(-1))) + 
  (373*CA*nf*\[Epsilon]^2*G[0, 0, x])/(1296*(-1 + x^(-1))) + 
  (493*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(864*(-1 + x^(-1))) - 
  (47*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))) - 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/(240*(-1 + x^(-1))) - 
  (61*CA^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))*x^3) + 
  (47*CA*nf*\[Epsilon]^2*G[0, 0, x])/(216*(-1 + x^(-1))*x^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))*x^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))*x^3) + 
  (61*CA^2*\[Epsilon]^2*G[0, 0, x])/(432*x^2) - 
  (47*CA*nf*\[Epsilon]^2*G[0, 0, x])/(216*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*x^2) + 
  (23*CA^2*\[Epsilon]^2*G[0, 0, x])/(108*(-1 + x^(-1))*x^2) - 
  (35*CA*nf*\[Epsilon]^2*G[0, 0, x])/(108*(-1 + x^(-1))*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(36*(-1 + x^(-1))*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(36*(-1 + x^(-1))*x^2) - 
  (31*CA^2*\[Epsilon]^2*G[0, 0, x])/(432*x) + 
  (23*CA*nf*\[Epsilon]^2*G[0, 0, x])/(216*x) - 
  ((I/48)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/x + 
  ((I/48)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*x) + 
  (2353*CA^2*\[Epsilon]^2*G[0, 0, x])/(1296*(-1 + x^(-1))*x) - 
  (235*CA*nf*\[Epsilon]^2*G[0, 0, x])/(1296*(-1 + x^(-1))*x) - 
  (245*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))*x) + 
  (91*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(864*(-1 + x^(-1))*x) + 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/(240*(-1 + x^(-1))*x) + 
  ((5*I)/144)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x] - 
  (I/18)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/288 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/288 - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))) + 
  (CA^2*Pi^2*G[0, 1, x])/48 - (CA^2*G[0, 1, x])/(8*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[0, 1, x])/\[Epsilon] - (CA^2*\[Epsilon]*G[0, 1, x])/48 + 
  (CA*nf*\[Epsilon]*G[0, 1, x])/48 - (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   288 + (CA*nf*Pi^2*\[Epsilon]*G[0, 1, x])/144 - 
  (I/16)*CA^2*Pi^3*\[Epsilon]*G[0, 1, x] + (CA^2*\[Epsilon]*G[0, 1, x])/
   (48*x) - (CA*nf*\[Epsilon]*G[0, 1, x])/(48*x) + 
  (1187*CA^2*\[Epsilon]^2*G[0, 1, x])/648 - 
  (137*CA*nf*\[Epsilon]^2*G[0, 1, x])/648 + (I/24)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, x] - (I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x] + 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/27 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/864 + 
  ((11*I)/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x] - 
  (I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, x] - 
  (17*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/360 + 
  (1223*CA^2*\[Epsilon]^2*G[0, 1, x])/(648*(-1 + x^(-1))) - 
  (373*CA*nf*\[Epsilon]^2*G[0, 1, x])/(1296*(-1 + x^(-1))) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))) - 
  (67*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(2880*(-1 + x^(-1))) + 
  (61*CA^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))*x^3) - 
  (47*CA*nf*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))*x^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))*x^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))*x^3) - 
  (61*CA^2*\[Epsilon]^2*G[0, 1, x])/(432*x^2) + 
  (47*CA*nf*\[Epsilon]^2*G[0, 1, x])/(216*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*x^2) - 
  (17*CA^2*\[Epsilon]^2*G[0, 1, x])/(108*(-1 + x^(-1))*x^2) + 
  (107*CA*nf*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))*x^2) + 
  (31*CA^2*\[Epsilon]^2*G[0, 1, x])/(432*x) - 
  (23*CA*nf*\[Epsilon]^2*G[0, 1, x])/(216*x) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/x + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*x) - 
  (2425*CA^2*\[Epsilon]^2*G[0, 1, x])/(1296*(-1 + x^(-1))*x) + 
  (167*CA*nf*\[Epsilon]^2*G[0, 1, x])/(648*(-1 + x^(-1))*x) - 
  (4*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(27*(-1 + x^(-1))*x) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))*x) + 
  (67*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(2880*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/288 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/288 + 
  ((11*I)/48)*CA^2*Pi*G[1, 0, x] - (I/24)*CA*nf*Pi*G[1, 0, x] + 
  (CA^2*Pi^2*G[1, 0, x])/48 - (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, 0, x])/\[Epsilon] + (CA^2*\[Epsilon]*G[1, 0, x])/24 - 
  (CA*nf*\[Epsilon]*G[1, 0, x])/24 + ((35*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 0, x] - ((13*I)/144)*CA*nf*Pi*\[Epsilon]*G[1, 0, x] + 
  (55*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/288 - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/144 - (I/48)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, x] + ((I/48)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/x^2 - 
  ((I/48)*CA*nf*Pi*\[Epsilon]*G[1, 0, x])/x^2 - 
  (5*CA^2*\[Epsilon]*G[1, 0, x])/(48*x) + (5*CA*nf*\[Epsilon]*G[1, 0, x])/
   (48*x) - ((I/48)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/x + 
  ((I/48)*CA*nf*Pi*\[Epsilon]*G[1, 0, x])/x - (I/48)*CA^2*Pi*x*\[Epsilon]*
   G[1, 0, x] + (I/48)*CA*nf*Pi*x*\[Epsilon]*G[1, 0, x] + 
  (1187*CA^2*\[Epsilon]^2*G[1, 0, x])/648 - 
  (137*CA*nf*\[Epsilon]^2*G[1, 0, x])/648 + ((437*I)/432)*CA^2*Pi*
   \[Epsilon]^2*G[1, 0, x] - ((49*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/48 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/32 - ((11*I)/288)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 0, x] + (I/144)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/320 + 
  (571*CA^2*\[Epsilon]^2*G[1, 0, x])/(324*(-1 + x^(-1))) - 
  (65*CA*nf*\[Epsilon]^2*G[1, 0, x])/(648*(-1 + x^(-1))) - 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(54*(-1 + x^(-1))) + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(108*(-1 + x^(-1))) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(30*(-1 + x^(-1))) + 
  (61*CA^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))*x^3) - 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))*x^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))*x^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))*x^3) - 
  (61*CA^2*\[Epsilon]^2*G[1, 0, x])/(432*x^2) + 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, x])/(216*x^2) + 
  ((I/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/x^2 - 
  (((5*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(144*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(144*x^2) - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, x])/(27*(-1 + x^(-1))*x^2) + 
  (269*CA*nf*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(18*(-1 + x^(-1))*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(18*(-1 + x^(-1))*x^2) + 
  (31*CA^2*\[Epsilon]^2*G[1, 0, x])/(432*x) - 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, x])/(216*x) - 
  ((I/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/x + 
  (((5*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(144*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(144*x) - 
  (1939*CA^2*\[Epsilon]^2*G[1, 0, x])/(1296*(-1 + x^(-1))*x) - 
  (395*CA*nf*\[Epsilon]^2*G[1, 0, x])/(1296*(-1 + x^(-1))*x) + 
  (533*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))*x) - 
  (77*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))*x) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(30*(-1 + x^(-1))*x) - 
  ((5*I)/144)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x] + 
  (I/18)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/288 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/288 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))) - 
  (67*CA^2*G[1, 1, x])/144 + (5*CA*nf*G[1, 1, x])/72 + 
  ((11*I)/24)*CA^2*Pi*G[1, 1, x] - (I/12)*CA*nf*Pi*G[1, 1, x] - 
  (CA^2*Pi^2*G[1, 1, x])/6 + (CA^2*G[1, 1, x])/(48*x^2) - 
  (CA*nf*G[1, 1, x])/(48*x^2) - (CA^2*G[1, 1, x])/(48*x) + 
  (CA*nf*G[1, 1, x])/(48*x) + (CA^2*G[1, 1, x])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, x])/(48*\[Epsilon]) + (CA*nf*G[1, 1, x])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, 1, x])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[1, 1, x])/
   108 + (7*CA*nf*\[Epsilon]*G[1, 1, x])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, x] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] + 
  (121*CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/288 - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/144 + (I/8)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, x] + (CA^2*\[Epsilon]*G[1, 1, x])/(18*x^2) - 
  (11*CA*nf*\[Epsilon]*G[1, 1, x])/(144*x^2) - 
  ((I/48)*CA^2*Pi*\[Epsilon]*G[1, 1, x])/x^2 + 
  ((I/48)*CA*nf*Pi*\[Epsilon]*G[1, 1, x])/x^2 - 
  (CA^2*\[Epsilon]*G[1, 1, x])/(72*x) + (5*CA*nf*\[Epsilon]*G[1, 1, x])/
   (144*x) + ((I/48)*CA^2*Pi*\[Epsilon]*G[1, 1, x])/x - 
  ((I/48)*CA*nf*Pi*\[Epsilon]*G[1, 1, x])/x - 
  (1187*CA^2*\[Epsilon]^2*G[1, 1, x])/648 + 
  (137*CA*nf*\[Epsilon]^2*G[1, 1, x])/648 + ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, x] - ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] + 
  (185*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/216 - 
  (113*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/864 - 
  ((55*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  ((5*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/20 + (61*CA^2*\[Epsilon]^2*G[1, 1, x])/
   (432*x^2) - (47*CA*nf*\[Epsilon]^2*G[1, 1, x])/(216*x^2) - 
  ((I/18)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x])/x^2 + 
  (((11*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x])/x^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(288*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(288*x^2) - 
  (31*CA^2*\[Epsilon]^2*G[1, 1, x])/(432*x) + 
  (23*CA*nf*\[Epsilon]^2*G[1, 1, x])/(216*x) - 
  ((I/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x])/x + 
  ((I/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(288*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(288*x) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/288 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/288 + (11*CA^2*G[0, 0, 0, x])/24 - 
  (CA*nf*G[0, 0, 0, x])/12 + (35*CA^2*\[Epsilon]*G[0, 0, 0, x])/72 - 
  (13*CA*nf*\[Epsilon]*G[0, 0, 0, x])/144 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/48 - 
  (67*CA^2*\[Epsilon]*G[0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x^3) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*x^2) + (CA*nf*\[Epsilon]*G[0, 0, 0, x])/
   (48*x^2) - (CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))*x^2) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))*x^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*x) - (CA*nf*\[Epsilon]*G[0, 0, 0, x])/
   (48*x) + (73*CA^2*\[Epsilon]*G[0, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(9*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/48 + (CA*nf*x*\[Epsilon]*G[0, 0, 0, x])/
   48 + (223*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/216 - 
  (107*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/432 - 
  ((73*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x] + 
  (I/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/72 - (I/8)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, x] - (211*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/
   (216*(-1 + x^(-1))) + (37*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/
   (216*(-1 + x^(-1))) - (((73*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/
   (-1 + x^(-1)) + ((I/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/
   (-1 + x^(-1)) - (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/
   (96*(-1 + x^(-1))) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/
   (48*(-1 + x^(-1))) - ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/
   (-1 + x^(-1)) + (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))*x^3) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x^3) + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(72*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*x^2) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x^2 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x^2 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(36*(-1 + x^(-1))*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))*x^2) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x^2) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(72*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*x) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x + 
  (443*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(432*(-1 + x^(-1))*x) - 
  (113*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(432*(-1 + x^(-1))*x) + 
  (((61*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  ((I/36)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/18 + (I/24)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, 0, x] - (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] + 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (11*CA^2*G[0, 0, 1, x])/48 + (CA*nf*G[0, 0, 1, x])/24 - 
  (35*CA^2*\[Epsilon]*G[0, 0, 1, x])/72 + (13*CA*nf*\[Epsilon]*G[0, 0, 1, x])/
   144 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, x] + 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, x])/48 - (CA*nf*x*\[Epsilon]*G[0, 0, 1, x])/
   48 - (437*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/432 + 
  (49*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/216 + 
  ((35*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x] - 
  ((13*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, x] + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/288 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/144 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(48*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(48*x) + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/144 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/18 - (I/24)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, 1, x] + (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] - 
  (11*CA^2*G[0, 1, 0, x])/48 + (CA*nf*G[0, 1, 0, x])/24 + 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/72 - (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/
   36 - ((11*I)/48)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x] + 
  (I/24)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/8 + (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/
   (48*(-1 + x^(-1))) - (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/
   (24*(-1 + x^(-1))) - (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/
   (16*(-1 + x^(-1))) - (17*CA^2*\[Epsilon]*G[0, 1, 0, x])/
   (12*(-1 + x^(-1))*x) + (11*CA*nf*\[Epsilon]*G[0, 1, 0, x])/
   (48*(-1 + x^(-1))*x) + (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/
   (16*(-1 + x^(-1))*x) + (745*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/432 - 
  (49*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/432 + 
  ((137*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((23*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/24 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/12 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (199*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))) + 
  (((341*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((7*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x^3) + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x^3) - 
  ((I/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(24*x^2) - 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x^2 + 
  ((I/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x^2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(6*(-1 + x^(-1))*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(6*(-1 + x^(-1))*x^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x^2) + 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x^2) + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(48*x) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(48*x) + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x - 
  ((I/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x - 
  (385*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(18*(-1 + x^(-1))*x) - 
  (((335*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((25*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] + 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (I/8)*CA^2*Pi*G[0, 1, 1, x] + (CA^2*G[0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/24 + (CA^2*\[Epsilon]^2*G[0, 1, 1, x])/
   24 - (CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/24 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/288 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/144 + 
  (I/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(24*x) - (11*CA^2*G[1, 0, 0, x])/48 + 
  (CA*nf*G[1, 0, 0, x])/24 - (35*CA^2*\[Epsilon]*G[1, 0, 0, x])/72 + 
  (13*CA*nf*\[Epsilon]*G[1, 0, 0, x])/144 + ((11*I)/48)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, x] - (I/24)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, x] + 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, x])/48 - (CA*nf*x*\[Epsilon]*G[1, 0, 0, x])/
   48 - (223*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/216 + 
  (107*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/432 + 
  ((73*I)/144)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x] - 
  (I/9)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/288 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/144 - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(48*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(48*x) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/144 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/18 - (I/24)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 0, 0, x] + (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] + 
  (11*CA^2*G[1, 0, 1, x])/48 - (CA*nf*G[1, 0, 1, x])/24 - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) + 
  (35*CA^2*\[Epsilon]*G[1, 0, 1, x])/72 - (13*CA*nf*\[Epsilon]*G[1, 0, 1, x])/
   144 - ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x] + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/24 + (CA^2*\[Epsilon]*G[1, 0, 1, x])/
   (48*x^2) - (CA*nf*\[Epsilon]*G[1, 0, 1, x])/(48*x^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, x])/(48*x) + (CA*nf*\[Epsilon]*G[1, 0, 1, x])/
   (48*x) - (CA^2*x*\[Epsilon]*G[1, 0, 1, x])/48 + 
  (CA*nf*x*\[Epsilon]*G[1, 0, 1, x])/48 + 
  (437*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/432 - 
  (49*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/216 - 
  ((35*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x] + 
  ((13*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/48 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/24 - (I/48)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 1, x] + (CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(144*x^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x^2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*x) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(144*x) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x - 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/144 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/18 + (I/24)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 0, 1, x] - (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] - 
  (11*CA^2*G[1, 1, 0, x])/12 + (CA*nf*G[1, 1, 0, x])/6 - 
  (I/4)*CA^2*Pi*G[1, 1, 0, x] + (CA^2*G[1, 1, 0, x])/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 1, 0, x])/36 + (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   18 - (5*CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/48 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x])/(48*x^2) - (CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   (48*x^2) - (CA^2*\[Epsilon]*G[1, 1, 0, x])/(48*x) + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, x])/(48*x) - 
  (1571*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/432 + 
  (179*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/432 - (I/24)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, x] + (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x] + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/288 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/144 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(72*x^2) - 
  (17*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(144*x^2) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x^2 - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x^2 - 
  (23*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(144*x) + 
  (13*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(72*x) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x + 
  (I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] + (11*CA^2*G[1, 1, 1, x])/24 - 
  (CA*nf*G[1, 1, 1, x])/12 + (I/2)*CA^2*Pi*G[1, 1, 1, x] - 
  (CA^2*G[1, 1, 1, x])/(4*\[Epsilon]) + (67*CA^2*\[Epsilon]*G[1, 1, 1, x])/
   72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/4 - (CA^2*\[Epsilon]*G[1, 1, 1, x])/
   (48*x^2) + (CA*nf*\[Epsilon]*G[1, 1, 1, x])/(48*x^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 1, x])/(48*x) - (CA*nf*\[Epsilon]*G[1, 1, 1, x])/
   (48*x) + (101*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, x] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/144 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/72 - (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, x] - (CA^2*\[Epsilon]^2*G[1, 1, 1, x])/(18*x^2) + 
  (11*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/(144*x^2) + 
  ((I/48)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x])/x^2 - 
  ((I/48)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x])/x^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x])/(36*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/(144*x) - 
  ((I/48)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x])/x + 
  ((I/48)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x])/x + 
  (19*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/36 - 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/144 - 
  ((11*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 + 
  (85*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(6*(-1 + x^(-1))*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(6*(-1 + x^(-1))*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*x) - 
  (4*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(9*(-1 + x^(-1))*x) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (73*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/144 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/9 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 - 
  (73*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(9*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*(-1 + x^(-1))*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(6*(-1 + x^(-1))*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(6*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*x) + 
  (61*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(36*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/24 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/24 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))) - 
  (137*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (23*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  ((11*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 - 
  (23*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(2*(-1 + x^(-1))) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*x) + 
  (23*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(2*(-1 + x^(-1))*x) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 1, x])/24 - 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 1, x])/12 + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/36 - 
  (13*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, x])/72 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - (I/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, x] - (277*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/144 + 
  (49*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/144 + 
  ((11*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/24 - 
  (137*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))) + 
  (23*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*x) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(36*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(18*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/48 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, x])/24 + 
  (137*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/72 - 
  (23*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (341*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(18*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*x) - 
  (335*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))*x) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/24 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/24 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (CA^2*G[0, 1, 1, 0, x])/4 - (11*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 0, x])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, x] + (271*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/144 - 
  (43*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/144 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/24 + 
  (335*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*x) - 
  (43*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(18*(-1 + x^(-1))*x) + 
  (59*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - (CA^2*G[0, 1, 1, 1, x])/8 + 
  (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/8 - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/36 + 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/144 + 
  ((11*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 - 
  (79*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))*x^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*x) + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))*x) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/48 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, x])/24 + 
  (73*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/144 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/9 - ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, x] + (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 + (CA^2*G[1, 0, 1, 0, x])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/48 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/24 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] + (137*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 - 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 + 
  (347*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (31*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))*x^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*x) - 
  (335*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA^2*G[1, 0, 1, 1, x])/8 - (11*CA^2*\[Epsilon]*G[1, 0, 1, 1, x])/24 + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, x])/12 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, x] - (35*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/36 + 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/72 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + (CA^2*G[1, 1, 0, 0, x])/2 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, x] + (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(24*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/(24*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - (CA^2*G[1, 1, 0, 1, x])/4 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(24*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/(24*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/(24*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - (CA^2*G[1, 1, 1, 0, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, x] - (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(24*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/(24*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + (CA^2*G[1, 1, 1, 1, x])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/6 - I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/(48*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/(48*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/(48*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/(48*x) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/24 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/24 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, x] + (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/4 + ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 0, x] + (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/12 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, x] + (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/6 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, x] + (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/24 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] - (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/48 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/6 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/12 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/48 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/24 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/24 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/6 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] - (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/24 + 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/6 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, x] + (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/24 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 - (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, x] + (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/6 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] + (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/6 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, x] + CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/3 + 
  (2*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/3 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, x] - (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, 0, x] + 2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x] + 
  (193*CA^2*Log[Q2/\[Mu]2])/432 - (19*CA*nf*Log[Q2/\[Mu]2])/432 - 
  ((67*I)/144)*CA^2*Pi*Log[Q2/\[Mu]2] + ((5*I)/72)*CA*nf*Pi*Log[Q2/\[Mu]2] - 
  (121*CA^2*Pi^2*Log[Q2/\[Mu]2])/576 + (11*CA*nf*Pi^2*Log[Q2/\[Mu]2])/288 - 
  (I/24)*CA^2*Pi^3*Log[Q2/\[Mu]2] + (CA^2*Log[Q2/\[Mu]2])/(24*x^2) - 
  (CA*nf*Log[Q2/\[Mu]2])/(36*x^2) + (nf^2*Log[Q2/\[Mu]2])/(36*x^2) + 
  ((I/24)*CA^2*Pi*Log[Q2/\[Mu]2])/x^2 - ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/
   x^2 - (CA^2*Log[Q2/\[Mu]2])/(24*x) + (CA*nf*Log[Q2/\[Mu]2])/(36*x) - 
  (nf^2*Log[Q2/\[Mu]2])/(36*x) - ((I/24)*CA^2*Pi*Log[Q2/\[Mu]2])/x + 
  ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/x - (CA^2*Log[Q2/\[Mu]2])/
   (16*\[Epsilon]^3) + (11*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) + ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[Q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^2*Pi^2*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CA^2*Log[Q2/\[Mu]2])/(24*x^2*\[Epsilon]) + (CA*nf*Log[Q2/\[Mu]2])/
   (24*x^2*\[Epsilon]) + (CA^2*Log[Q2/\[Mu]2])/(24*x*\[Epsilon]) - 
  (CA*nf*Log[Q2/\[Mu]2])/(24*x*\[Epsilon]) + 
  (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/648 - 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/1296 - ((101*I)/108)*CA^2*Pi*
   \[Epsilon]*Log[Q2/\[Mu]2] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2] - (737*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/1728 + 
  (55*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/864 + 
  ((55*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/5760 + 
  (119*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(108*x^2) - 
  (97*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(72*x^2) + 
  (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (4*nf^2*\[Epsilon]*Log[Q2/\[Mu]2])/(27*x^2) + 
  ((I/9)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x^2 - 
  (((11*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(48*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(48*x^2) - 
  (119*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(108*x) + 
  (97*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(72*x) - 
  (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(8*x) - 
  (4*nf^2*\[Epsilon]*Log[Q2/\[Mu]2])/(27*x) - 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x + 
  ((I/9)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x - 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(48*x) + 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(48*x) - 
  ((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (193*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 + 
  ((347*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((31*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/120 - 
  (CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/60 - 
  (I/960)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(972*(-1 + x^(-1))) + 
  (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))) - 
  (103*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))) - 
  (71*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))) + 
  (407*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))) - 
  (37*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (8567*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))*x^3) - 
  (707*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(81*(-1 + x^(-1))*x^3) + 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))*x^3) - 
  (47*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x^3) + 
  (67*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x^3) - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x^3) + 
  (14*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(27*x^2) + 
  (((13*I)/54)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x^2 - 
  (((85*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(18*x^2) - 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(144*x^2) - 
  (nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(216*x^2) - 
  ((I/144)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/x^2 + 
  ((I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/x^2 - 
  (8567*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))*x^2) + 
  (1414*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(81*(-1 + x^(-1))*x^2) - 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x^2) + 
  (103*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x^2) - 
  (143*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x^2) + 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x^2) - 
  (14*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(27*x) - 
  (((37*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x + 
  (((61*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(72*x) + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(144*x) + 
  (nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(216*x) + 
  ((I/144)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/x - 
  ((I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/x + 
  (32521*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))*x) - 
  (34147*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))*x) + 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))*x) - 
  (233*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))*x) + 
  (527*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))*x) - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) - 
  (407*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))*x) + 
  (37*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) - 
  (I/72)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/72)*CA*nf*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (67*CA^2*G[0, x]*Log[Q2/\[Mu]2])/72 - (5*CA*nf*G[0, x]*Log[Q2/\[Mu]2])/36 + 
  (CA^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/12 - (CA^2*G[0, x]*Log[Q2/\[Mu]2])/
   (12*x^2) + (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/(12*x^2) + 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2])/(12*x) - (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/
   (12*x) - (CA^2*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (395*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/216 - 
  (47*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/216 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/36 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/18 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (2*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(9*x^2) + 
  (11*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(36*x^2) + 
  (2*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(9*x) - 
  (11*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(36*x) + 
  (1187*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/648 - 
  (137*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/648 + 
  (I/24)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/288 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/144 - 
  ((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (107*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (571*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(324*(-1 + x^(-1))) + 
  (65*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))) + 
  (737*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))) - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))) - 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(2880*(-1 + x^(-1))) - 
  (13*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))*x^3) + 
  (85*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))*x^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))*x^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))*x^3) - 
  (13*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*x^2) + 
  (85*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*x^2) + 
  (119*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))*x^2) - 
  (97*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x^2) + 
  (37*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*x) - 
  (61*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*x) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*x) + 
  (941*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))*x) + 
  (131*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(324*(-1 + x^(-1))*x) - 
  (749*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))*x) + 
  (61*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x) + 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (2880*(-1 + x^(-1))*x) - (67*CA^2*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/72 + ((11*I)/24)*CA^2*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - (I/12)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/6 + (CA^2*G[1, x]*Log[Q2/\[Mu]2])/
   (24*x^2) - (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(24*x^2) - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(24*x) + (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/
   (24*x) + (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/288 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(9*x^2) - 
  (11*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(72*x^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/x^2 - 
  (5*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(72*x) + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(9*x) + 
  ((I/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/x - 
  ((I/24)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (1187*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/648 + 
  (137*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/648 + 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/864 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/432 - 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (19*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/960 + 
  (13*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(54*x^2) - 
  (85*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(216*x^2) - 
  ((I/9)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((11*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(36*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(36*x^2) - 
  (37*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(216*x) + 
  (61*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(216*x) + 
  ((I/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(36*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(36*x) - 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((35*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/36 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/18 - 
  (I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/144 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (I/4)*CA^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]) - ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*
   Log[Q2/\[Mu]2] + (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  ((35*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((13*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/144 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*x) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   12 + (I/2)*CA^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/3 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/144 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(9*x^2) + 
  (11*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(72*x^2) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(36*x) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(72*x) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (13*CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (73*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) + 
  (2*CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))*x) + (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   24 - (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/36 - 
  (13*CA*nf*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))*x) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))*x) - 
  (CA^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/12 + (11*CA^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   24 - (CA*nf*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/36 - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/18 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/9 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(24*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(24*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(24*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*Log[Q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[Q2/\[Mu]2]^2)/144 + 
  ((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - (I/24)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/48 + (CA^2*Log[Q2/\[Mu]2]^2)/(24*x^2) - 
  (CA*nf*Log[Q2/\[Mu]2]^2)/(24*x^2) - (CA^2*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (CA*nf*Log[Q2/\[Mu]2]^2)/(24*x) + (CA^2*Log[Q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/
   \[Epsilon] - (193*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (121*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/576 - 
  (11*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/288 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(24*x^2) + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(36*x^2) - 
  (nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(36*x^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2)/x^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2)/x^2 + 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(24*x) - 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(36*x) + 
  (nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(36*x) + 
  ((I/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2)/x - 
  ((I/24)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2)/x - 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/648 + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 + 
  ((101*I)/108)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (737*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1728 - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/864 - 
  ((55*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/5760 - 
  (119*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(108*x^2) + 
  (97*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(72*x^2) - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(8*x^2) - 
  (4*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(27*x^2) - 
  ((I/9)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x^2 + 
  (((11*I)/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(48*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(48*x^2) + 
  (119*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(108*x) - 
  (97*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(72*x) + 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (4*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(27*x) + 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x - 
  ((I/9)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(48*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(48*x) - 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + (CA*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/
   12 - (I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/(12*x^2) - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/(12*x^2) - 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/(12*x) + 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/(12*x) - 
  (395*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/216 + 
  (47*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/216 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/18 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (2*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(9*x^2) - 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(36*x^2) - 
  (2*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(9*x) + 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(36*x) + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/(24*x^2) + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/(24*x^2) + 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/(24*x) - 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (101*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(9*x^2) + 
  (11*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(72*x^2) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/x^2 - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/x^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(72*x) - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(9*x) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/x + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/x + 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, x]*Log[Q2/\[Mu]2]^2 + (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x]*
   Log[Q2/\[Mu]2]^2 - (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/
   12 - (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, x]*Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2]^2)/24 - (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(24*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(24*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Log[Q2/\[Mu]2]^3)/144 - (CA*nf*Log[Q2/\[Mu]2]^3)/72 + 
  (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/36)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (5*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/72 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/(36*x^2) + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/(36*x^2) + 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/(36*x) - 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/(36*x) + 
  (193*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/864 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/432 - 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(36*x^2) - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(54*x^2) + 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(54*x^2) + 
  ((I/36)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/x^2 - 
  ((I/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/x^2 - 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(36*x) + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(54*x) - 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(54*x) - 
  ((I/36)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/x + 
  ((I/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/x - 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (67*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/108 - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/54 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 - 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(18*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(18*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(18*x) - 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(18*x) + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/108 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/9 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(36*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(36*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(36*x) + 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(36*x) - 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 - (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/144 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/(72*x^2) - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/(72*x^2) - 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/(72*x) + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/(72*x) + 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/36 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 + (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 - (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 + (737*CA^2*Zeta[3])/288 - 
  (67*CA*nf*Zeta[3])/144 + ((17*I)/48)*CA^2*Pi*Zeta[3] - 
  (23*CA^2*Zeta[3])/(96*\[Epsilon]) + (17*CA^2*\[Epsilon]*Zeta[3])/6 - 
  (11*CA*nf*\[Epsilon]*Zeta[3])/24 - ((77*I)/36)*CA^2*Pi*\[Epsilon]*Zeta[3] + 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]*Zeta[3] + (3*CA^2*Pi^2*\[Epsilon]*Zeta[3])/
   8 - (2077*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + x^(-1))) + 
  (155*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))) - 
  (29*CA^2*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))*x^3) + 
  (65*CA*nf*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))*x^3) - 
  (CF*nf*\[Epsilon]*Zeta[3])/(4*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]*Zeta[3])/(48*x^2) - (CA*nf*\[Epsilon]*Zeta[3])/(48*x^2) + 
  (29*CA^2*\[Epsilon]*Zeta[3])/(72*(-1 + x^(-1))*x^2) - 
  (65*CA*nf*\[Epsilon]*Zeta[3])/(72*(-1 + x^(-1))*x^2) + 
  (CF*nf*\[Epsilon]*Zeta[3])/(2*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]*Zeta[3])/(48*x) + (CA*nf*\[Epsilon]*Zeta[3])/(48*x) + 
  (1939*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + x^(-1))*x) + 
  (11*CA*nf*\[Epsilon]*Zeta[3])/(216*(-1 + x^(-1))*x) - 
  (CF*nf*\[Epsilon]*Zeta[3])/(4*(-1 + x^(-1))*x) - 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*Zeta[3])/24 + (CA*nf*x*\[Epsilon]*Zeta[3])/24 + 
  (809*CA^2*\[Epsilon]^2*Zeta[3])/144 - (119*CA*nf*\[Epsilon]^2*Zeta[3])/
   144 + ((131*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3] - 
  ((17*I)/144)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  (539*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/144 + 
  (49*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/72 - (I/18)*CA^2*Pi^3*\[Epsilon]^2*
   Zeta[3] - (6361*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))) + 
  (967*CA*nf*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))) + 
  (((287*I)/54)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (((179*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (1925*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + x^(-1))) + 
  (175*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + x^(-1))) - 
  (((13*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (43*CA^2*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))*x^3) + 
  (47*CA*nf*\[Epsilon]^2*Zeta[3])/(432*(-1 + x^(-1))*x^3) - 
  (7*CF*nf*\[Epsilon]^2*Zeta[3])/(6*(-1 + x^(-1))*x^3) - 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x^3) + 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x^3) - 
  (5*CA^2*\[Epsilon]^2*Zeta[3])/(72*x^2) + (7*CA*nf*\[Epsilon]^2*Zeta[3])/
   (144*x^2) + (7*nf^2*\[Epsilon]^2*Zeta[3])/(108*x^2) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/x^2 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/x^2 - (359*CA^2*\[Epsilon]^2*Zeta[3])/
   (144*(-1 + x^(-1))*x^2) - (49*CA*nf*\[Epsilon]^2*Zeta[3])/
   (432*(-1 + x^(-1))*x^2) + (7*CF*nf*\[Epsilon]^2*Zeta[3])/
   (3*(-1 + x^(-1))*x^2) + (((5*I)/36)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/
   ((-1 + x^(-1))*x^2) - (((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/
   ((-1 + x^(-1))*x^2) + (25*CA^2*\[Epsilon]^2*Zeta[3])/(144*x) - 
  (11*CA*nf*\[Epsilon]^2*Zeta[3])/(72*x) - (7*nf^2*\[Epsilon]^2*Zeta[3])/
   (108*x) - ((I/6)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/x + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/x + (4067*CA^2*\[Epsilon]^2*Zeta[3])/
   (648*(-1 + x^(-1))*x) - (1105*CA*nf*\[Epsilon]^2*Zeta[3])/
   (1296*(-1 + x^(-1))*x) - (7*CF*nf*\[Epsilon]^2*Zeta[3])/
   (6*(-1 + x^(-1))*x) - (((2281*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/
   ((-1 + x^(-1))*x) + (((343*I)/432)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/
   ((-1 + x^(-1))*x) + (1925*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/
   (1728*(-1 + x^(-1))*x) - (175*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/
   (864*(-1 + x^(-1))*x) + (((13*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/
   ((-1 + x^(-1))*x) - (5*CA^2*x*\[Epsilon]^2*Zeta[3])/72 + 
  (CA*nf*x*\[Epsilon]^2*Zeta[3])/9 + (I/48)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3] - 
  (I/48)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3] - 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (17*CA^2*G[0, x]*Zeta[3])/24 + (275*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/144 - 
  (25*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/72 + ((7*I)/12)*CA^2*Pi*\[Epsilon]*
   G[0, x]*Zeta[3] - (341*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/
   (144*(-1 + x^(-1))) + (31*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/
   (72*(-1 + x^(-1))) + (341*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/
   (144*(-1 + x^(-1))*x) - (31*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/
   (72*(-1 + x^(-1))*x) + (137*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/144 - 
  (23*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/144 - 
  ((781*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  ((71*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/36 - 
  (206*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(27*(-1 + x^(-1))) + 
  (223*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(216*(-1 + x^(-1))) - 
  (((913*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((83*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x^3) + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x^3) - 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*x^2) + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*x^2) + 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))*x^2) - 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))*x^2) + 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*x) - 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*x) + 
  (821*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(108*(-1 + x^(-1))*x) - 
  (217*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(216*(-1 + x^(-1))*x) + 
  (((913*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((83*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/48 + 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/48 - 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (17*CA^2*G[1, x]*Zeta[3])/48 - (77*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/36 + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/18 - (I/12)*CA^2*Pi*\[Epsilon]*G[1, x]*
   Zeta[3] + (131*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/144 - 
  (17*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/144 + 
  ((22*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/18 + 
  (565*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(108*(-1 + x^(-1))) - 
  (161*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(216*(-1 + x^(-1))) - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))) - 
  (5*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))*x^3) + 
  (CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*x^2) + 
  (5*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*x) + 
  (CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*x) - 
  (2281*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))*x) + 
  (343*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))*x) + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/48 - 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/48 + 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/6 + 
  (121*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/36 - 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/18 + 
  (187*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(36*(-1 + x^(-1))) - 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(18*(-1 + x^(-1))) - 
  (187*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(36*(-1 + x^(-1))*x) + 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(18*(-1 + x^(-1))*x) + 
  (7*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/12 - 
  (781*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/144 + 
  (71*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/72 - 
  ((4*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] - 
  (913*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (83*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(72*(-1 + x^(-1))) + 
  (913*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(144*(-1 + x^(-1))*x) - 
  (83*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(72*(-1 + x^(-1))*x) + 
  (7*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/12 - 
  (385*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/144 + 
  (35*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/72 - 
  ((7*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] - 
  (517*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(72*(-1 + x^(-1))) + 
  (517*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) - 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(72*(-1 + x^(-1))*x) - 
  (29*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/24 + 
  (319*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 - 
  (29*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/18 + 
  ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))*x) + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/12 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))*x) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/12 - 
  (4*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/3 - 
  (17*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/12 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/6 + 
  (23*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 - 
  (737*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/144 + 
  (67*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (17*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (11*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  ((77*I)/18)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (2077*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))) - 
  (155*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))) + 
  (29*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))*x^3) - 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))*x^3) + 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(2*(-1 + x^(-1))*x^3) - 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*x^2) + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*x^2) - 
  (29*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))*x^2) + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))*x^2) - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x^2) + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*x) - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*x) - 
  (1939*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))*x) - 
  (11*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(108*(-1 + x^(-1))*x) + 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CA*nf*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (17*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (275*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (25*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  ((7*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (341*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))) - 
  (31*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))) - 
  (341*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))*x) + (31*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + x^(-1))*x) - 
  (17*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (77*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/18 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (29*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (23*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 + 
  (737*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/144 - 
  (67*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 + 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (17*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 + 
  (17*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (23*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (11*CA^2*\[Epsilon]^2*Zeta[3]^2)/12 + (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (288*(-1 + x^(-1))) - (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (288*(-1 + x^(-1))*x) - (7*CA^2*\[Epsilon]*Zeta[5])/8 + 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))) - 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))*x) - 
  (11*CA^2*\[Epsilon]^2*Zeta[5])/4 + (CA*nf*\[Epsilon]^2*Zeta[5])/2 - 
  ((7*I)/16)*CA^2*Pi*\[Epsilon]^2*Zeta[5] - (5621*CA^2*\[Epsilon]^2*Zeta[5])/
   (480*(-1 + x^(-1))) + (511*CA*nf*\[Epsilon]^2*Zeta[5])/
   (240*(-1 + x^(-1))) - (((39*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/
   (-1 + x^(-1)) + (5621*CA^2*\[Epsilon]^2*Zeta[5])/(480*(-1 + x^(-1))*x) - 
  (511*CA*nf*\[Epsilon]^2*Zeta[5])/(240*(-1 + x^(-1))*x) + 
  (((39*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))*x) + 
  (CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/16 + 
  (559*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))) - 
  (559*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))*x) - 
  (7*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/16 - 
  (39*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))) + 
  (39*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))*x) + 
  (7*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
  (247*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))) + 
  (247*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))*x), 
 (-571*CA^2)/1296 + (65*CA*nf)/2592 + ((101*I)/216)*CA^2*Pi - 
  ((7*I)/108)*CA*nf*Pi + (737*CA^2*Pi^2)/3456 - (55*CA*nf*Pi^2)/1728 - 
  ((11*I)/576)*CA^2*Pi^3 + (I/288)*CA*nf*Pi^3 + (7*CA^2*Pi^4)/11520 - 
  (I/48)*CA^2*Pi*x + (I/48)*CA*nf*Pi*x - (I/12)*CA^2*Pi^3*x + 
  (I/48)*CA*nf*Pi^3*x + (I/48)*CA^2*Pi^3*x^2 - (I/48)*CA*nf*Pi^3*x^2 - 
  (I/72)*CA^2*Pi^3*x^3 + (I/72)*CA*nf*Pi^3*x^3 + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) - 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) + (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 - 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (5*CA^2*Pi^2)/(96*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) + 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] - (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (121*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*nf*Pi^2)/(576*\[Epsilon]) + 
  ((I/48)*CA^2*Pi^3)/\[Epsilon] + ((607*I)/648)*CA^2*Pi*\[Epsilon] - 
  ((41*I)/324)*CA*nf*Pi*\[Epsilon] + (101*CA^2*Pi^2*\[Epsilon])/216 - 
  (7*CA*nf*Pi^2*\[Epsilon])/108 - ((67*I)/1728)*CA^2*Pi^3*\[Epsilon] + 
  ((5*I)/864)*CA*nf*Pi^3*\[Epsilon] + (143*CA^2*Pi^4*\[Epsilon])/3456 - 
  (13*CA*nf*Pi^4*\[Epsilon])/1728 + (I/1920)*CA^2*Pi^5*\[Epsilon] + 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + x^(-1))) - 
  (211*CA*nf*\[Epsilon])/(7776*(-1 + x^(-1))) + 
  (277*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))) - 
  (175*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))) - 
  (143*CA^2*Pi^4*\[Epsilon])/(7680*(-1 + x^(-1))) + 
  (13*CA*nf*Pi^4*\[Epsilon])/(3840*(-1 + x^(-1))) - 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + x^(-1))*x) + 
  (211*CA*nf*\[Epsilon])/(7776*(-1 + x^(-1))*x) - 
  (139*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))*x) - 
  (35*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))*x) + 
  (143*CA^2*Pi^4*\[Epsilon])/(7680*(-1 + x^(-1))*x) - 
  (13*CA*nf*Pi^4*\[Epsilon])/(3840*(-1 + x^(-1))*x) - 
  ((5*I)/144)*CA^2*Pi*x*\[Epsilon] + (I/18)*CA*nf*Pi*x*\[Epsilon] - 
  (19*CA^2*Pi^2*x*\[Epsilon])/432 + (25*CA*nf*Pi^2*x*\[Epsilon])/432 - 
  ((23*I)/144)*CA^2*Pi^3*x*\[Epsilon] + ((5*I)/144)*CA*nf*Pi^3*x*\[Epsilon] - 
  (7*CA^2*Pi^4*x*\[Epsilon])/96 + (7*CA*nf*Pi^4*x*\[Epsilon])/384 - 
  (49*CA^2*Pi^2*x*\[Epsilon])/(864*(-1 + x^(-1))) + 
  (73*CA*nf*Pi^2*x*\[Epsilon])/(864*(-1 + x^(-1))) - 
  (I/48)*CA^2*Pi*x^2*\[Epsilon] + (I/48)*CA*nf*Pi*x^2*\[Epsilon] + 
  (19*CA^2*Pi^2*x^2*\[Epsilon])/432 - (25*CA*nf*Pi^2*x^2*\[Epsilon])/432 + 
  (I/48)*CA^2*Pi^3*x^2*\[Epsilon] - (I/24)*CA*nf*Pi^3*x^2*\[Epsilon] + 
  (7*CA^2*Pi^4*x^2*\[Epsilon])/384 - (7*CA*nf*Pi^4*x^2*\[Epsilon])/384 + 
  (13*CA^2*Pi^2*x^2*\[Epsilon])/(432*(-1 + x^(-1))) - 
  (19*CA*nf*Pi^2*x^2*\[Epsilon])/(432*(-1 + x^(-1))) - 
  ((7*I)/432)*CA^2*Pi^3*x^3*\[Epsilon] + ((13*I)/432)*CA*nf*Pi^3*x^3*
   \[Epsilon] - (7*CA^2*Pi^4*x^3*\[Epsilon])/576 + 
  (7*CA*nf*Pi^4*x^3*\[Epsilon])/576 + (2401*CA^2*Pi^2*\[Epsilon]^2)/2592 - 
  (301*CA*nf*Pi^2*\[Epsilon]^2)/2592 + ((799*I)/2592)*CA^2*Pi^3*
   \[Epsilon]^2 - ((103*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2 + 
  (1943*CA^2*Pi^4*\[Epsilon]^2)/10368 - (145*CA*nf*Pi^4*\[Epsilon]^2)/5184 + 
  ((539*I)/17280)*CA^2*Pi^5*\[Epsilon]^2 - ((49*I)/8640)*CA*nf*Pi^5*
   \[Epsilon]^2 - (1187*CA^2*Pi^6*\[Epsilon]^2)/120960 + 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + x^(-1))) - 
  (665*CA*nf*\[Epsilon]^2)/(23328*(-1 + x^(-1))) - 
  (((7297*I)/3888)*CA^2*Pi*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((1201*I)/3888)*CA*nf*Pi*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (65*CA^2*Pi^2*\[Epsilon]^2)/(3888*(-1 + x^(-1))) + 
  (925*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + x^(-1))) + 
  (((137*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((85*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (9341*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))) - 
  (2773*CA*nf*Pi^4*\[Epsilon]^2)/(103680*(-1 + x^(-1))) + 
  (((1537*I)/34560)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((107*I)/17280)*CA*nf*Pi^5*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (2153*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))) - 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + x^(-1))*x) + 
  (665*CA*nf*\[Epsilon]^2)/(23328*(-1 + x^(-1))*x) + 
  (((911*I)/486)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (((61*I)/243)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (301*CA^2*Pi^2*\[Epsilon]^2)/(7776*(-1 + x^(-1))*x) - 
  (637*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + x^(-1))*x) - 
  (((1001*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (((131*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (13601*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))*x) + 
  (203*CA*nf*Pi^4*\[Epsilon]^2)/(20736*(-1 + x^(-1))*x) - 
  (((2497*I)/34560)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (((227*I)/17280)*CA*nf*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (2153*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))*x) - 
  (7*CA^2*Pi^2*x*\[Epsilon]^2)/288 + (13*CA*nf*Pi^2*x*\[Epsilon]^2)/288 + 
  ((13*I)/864)*CA^2*Pi^3*x*\[Epsilon]^2 - ((19*I)/864)*CA*nf*Pi^3*x*
   \[Epsilon]^2 - (1963*CA^2*Pi^4*x*\[Epsilon]^2)/17280 + 
  (721*CA*nf*Pi^4*x*\[Epsilon]^2)/17280 + (I/36)*CA^2*Pi^5*x*\[Epsilon]^2 - 
  (I/144)*CA*nf*Pi^5*x*\[Epsilon]^2 - (((25*I)/216)*CA^2*Pi*x*\[Epsilon]^2)/
   (-1 + x^(-1)) + (((35*I)/432)*CA*nf*Pi*x*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (19*CA^2*Pi^2*x*\[Epsilon]^2)/(288*(-1 + x^(-1))) - 
  (11*CA*nf*Pi^2*x*\[Epsilon]^2)/(144*(-1 + x^(-1))) + 
  (((79*I)/216)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((71*I)/432)*CA*nf*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (2*CA^2*Pi^4*x*\[Epsilon]^2)/(135*(-1 + x^(-1))) + 
  (199*CA*nf*Pi^4*x*\[Epsilon]^2)/(4320*(-1 + x^(-1))) + 
  (((5*I)/144)*CA^2*Pi^5*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  ((I/72)*CA*nf*Pi^5*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2)/48 + (CA*nf*Pi^2*x^2*\[Epsilon]^2)/48 - 
  (I/216)*CA^2*Pi^3*x^2*\[Epsilon]^2 + ((5*I)/432)*CA*nf*Pi^3*x^2*
   \[Epsilon]^2 + (377*CA^2*Pi^4*x^2*\[Epsilon]^2)/8640 - 
  (961*CA*nf*Pi^4*x^2*\[Epsilon]^2)/17280 - (I/144)*CA^2*Pi^5*x^2*
   \[Epsilon]^2 + (I/144)*CA*nf*Pi^5*x^2*\[Epsilon]^2 + 
  (((17*I)/144)*CA^2*Pi*x^2*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((5*I)/36)*CA*nf*Pi*x^2*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (19*CA^2*Pi^2*x^2*\[Epsilon]^2)/(432*(-1 + x^(-1))) + 
  (25*CA*nf*Pi^2*x^2*\[Epsilon]^2)/(432*(-1 + x^(-1))) - 
  (((23*I)/324)*CA^2*Pi^3*x^2*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((97*I)/648)*CA*nf*Pi^3*x^2*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (91*CA^2*Pi^4*x^2*\[Epsilon]^2)/(2160*(-1 + x^(-1))) - 
  (137*CA*nf*Pi^4*x^2*\[Epsilon]^2)/(4320*(-1 + x^(-1))) - 
  (((5*I)/432)*CA^2*Pi^5*x^2*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((5*I)/432)*CA*nf*Pi^5*x^2*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (83*CA^2*Pi^4*x^3*\[Epsilon]^2)/4320 + (47*CA*nf*Pi^4*x^3*\[Epsilon]^2)/
   1728 + (I/216)*CA^2*Pi^5*x^3*\[Epsilon]^2 - 
  (I/216)*CA*nf*Pi^5*x^3*\[Epsilon]^2 + 
  (((25*I)/648)*CA^2*Pi^3*x^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((89*I)/1296)*CA*nf*Pi^3*x^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (11*CA^2*Pi^4*x^3*\[Epsilon]^2)/(1440*(-1 + x^(-1))) + 
  (CA*nf*Pi^4*x^3*\[Epsilon]^2)/(288*(-1 + x^(-1))) + 
  ((I/216)*CA^2*Pi^5*x^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  ((I/216)*CA*nf*Pi^5*x^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (101*CA^2*G[0, x])/108 + (7*CA*nf*G[0, x])/54 + 
  (11*CA^2*Pi^2*G[0, x])/288 - (CA*nf*Pi^2*G[0, x])/144 + 
  (I/48)*CA^2*Pi^3*G[0, x] + (CA^2*x*G[0, x])/48 - (CA*nf*x*G[0, x])/48 - 
  (I/24)*CA^2*Pi*x*G[0, x] + (I/24)*CA*nf*Pi*x*G[0, x] + 
  (I/24)*CA^2*Pi*x^2*G[0, x] - (I/24)*CA*nf*Pi*x^2*G[0, x] + 
  (CA^2*G[0, x])/(8*\[Epsilon]^3) - (11*CA^2*G[0, x])/(48*\[Epsilon]^2) + 
  (CA*nf*G[0, x])/(24*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, x])/\[Epsilon]^2 - 
  (67*CA^2*G[0, x])/(144*\[Epsilon]) + (5*CA*nf*G[0, x])/(72*\[Epsilon]) - 
  (CA^2*Pi^2*G[0, x])/(24*\[Epsilon]) - (607*CA^2*\[Epsilon]*G[0, x])/648 + 
  (41*CA*nf*\[Epsilon]*G[0, x])/324 - (67*CA^2*Pi^2*\[Epsilon]*G[0, x])/576 + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, x])/288 + (107*CA^2*Pi^4*\[Epsilon]*G[0, x])/
   5760 + (1241*CA^2*\[Epsilon]*G[0, x])/(1296*(-1 + x^(-1))) - 
  (191*CA*nf*\[Epsilon]*G[0, x])/(1296*(-1 + x^(-1))) - 
  (365*CA^2*Pi^2*\[Epsilon]*G[0, x])/(1728*(-1 + x^(-1))) + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))) + 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(5760*(-1 + x^(-1))) - 
  (607*CA^2*\[Epsilon]*G[0, x])/(648*(-1 + x^(-1))*x) + 
  (41*CA*nf*\[Epsilon]*G[0, x])/(324*(-1 + x^(-1))*x) + 
  (335*CA^2*Pi^2*\[Epsilon]*G[0, x])/(1728*(-1 + x^(-1))*x) - 
  (25*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(864*(-1 + x^(-1))*x) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(5760*(-1 + x^(-1))*x) + 
  (5*CA^2*x*\[Epsilon]*G[0, x])/144 - (CA*nf*x*\[Epsilon]*G[0, x])/18 - 
  ((13*I)/144)*CA^2*Pi*x*\[Epsilon]*G[0, x] + ((19*I)/144)*CA*nf*Pi*x*
   \[Epsilon]*G[0, x] - (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/144 + 
  (CA*nf*Pi^2*x*\[Epsilon]*G[0, x])/144 - (CA^2*x*\[Epsilon]*G[0, x])/
   (48*(-1 + x^(-1))) + (CA*nf*x*\[Epsilon]*G[0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/(18*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x*\[Epsilon]*G[0, x])/(18*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]*G[0, x])/48 - (CA*nf*x^2*\[Epsilon]*G[0, x])/48 + 
  ((13*I)/144)*CA^2*Pi*x^2*\[Epsilon]*G[0, x] - 
  ((19*I)/144)*CA*nf*Pi*x^2*\[Epsilon]*G[0, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]*G[0, x])/144 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]*G[0, x])/144 - 
  (CA^2*Pi^2*x^2*\[Epsilon]*G[0, x])/(36*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x^2*\[Epsilon]*G[0, x])/(36*(-1 + x^(-1))) + 
  ((2401*I)/1296)*CA^2*Pi*\[Epsilon]^2*G[0, x] - 
  ((301*I)/1296)*CA*nf*Pi*\[Epsilon]^2*G[0, x] - 
  (799*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/1296 + 
  (103*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/1296 + 
  ((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x] - 
  ((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x] - 
  (55*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/864 + 
  (5*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/432 + ((3*I)/160)*CA^2*Pi^5*
   \[Epsilon]^2*G[0, x] + (3761*CA^2*\[Epsilon]^2*G[0, x])/
   (972*(-1 + x^(-1))) - (2717*CA*nf*\[Epsilon]^2*G[0, x])/
   (3888*(-1 + x^(-1))) + (((139*I)/81)*CA^2*Pi*\[Epsilon]^2*G[0, x])/
   (-1 + x^(-1)) - (((7*I)/1296)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/
   (-1 + x^(-1)) - (301*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))) + 
  (157*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(2592*(-1 + x^(-1))) + 
  (((253*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((11*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (2039*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(17280*(-1 + x^(-1))) + 
  (169*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(8640*(-1 + x^(-1))) + 
  (((11*I)/960)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (911*CA^2*\[Epsilon]^2*G[0, x])/(243*(-1 + x^(-1))*x) + 
  (122*CA*nf*\[Epsilon]^2*G[0, x])/(243*(-1 + x^(-1))*x) - 
  (((2401*I)/1296)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (((301*I)/1296)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (1001*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))*x) - 
  (131*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))*x) - 
  (((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (2519*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(17280*(-1 + x^(-1))*x) - 
  (229*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(8640*(-1 + x^(-1))*x) - 
  (((11*I)/960)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) - 
  ((7*I)/144)*CA^2*Pi*x*\[Epsilon]^2*G[0, x] + 
  ((13*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x] - 
  (19*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/54 + 
  (47*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/432 - ((29*I)/144)*CA^2*Pi^3*x*
   \[Epsilon]^2*G[0, x] + ((11*I)/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x] + 
  (CA^2*Pi^4*x*\[Epsilon]^2*G[0, x])/90 - (CA*nf*Pi^4*x*\[Epsilon]^2*G[0, x])/
   360 - (CA^2*x*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) + 
  (25*CA*nf*x*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) + 
  (((157*I)/432)*CA^2*Pi*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((253*I)/432)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (239*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/(864*(-1 + x^(-1))) + 
  (17*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/(864*(-1 + x^(-1))) - 
  (((5*I)/18)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((25*I)/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (5*CA^2*Pi^4*x*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))) + 
  (CA*nf*Pi^4*x*\[Epsilon]^2*G[0, x])/(72*(-1 + x^(-1))) - 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x] + (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*
   G[0, x] + (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/27 - 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, x])/54 + 
  (I/12)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, x] - ((5*I)/48)*CA*nf*Pi^3*x^2*
   \[Epsilon]^2*G[0, x] - (CA^2*Pi^4*x^2*\[Epsilon]^2*G[0, x])/360 + 
  (CA*nf*Pi^4*x^2*\[Epsilon]^2*G[0, x])/360 - 
  (17*CA^2*x^2*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))) + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, x])/(36*(-1 + x^(-1))) - 
  (((49*I)/216)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((155*I)/432)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (2*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))) - 
  (49*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))) + 
  (((37*I)/432)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((13*I)/108)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (5*CA^2*Pi^4*x^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) - 
  (5*CA*nf*Pi^4*x^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) - 
  (25*CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, x])/648 + 
  (89*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, x])/1296 - 
  (I/27)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[0, x] + ((11*I)/216)*CA*nf*Pi^3*x^3*
   \[Epsilon]^2*G[0, x] + (CA^2*Pi^4*x^3*\[Epsilon]^2*G[0, x])/540 - 
  (CA*nf*Pi^4*x^3*\[Epsilon]^2*G[0, x])/540 - 
  (25*CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))) + 
  (89*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))) - 
  (((7*I)/432)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((13*I)/432)*CA*nf*Pi^3*x^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (CA^2*Pi^4*x^3*\[Epsilon]^2*G[0, x])/(216*(-1 + x^(-1))) + 
  (CA*nf*Pi^4*x^3*\[Epsilon]^2*G[0, x])/(216*(-1 + x^(-1))) + 
  (101*CA^2*G[1, x])/216 - (7*CA*nf*G[1, x])/108 - 
  ((67*I)/144)*CA^2*Pi*G[1, x] + ((5*I)/72)*CA*nf*Pi*G[1, x] - 
  (11*CA^2*Pi^2*G[1, x])/576 + (CA*nf*Pi^2*G[1, x])/288 - 
  (I/48)*CA^2*Pi^3*G[1, x] - (CA^2*x*G[1, x])/48 + (CA*nf*x*G[1, x])/48 - 
  (CA^2*G[1, x])/(16*\[Epsilon]^3) + (11*CA^2*G[1, x])/(96*\[Epsilon]^2) - 
  (CA*nf*G[1, x])/(48*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[1, x])/\[Epsilon]^2 + 
  (67*CA^2*G[1, x])/(288*\[Epsilon]) - (5*CA*nf*G[1, x])/(144*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*G[1, x])/\[Epsilon] + ((I/24)*CA*nf*Pi*G[1, x])/
   \[Epsilon] + (CA^2*Pi^2*G[1, x])/(12*\[Epsilon]) + 
  (607*CA^2*\[Epsilon]*G[1, x])/648 - (41*CA*nf*\[Epsilon]*G[1, x])/324 - 
  ((101*I)/108)*CA^2*Pi*\[Epsilon]*G[1, x] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*
   G[1, x] - (67*CA^2*Pi^2*\[Epsilon]*G[1, x])/1728 + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, x])/864 - ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*
   G[1, x] + (I/144)*CA*nf*Pi^3*\[Epsilon]*G[1, x] - 
  (19*CA^2*Pi^4*\[Epsilon]*G[1, x])/1920 - (5*CA^2*x*\[Epsilon]*G[1, x])/
   144 + (CA*nf*x*\[Epsilon]*G[1, x])/18 + (I/24)*CA^2*Pi*x*\[Epsilon]*
   G[1, x] - (I/24)*CA*nf*Pi*x*\[Epsilon]*G[1, x] - 
  (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/144 + (CA*nf*Pi^2*x*\[Epsilon]*G[1, x])/
   144 + (I/12)*CA^2*Pi^3*x*\[Epsilon]*G[1, x] - 
  (I/48)*CA*nf*Pi^3*x*\[Epsilon]*G[1, x] - (CA^2*x^2*\[Epsilon]*G[1, x])/48 + 
  (CA*nf*x^2*\[Epsilon]*G[1, x])/48 + (CA^2*Pi^2*x^2*\[Epsilon]*G[1, x])/
   144 - (CA*nf*Pi^2*x^2*\[Epsilon]*G[1, x])/144 - 
  (I/48)*CA^2*Pi^3*x^2*\[Epsilon]*G[1, x] + (I/48)*CA*nf*Pi^3*x^2*\[Epsilon]*
   G[1, x] + (I/72)*CA^2*Pi^3*x^3*\[Epsilon]*G[1, x] - 
  (I/72)*CA*nf*Pi^3*x^3*\[Epsilon]*G[1, x] - ((2401*I)/1296)*CA^2*Pi*
   \[Epsilon]^2*G[1, x] + ((301*I)/1296)*CA*nf*Pi*\[Epsilon]^2*G[1, x] + 
  (193*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/648 - 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/648 - ((67*I)/864)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, x] + ((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x] - 
  (451*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/17280 + 
  (41*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/8640 + (I/192)*CA^2*Pi^5*\[Epsilon]^2*
   G[1, x] - (7297*CA^2*\[Epsilon]^2*G[1, x])/(3888*(-1 + x^(-1))) + 
  (1201*CA*nf*\[Epsilon]^2*G[1, x])/(3888*(-1 + x^(-1))) + 
  (137*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(2592*(-1 + x^(-1))) + 
  (85*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(2592*(-1 + x^(-1))) + 
  (1537*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(34560*(-1 + x^(-1))) - 
  (107*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/(17280*(-1 + x^(-1))) + 
  (911*CA^2*\[Epsilon]^2*G[1, x])/(486*(-1 + x^(-1))*x) - 
  (61*CA*nf*\[Epsilon]^2*G[1, x])/(243*(-1 + x^(-1))*x) - 
  (1001*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(2592*(-1 + x^(-1))*x) + 
  (131*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(2592*(-1 + x^(-1))*x) - 
  (2497*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(34560*(-1 + x^(-1))*x) + 
  (227*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/(17280*(-1 + x^(-1))*x) + 
  ((7*I)/144)*CA^2*Pi*x*\[Epsilon]^2*G[1, x] - 
  ((13*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*G[1, x] + 
  (37*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/108 - 
  (37*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/432 + ((29*I)/144)*CA^2*Pi^3*x*
   \[Epsilon]^2*G[1, x] - ((11*I)/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, x] + 
  (89*CA^2*Pi^4*x*\[Epsilon]^2*G[1, x])/1440 - 
  (89*CA*nf*Pi^4*x*\[Epsilon]^2*G[1, x])/5760 - 
  (25*CA^2*x*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))) + 
  (35*CA*nf*x*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) + 
  (79*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))) - 
  (71*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) + 
  (5*CA^2*Pi^4*x*\[Epsilon]^2*G[1, x])/(144*(-1 + x^(-1))) - 
  (CA*nf*Pi^4*x*\[Epsilon]^2*G[1, x])/(72*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, x] - (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*
   G[1, x] - (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/72 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, x])/18 - (I/12)*CA^2*Pi^3*x^2*
   \[Epsilon]^2*G[1, x] + ((5*I)/48)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[1, x] - 
  (89*CA^2*Pi^4*x^2*\[Epsilon]^2*G[1, x])/5760 + 
  (89*CA*nf*Pi^4*x^2*\[Epsilon]^2*G[1, x])/5760 + 
  (17*CA^2*x^2*\[Epsilon]^2*G[1, x])/(144*(-1 + x^(-1))) - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, x])/(36*(-1 + x^(-1))) - 
  (23*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(324*(-1 + x^(-1))) + 
  (97*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(648*(-1 + x^(-1))) - 
  (5*CA^2*Pi^4*x^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) + 
  (5*CA*nf*Pi^4*x^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) + 
  (25*CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, x])/648 - 
  (89*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, x])/1296 + 
  (I/27)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[1, x] - ((11*I)/216)*CA*nf*Pi^3*x^3*
   \[Epsilon]^2*G[1, x] + (89*CA^2*Pi^4*x^3*\[Epsilon]^2*G[1, x])/8640 - 
  (89*CA*nf*Pi^4*x^3*\[Epsilon]^2*G[1, x])/8640 + 
  (25*CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, x])/(648*(-1 + x^(-1))) - 
  (89*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))) + 
  (CA^2*Pi^4*x^3*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))) - 
  (CA*nf*Pi^4*x^3*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))) - 
  (CA^2*Pi^2*G[0, 0, x])/24 + (CA^2*x*G[0, 0, x])/24 - 
  (CA*nf*x*G[0, 0, x])/24 - (I/4)*CA^2*Pi*x*G[0, 0, x] + 
  (I/16)*CA*nf*Pi*x*G[0, 0, x] - (CA^2*x^2*G[0, 0, x])/24 + 
  (CA*nf*x^2*G[0, 0, x])/24 + (I/16)*CA^2*Pi*x^2*G[0, 0, x] - 
  (I/16)*CA*nf*Pi*x^2*G[0, 0, x] - (I/24)*CA^2*Pi*x^3*G[0, 0, x] + 
  (I/24)*CA*nf*Pi*x^3*G[0, 0, x] + (CA^2*G[0, 0, x])/(4*\[Epsilon]^2) + 
  (5*CA^2*x*\[Epsilon]*G[0, 0, x])/72 - (CA*nf*x*\[Epsilon]*G[0, 0, x])/9 - 
  ((25*I)/48)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x] + 
  ((7*I)/48)*CA*nf*Pi*x*\[Epsilon]*G[0, 0, x] - 
  (5*CA^2*Pi^2*x*\[Epsilon]*G[0, 0, x])/24 + 
  (5*CA*nf*Pi^2*x*\[Epsilon]*G[0, 0, x])/96 - 
  (7*CA^2*x^2*\[Epsilon]*G[0, 0, x])/144 + 
  (13*CA*nf*x^2*\[Epsilon]*G[0, 0, x])/144 + ((5*I)/48)*CA^2*Pi*x^2*
   \[Epsilon]*G[0, 0, x] - (I/6)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 0, x] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]*G[0, 0, x])/96 - 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]*G[0, 0, x])/96 - 
  ((7*I)/144)*CA^2*Pi*x^3*\[Epsilon]*G[0, 0, x] + 
  ((13*I)/144)*CA*nf*Pi*x^3*\[Epsilon]*G[0, 0, x] - 
  (5*CA^2*Pi^2*x^3*\[Epsilon]*G[0, 0, x])/144 + 
  (5*CA*nf*Pi^2*x^3*\[Epsilon]*G[0, 0, x])/144 - 
  (2401*CA^2*\[Epsilon]^2*G[0, 0, x])/1296 + 
  (301*CA*nf*\[Epsilon]^2*G[0, 0, x])/1296 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/216 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/108 - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/160 - 
  (287*CA^2*\[Epsilon]^2*G[0, 0, x])/(162*(-1 + x^(-1))) + 
  (53*CA*nf*\[Epsilon]^2*G[0, 0, x])/(648*(-1 + x^(-1))) + 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(864*(-1 + x^(-1))) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(864*(-1 + x^(-1))) - 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/(240*(-1 + x^(-1))) + 
  (2401*CA^2*\[Epsilon]^2*G[0, 0, x])/(1296*(-1 + x^(-1))*x) - 
  (301*CA*nf*\[Epsilon]^2*G[0, 0, x])/(1296*(-1 + x^(-1))*x) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(216*(-1 + x^(-1))*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(108*(-1 + x^(-1))*x) + 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/(240*(-1 + x^(-1))*x) + 
  (7*CA^2*x*\[Epsilon]^2*G[0, 0, x])/144 - 
  (13*CA*nf*x*\[Epsilon]^2*G[0, 0, x])/144 - ((19*I)/18)*CA^2*Pi*x*
   \[Epsilon]^2*G[0, 0, x] + ((47*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*
   G[0, 0, x] - (35*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/288 + 
  (17*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/288 + 
  (I/24)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, 0, x] - 
  (I/96)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, 0, x] - 
  (85*CA^2*x*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))) + 
  (77*CA*nf*x*\[Epsilon]^2*G[0, 0, x])/(216*(-1 + x^(-1))) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(4*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, x])/24 - (CA*nf*x^2*\[Epsilon]^2*G[0, 0, x])/
   24 + ((25*I)/144)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x] - 
  ((49*I)/144)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/16 - 
  (7*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/96 - 
  (I/96)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, 0, x] + 
  (I/96)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[0, 0, x] + 
  (25*CA^2*x^2*\[Epsilon]^2*G[0, 0, x])/(216*(-1 + x^(-1))) - 
  (89*CA*nf*x^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))) + 
  (19*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))) + 
  (11*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))) - 
  ((25*I)/216)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, x] + 
  ((89*I)/432)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, x] - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 0, x])/54 + 
  (11*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 0, x])/432 + 
  (I/144)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[0, 0, x] - 
  (I/144)*CA*nf*Pi^3*x^3*\[Epsilon]^2*G[0, 0, x] - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 0, x])/(108*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 0, x])/(54*(-1 + x^(-1))) + 
  (CA^2*Pi^2*G[0, 1, x])/48 - (CA^2*x*G[0, 1, x])/24 + 
  (CA*nf*x*G[0, 1, x])/24 + (CA^2*x^2*G[0, 1, x])/24 - 
  (CA*nf*x^2*G[0, 1, x])/24 - (CA^2*G[0, 1, x])/(8*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[0, 1, x])/\[Epsilon] - (I/16)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, x] - (13*CA^2*x*\[Epsilon]*G[0, 1, x])/144 + 
  (19*CA*nf*x*\[Epsilon]*G[0, 1, x])/144 + (I/12)*CA^2*Pi*x*\[Epsilon]*
   G[0, 1, x] - (I/12)*CA*nf*Pi*x*\[Epsilon]*G[0, 1, x] - 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, 1, x])/24 + 
  (CA*nf*Pi^2*x*\[Epsilon]*G[0, 1, x])/96 + 
  (13*CA^2*x^2*\[Epsilon]*G[0, 1, x])/144 - 
  (19*CA*nf*x^2*\[Epsilon]*G[0, 1, x])/144 - (I/12)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 1, x] + (I/12)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 1, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]*G[0, 1, x])/96 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]*G[0, 1, x])/96 - 
  (CA^2*Pi^2*x^3*\[Epsilon]*G[0, 1, x])/144 + 
  (CA*nf*Pi^2*x^3*\[Epsilon]*G[0, 1, x])/144 + 
  (2401*CA^2*\[Epsilon]^2*G[0, 1, x])/1296 - 
  (301*CA*nf*\[Epsilon]^2*G[0, 1, x])/1296 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/432 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/216 - 
  (17*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/360 + 
  (139*CA^2*\[Epsilon]^2*G[0, 1, x])/(81*(-1 + x^(-1))) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, x])/(1296*(-1 + x^(-1))) + 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))) + 
  (2*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(27*(-1 + x^(-1))) - 
  (67*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(2880*(-1 + x^(-1))) - 
  (2401*CA^2*\[Epsilon]^2*G[0, 1, x])/(1296*(-1 + x^(-1))*x) + 
  (301*CA*nf*\[Epsilon]^2*G[0, 1, x])/(1296*(-1 + x^(-1))*x) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))*x) + 
  (67*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(2880*(-1 + x^(-1))*x) - 
  (7*CA^2*x*\[Epsilon]^2*G[0, 1, x])/144 + 
  (13*CA*nf*x*\[Epsilon]^2*G[0, 1, x])/144 + ((13*I)/72)*CA^2*Pi*x*
   \[Epsilon]^2*G[0, 1, x] - ((19*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, x] + 
  (17*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/288 - 
  (35*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/288 + 
  (I/4)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, 1, x] - 
  (I/16)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, 1, x] + 
  (157*CA^2*x*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))) - 
  (253*CA*nf*x*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(36*(-1 + x^(-1))) - 
  (7*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(36*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, x])/24 + (CA*nf*x^2*\[Epsilon]^2*G[0, 1, x])/
   24 - ((13*I)/72)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, x] + 
  ((19*I)/72)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, x] - 
  (23*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/144 + 
  (43*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/288 - 
  (I/16)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, 1, x] + 
  (I/16)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[0, 1, x] - 
  (49*CA^2*x^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))) + 
  (155*CA*nf*x^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))) - 
  (7*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))) + 
  (7*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))) + 
  (5*CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 1, x])/216 - 
  (7*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 1, x])/432 + 
  (I/24)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[0, 1, x] - 
  (I/24)*CA*nf*Pi^3*x^3*\[Epsilon]^2*G[0, 1, x] + (CA^2*Pi^2*G[1, 0, x])/48 + 
  (I/4)*CA^2*Pi*x*G[1, 0, x] - (I/16)*CA*nf*Pi*x*G[1, 0, x] - 
  (I/16)*CA^2*Pi*x^2*G[1, 0, x] + (I/16)*CA*nf*Pi*x^2*G[1, 0, x] + 
  (I/24)*CA^2*Pi*x^3*G[1, 0, x] - (I/24)*CA*nf*Pi*x^3*G[1, 0, x] - 
  (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[1, 0, x])/
   \[Epsilon] - (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/96 + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/48 - (I/48)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, x] - (CA^2*x*\[Epsilon]*G[1, 0, x])/48 + 
  (CA*nf*x*\[Epsilon]*G[1, 0, x])/48 + ((25*I)/48)*CA^2*Pi*x*\[Epsilon]*
   G[1, 0, x] - ((7*I)/48)*CA*nf*Pi*x*\[Epsilon]*G[1, 0, x] + 
  (5*CA^2*Pi^2*x*\[Epsilon]*G[1, 0, x])/24 - 
  (5*CA*nf*Pi^2*x*\[Epsilon]*G[1, 0, x])/96 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, x])/24 + (CA*nf*x^2*\[Epsilon]*G[1, 0, x])/
   24 - ((5*I)/48)*CA^2*Pi*x^2*\[Epsilon]*G[1, 0, x] + 
  (I/6)*CA*nf*Pi*x^2*\[Epsilon]*G[1, 0, x] - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]*G[1, 0, x])/96 + 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]*G[1, 0, x])/96 + 
  ((7*I)/144)*CA^2*Pi*x^3*\[Epsilon]*G[1, 0, x] - 
  ((13*I)/144)*CA*nf*Pi*x^3*\[Epsilon]*G[1, 0, x] + 
  (5*CA^2*Pi^2*x^3*\[Epsilon]*G[1, 0, x])/144 - 
  (5*CA*nf*Pi^2*x^3*\[Epsilon]*G[1, 0, x])/144 + 
  (2401*CA^2*\[Epsilon]^2*G[1, 0, x])/1296 - 
  (301*CA*nf*\[Epsilon]^2*G[1, 0, x])/1296 - (I/48)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, x] + (I/48)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x] - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/216 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/108 - 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/320 + 
  (625*CA^2*\[Epsilon]^2*G[1, 0, x])/(324*(-1 + x^(-1))) - 
  (427*CA*nf*\[Epsilon]^2*G[1, 0, x])/(1296*(-1 + x^(-1))) + 
  (47*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))) - 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(30*(-1 + x^(-1))) - 
  (2401*CA^2*\[Epsilon]^2*G[1, 0, x])/(1296*(-1 + x^(-1))*x) + 
  (301*CA*nf*\[Epsilon]^2*G[1, 0, x])/(1296*(-1 + x^(-1))*x) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))*x) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))*x) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(30*(-1 + x^(-1))*x) - 
  (7*CA^2*x*\[Epsilon]^2*G[1, 0, x])/144 + 
  (13*CA*nf*x*\[Epsilon]^2*G[1, 0, x])/144 + ((155*I)/144)*CA^2*Pi*x*
   \[Epsilon]^2*G[1, 0, x] - ((25*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x] + 
  (35*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/288 - 
  (17*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/288 - 
  (I/24)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, 0, x] + 
  (I/96)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, 0, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, x])/(4*(-1 + x^(-1))) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(4*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, x])/24 + (CA*nf*x^2*\[Epsilon]^2*G[1, 0, x])/
   24 - ((7*I)/36)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x] + 
  ((13*I)/36)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/16 + 
  (7*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/96 + 
  (I/96)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, 0, x] - 
  (I/96)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[1, 0, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, x])/(9*(-1 + x^(-1))) - 
  (11*CA*nf*x^2*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))) - 
  (19*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))) - 
  (11*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))) + 
  ((25*I)/216)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, x] - 
  ((89*I)/432)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, x] + 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 0, x])/54 - 
  (11*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 0, x])/432 - 
  (I/144)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[1, 0, x] + 
  (I/144)*CA*nf*Pi^3*x^3*\[Epsilon]^2*G[1, 0, x] + 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 0, x])/(108*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 0, x])/(54*(-1 + x^(-1))) - 
  (67*CA^2*G[1, 1, x])/144 + (5*CA*nf*G[1, 1, x])/72 + 
  ((11*I)/24)*CA^2*Pi*G[1, 1, x] - (I/12)*CA*nf*Pi*G[1, 1, x] - 
  (CA^2*Pi^2*G[1, 1, x])/6 + (CA^2*G[1, 1, x])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, x])/(48*\[Epsilon]) + (CA*nf*G[1, 1, x])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, 1, x])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[1, 1, x])/
   108 + (7*CA*nf*\[Epsilon]*G[1, 1, x])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, x] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] + 
  (55*CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/144 - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/72 + (I/8)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, x] + (CA^2*x*\[Epsilon]*G[1, 1, x])/24 - 
  (CA*nf*x*\[Epsilon]*G[1, 1, x])/24 + (CA^2*Pi^2*x*\[Epsilon]*G[1, 1, x])/
   24 - (CA*nf*Pi^2*x*\[Epsilon]*G[1, 1, x])/96 - 
  (CA^2*Pi^2*x^2*\[Epsilon]*G[1, 1, x])/96 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]*G[1, 1, x])/96 + 
  (CA^2*Pi^2*x^3*\[Epsilon]*G[1, 1, x])/144 - 
  (CA*nf*Pi^2*x^3*\[Epsilon]*G[1, 1, x])/144 - 
  (2401*CA^2*\[Epsilon]^2*G[1, 1, x])/1296 + 
  (301*CA*nf*\[Epsilon]^2*G[1, 1, x])/1296 + ((101*I)/54)*CA^2*Pi*
   \[Epsilon]^2*G[1, 1, x] - ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] + 
  (335*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/432 - 
  (25*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/216 - 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/20 + (7*CA^2*x*\[Epsilon]^2*G[1, 1, x])/
   144 - (13*CA*nf*x*\[Epsilon]^2*G[1, 1, x])/144 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, x] + (I/12)*CA*nf*Pi*x*\[Epsilon]^2*
   G[1, 1, x] + (7*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/288 + 
  (11*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/288 - 
  (I/3)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, 1, x] + 
  (I/12)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, 1, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, x])/24 - (CA*nf*x^2*\[Epsilon]^2*G[1, 1, x])/
   24 + (11*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/144 - 
  (19*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/288 + 
  (I/12)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, 1, x] - 
  (I/12)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[1, 1, x] - 
  (5*CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 1, x])/216 + 
  (7*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 1, x])/432 - 
  (I/18)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[1, 1, x] + 
  (I/18)*CA*nf*Pi^3*x^3*\[Epsilon]^2*G[1, 1, x] + (CA^2*x*G[0, 0, 0, x])/4 - 
  (CA*nf*x*G[0, 0, 0, x])/16 - (CA^2*x^2*G[0, 0, 0, x])/16 + 
  (CA*nf*x^2*G[0, 0, 0, x])/16 + (CA^2*x^3*G[0, 0, 0, x])/24 - 
  (CA*nf*x^3*G[0, 0, 0, x])/24 - (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/48 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (9*CA^2*x*\[Epsilon]*G[0, 0, 0, x])/16 - 
  (3*CA*nf*x*\[Epsilon]*G[0, 0, 0, x])/16 - (I/4)*CA^2*Pi*x*\[Epsilon]*
   G[0, 0, 0, x] + (I/16)*CA*nf*Pi*x*\[Epsilon]*G[0, 0, 0, x] + 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/(6*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]*G[0, 0, 0, x])/(6*(-1 + x^(-1))) - 
  (7*CA^2*x^2*\[Epsilon]*G[0, 0, 0, x])/48 + 
  (5*CA*nf*x^2*\[Epsilon]*G[0, 0, 0, x])/24 + (I/16)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 0, 0, x] - (I/16)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 0, 0, x] - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, x])/(12*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 0, x])/(12*(-1 + x^(-1))) + 
  (7*CA^2*x^3*\[Epsilon]*G[0, 0, 0, x])/144 - 
  (13*CA*nf*x^3*\[Epsilon]*G[0, 0, 0, x])/144 - 
  (I/24)*CA^2*Pi*x^3*\[Epsilon]*G[0, 0, 0, x] + 
  (I/24)*CA*nf*Pi*x^3*\[Epsilon]*G[0, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/48 - (CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/
   48 + ((67*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x] - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/288 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/144 - 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (((157*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((23*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (((67*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))*x) + 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (53*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/48 - 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/12 - 
  ((9*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] + 
  ((3*I)/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/24 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/96 + 
  (37*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (61*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (((19*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((23*I)/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (35*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  (65*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  ((17*I)/48)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] - 
  ((23*I)/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/96 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/96 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(36*(-1 + x^(-1))) + 
  (2*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(9*(-1 + x^(-1))) + 
  (((17*I)/72)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((49*I)/144)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (25*CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, x])/216 - 
  (89*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, x])/432 - 
  ((23*I)/144)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, x] + 
  ((35*I)/144)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, x] - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 0, 0, x])/144 - 
  (((7*I)/144)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((13*I)/144)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (CA^2*x*G[0, 0, 1, x])/4 + (CA*nf*x*G[0, 0, 1, x])/16 + 
  (CA^2*x^2*G[0, 0, 1, x])/16 - (CA*nf*x^2*G[0, 0, 1, x])/16 - 
  (CA^2*x^3*G[0, 0, 1, x])/24 + (CA*nf*x^3*G[0, 0, 1, x])/24 - 
  (25*CA^2*x*\[Epsilon]*G[0, 0, 1, x])/48 + 
  (7*CA*nf*x*\[Epsilon]*G[0, 0, 1, x])/48 + (I/2)*CA^2*Pi*x*\[Epsilon]*
   G[0, 0, 1, x] - (I/8)*CA*nf*Pi*x*\[Epsilon]*G[0, 0, 1, x] + 
  (5*CA^2*x^2*\[Epsilon]*G[0, 0, 1, x])/48 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 1, x])/6 - (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 0, 1, x] + (I/8)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 0, 1, x] - 
  (7*CA^2*x^3*\[Epsilon]*G[0, 0, 1, x])/144 + 
  (13*CA*nf*x^3*\[Epsilon]*G[0, 0, 1, x])/144 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*G[0, 0, 1, x] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]*G[0, 0, 1, x] - 
  (19*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/18 + 
  (47*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/144 + 
  ((25*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] - 
  ((7*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/4 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (25*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/144 - 
  (49*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x])/144 - 
  ((5*I)/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] + 
  (I/3)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/16 - 
  (25*CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, x])/216 + 
  (89*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, x])/432 + 
  ((7*I)/72)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, x] - 
  ((13*I)/72)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, x] + 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 0, 1, x])/24 - 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 0, 1, x])/24 + 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/72 - (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/
   36 - (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/8 + 
  (143*CA^2*\[Epsilon]*G[0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (29*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/(72*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(36*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, x])/8 + (CA*nf*x*\[Epsilon]*G[0, 1, 0, x])/
   8 + (I/4)*CA^2*Pi*x*\[Epsilon]*G[0, 1, 0, x] - 
  (I/16)*CA*nf*Pi*x*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, x])/(6*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]*G[0, 1, 0, x])/(6*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 0, x])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, 0, x])/8 - (I/16)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 1, 0, x] + (I/16)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 1, 0, x] + 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^3*\[Epsilon]*G[0, 1, 0, x] - 
  (I/24)*CA*nf*Pi*x^3*\[Epsilon]*G[0, 1, 0, x] + 
  (799*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/432 - 
  (103*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/432 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x] + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/288 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/144 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (835*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(432*(-1 + x^(-1))) - 
  (83*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(216*(-1 + x^(-1))) + 
  (((11*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((49*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (799*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(432*(-1 + x^(-1))*x) + 
  (103*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(432*(-1 + x^(-1))*x) - 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (13*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/48 + 
  (19*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x])/48 + 
  ((11*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((5*I)/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/24 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/96 - 
  (37*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))) + 
  (61*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))) + 
  (((29*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((43*I)/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/3 - 
  (11*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, x])/24 - 
  ((2*I)/3)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] + 
  ((19*I)/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/96 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/96 + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(36*(-1 + x^(-1))) - 
  (2*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(9*(-1 + x^(-1))) - 
  (((4*I)/9)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((79*I)/144)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((2*I)/9)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((11*I)/36)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 1, 0, x])/144 - 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 1, 0, x])/144 + 
  (((7*I)/144)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((13*I)/144)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (I/8)*CA^2*Pi*G[0, 1, 1, x] + (CA^2*G[0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/24 + (CA^2*x*\[Epsilon]*G[0, 1, 1, x])/
   12 - (CA*nf*x*\[Epsilon]*G[0, 1, 1, x])/12 - 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 1, x])/12 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, 1, x])/12 + (I/48)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 1, x] + (13*CA^2*x*\[Epsilon]^2*G[0, 1, 1, x])/72 - 
  (19*CA*nf*x*\[Epsilon]^2*G[0, 1, 1, x])/72 - (I/6)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 1, 1, x] + (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 1, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 1, x])/3 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (13*CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/72 + 
  (19*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, x])/72 + 
  (I/6)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, x] - 
  (I/6)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 1, 1, x])/18 + 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 1, 1, x])/18 - (CA^2*x*G[1, 0, 0, x])/4 + 
  (CA*nf*x*G[1, 0, 0, x])/16 + (CA^2*x^2*G[1, 0, 0, x])/16 - 
  (CA*nf*x^2*G[1, 0, 0, x])/16 - (CA^2*x^3*G[1, 0, 0, x])/24 + 
  (CA*nf*x^3*G[1, 0, 0, x])/24 - ((11*I)/48)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, x] + (I/24)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, x] - 
  (9*CA^2*x*\[Epsilon]*G[1, 0, 0, x])/16 + 
  (3*CA*nf*x*\[Epsilon]*G[1, 0, 0, x])/16 + (I/2)*CA^2*Pi*x*\[Epsilon]*
   G[1, 0, 0, x] - (I/8)*CA*nf*Pi*x*\[Epsilon]*G[1, 0, 0, x] + 
  (7*CA^2*x^2*\[Epsilon]*G[1, 0, 0, x])/48 - 
  (5*CA*nf*x^2*\[Epsilon]*G[1, 0, 0, x])/24 - (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 0, 0, x] + (I/8)*CA*nf*Pi*x^2*\[Epsilon]*G[1, 0, 0, x] - 
  (7*CA^2*x^3*\[Epsilon]*G[1, 0, 0, x])/144 + 
  (13*CA*nf*x^3*\[Epsilon]*G[1, 0, 0, x])/144 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*G[1, 0, 0, x] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]*G[1, 0, 0, x] - 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/48 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/24 - 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/8 + 
  (7*CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  ((9*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((3*I)/8)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/4 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  (19*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/72 - 
  (17*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x])/36 - 
  ((17*I)/48)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((23*I)/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/16 - 
  (25*CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, x])/216 + 
  (89*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, x])/432 + 
  ((23*I)/144)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((35*I)/144)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, x] + 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 0, 0, x])/24 - 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 0, 0, x])/24 - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (CA^2*x*G[1, 0, 1, x])/4 - 
  (CA*nf*x*G[1, 0, 1, x])/16 - (CA^2*x^2*G[1, 0, 1, x])/16 + 
  (CA*nf*x^2*G[1, 0, 1, x])/16 + (CA^2*x^3*G[1, 0, 1, x])/24 - 
  (CA*nf*x^3*G[1, 0, 1, x])/24 + (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/24 + 
  (25*CA^2*x*\[Epsilon]*G[1, 0, 1, x])/48 - 
  (7*CA*nf*x*\[Epsilon]*G[1, 0, 1, x])/48 - (I/2)*CA^2*Pi*x*\[Epsilon]*
   G[1, 0, 1, x] + (I/8)*CA*nf*Pi*x*\[Epsilon]*G[1, 0, 1, x] - 
  (5*CA^2*x^2*\[Epsilon]*G[1, 0, 1, x])/48 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 1, x])/6 + (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 0, 1, x] - (I/8)*CA*nf*Pi*x^2*\[Epsilon]*G[1, 0, 1, x] + 
  (7*CA^2*x^3*\[Epsilon]*G[1, 0, 1, x])/144 - 
  (13*CA*nf*x^3*\[Epsilon]*G[1, 0, 1, x])/144 - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*G[1, 0, 1, x] + 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]*G[1, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x])/48 + (CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/
   48 - (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/288 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/144 - 
  (I/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  (155*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/144 - 
  (25*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/72 - 
  ((25*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] + 
  ((7*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/24 + 
  (5*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/96 - 
  (7*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/36 + 
  (13*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x])/36 + 
  ((5*I)/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] - 
  (I/3)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/96 - 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/96 + 
  (25*CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, x])/216 - 
  (89*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, x])/432 - 
  ((7*I)/72)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  ((13*I)/72)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, x] - 
  (5*CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 0, 1, x])/144 + 
  (5*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 0, 1, x])/144 - 
  (11*CA^2*G[1, 1, 0, x])/12 + (CA*nf*G[1, 1, 0, x])/6 - 
  (I/4)*CA^2*Pi*G[1, 1, 0, x] + (CA^2*G[1, 1, 0, x])/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 1, 0, x])/36 + (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   18 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, x] - 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/48 + 
  (CA^2*x*\[Epsilon]*G[1, 1, 0, x])/24 - (CA*nf*x*\[Epsilon]*G[1, 1, 0, x])/
   24 - (I/2)*CA^2*Pi*x*\[Epsilon]*G[1, 1, 0, x] + 
  (I/8)*CA*nf*Pi*x*\[Epsilon]*G[1, 1, 0, x] - 
  (CA^2*x^2*\[Epsilon]*G[1, 1, 0, x])/24 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 1, 0, x])/24 + (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 1, 0, x] - (I/8)*CA*nf*Pi*x^2*\[Epsilon]*G[1, 1, 0, x] - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*G[1, 1, 0, x] + 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]*G[1, 1, 0, x] - 
  (1607*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/432 + 
  (215*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/432 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x] + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/144 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/72 + 
  (25*CA^2*x*\[Epsilon]^2*G[1, 1, 0, x])/144 - 
  (31*CA*nf*x*\[Epsilon]^2*G[1, 1, 0, x])/144 - 
  ((29*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((11*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/4 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (11*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/72 + 
  (7*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, x])/36 + 
  (I/2)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] - 
  ((5*I)/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  ((2*I)/9)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((11*I)/36)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 1, 0, x])/24 + 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 1, 0, x])/24 + 
  (11*CA^2*G[1, 1, 1, x])/24 - (CA*nf*G[1, 1, 1, x])/12 + 
  (I/2)*CA^2*Pi*G[1, 1, 1, x] - (CA^2*G[1, 1, 1, x])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, 1, x])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/4 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, x] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/32 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/16 - (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, x] - (CA^2*x*\[Epsilon]^2*G[1, 1, 1, x])/12 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, x])/12 + 
  (7*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/24 - 
  (7*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/96 - 
  (7*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 1, x])/96 + 
  (7*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 1, x])/96 + 
  (7*CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 1, 1, x])/144 - 
  (7*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 1, 1, x])/144 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/72 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/36 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 - 
  (347*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (71*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(72*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))*x) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (73*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 - 
  (19*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (I/16)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (19*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))) - 
  (31*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (13*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 + 
  (11*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/24 + 
  (I/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (I/16)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (7*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 - 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 0, x])/48 - 
  (I/24)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (I/24)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (7*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, 1, x])/4 + 
  (CA*nf*x*\[Epsilon]*G[0, 0, 0, 1, x])/16 + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, 1, x])/16 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 0, 1, x])/16 - 
  (CA^2*x^3*\[Epsilon]*G[0, 0, 0, 1, x])/24 + 
  (CA*nf*x^3*\[Epsilon]*G[0, 0, 0, 1, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/144 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/72 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 + 
  (157*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (23*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))*x) - 
  (9*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 + 
  (3*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 + 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (19*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))) + 
  (23*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (17*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/48 - 
  (23*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/48 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (17*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))) - 
  (49*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (23*CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x])/144 + 
  (35*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x])/144 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, 0, x])/4 + 
  (CA*nf*x*\[Epsilon]*G[0, 0, 1, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 1, 0, x])/16 - 
  (CA^2*x^3*\[Epsilon]*G[0, 0, 1, 0, x])/24 + 
  (CA*nf*x^3*\[Epsilon]*G[0, 0, 1, 0, x])/24 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/24 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 - 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(3*(-1 + x^(-1))) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))*x) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (65*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (11*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (11*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/24 - 
  (11*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(18*(-1 + x^(-1))) + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x])/12 + 
  (5*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x])/24 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x])/(36*(-1 + x^(-1))) + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x])/(18*(-1 + x^(-1))) + 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, 1, x])/2 - 
  (CA*nf*x*\[Epsilon]*G[0, 0, 1, 1, x])/8 - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, 1, x])/8 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 1, 1, x])/8 + 
  (CA^2*x^3*\[Epsilon]*G[0, 0, 1, 1, x])/12 - 
  (CA*nf*x^3*\[Epsilon]*G[0, 0, 1, 1, x])/12 + 
  (25*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - 
  (7*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - 
  I*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 1, x] + (I/4)*CA*nf*Pi*x*\[Epsilon]^2*
   G[0, 0, 1, 1, x] - (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/3 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 1, x])/72 - 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 1, x])/72 - 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 0, x] - 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, 0, x])/2 + 
  (CA*nf*x*\[Epsilon]*G[0, 1, 0, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (CA^2*x^3*\[Epsilon]*G[0, 1, 0, 0, x])/12 + 
  (CA*nf*x^3*\[Epsilon]*G[0, 1, 0, 0, x])/12 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/144 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/72 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/24 + 
  (25*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (53*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))*x) - 
  (85*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  (31*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  I*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, 0, x] - (I/4)*CA*nf*Pi*x*\[Epsilon]^2*
   G[0, 1, 0, 0, x] - (9*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (8*(-1 + x^(-1))) + (13*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (16*(-1 + x^(-1))) + (7*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/12 - 
  (37*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (29*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (73*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (5*CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x])/24 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x])/3 + 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, 1, x])/4 - 
  (CA*nf*x*\[Epsilon]*G[0, 1, 0, 1, x])/16 - 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (CA^2*x^3*\[Epsilon]*G[0, 1, 0, 1, x])/24 - 
  (CA*nf*x^3*\[Epsilon]*G[0, 1, 0, 1, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/72 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/36 - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (49*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))) - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(36*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))*x) + 
  (11*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 - 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 - 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (29*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))) - 
  (43*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))) - 
  (2*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/3 + 
  (19*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/24 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (4*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(9*(-1 + x^(-1))) + 
  (79*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (2*CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x])/9 - 
  (11*CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x])/36 - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (CA^2*G[0, 1, 1, 0, x])/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 0, x] + 
  (CA^2*x*\[Epsilon]*G[0, 1, 1, 0, x])/4 - 
  (CA*nf*x*\[Epsilon]*G[0, 1, 1, 0, x])/16 - 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (CA^2*x^3*\[Epsilon]*G[0, 1, 1, 0, x])/24 - 
  (CA*nf*x^3*\[Epsilon]*G[0, 1, 1, 0, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/24 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/24 + 
  (25*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))*x) + 
  (23*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - 
  ((3*I)/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  ((3*I)/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 + 
  ((3*I)/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  ((3*I)/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 1, 0, x])/72 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 1, 0, x])/36 - 
  (I/4)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (I/4)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (CA^2*G[0, 1, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/8 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 1, x])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 1, x])/6 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/6 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/6 - 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, 0, x])/4 + 
  (CA*nf*x*\[Epsilon]*G[1, 0, 0, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 0, 0, x])/16 - 
  (CA^2*x^3*\[Epsilon]*G[1, 0, 0, 0, x])/24 + 
  (CA*nf*x^3*\[Epsilon]*G[1, 0, 0, 0, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/72 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/36 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (257*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (35*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(36*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (73*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (19*CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (17*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))) + 
  (13*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 - 
  (11*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (11*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(18*(-1 + x^(-1))) - 
  (7*CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (13*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x])/(36*(-1 + x^(-1))) + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x])/(18*(-1 + x^(-1))) - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/48 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, x])/24 + 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, 1, x])/2 - 
  (CA*nf*x*\[Epsilon]*G[1, 0, 0, 1, x])/8 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, 1, x])/8 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 0, 1, x])/8 + 
  (CA^2*x^3*\[Epsilon]*G[1, 0, 0, 1, x])/12 - 
  (CA*nf*x^3*\[Epsilon]*G[1, 0, 0, 1, x])/12 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/144 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/8 - 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/8 - 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 1, x] + (I/4)*CA*nf*Pi*x*\[Epsilon]^2*
   G[1, 0, 0, 1, x] - (17*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 + 
  (23*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (23*CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 1, x])/144 - 
  (35*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 1, x])/144 - 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (CA^2*G[1, 0, 1, 0, x])/4 + (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/48 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/24 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] + (CA^2*x*\[Epsilon]*G[1, 0, 1, 0, x])/4 - 
  (CA*nf*x*\[Epsilon]*G[1, 0, 1, 0, x])/16 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 1, 0, x])/16 + 
  (CA^2*x^3*\[Epsilon]*G[1, 0, 1, 0, x])/24 - 
  (CA*nf*x^3*\[Epsilon]*G[1, 0, 1, 0, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 + 
  ((11*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (I/8)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(36*(-1 + x^(-1))*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (65*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 - 
  (11*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 - 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  ((3*I)/16)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (17*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 + 
  (11*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 + 
  ((3*I)/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  ((3*I)/16)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (11*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(18*(-1 + x^(-1))) + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x])/12 - 
  (5*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 - 
  (I/8)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (I/8)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x])/(36*(-1 + x^(-1))) - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x])/(18*(-1 + x^(-1))) - 
  (CA^2*G[1, 0, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 1, x] - 
  (CA^2*x*\[Epsilon]*G[1, 0, 1, 1, x])/2 + 
  (CA*nf*x*\[Epsilon]*G[1, 0, 1, 1, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, 1, x])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 1, 1, x])/8 - 
  (CA^2*x^3*\[Epsilon]*G[1, 0, 1, 1, x])/12 + 
  (CA*nf*x^3*\[Epsilon]*G[1, 0, 1, 1, x])/12 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/48 - 
  (25*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (7*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 1, x] - (I/4)*CA*nf*Pi*x*\[Epsilon]^2*
   G[1, 0, 1, 1, x] + (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/3 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (7*CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 1, x])/72 + 
  (13*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 1, x])/72 + 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (CA^2*G[1, 1, 0, 0, x])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, x] + (3*CA^2*x*\[Epsilon]*G[1, 1, 0, 0, x])/4 - 
  (3*CA*nf*x*\[Epsilon]*G[1, 1, 0, 0, x])/16 - 
  (3*CA^2*x^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (3*CA*nf*x^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (CA^2*x^3*\[Epsilon]*G[1, 1, 0, 0, x])/8 - 
  (CA*nf*x^3*\[Epsilon]*G[1, 1, 0, 0, x])/8 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 + 
  (77*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 - 
  (23*CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 - 
  ((3*I)/2)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  ((3*I)/8)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/12 + 
  (29*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 + 
  ((3*I)/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  ((3*I)/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (5*CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 0, x])/3 - 
  (I/4)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (I/4)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (CA^2*G[1, 1, 0, 1, x])/4 + (11*CA^2*\[Epsilon]*G[1, 1, 0, 1, x])/24 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, x])/12 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, x] - (CA^2*x*\[Epsilon]*G[1, 1, 0, 1, x])/2 + 
  (CA*nf*x*\[Epsilon]*G[1, 1, 0, 1, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (CA^2*x^3*\[Epsilon]*G[1, 1, 0, 1, x])/12 + 
  (CA*nf*x^3*\[Epsilon]*G[1, 1, 0, 1, x])/12 + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/72 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (29*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  (11*CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 1, x] - (I/4)*CA*nf*Pi*x*\[Epsilon]^2*
   G[1, 1, 0, 1, x] + (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/2 - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (2*CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 1, x])/9 + 
  (11*CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 1, x])/36 + 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (CA^2*G[1, 1, 1, 0, x])/2 + (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, x])/48 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, x])/24 - 
  (CA^2*x*\[Epsilon]*G[1, 1, 1, 0, x])/4 + 
  (CA*nf*x*\[Epsilon]*G[1, 1, 1, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]*G[1, 1, 1, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 1, 1, 0, x])/16 - 
  (CA^2*x^3*\[Epsilon]*G[1, 1, 1, 0, x])/24 + 
  (CA*nf*x^3*\[Epsilon]*G[1, 1, 1, 0, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/144 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/72 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 - 
  (5*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 + (2*I)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 1, 1, 0, x] - (I/2)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/6 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 - 
  (I/2)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (I/2)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 1, 0, x])/72 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 1, 0, x])/36 + 
  (I/3)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (I/3)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (CA^2*G[1, 1, 1, 1, x])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/6 - I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/2 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/24 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/24 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/24 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/24 - 
  CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/6 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/6 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/12 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/24 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/24 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/12 + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/4 - 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 + 
  (5*CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/24 - 
  (5*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/24 - 
  CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x] + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/6 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/6 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/4 + 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 - 
  (5*CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/24 + 
  (5*CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/24 - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, x] + CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/6 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 + ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 0, x] + (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/24 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/24 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/12 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, x] + CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/6 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, x] - (3*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/2 + 
  (3*CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 - 
  (3*CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 0, x] + CA^2*x*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/6 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] - (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/12 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/12 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/12 + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/4 - 
  (5*CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 + 
  (5*CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/24 - 
  (5*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/12 - 
  CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/6 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/6 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/6 + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/4 - 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 - 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 + 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 - (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, x] - (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/4 + 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 - (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 0, x] - (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/2 + 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 - 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] + CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x] - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/6 - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/12 + 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/2 - 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 - 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 + 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/4 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/2 + 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/4 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/12 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/6 - (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, x] + CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/6 + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/8 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] - (7*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/4 + 
  (7*CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 + 
  (7*CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 - 
  (7*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 - 
  (7*CA^2*x^3*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/24 + 
  (7*CA*nf*x^3*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/6 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, x] + 2*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/3 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/3 + 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x] - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/48 + 
  (13*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/24 - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/4 + 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/8 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/8 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, x] - (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, 0, x] + 2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x] + 
  (193*CA^2*Log[Q2/\[Mu]2])/432 - (19*CA*nf*Log[Q2/\[Mu]2])/432 - 
  ((67*I)/144)*CA^2*Pi*Log[Q2/\[Mu]2] + ((5*I)/72)*CA*nf*Pi*Log[Q2/\[Mu]2] - 
  (121*CA^2*Pi^2*Log[Q2/\[Mu]2])/576 + (11*CA*nf*Pi^2*Log[Q2/\[Mu]2])/288 - 
  (I/24)*CA^2*Pi^3*Log[Q2/\[Mu]2] - (CA^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) + ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[Q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^2*Pi^2*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/648 - 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/1296 - ((101*I)/108)*CA^2*Pi*
   \[Epsilon]*Log[Q2/\[Mu]2] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2] - (737*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/1728 + 
  (55*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/864 + 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/144)*CA*nf*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/5760 + 
  (I/24)*CA^2*Pi*x*\[Epsilon]*Log[Q2/\[Mu]2] - (I/24)*CA*nf*Pi*x*\[Epsilon]*
   Log[Q2/\[Mu]2] + (I/6)*CA^2*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi^3*x^2*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/36)*CA^2*Pi^3*x^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/36)*CA*nf*Pi^3*x^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  ((607*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (101*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/54 + 
  ((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (143*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/1728 + 
  (13*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 - 
  (I/960)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(972*(-1 + x^(-1))) + 
  (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))) - 
  (277*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))) + 
  (175*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))) + 
  (143*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3840*(-1 + x^(-1))) - 
  (13*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1920*(-1 + x^(-1))) + 
  (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(972*(-1 + x^(-1))*x) - 
  (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))*x) + 
  (139*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))*x) + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))*x) - 
  (143*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3840*(-1 + x^(-1))*x) + 
  (13*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1920*(-1 + x^(-1))*x) + 
  ((5*I)/72)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/9)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (19*CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 - 
  (25*CA*nf*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 + 
  ((23*I)/72)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (7*CA^2*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/48 - 
  (7*CA*nf*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/192 + 
  (49*CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))) - 
  (73*CA*nf*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (19*CA^2*Pi^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 + 
  (25*CA*nf*Pi^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 - 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^4*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/192 + 
  (7*CA*nf*Pi^4*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/192 - 
  (13*CA^2*Pi^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))) + 
  (19*CA*nf*Pi^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))) + 
  ((7*I)/216)*CA^2*Pi^3*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((13*I)/216)*CA*nf*Pi^3*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (7*CA^2*Pi^4*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/288 - 
  (7*CA*nf*Pi^4*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/288 + 
  (67*CA^2*G[0, x]*Log[Q2/\[Mu]2])/72 - (5*CA*nf*G[0, x]*Log[Q2/\[Mu]2])/36 + 
  (CA^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/12 - (CA^2*G[0, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]^2) + (11*CA^2*G[0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (101*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/27 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/144 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/24 + 
  (I/12)*CA^2*Pi*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA^2*Pi*x^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*x^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (607*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/324 - 
  (41*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/162 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/288 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/144 - 
  (107*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (1241*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))) + 
  (191*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))) + 
  (365*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))) - 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(2880*(-1 + x^(-1))) + 
  (607*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(324*(-1 + x^(-1))*x) - 
  (41*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(162*(-1 + x^(-1))*x) - 
  (335*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))*x) + 
  (25*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))*x) + 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (2880*(-1 + x^(-1))*x) - (5*CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   72 + (CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/9 + 
  ((13*I)/72)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  ((19*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  ((13*I)/72)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  ((19*I)/72)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))) - 
  (67*CA^2*G[1, x]*Log[Q2/\[Mu]2])/144 + (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/
   72 + ((11*I)/24)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/
   6 + (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/288 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (607*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/324 + 
  (41*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/162 + 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/864 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/432 + 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (19*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/960 + 
  (5*CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/9 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/6)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 + 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/36)*CA^2*Pi^3*x^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/36)*CA*nf*Pi^3*x^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (2*CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/9 + 
  ((25*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (5*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 + 
  (7*CA^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (13*CA*nf*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  ((5*I)/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 + 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 + 
  ((7*I)/72)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/72)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/4)*CA^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*x*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*x^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (13*CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (19*CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/6)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (13*CA^2*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (19*CA*nf*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (I/6)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/4)*CA^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/2)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*nf*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  ((25*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((7*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (5*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  ((5*I)/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 - 
  ((7*I)/72)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((13*I)/72)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (5*CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   12 + (I/2)*CA^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^3*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x^3*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))*x) - (9*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/8 + (3*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   8 + (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) + 
  (7*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))) - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))) - 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*nf*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^3*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^3*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (25*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (7*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  I*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (7*CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (13*CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (143*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (29*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))) - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/12 - (CA^2*x*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/
   6 + (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*nf*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^3*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^3*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (7*CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (13*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, x]*Log[Q2/\[Mu]2] - (CA^2*x*\[Epsilon]*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/2 + (CA*nf*x*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^3*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x^3*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (25*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (7*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/3 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (13*CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/18 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/9 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  CA^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/6 + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*Log[Q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[Q2/\[Mu]2]^2)/144 + 
  ((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - (I/24)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/48 + (CA^2*Log[Q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/
   \[Epsilon] - (193*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (121*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/576 - 
  (11*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/288 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/648 + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 + 
  ((101*I)/108)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (737*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1728 - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/864 - 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/5760 - 
  (I/24)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/6)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/24)*CA*nf*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/24)*CA*nf*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/36)*CA^2*Pi^3*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/36)*CA*nf*Pi^3*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + (CA*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/
   12 - (I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (101*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/54 + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/27 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (101*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/
   24 - (CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/8)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/3 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Log[Q2/\[Mu]2]^3)/144 - (CA*nf*Log[Q2/\[Mu]2]^3)/72 + 
  (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/36)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (5*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/72 + 
  (193*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/864 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/432 - 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (67*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/108 - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/54 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/108 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 - (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/144 + 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/36 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 + (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 - (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 + (473*CA^2*Zeta[3])/288 - 
  (43*CA*nf*Zeta[3])/144 + ((17*I)/48)*CA^2*Pi*Zeta[3] + (CA^2*x*Zeta[3])/2 - 
  (CA*nf*x*Zeta[3])/8 - (CA^2*x^2*Zeta[3])/8 + (CA*nf*x^2*Zeta[3])/8 + 
  (CA^2*x^3*Zeta[3])/12 - (CA*nf*x^3*Zeta[3])/12 - 
  (23*CA^2*Zeta[3])/(96*\[Epsilon]) + (67*CA^2*\[Epsilon]*Zeta[3])/36 - 
  (5*CA*nf*\[Epsilon]*Zeta[3])/18 - ((187*I)/72)*CA^2*Pi*\[Epsilon]*Zeta[3] + 
  ((17*I)/36)*CA*nf*Pi*\[Epsilon]*Zeta[3] + (3*CA^2*Pi^2*\[Epsilon]*Zeta[3])/
   8 - (1273*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + x^(-1))) + 
  (95*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))) + 
  (1273*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + x^(-1))*x) - 
  (95*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))*x) - 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))*x) + 
  (11*CA^2*x*\[Epsilon]*Zeta[3])/12 - (CA*nf*x*\[Epsilon]*Zeta[3])/6 - 
  (I/2)*CA^2*Pi*x*\[Epsilon]*Zeta[3] + (I/8)*CA*nf*Pi*x*\[Epsilon]*Zeta[3] + 
  (CA^2*x*\[Epsilon]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]*Zeta[3])/12 + (5*CA*nf*x^2*\[Epsilon]*Zeta[3])/24 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]*Zeta[3] - (I/8)*CA*nf*Pi*x^2*\[Epsilon]*
   Zeta[3] - (CA^2*x^2*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (7*CA^2*x^3*\[Epsilon]*Zeta[3])/72 - (13*CA*nf*x^3*\[Epsilon]*Zeta[3])/72 - 
  (I/12)*CA^2*Pi*x^3*\[Epsilon]*Zeta[3] + (I/12)*CA*nf*Pi*x^3*\[Epsilon]*
   Zeta[3] + (1589*CA^2*\[Epsilon]^2*Zeta[3])/432 - 
  (197*CA*nf*\[Epsilon]^2*Zeta[3])/432 + ((67*I)/48)*CA^2*Pi*\[Epsilon]^2*
   Zeta[3] - ((5*I)/24)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  (385*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/144 + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/72 - (I/18)*CA^2*Pi^3*\[Epsilon]^2*
   Zeta[3] - (455*CA^2*\[Epsilon]^2*Zeta[3])/(162*(-1 + x^(-1))) + 
  (167*CA*nf*\[Epsilon]^2*Zeta[3])/(648*(-1 + x^(-1))) + 
  (((1589*I)/216)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (((889*I)/432)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (845*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + x^(-1))) + 
  (67*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + x^(-1))) - 
  (((13*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (3613*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))*x) - 
  (307*CA*nf*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))*x) - 
  (((2881*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) + 
  (((215*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) + 
  (1133*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + x^(-1))*x) - 
  (103*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + x^(-1))*x) + 
  (((13*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) + 
  (259*CA^2*x*\[Epsilon]^2*Zeta[3])/144 - (31*CA*nf*x*\[Epsilon]^2*Zeta[3])/
   144 - ((21*I)/16)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3] + 
  ((15*I)/16)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3] + 
  (35*CA^2*x*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))) - 
  (47*CA*nf*x*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))) - 
  (((33*I)/16)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (((19*I)/8)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*Zeta[3])/(24*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*Zeta[3])/18 + (19*CA*nf*x^2*\[Epsilon]^2*Zeta[3])/
   72 + ((29*I)/24)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3] - 
  ((61*I)/48)*CA*nf*Pi*x^2*\[Epsilon]^2*Zeta[3] - 
  (11*CA^2*x^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))) + 
  (7*CA*nf*x^2*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))) + 
  (((133*I)/72)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (((251*I)/144)*CA*nf*Pi*x^2*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))) - 
  (5*CA*nf*Pi^2*x^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))) + 
  (25*CA^2*x^3*\[Epsilon]^2*Zeta[3])/108 - 
  (89*CA*nf*x^3*\[Epsilon]^2*Zeta[3])/216 - ((13*I)/36)*CA^2*Pi*x^3*
   \[Epsilon]^2*Zeta[3] + ((29*I)/72)*CA*nf*Pi*x^3*\[Epsilon]^2*Zeta[3] - 
  (((7*I)/18)*CA^2*Pi*x^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (((25*I)/72)*CA*nf*Pi*x^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (CA^2*Pi^2*x^3*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x^3*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))) - 
  (17*CA^2*G[0, x]*Zeta[3])/24 + (473*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/144 - 
  (43*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/72 + ((7*I)/12)*CA^2*Pi*\[Epsilon]*
   G[0, x]*Zeta[3] - (275*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/
   (144*(-1 + x^(-1))) + (25*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/
   (72*(-1 + x^(-1))) + (275*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/
   (144*(-1 + x^(-1))*x) - (25*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/
   (72*(-1 + x^(-1))*x) - (CA^2*x*\[Epsilon]*G[0, x]*Zeta[3])/2 + 
  (CA*nf*x*\[Epsilon]*G[0, x]*Zeta[3])/8 + 
  (CA^2*x^2*\[Epsilon]*G[0, x]*Zeta[3])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[0, x]*Zeta[3])/8 - 
  (CA^2*x^3*\[Epsilon]*G[0, x]*Zeta[3])/12 + 
  (CA*nf*x^3*\[Epsilon]*G[0, x]*Zeta[3])/12 + 
  (67*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/144 - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/72 - ((583*I)/144)*CA^2*Pi*
   \[Epsilon]^2*G[0, x]*Zeta[3] + ((53*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*
   Zeta[3] - (13*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/36 - 
  (2695*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(216*(-1 + x^(-1))) + 
  (1199*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))) - 
  (((619*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((115*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (4355*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))*x) - 
  (325*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(216*(-1 + x^(-1))*x) + 
  (((583*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((53*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (59*CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/48 - 
  (41*CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/48 + 
  ((7*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  ((7*I)/16)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (175*CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (65*CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (((5*I)/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/8)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (9*CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/8 + 
  (19*CA*nf*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/16 - 
  ((7*I)/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  ((7*I)/16)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (13*CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (31*CA*nf*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (((5*I)/48)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((5*I)/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (13*CA^2*x^3*\[Epsilon]^2*G[0, x]*Zeta[3])/36 - 
  (29*CA*nf*x^3*\[Epsilon]^2*G[0, x]*Zeta[3])/72 + 
  ((7*I)/24)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  ((7*I)/24)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (CA^2*x^3*\[Epsilon]^2*G[0, x]*Zeta[3])/(3*(-1 + x^(-1))) - 
  (11*CA*nf*x^3*\[Epsilon]^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  ((I/24)*CA^2*Pi*x^3*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/24)*CA*nf*Pi*x^3*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (17*CA^2*G[1, x]*Zeta[3])/48 - (187*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/72 + 
  (17*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/36 - (I/12)*CA^2*Pi*\[Epsilon]*
   G[1, x]*Zeta[3] + (67*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/24 + ((22*I)/9)*CA^2*Pi*\[Epsilon]^2*
   G[1, x]*Zeta[3] - ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/18 + 
  (1589*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(216*(-1 + x^(-1))) - 
  (565*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))) - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))) - 
  (2881*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))*x) + 
  (215*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(216*(-1 + x^(-1))*x) + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))*x) - 
  (17*CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/16 + 
  (11*CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/16 - 
  I*CA^2*Pi*x*\[Epsilon]^2*G[1, x]*Zeta[3] + (I/4)*CA*nf*Pi*x*\[Epsilon]^2*
   G[1, x]*Zeta[3] - (17*CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/
   (16*(-1 + x^(-1))) + (3*CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/
   (4*(-1 + x^(-1))) + (23*CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/24 - 
  (49*CA*nf*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/48 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, x]*Zeta[3] + 
  (47*CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))) - 
  (109*CA*nf*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))) - 
  (13*CA^2*x^3*\[Epsilon]^2*G[1, x]*Zeta[3])/36 + 
  (29*CA*nf*x^3*\[Epsilon]^2*G[1, x]*Zeta[3])/72 - 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*G[1, x]*Zeta[3] + 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (17*CA^2*x^3*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))) + 
  (5*CA*nf*x^3*\[Epsilon]^2*G[1, x]*Zeta[3])/(18*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/6 + 
  (583*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/144 - 
  (53*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/72 + 
  (727*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(144*(-1 + x^(-1))) - 
  (71*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(72*(-1 + x^(-1))) - 
  (583*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (53*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(72*(-1 + x^(-1))*x) - 
  2*CA^2*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3] + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/3 + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/3 - 
  (CA^2*x^3*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(6*(-1 + x^(-1))) + 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(6*(-1 + x^(-1))) + 
  (7*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/12 - 
  (583*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/144 + 
  (53*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/72 - 
  ((4*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] - 
  (619*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (115*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (583*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(144*(-1 + x^(-1))*x) - 
  (53*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(72*(-1 + x^(-1))*x) - 
  (9*CA^2*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/4 + 
  (9*CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (9*CA^2*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  (9*CA*nf*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (3*CA^2*x^3*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/8 + 
  (3*CA*nf*x^3*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))) - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (7*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/12 - 
  (275*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/72 + 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/36 - 
  ((7*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] - 
  (329*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(72*(-1 + x^(-1))) + 
  (127*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (275*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(72*(-1 + x^(-1))*x) - 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(36*(-1 + x^(-1))*x) + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/4 - 
  (9*CA*nf*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 + 
  (15*CA^2*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (3*CA*nf*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (9*CA^2*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 + 
  (9*CA*nf*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (3*CA^2*x^3*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/8 - 
  (3*CA*nf*x^3*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/8 + 
  (CA^2*x^3*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (CA*nf*x^3*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (29*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/24 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/9 - 
  (10*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/9 + 
  ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/2 - 
  (5*CA*nf*x*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 + 
  (5*CA^2*x^3*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/12 - 
  (5*CA*nf*x^3*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/12 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))*x) + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/12 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))*x) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/12 - 
  (4*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/3 - 
  (17*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/12 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/6 + 
  (23*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 - 
  (473*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/144 + 
  (43*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  CA^2*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (CA*nf*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (CA^2*x^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CA*nf*x^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CA^2*x^3*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (CA*nf*x^3*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/18 + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  ((187*I)/36)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((17*I)/18)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (1273*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))) - 
  (95*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (1273*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))*x) + 
  (95*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))*x) - 
  (11*CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (CA*nf*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  I*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (I/4)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(6*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(6*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (5*CA*nf*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/4)*CA*nf*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA*nf*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (7*CA^2*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/36 + 
  (13*CA*nf*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/36 + 
  (I/6)*CA^2*Pi*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (I/6)*CA*nf*Pi*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (17*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (473*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (43*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  ((7*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (275*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))) - 
  (25*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))) - 
  (275*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))*x) + (25*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + x^(-1))*x) + CA^2*x*\[Epsilon]^2*G[0, x]*
   Log[Q2/\[Mu]2]*Zeta[3] - (CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/4 - (CA^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (CA^2*x^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (17*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (187*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (17*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/18 + 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (29*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (23*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 + 
  (473*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/144 - 
  (43*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 + 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (CA*nf*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (CA^2*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/6 - 
  (CA*nf*x^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/6 - 
  (17*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 + 
  (17*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (23*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (11*CA^2*\[Epsilon]^2*Zeta[3]^2)/12 + (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (288*(-1 + x^(-1))) - (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (288*(-1 + x^(-1))*x) - (7*CA^2*\[Epsilon]*Zeta[5])/8 + 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))) - 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))*x) + 
  (407*CA^2*\[Epsilon]^2*Zeta[5])/96 - (37*CA*nf*\[Epsilon]^2*Zeta[5])/48 - 
  ((7*I)/16)*CA^2*Pi*\[Epsilon]^2*Zeta[5] - (913*CA^2*\[Epsilon]^2*Zeta[5])/
   (240*(-1 + x^(-1))) + (83*CA*nf*\[Epsilon]^2*Zeta[5])/
   (120*(-1 + x^(-1))) - (((39*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/
   (-1 + x^(-1)) + (913*CA^2*\[Epsilon]^2*Zeta[5])/(240*(-1 + x^(-1))*x) - 
  (83*CA*nf*\[Epsilon]^2*Zeta[5])/(120*(-1 + x^(-1))*x) + 
  (((39*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*Zeta[5])/2 - (CA*nf*x*\[Epsilon]^2*Zeta[5])/8 - 
  (CA^2*x^2*\[Epsilon]^2*Zeta[5])/8 + (CA*nf*x^2*\[Epsilon]^2*Zeta[5])/8 + 
  (CA^2*x^3*\[Epsilon]^2*Zeta[5])/12 - (CA*nf*x^3*\[Epsilon]^2*Zeta[5])/12 + 
  (CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/16 + 
  (559*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))) - 
  (559*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))*x) - 
  (7*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/16 - 
  (39*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))) + 
  (39*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))*x) + 
  (7*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
  (247*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))) + 
  (247*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))*x), 
 ((101*I)/216)*CA^2*Pi - ((7*I)/108)*CA*nf*Pi + (67*CA^2*Pi^2)/864 - 
  (5*CA*nf*Pi^2)/432 - ((11*I)/576)*CA^2*Pi^3 + (I/288)*CA*nf*Pi^3 + 
  (CA^2*Pi^4)/72 + (571*CA^2)/(1296*(-1 + x^(-1))^3) - 
  (65*CA*nf)/(2592*(-1 + x^(-1))^3) + (67*CA^2*Pi^2)/(3456*(-1 + x^(-1))^3) - 
  (5*CA*nf*Pi^2)/(1728*(-1 + x^(-1))^3) - 
  (7*CA^2*Pi^4)/(11520*(-1 + x^(-1))^3) + 
  (67*CA^2*Pi^2)/(432*(-1 + x^(-1))^2) - 
  (5*CA*nf*Pi^2)/(216*(-1 + x^(-1))^2) - (CA^2*Pi^4)/(72*(-1 + x^(-1))^2) - 
  (571*CA^2)/(1296*(-1 + x^(-1))^3*x^3) + 
  (65*CA*nf)/(2592*(-1 + x^(-1))^3*x^3) - 
  (67*CA^2*Pi^2)/(3456*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*Pi^2)/(1728*(-1 + x^(-1))^3*x^3) + 
  (7*CA^2*Pi^4)/(11520*(-1 + x^(-1))^3*x^3) + 
  (571*CA^2)/(432*(-1 + x^(-1))^3*x^2) - 
  (65*CA*nf)/(864*(-1 + x^(-1))^3*x^2) + 
  (59*CA^2*Pi^2)/(1152*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*Pi^2)/(576*(-1 + x^(-1))^3*x^2) - 
  (7*CA^2*Pi^4)/(3840*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^2)/(432*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*Pi^2)/(216*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^4)/(72*(-1 + x^(-1))^2*x^2) - (571*CA^2)/(432*(-1 + x^(-1))^3*x) + 
  (65*CA*nf)/(864*(-1 + x^(-1))^3*x) - (59*CA^2*Pi^2)/
   (1152*(-1 + x^(-1))^3*x) + (CA*nf*Pi^2)/(576*(-1 + x^(-1))^3*x) + 
  (7*CA^2*Pi^4)/(3840*(-1 + x^(-1))^3*x) - 
  (35*CA^2*Pi^2)/(108*(-1 + x^(-1))^2*x) + 
  (13*CA*nf*Pi^2)/(216*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^4)/(36*(-1 + x^(-1))^2*x) + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) - 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) + (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 - 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (5*CA^2*Pi^2)/(96*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) + 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] - (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (121*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*nf*Pi^2)/(576*\[Epsilon]) + 
  ((I/48)*CA^2*Pi^3)/\[Epsilon] + (101*CA^2*Pi^2*\[Epsilon])/216 - 
  (7*CA*nf*Pi^2*\[Epsilon])/108 + (319*CA^2*Pi^4*\[Epsilon])/3456 - 
  (29*CA*nf*Pi^4*\[Epsilon])/1728 - ((5*I)/576)*CA^2*Pi^5*\[Epsilon] + 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + x^(-1))^3) - 
  (211*CA*nf*\[Epsilon])/(7776*(-1 + x^(-1))^3) - 
  (((1187*I)/1296)*CA^2*Pi*\[Epsilon])/(-1 + x^(-1))^3 + 
  (((137*I)/1296)*CA*nf*Pi*\[Epsilon])/(-1 + x^(-1))^3 + 
  (211*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))^3) - 
  (37*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))^3) + 
  (((371*I)/1728)*CA^2*Pi^3*\[Epsilon])/(-1 + x^(-1))^3 - 
  (((43*I)/864)*CA*nf*Pi^3*\[Epsilon])/(-1 + x^(-1))^3 + 
  (2893*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + x^(-1))^3) - 
  (263*CA*nf*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))^3) - 
  (((113*I)/5760)*CA^2*Pi^5*\[Epsilon])/(-1 + x^(-1))^3 + 
  (((67*I)/432)*CA^2*Pi^3*\[Epsilon])/(-1 + x^(-1))^2 - 
  (((5*I)/216)*CA*nf*Pi^3*\[Epsilon])/(-1 + x^(-1))^2 - 
  ((I/96)*CA^2*Pi^5*\[Epsilon])/(-1 + x^(-1))^2 - 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + x^(-1))^3*x^3) + 
  (211*CA*nf*\[Epsilon])/(7776*(-1 + x^(-1))^3*x^3) + 
  (((607*I)/648)*CA^2*Pi*\[Epsilon])/((-1 + x^(-1))^3*x^3) - 
  (((41*I)/324)*CA*nf*Pi*\[Epsilon])/((-1 + x^(-1))^3*x^3) - 
  (139*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))^3*x^3) - 
  (35*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))^3*x^3) - 
  (((335*I)/1728)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^3*x^3) + 
  (((25*I)/864)*CA*nf*Pi^3*\[Epsilon])/((-1 + x^(-1))^3*x^3) - 
  (2233*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + x^(-1))^3*x^3) + 
  (203*CA*nf*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))^3*x^3) + 
  (((113*I)/5760)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^3*x^3) + 
  (1705*CA^2*\[Epsilon])/(648*(-1 + x^(-1))^3*x^2) - 
  (211*CA*nf*\[Epsilon])/(2592*(-1 + x^(-1))^3*x^2) - 
  (((1205*I)/432)*CA^2*Pi*\[Epsilon])/((-1 + x^(-1))^3*x^2) + 
  (((155*I)/432)*CA*nf*Pi*\[Epsilon])/((-1 + x^(-1))^3*x^2) + 
  (73*CA^2*Pi^2*\[Epsilon])/(1728*(-1 + x^(-1))^3*x^2) + 
  (137*CA*nf*Pi^2*\[Epsilon])/(1728*(-1 + x^(-1))^3*x^2) + 
  (((113*I)/192)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^3*x^2) - 
  (((3*I)/32)*CA*nf*Pi^3*\[Epsilon])/((-1 + x^(-1))^3*x^2) + 
  (2473*CA^2*Pi^4*\[Epsilon])/(23040*(-1 + x^(-1))^3*x^2) - 
  (233*CA*nf*Pi^4*\[Epsilon])/(11520*(-1 + x^(-1))^3*x^2) - 
  (((113*I)/1920)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^3*x^2) + 
  (((67*I)/432)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/216)*CA*nf*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  ((I/96)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  (1705*CA^2*\[Epsilon])/(648*(-1 + x^(-1))^3*x) + 
  (211*CA*nf*\[Epsilon])/(2592*(-1 + x^(-1))^3*x) + 
  (((299*I)/108)*CA^2*Pi*\[Epsilon])/((-1 + x^(-1))^3*x) - 
  (((73*I)/216)*CA*nf*Pi*\[Epsilon])/((-1 + x^(-1))^3*x) - 
  (97*CA^2*Pi^2*\[Epsilon])/(1728*(-1 + x^(-1))^3*x) - 
  (113*CA*nf*Pi^2*\[Epsilon])/(1728*(-1 + x^(-1))^3*x) - 
  (((347*I)/576)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^3*x) + 
  (((31*I)/288)*CA*nf*Pi^3*\[Epsilon])/((-1 + x^(-1))^3*x) - 
  (2653*CA^2*Pi^4*\[Epsilon])/(23040*(-1 + x^(-1))^3*x) + 
  (233*CA*nf*Pi^4*\[Epsilon])/(11520*(-1 + x^(-1))^3*x) + 
  (((113*I)/1920)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^3*x) - 
  (((35*I)/108)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x) + 
  (((13*I)/216)*CA*nf*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x) + 
  ((I/48)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^2*x) - 
  ((I/144)*CA^2*Pi^3*x*\[Epsilon])/(-1 + x^(-1))^3 + 
  ((I/144)*CA*nf*Pi^3*x*\[Epsilon])/(-1 + x^(-1))^3 - 
  ((101*I)/324)*CA^2*Pi^3*\[Epsilon]^2 + ((7*I)/162)*CA*nf*Pi^3*
   \[Epsilon]^2 + (67*CA^2*Pi^4*\[Epsilon]^2)/3240 - 
  (CA*nf*Pi^4*\[Epsilon]^2)/324 - ((143*I)/8640)*CA^2*Pi^5*\[Epsilon]^2 + 
  ((13*I)/4320)*CA*nf*Pi^5*\[Epsilon]^2 - (3*CA^2*Pi^6*\[Epsilon]^2)/560 + 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + x^(-1))^3) - 
  (665*CA*nf*\[Epsilon]^2)/(23328*(-1 + x^(-1))^3) - 
  (((6829*I)/3888)*CA^2*Pi*\[Epsilon]^2)/(-1 + x^(-1))^3 + 
  (((109*I)/972)*CA*nf*Pi*\[Epsilon]^2)/(-1 + x^(-1))^3 - 
  (3253*CA^2*Pi^2*\[Epsilon]^2)/(3888*(-1 + x^(-1))^3) + 
  (1435*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + x^(-1))^3) - 
  (((89*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1))^3 - 
  (((7*I)/432)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + x^(-1))^3 - 
  (10003*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))^3) - 
  (1183*CA*nf*Pi^4*\[Epsilon]^2)/(103680*(-1 + x^(-1))^3) + 
  (((275*I)/6912)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + x^(-1))^3 - 
  (((25*I)/3456)*CA*nf*Pi^5*\[Epsilon]^2)/(-1 + x^(-1))^3 + 
  (619*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))^3) + 
  (9*CA^2*Pi^4*\[Epsilon]^2)/(640*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^4*\[Epsilon]^2)/(240*(-1 + x^(-1))^2) - 
  (11*CA^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))^2) - 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + x^(-1))^3*x^3) + 
  (665*CA*nf*\[Epsilon]^2)/(23328*(-1 + x^(-1))^3*x^3) + 
  (((911*I)/486)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^3*x^3) - 
  (((61*I)/243)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))^3*x^3) + 
  (3451*CA^2*Pi^2*\[Epsilon]^2)/(3888*(-1 + x^(-1))^3*x^3) - 
  (2443*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + x^(-1))^3*x^3) + 
  (((101*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^3*x^3) - 
  (((7*I)/216)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^3*x^3) + 
  (18559*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))^3*x^3) - 
  (277*CA*nf*Pi^4*\[Epsilon]^2)/(20736*(-1 + x^(-1))^3*x^3) - 
  (((847*I)/34560)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^3*x^3) + 
  (((77*I)/17280)*CA*nf*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^3*x^3) - 
  (619*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))^3*x^3) + 
  (5107*CA^2*\[Epsilon]^2)/(972*(-1 + x^(-1))^3*x^2) - 
  (665*CA*nf*\[Epsilon]^2)/(7776*(-1 + x^(-1))^3*x^2) - 
  (((7135*I)/1296)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^3*x^2) + 
  (((199*I)/324)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))^3*x^2) - 
  (3547*CA^2*Pi^2*\[Epsilon]^2)/(1296*(-1 + x^(-1))^3*x^2) + 
  (3133*CA*nf*Pi^2*\[Epsilon]^2)/(5184*(-1 + x^(-1))^3*x^2) - 
  (((305*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^3*x^2) + 
  (((47*I)/432)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^3*x^2) - 
  (17747*CA^2*Pi^4*\[Epsilon]^2)/(69120*(-1 + x^(-1))^3*x^2) + 
  (1519*CA*nf*Pi^4*\[Epsilon]^2)/(34560*(-1 + x^(-1))^3*x^2) + 
  (((1039*I)/11520)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^3*x^2) - 
  (((101*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^3*x^2) + 
  (619*CA^2*Pi^6*\[Epsilon]^2)/(241920*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^4*\[Epsilon]^2)/(5760*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*Pi^4*\[Epsilon]^2)/(576*(-1 + x^(-1))^2*x^2) - 
  (11*CA^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))^2*x^2) - 
  (5107*CA^2*\[Epsilon]^2)/(972*(-1 + x^(-1))^3*x) + 
  (665*CA*nf*\[Epsilon]^2)/(7776*(-1 + x^(-1))^3*x) + 
  (((3491*I)/648)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^3*x) - 
  (((77*I)/162)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))^3*x) + 
  (3481*CA^2*Pi^2*\[Epsilon]^2)/(1296*(-1 + x^(-1))^3*x) - 
  (2797*CA*nf*Pi^2*\[Epsilon]^2)/(5184*(-1 + x^(-1))^3*x) + 
  (((149*I)/216)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^3*x) - 
  (((17*I)/216)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^3*x) + 
  (15359*CA^2*Pi^4*\[Epsilon]^2)/(69120*(-1 + x^(-1))^3*x) - 
  (191*CA*nf*Pi^4*\[Epsilon]^2)/(6912*(-1 + x^(-1))^3*x) - 
  (((1183*I)/11520)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^3*x) + 
  (((101*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^3*x) - 
  (619*CA^2*Pi^6*\[Epsilon]^2)/(241920*(-1 + x^(-1))^3*x) - 
  (13*CA^2*Pi^4*\[Epsilon]^2)/(1920*(-1 + x^(-1))^2*x) - 
  (5*CA*nf*Pi^4*\[Epsilon]^2)/(384*(-1 + x^(-1))^2*x) + 
  (11*CA^2*Pi^6*\[Epsilon]^2)/(8640*(-1 + x^(-1))^2*x) - 
  (((5*I)/432)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1))^3 + 
  ((I/54)*CA*nf*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1))^3 - 
  (7*CA^2*Pi^4*x*\[Epsilon]^2)/(960*(-1 + x^(-1))^3) + 
  (7*CA*nf*Pi^4*x*\[Epsilon]^2)/(960*(-1 + x^(-1))^3) - 
  (7*CA^2*Pi^4*x*\[Epsilon]^2)/(5760*(-1 + x^(-1))^2) + 
  (7*CA*nf*Pi^4*x*\[Epsilon]^2)/(5760*(-1 + x^(-1))^2) - 
  (101*CA^2*G[0, x])/216 + (7*CA*nf*G[0, x])/108 - 
  (11*CA^2*Pi^2*G[0, x])/192 + (CA*nf*Pi^2*G[0, x])/96 + 
  (I/48)*CA^2*Pi^3*G[0, x] + (193*CA^2*G[0, x])/(432*(-1 + x^(-1))^3) - 
  (19*CA*nf*G[0, x])/(432*(-1 + x^(-1))^3) - (121*CA^2*Pi^2*G[0, x])/
   (576*(-1 + x^(-1))^3) + (11*CA*nf*Pi^2*G[0, x])/(288*(-1 + x^(-1))^3) - 
  (101*CA^2*G[0, x])/(216*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*G[0, x])/(108*(-1 + x^(-1))^3*x^3) + 
  (55*CA^2*Pi^2*G[0, x])/(576*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*Pi^2*G[0, x])/(288*(-1 + x^(-1))^3*x^3) + 
  (199*CA^2*G[0, x])/(144*(-1 + x^(-1))^3*x^2) - 
  (25*CA*nf*G[0, x])/(144*(-1 + x^(-1))^3*x^2) - 
  (79*CA^2*Pi^2*G[0, x])/(192*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*Pi^2*G[0, x])/(12*(-1 + x^(-1))^3*x^2) - 
  (49*CA^2*G[0, x])/(36*(-1 + x^(-1))^3*x) + 
  (11*CA*nf*G[0, x])/(72*(-1 + x^(-1))^3*x) + (97*CA^2*Pi^2*G[0, x])/
   (192*(-1 + x^(-1))^3*x) - (CA*nf*Pi^2*G[0, x])/(12*(-1 + x^(-1))^3*x) + 
  (CA^2*G[0, x])/(8*\[Epsilon]^3) - (11*CA^2*G[0, x])/(48*\[Epsilon]^2) + 
  (CA*nf*G[0, x])/(24*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, x])/\[Epsilon]^2 - 
  (67*CA^2*G[0, x])/(144*\[Epsilon]) + (5*CA*nf*G[0, x])/(72*\[Epsilon]) - 
  (CA^2*Pi^2*G[0, x])/(24*\[Epsilon]) + ((101*I)/108)*CA^2*Pi*\[Epsilon]*
   G[0, x] - ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[0, x] + 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[0, x] - (I/144)*CA*nf*Pi^3*\[Epsilon]*
   G[0, x] + (7*CA^2*Pi^4*\[Epsilon]*G[0, x])/288 + 
  (2329*CA^2*\[Epsilon]*G[0, x])/(1296*(-1 + x^(-1))^3) - 
  (101*CA*nf*\[Epsilon]*G[0, x])/(648*(-1 + x^(-1))^3) + 
  (((413*I)/432)*CA^2*Pi*\[Epsilon]*G[0, x])/(-1 + x^(-1))^3 - 
  (((65*I)/432)*CA*nf*Pi*\[Epsilon]*G[0, x])/(-1 + x^(-1))^3 - 
  (277*CA^2*Pi^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^3) + 
  (49*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^3) - 
  (((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[0, x])/(-1 + x^(-1))^3 + 
  ((I/144)*CA*nf*Pi^3*\[Epsilon]*G[0, x])/(-1 + x^(-1))^3 + 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(2880*(-1 + x^(-1))^3) - 
  (35*CA^2*Pi^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))^2) + 
  (13*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(216*(-1 + x^(-1))^2) + 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(72*(-1 + x^(-1))^2) - 
  (607*CA^2*\[Epsilon]*G[0, x])/(324*(-1 + x^(-1))^3*x^3) + 
  (41*CA*nf*\[Epsilon]*G[0, x])/(162*(-1 + x^(-1))^3*x^3) - 
  (((101*I)/108)*CA^2*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  (((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  (335*CA^2*Pi^2*\[Epsilon]*G[0, x])/(864*(-1 + x^(-1))^3*x^3) - 
  (25*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/144)*CA*nf*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(2880*(-1 + x^(-1))^3*x^3) + 
  (601*CA^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))^3*x^2) - 
  (295*CA*nf*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^3*x^2) + 
  (((401*I)/144)*CA^2*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  (((53*I)/144)*CA*nf*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  (103*CA^2*Pi^2*\[Epsilon]*G[0, x])/(72*(-1 + x^(-1))^3*x^2) + 
  (73*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(288*(-1 + x^(-1))^3*x^2) + 
  ((I/32)*CA^2*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(960*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*Pi^2*\[Epsilon]*G[0, x])/(216*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (2371*CA^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^3*x) + 
  (253*CA*nf*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^3*x) - 
  (((101*I)/36)*CA^2*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x) + 
  (((7*I)/18)*CA*nf*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x) + 
  (119*CA^2*Pi^2*\[Epsilon]*G[0, x])/(72*(-1 + x^(-1))^3*x) - 
  (37*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^3*x) + 
  ((I/32)*CA^2*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^3*x) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[0, x])/(960*(-1 + x^(-1))^3*x) + 
  (277*CA^2*Pi^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^2*x) - 
  (49*CA*nf*Pi^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(36*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^3) - 
  (CA*nf*Pi^2*x*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^3) + 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^2) + 
  (101*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/108 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/54 - 
  (187*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/5760 + 
  (17*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/2880 - (I/45)*CA^2*Pi^5*\[Epsilon]^2*
   G[0, x] + (13649*CA^2*\[Epsilon]^2*G[0, x])/(3888*(-1 + x^(-1))^3) - 
  (647*CA*nf*\[Epsilon]^2*G[0, x])/(3888*(-1 + x^(-1))^3) + 
  ((I/18)*CA^2*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 - 
  (((11*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 + 
  (377*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))^3) - 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))^3) - 
  (((163*I)/432)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 + 
  (((41*I)/864)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 - 
  (1771*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(17280*(-1 + x^(-1))^3) + 
  (161*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(8640*(-1 + x^(-1))^3) + 
  (((11*I)/576)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 - 
  (((65*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (((7*I)/144)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (911*CA^2*\[Epsilon]^2*G[0, x])/(243*(-1 + x^(-1))^3*x^3) + 
  (122*CA*nf*\[Epsilon]^2*G[0, x])/(243*(-1 + x^(-1))^3*x^3) - 
  (505*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))^3*x^3) + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(324*(-1 + x^(-1))^3*x^3) + 
  (((67*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^3) - 
  (((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(96*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/576)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^3) + 
  (3605*CA^2*\[Epsilon]^2*G[0, x])/(324*(-1 + x^(-1))^3*x^2) - 
  (1697*CA*nf*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))^3*x^2) - 
  ((I/18)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (((11*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (529*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))^3*x^2) - 
  (((8*I)/9)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^2) + 
  (((49*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  (119*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(360*(-1 + x^(-1))^3*x^2) + 
  (341*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(5760*(-1 + x^(-1))^3*x^2) + 
  (((11*I)/192)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x^2) - 
  (((67*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((7*I)/144)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (14111*CA^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))^3*x) + 
  (631*CA*nf*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))^3*x) - 
  (45*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(32*(-1 + x^(-1))^3*x) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(32*(-1 + x^(-1))^3*x) + 
  (((25*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x) - 
  (((17*I)/96)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x) + 
  (1847*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(5760*(-1 + x^(-1))^3*x) - 
  (341*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/(5760*(-1 + x^(-1))^3*x) - 
  (((11*I)/192)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^3*x) + 
  (((49*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((11*I)/96)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((7*I)/72)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  ((I/288)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 + 
  ((I/288)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^3 - 
  ((I/288)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/288)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (101*CA^2*G[1, x])/216 - (7*CA*nf*G[1, x])/108 - 
  ((67*I)/144)*CA^2*Pi*G[1, x] + ((5*I)/72)*CA*nf*Pi*G[1, x] - 
  (11*CA^2*Pi^2*G[1, x])/576 + (CA*nf*Pi^2*G[1, x])/288 - 
  (I/48)*CA^2*Pi^3*G[1, x] - (CA^2*G[1, x])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, x])/(96*\[Epsilon]^2) - (CA*nf*G[1, x])/(48*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, x])/\[Epsilon]^2 + (67*CA^2*G[1, x])/(288*\[Epsilon]) - 
  (5*CA*nf*G[1, x])/(144*\[Epsilon]) - (((11*I)/48)*CA^2*Pi*G[1, x])/
   \[Epsilon] + ((I/24)*CA*nf*Pi*G[1, x])/\[Epsilon] + 
  (CA^2*Pi^2*G[1, x])/(12*\[Epsilon]) - ((101*I)/108)*CA^2*Pi*\[Epsilon]*
   G[1, x] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[1, x] - 
  (67*CA^2*Pi^2*\[Epsilon]*G[1, x])/144 + (5*CA*nf*Pi^2*\[Epsilon]*G[1, x])/
   72 - ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[1, x] + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]*G[1, x] - (25*CA^2*Pi^4*\[Epsilon]*G[1, x])/
   576 - (1187*CA^2*\[Epsilon]*G[1, x])/(1296*(-1 + x^(-1))^3) + 
  (137*CA*nf*\[Epsilon]*G[1, x])/(1296*(-1 + x^(-1))^3) + 
  (371*CA^2*Pi^2*\[Epsilon]*G[1, x])/(1728*(-1 + x^(-1))^3) - 
  (43*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(864*(-1 + x^(-1))^3) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[1, x])/(5760*(-1 + x^(-1))^3) + 
  (137*CA^2*Pi^2*\[Epsilon]*G[1, x])/(216*(-1 + x^(-1))^2) - 
  (23*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(216*(-1 + x^(-1))^2) + 
  (CA^2*Pi^4*\[Epsilon]*G[1, x])/(72*(-1 + x^(-1))^2) + 
  (607*CA^2*\[Epsilon]*G[1, x])/(648*(-1 + x^(-1))^3*x^3) - 
  (41*CA*nf*\[Epsilon]*G[1, x])/(324*(-1 + x^(-1))^3*x^3) - 
  (335*CA^2*Pi^2*\[Epsilon]*G[1, x])/(1728*(-1 + x^(-1))^3*x^3) + 
  (25*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(864*(-1 + x^(-1))^3*x^3) + 
  (113*CA^2*Pi^4*\[Epsilon]*G[1, x])/(5760*(-1 + x^(-1))^3*x^3) - 
  (1205*CA^2*\[Epsilon]*G[1, x])/(432*(-1 + x^(-1))^3*x^2) + 
  (155*CA*nf*\[Epsilon]*G[1, x])/(432*(-1 + x^(-1))^3*x^2) + 
  (113*CA^2*Pi^2*\[Epsilon]*G[1, x])/(192*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[1, x])/(1920*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^2*\[Epsilon]*G[1, x])/(108*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(54*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^4*\[Epsilon]*G[1, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (299*CA^2*\[Epsilon]*G[1, x])/(108*(-1 + x^(-1))^3*x) - 
  (73*CA*nf*\[Epsilon]*G[1, x])/(216*(-1 + x^(-1))^3*x) - 
  (347*CA^2*Pi^2*\[Epsilon]*G[1, x])/(576*(-1 + x^(-1))^3*x) + 
  (31*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(288*(-1 + x^(-1))^3*x) + 
  (113*CA^2*Pi^4*\[Epsilon]*G[1, x])/(1920*(-1 + x^(-1))^3*x) - 
  (539*CA^2*Pi^2*\[Epsilon]*G[1, x])/(432*(-1 + x^(-1))^2*x) + 
  (83*CA*nf*Pi^2*\[Epsilon]*G[1, x])/(432*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^4*\[Epsilon]*G[1, x])/(36*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))^3) + 
  (CA*nf*Pi^2*x*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))^3) - 
  (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))^2) - 
  (101*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/54 + ((67*I)/216)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, x] - ((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x] + 
  (209*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/17280 - 
  (19*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/8640 + ((7*I)/320)*CA^2*Pi^5*
   \[Epsilon]^2*G[1, x] - (6829*CA^2*\[Epsilon]^2*G[1, x])/
   (3888*(-1 + x^(-1))^3) + (109*CA*nf*\[Epsilon]^2*G[1, x])/
   (972*(-1 + x^(-1))^3) + (((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 - (((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 - (2177*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/
   (2592*(-1 + x^(-1))^3) + (263*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/
   (2592*(-1 + x^(-1))^3) + (((241*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 - (((13*I)/864)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 + (4147*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/
   (34560*(-1 + x^(-1))^3) - (377*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/
   (17280*(-1 + x^(-1))^3) - (((11*I)/1440)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 - (((73*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^2 + ((I/54)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^2 - (((7*I)/288)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^2 + (911*CA^2*\[Epsilon]^2*G[1, x])/
   (486*(-1 + x^(-1))^3*x^3) - (61*CA*nf*\[Epsilon]^2*G[1, x])/
   (243*(-1 + x^(-1))^3*x^3) - (((2401*I)/1296)*CA^2*Pi*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^3) + (((301*I)/1296)*CA*nf*Pi*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^3) + (2195*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/
   (2592*(-1 + x^(-1))^3*x^3) - (281*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/
   (2592*(-1 + x^(-1))^3*x^3) - (((67*I)/216)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^3) + (((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^3) - (3817*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/
   (34560*(-1 + x^(-1))^3*x^3) + (347*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/
   (17280*(-1 + x^(-1))^3*x^3) + (((11*I)/1440)*CA^2*Pi^5*\[Epsilon]^2*
    G[1, x])/((-1 + x^(-1))^3*x^3) - (7135*CA^2*\[Epsilon]^2*G[1, x])/
   (1296*(-1 + x^(-1))^3*x^2) + (199*CA*nf*\[Epsilon]^2*G[1, x])/
   (324*(-1 + x^(-1))^3*x^2) + (((299*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^2) - (((73*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^2) - (1099*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/
   (432*(-1 + x^(-1))^3*x^2) + (71*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/
   (216*(-1 + x^(-1))^3*x^2) + (((31*I)/32)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^2) - (((17*I)/96)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^2) + (3937*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/
   (11520*(-1 + x^(-1))^3*x^2) - (181*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/
   (2880*(-1 + x^(-1))^3*x^2) - (((11*I)/480)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x^2) - (((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^2*x^2) + (((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^2*x^2) - (((7*I)/288)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^2*x^2) + (3491*CA^2*\[Epsilon]^2*G[1, x])/
   (648*(-1 + x^(-1))^3*x) - (77*CA*nf*\[Epsilon]^2*G[1, x])/
   (162*(-1 + x^(-1))^3*x) - (((2383*I)/432)*CA^2*Pi*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x) + (((283*I)/432)*CA*nf*Pi*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x) + (137*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/
   (54*(-1 + x^(-1))^3*x) - (139*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/
   (432*(-1 + x^(-1))^3*x) - (((91*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x) + (((5*I)/32)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x) - (4027*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/
   (11520*(-1 + x^(-1))^3*x) + (181*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/
   (2880*(-1 + x^(-1))^3*x) + (((11*I)/480)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^3*x) + (((83*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^2*x) + (((31*I)/864)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^2*x) + (((7*I)/144)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/
   ((-1 + x^(-1))^2*x) + ((I/96)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 - ((I/96)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^3 + ((I/288)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^2 - ((I/288)*CA*nf*Pi^3*x*\[Epsilon]^2*G[1, x])/
   (-1 + x^(-1))^2 - (CA^2*Pi^2*G[0, 0, x])/24 - 
  (CA^2*G[0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA*nf*G[0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA^2*G[0, 0, x])/(4*\[Epsilon]^2) - (101*CA^2*\[Epsilon]*G[0, 0, x])/108 + 
  (7*CA*nf*\[Epsilon]*G[0, 0, x])/54 + (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/
   72 - (CA*nf*Pi^2*\[Epsilon]*G[0, 0, x])/36 + 
  (I/48)*CA^2*Pi^3*\[Epsilon]*G[0, 0, x] - (413*CA^2*\[Epsilon]*G[0, 0, x])/
   (432*(-1 + x^(-1))^3) + (65*CA*nf*\[Epsilon]*G[0, 0, x])/
   (432*(-1 + x^(-1))^3) + (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/
   (96*(-1 + x^(-1))^3) - (CA*nf*Pi^2*\[Epsilon]*G[0, 0, x])/
   (48*(-1 + x^(-1))^3) - ((I/24)*CA^2*Pi*\[Epsilon]*G[0, 0, x])/
   (-1 + x^(-1))^2 + ((I/24)*CA*nf*Pi*\[Epsilon]*G[0, 0, x])/
   (-1 + x^(-1))^2 - ((I/48)*CA^2*Pi^3*\[Epsilon]*G[0, 0, x])/
   (-1 + x^(-1))^2 + (101*CA^2*\[Epsilon]*G[0, 0, x])/
   (108*(-1 + x^(-1))^3*x^3) - (7*CA*nf*\[Epsilon]*G[0, 0, x])/
   (54*(-1 + x^(-1))^3*x^3) - (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/
   (72*(-1 + x^(-1))^3*x^3) + (CA*nf*Pi^2*\[Epsilon]*G[0, 0, x])/
   (36*(-1 + x^(-1))^3*x^3) - (23*CA^2*\[Epsilon]*G[0, 0, x])/
   (8*(-1 + x^(-1))^3*x^2) + (CA*nf*\[Epsilon]*G[0, 0, x])/
   (2*(-1 + x^(-1))^3*x^2) + (5*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/
   (12*(-1 + x^(-1))^3*x^2) - (7*CA*nf*Pi^2*\[Epsilon]*G[0, 0, x])/
   (96*(-1 + x^(-1))^3*x^2) - ((I/48)*CA^2*Pi^3*\[Epsilon]*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2) + (139*CA^2*\[Epsilon]*G[0, 0, x])/
   (48*(-1 + x^(-1))^3*x) - (25*CA*nf*\[Epsilon]*G[0, 0, x])/
   (48*(-1 + x^(-1))^3*x) - (37*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/
   (96*(-1 + x^(-1))^3*x) + (7*CA*nf*Pi^2*\[Epsilon]*G[0, 0, x])/
   (96*(-1 + x^(-1))^3*x) - ((I/48)*CA^2*Pi*\[Epsilon]*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) + ((I/48)*CA*nf*Pi*\[Epsilon]*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) + ((I/24)*CA^2*Pi^3*\[Epsilon]*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) + ((I/48)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x])/
   (-1 + x^(-1))^2 - ((I/48)*CA*nf*Pi*x*\[Epsilon]*G[0, 0, x])/
   (-1 + x^(-1))^2 + ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x] + 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/32 - (CA^2*\[Epsilon]^2*G[0, 0, x])/
   (18*(-1 + x^(-1))^3) + (11*CA*nf*\[Epsilon]^2*G[0, 0, x])/
   (144*(-1 + x^(-1))^3) + (((853*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^3 - (((23*I)/54)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^3 + (239*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (432*(-1 + x^(-1))^3) - (79*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (864*(-1 + x^(-1))^3) + (((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^3 - ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^3 - (89*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (1440*(-1 + x^(-1))^3) + (16*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (27*(-1 + x^(-1))^2) - (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (108*(-1 + x^(-1))^2) - (49*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))^2) - (((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x^3) + (((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x^3) - (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (108*(-1 + x^(-1))^3*x^3) + (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (54*(-1 + x^(-1))^3*x^3) + (89*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (1440*(-1 + x^(-1))^3*x^3) - (7*CA^2*\[Epsilon]^2*G[0, 0, x])/
   (54*(-1 + x^(-1))^3*x^2) + (13*CA*nf*\[Epsilon]^2*G[0, 0, x])/
   (54*(-1 + x^(-1))^3*x^2) + (((803*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x^2) - (((13*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x^2) + (265*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (144*(-1 + x^(-1))^3*x^2) - (23*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (72*(-1 + x^(-1))^3*x^2) + ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x^2) - ((I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x^2) - (89*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (480*(-1 + x^(-1))^3*x^2) + (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (108*(-1 + x^(-1))^2*x^2) - (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (54*(-1 + x^(-1))^2*x^2) - (49*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))^2*x^2) + (5*CA^2*\[Epsilon]^2*G[0, 0, x])/
   (27*(-1 + x^(-1))^3*x) - (137*CA*nf*\[Epsilon]^2*G[0, 0, x])/
   (432*(-1 + x^(-1))^3*x) - (((271*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x) + (((5*I)/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x) - (521*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))^3*x) + (13*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (36*(-1 + x^(-1))^3*x) - (((7*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x) + ((I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^3*x) + (89*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (480*(-1 + x^(-1))^3*x) - (35*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (27*(-1 + x^(-1))^2*x) + (13*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (54*(-1 + x^(-1))^2*x) + (49*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (144*(-1 + x^(-1))^2*x) - (((5*I)/144)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^3 + ((I/18)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^3 - (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))^3) + (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))^3) + (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (72*(-1 + x^(-1))^2) - (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (72*(-1 + x^(-1))^2) + (CA^2*Pi^2*G[0, 1, x])/48 - 
  (CA^2*G[0, 1, x])/(8*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[0, 1, x])/
   \[Epsilon] + (101*CA^2*\[Epsilon]*G[0, 1, x])/108 - 
  (7*CA*nf*\[Epsilon]*G[0, 1, x])/54 + (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   144 - (CA*nf*Pi^2*\[Epsilon]*G[0, 1, x])/72 - 
  (I/16)*CA^2*Pi^3*\[Epsilon]*G[0, 1, x] + (413*CA^2*\[Epsilon]*G[0, 1, x])/
   (432*(-1 + x^(-1))^3) - (65*CA*nf*\[Epsilon]*G[0, 1, x])/
   (432*(-1 + x^(-1))^3) + (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   (144*(-1 + x^(-1))^3) - (CA*nf*Pi^2*\[Epsilon]*G[0, 1, x])/
   (72*(-1 + x^(-1))^3) - (101*CA^2*\[Epsilon]*G[0, 1, x])/
   (108*(-1 + x^(-1))^3*x^3) + (7*CA*nf*\[Epsilon]*G[0, 1, x])/
   (54*(-1 + x^(-1))^3*x^3) - (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   (144*(-1 + x^(-1))^3*x^3) + (CA*nf*Pi^2*\[Epsilon]*G[0, 1, x])/
   (72*(-1 + x^(-1))^3*x^3) + (401*CA^2*\[Epsilon]*G[0, 1, x])/
   (144*(-1 + x^(-1))^3*x^2) - (53*CA*nf*\[Epsilon]*G[0, 1, x])/
   (144*(-1 + x^(-1))^3*x^2) + (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   (48*(-1 + x^(-1))^3*x^2) - (CA*nf*Pi^2*\[Epsilon]*G[0, 1, x])/
   (24*(-1 + x^(-1))^3*x^2) - (101*CA^2*\[Epsilon]*G[0, 1, x])/
   (36*(-1 + x^(-1))^3*x) + (7*CA*nf*\[Epsilon]*G[0, 1, x])/
   (18*(-1 + x^(-1))^3*x) - (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   (48*(-1 + x^(-1))^3*x) + (CA*nf*Pi^2*\[Epsilon]*G[0, 1, x])/
   (24*(-1 + x^(-1))^3*x) - ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x] - 
  ((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x] + 
  (I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, x] - 
  (107*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/1440 + 
  (CA^2*\[Epsilon]^2*G[0, 1, x])/(18*(-1 + x^(-1))^3) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^3) - 
  (((413*I)/216)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^3 + 
  (((65*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^3 - 
  (107*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(864*(-1 + x^(-1))^3) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(864*(-1 + x^(-1))^3) - 
  (((11*I)/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^3 + 
  ((I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^3 - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(64*(-1 + x^(-1))^3) - 
  (61*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(108*(-1 + x^(-1))^2) + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2) + 
  (((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  (((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(64*(-1 + x^(-1))^3*x^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, x])/(18*(-1 + x^(-1))^3*x^2) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^3*x^2) - 
  (((401*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (((53*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (161*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(288*(-1 + x^(-1))^3*x^2) + 
  (47*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(288*(-1 + x^(-1))^3*x^2) - 
  (((37*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (((7*I)/48)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(64*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (((101*I)/18)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x) - 
  (((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x) + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^3*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(9*(-1 + x^(-1))^3*x) + 
  (((5*I)/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x) - 
  (((7*I)/48)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^3*x) + 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(64*(-1 + x^(-1))^3*x) + 
  (173*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2*x) - 
  (59*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2*x) - 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(96*(-1 + x^(-1))^3) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(96*(-1 + x^(-1))^3) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2) + 
  (67*CA^2*G[1, 0, x])/144 - (5*CA*nf*G[1, 0, x])/72 - 
  (CA^2*Pi^2*G[1, 0, x])/48 - (67*CA^2*G[1, 0, x])/(144*(-1 + x^(-1))^2) + 
  (5*CA*nf*G[1, 0, x])/(72*(-1 + x^(-1))^2) + (CA^2*Pi^2*G[1, 0, x])/
   (24*(-1 + x^(-1))^2) - (67*CA^2*G[1, 0, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*G[1, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*G[1, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (35*CA^2*G[1, 0, x])/(36*(-1 + x^(-1))^2*x) - 
  (13*CA*nf*G[1, 0, x])/(72*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*G[1, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[1, 0, x])/
   \[Epsilon] + (101*CA^2*\[Epsilon]*G[1, 0, x])/108 - 
  (7*CA*nf*\[Epsilon]*G[1, 0, x])/54 - ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 0, x] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/72 + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/36 - (I/8)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, x] + (193*CA^2*\[Epsilon]*G[1, 0, x])/(216*(-1 + x^(-1))^3) - 
  (19*CA*nf*\[Epsilon]*G[1, 0, x])/(216*(-1 + x^(-1))^3) - 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(72*(-1 + x^(-1))^3) + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/(36*(-1 + x^(-1))^3) + 
  (((35*I)/36)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((13*I)/72)*CA*nf*Pi*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (((5*I)/48)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (101*CA^2*\[Epsilon]*G[1, 0, x])/(108*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*\[Epsilon]*G[1, 0, x])/(54*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(288*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/(144*(-1 + x^(-1))^3*x^3) + 
  (137*CA^2*\[Epsilon]*G[1, 0, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (23*CA*nf*\[Epsilon]*G[1, 0, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (23*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/48)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (45*CA^2*\[Epsilon]*G[1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (7*CA*nf*\[Epsilon]*G[1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(3*(-1 + x^(-1))^3*x) - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/(96*(-1 + x^(-1))^3*x) - 
  (((259*I)/144)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((31*I)/144)*CA*nf*Pi*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/24)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/48)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1))^2 - 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x] - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/36 - 
  (47*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/960 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, x])/(9*(-1 + x^(-1))^3) - 
  (((853*I)/432)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^3 + 
  (((23*I)/54)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^3 - 
  (545*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))^3) + 
  (89*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))^3) + 
  (59*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))^3) + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))^2) - 
  (2*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(27*(-1 + x^(-1))^2) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2) + 
  (((799*I)/432)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((103*I)/432)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (335*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))^3*x^3) - 
  (25*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (59*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))^3*x^3) + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, x])/(108*(-1 + x^(-1))^3*x^2) - 
  (107*CA*nf*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^3*x^2) - 
  (((787*I)/144)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((41*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (449*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^3*x^2) + 
  (55*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (((7*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (59*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(480*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(108*(-1 + x^(-1))^2*x^2) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))^3*x) + 
  (59*CA*nf*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^3*x) + 
  (((50*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((101*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x) + 
  (511*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^3*x) - 
  (109*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^3*x) - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^3*x) - 
  (59*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(480*(-1 + x^(-1))^3*x) - 
  (113*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*x) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))^2*x) + 
  (((5*I)/144)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^3 - 
  ((I/18)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^3 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^3) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^3) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (67*CA^2*G[1, 1, x])/144 + (5*CA*nf*G[1, 1, x])/72 + 
  ((11*I)/24)*CA^2*Pi*G[1, 1, x] - (I/12)*CA*nf*Pi*G[1, 1, x] - 
  (CA^2*Pi^2*G[1, 1, x])/6 + (CA^2*G[1, 1, x])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, x])/(48*\[Epsilon]) + (CA*nf*G[1, 1, x])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, 1, x])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[1, 1, x])/
   108 + (7*CA*nf*\[Epsilon]*G[1, 1, x])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, x] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] + 
  (55*CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/144 - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/72 + (I/8)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, x] + ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/36 - ((11*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, x] + (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (37*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/480 + 
  (1187*CA^2*\[Epsilon]^2*G[1, 1, x])/(648*(-1 + x^(-1))^3) - 
  (137*CA*nf*\[Epsilon]^2*G[1, 1, x])/(648*(-1 + x^(-1))^3) + 
  (241*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(864*(-1 + x^(-1))^3) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(864*(-1 + x^(-1))^3) - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(1440*(-1 + x^(-1))^3) + 
  (61*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(432*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(108*(-1 + x^(-1))^2) - 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(144*(-1 + x^(-1))^2) - 
  (2401*CA^2*\[Epsilon]^2*G[1, 1, x])/(1296*(-1 + x^(-1))^3*x^3) + 
  (301*CA*nf*\[Epsilon]^2*G[1, 1, x])/(1296*(-1 + x^(-1))^3*x^3) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(216*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(108*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(1440*(-1 + x^(-1))^3*x^3) + 
  (299*CA^2*\[Epsilon]^2*G[1, 1, x])/(54*(-1 + x^(-1))^3*x^2) - 
  (73*CA*nf*\[Epsilon]^2*G[1, 1, x])/(108*(-1 + x^(-1))^3*x^2) + 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(96*(-1 + x^(-1))^3*x^2) - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(480*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(216*(-1 + x^(-1))^2*x^2) - 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (2383*CA^2*\[Epsilon]^2*G[1, 1, x])/(432*(-1 + x^(-1))^3*x) + 
  (283*CA*nf*\[Epsilon]^2*G[1, 1, x])/(432*(-1 + x^(-1))^3*x) - 
  (91*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(96*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(32*(-1 + x^(-1))^3*x) + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(480*(-1 + x^(-1))^3*x) - 
  (173*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(432*(-1 + x^(-1))^2*x) + 
  (59*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/(432*(-1 + x^(-1))^2*x) + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(96*(-1 + x^(-1))^3) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(96*(-1 + x^(-1))^3) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(144*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(144*(-1 + x^(-1))^2) - 
  (11*CA^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (CA*nf*G[0, 0, 0, x])/(24*(-1 + x^(-1))^3) - 
  (CA^2*G[0, 0, 0, x])/(4*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*G[0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (7*CA^2*G[0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (CA*nf*G[0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  ((11*I)/48)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, x] - 
  (I/24)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/48 - 
  (67*CA^2*\[Epsilon]*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3) + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, x])/(72*(-1 + x^(-1))^3) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (((11*I)/48)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/24)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (25*CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((7*I)/16)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/16)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (15*CA^2*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(8*(-1 + x^(-1))^3*x) - 
  ((I/4)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  ((I/16)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (101*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/27 - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/288 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  ((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x] - 
  (107*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(36*(-1 + x^(-1))^3) + 
  (89*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3) - 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^3 + 
  ((I/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^3 - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))^3) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^3 + 
  (((55*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((5*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (101*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(54*(-1 + x^(-1))^3*x^3) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(27*(-1 + x^(-1))^3*x^3) - 
  (((67*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) + 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (955*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (151*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (((41*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (21*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((67*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (91*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(12*(-1 + x^(-1))^3*x) - 
  (55*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^3*x) - 
  ((I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (((61*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  ((I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/(18*(-1 + x^(-1))^3) + 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^3 + 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/48 - (CA^2*\[Epsilon]*G[0, 0, 1, x])/
   (24*(-1 + x^(-1))^2) + (CA*nf*\[Epsilon]*G[0, 0, 1, x])/
   (24*(-1 + x^(-1))^2) - (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/
   (48*(-1 + x^(-1))^2) - (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/
   (48*(-1 + x^(-1))^2*x^2) - (CA^2*\[Epsilon]*G[0, 0, 1, x])/
   (48*(-1 + x^(-1))^2*x) + (CA*nf*\[Epsilon]*G[0, 0, 1, x])/
   (48*(-1 + x^(-1))^2*x) + (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/
   (24*(-1 + x^(-1))^2*x) + (CA^2*x*\[Epsilon]*G[0, 0, 1, x])/
   (48*(-1 + x^(-1))^2) - (CA*nf*x*\[Epsilon]*G[0, 0, 1, x])/
   (48*(-1 + x^(-1))^2) + (101*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/27 + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/96 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/48 - 
  ((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] + 
  (853*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(432*(-1 + x^(-1))^3) - 
  (23*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(54*(-1 + x^(-1))^3) + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))^3) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(72*(-1 + x^(-1))^3) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1))^2 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1))^2 + 
  (((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1))^2 - 
  (101*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(54*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(27*(-1 + x^(-1))^3*x^3) - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (803*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))^3*x^2) - 
  (13*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(18*(-1 + x^(-1))^3*x^2) + 
  (161*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^3*x^2) - 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (271*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(48*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(6*(-1 + x^(-1))^3*x) - 
  (79*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(48*(-1 + x^(-1))^3*x) + 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^3*x) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))^3) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/(18*(-1 + x^(-1))^3) - 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1))^2 + 
  (11*CA^2*G[0, 1, 0, x])/24 - (CA*nf*G[0, 1, 0, x])/12 + 
  (11*CA^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3) - 
  (CA*nf*G[0, 1, 0, x])/(8*(-1 + x^(-1))^3) - (11*CA^2*G[0, 1, 0, x])/
   (24*(-1 + x^(-1))^3*x^3) + (CA*nf*G[0, 1, 0, x])/
   (12*(-1 + x^(-1))^3*x^3) + (13*CA^2*G[0, 1, 0, x])/
   (8*(-1 + x^(-1))^3*x^2) - (5*CA*nf*G[0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x^2) - (29*CA^2*G[0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x) + (5*CA*nf*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/16 + 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^3) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^3) + 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/(-1 + x^(-1))^3 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3) + 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(36*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/(72*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(36*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/12)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^3) + 
  (53*CA^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (9*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (((15*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((3*I)/8)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (3*CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (179*CA^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^3*x) + 
  (13*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^3*x) - 
  (((9*I)/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (((3*I)/8)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (3*CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, x])/(18*(-1 + x^(-1))^2*x) + 
  (13*CA*nf*\[Epsilon]*G[0, 1, 0, x])/(36*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (101*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/27 + 
  (253*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/288 - 
  (23*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/144 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (419*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3) - 
  (71*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3) + 
  (((277*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (((49*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (187*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))^3) - 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (((73*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((2*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (101*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(54*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(27*(-1 + x^(-1))^3*x^3) - 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (253*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))^3*x^3) + 
  (23*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3*x^3) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (58*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(9*(-1 + x^(-1))^3*x^2) - 
  (115*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (((175*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((25*I)/48)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (229*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(12*(-1 + x^(-1))^3*x^2) - 
  ((I/2)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (1061*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3*x) + 
  (119*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^3*x) - 
  (((223*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (((31*I)/48)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (211*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(12*(-1 + x^(-1))^3*x) + 
  ((I/2)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((131*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((17*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^3 + 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^3 - 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (I/8)*CA^2*Pi*G[0, 1, 1, x] + (CA^2*G[0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/24 - 
  (101*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/27 - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/96 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/48 + 
  (I/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, x] - 
  (413*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(216*(-1 + x^(-1))^3) + 
  (65*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(216*(-1 + x^(-1))^3) - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(144*(-1 + x^(-1))^3) + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(72*(-1 + x^(-1))^3) + 
  (101*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(54*(-1 + x^(-1))^3*x^3) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(27*(-1 + x^(-1))^3*x^3) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(96*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (401*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(72*(-1 + x^(-1))^3*x^2) + 
  (53*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(72*(-1 + x^(-1))^3*x^2) - 
  (193*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (37*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(96*(-1 + x^(-1))^3*x^2) + 
  (101*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(18*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(9*(-1 + x^(-1))^3*x) + 
  (107*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(48*(-1 + x^(-1))^3*x) - 
  (37*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(96*(-1 + x^(-1))^3*x) + 
  (67*CA^2*\[Epsilon]*G[1, 0, 0, x])/72 - (5*CA*nf*\[Epsilon]*G[1, 0, 0, x])/
   36 - ((11*I)/48)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, x] + 
  (I/24)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/12 - 
  (35*CA^2*\[Epsilon]*G[1, 0, 0, x])/(36*(-1 + x^(-1))^2) + 
  (13*CA*nf*\[Epsilon]*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(12*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (259*CA^2*\[Epsilon]*G[1, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (31*CA*nf*\[Epsilon]*G[1, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(6*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]*G[1, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (101*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, x] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/288 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/144 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] + 
  (431*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(216*(-1 + x^(-1))^3) - 
  (193*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(432*(-1 + x^(-1))^3) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^3) + 
  (((71*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((7*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (101*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(54*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(27*(-1 + x^(-1))^3*x^3) - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(288*(-1 + x^(-1))^3*x^3) + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) + 
  (793*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))^3*x^2) - 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(18*(-1 + x^(-1))^3*x^2) + 
  (39*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (((67*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (403*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^3*x) + 
  (107*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))^3*x) - 
  (19*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))^3*x) - 
  (((67*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))^3) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/(18*(-1 + x^(-1))^3) - 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 0, 1, x])/72 + (5*CA*nf*\[Epsilon]*G[1, 0, 1, x])/
   36 - (7*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/48 + 
  (35*CA^2*\[Epsilon]*G[1, 0, 1, x])/(36*(-1 + x^(-1))^2) - 
  (13*CA*nf*\[Epsilon]*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2) + 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (259*CA^2*\[Epsilon]*G[1, 0, 1, x])/(144*(-1 + x^(-1))^2*x) + 
  (31*CA*nf*\[Epsilon]*G[1, 0, 1, x])/(144*(-1 + x^(-1))^2*x) - 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]*G[1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]*G[1, 0, 1, x])/(48*(-1 + x^(-1))^2) - 
  (101*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, x] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/96 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/48 + 
  (I/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] - 
  (853*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(432*(-1 + x^(-1))^3) + 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(54*(-1 + x^(-1))^3) - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))^3) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^3) - 
  (((35*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  (((13*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1))^2 - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  (799*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(432*(-1 + x^(-1))^3*x^3) - 
  (103*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(432*(-1 + x^(-1))^3*x^3) + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))^3*x^3) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^3*x^3) - 
  (787*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))^3*x^2) + 
  (41*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^3*x^2) - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(24*(-1 + x^(-1))^3*x^2) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (50*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(9*(-1 + x^(-1))^3*x) - 
  (101*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))^3*x) + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(48*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(24*(-1 + x^(-1))^3*x) + 
  (((259*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((31*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/(18*(-1 + x^(-1))^3) + 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1))^2 - 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1))^2 - 
  (11*CA^2*G[1, 1, 0, x])/12 + (CA*nf*G[1, 1, 0, x])/6 - 
  (I/4)*CA^2*Pi*G[1, 1, 0, x] + (CA^2*G[1, 1, 0, x])/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 1, 0, x])/72 + (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   36 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/6 - (67*CA^2*\[Epsilon]*G[1, 1, 0, x])/
   (72*(-1 + x^(-1))^2) + (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   (36*(-1 + x^(-1))^2) + (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/
   (16*(-1 + x^(-1))^2) - (67*CA^2*\[Epsilon]*G[1, 1, 0, x])/
   (72*(-1 + x^(-1))^2*x^2) + (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   (36*(-1 + x^(-1))^2*x^2) + (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/
   (16*(-1 + x^(-1))^2*x^2) + (35*CA^2*\[Epsilon]*G[1, 1, 0, x])/
   (18*(-1 + x^(-1))^2*x) - (13*CA*nf*\[Epsilon]*G[1, 1, 0, x])/
   (36*(-1 + x^(-1))^2*x) - (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/
   (8*(-1 + x^(-1))^2*x) - (101*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, x] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/288 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/144 + 
  (763*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(432*(-1 + x^(-1))^3) - 
  (67*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(432*(-1 + x^(-1))^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(24*(-1 + x^(-1))^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(12*(-1 + x^(-1))^3) - 
  (((73*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((2*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1))^2 - 
  (799*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(432*(-1 + x^(-1))^3*x^3) + 
  (103*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(432*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^3) + 
  (17*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(3*(-1 + x^(-1))^3*x^2) - 
  (11*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(12*(-1 + x^(-1))^3*x^2) - 
  (37*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))^3*x^2) - 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(12*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(6*(-1 + x^(-1))^3*x) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(4*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))^3*x) + 
  (((131*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((17*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1))^2 + 
  (11*CA^2*G[1, 1, 1, x])/24 - (CA*nf*G[1, 1, 1, x])/12 + 
  (I/2)*CA^2*Pi*G[1, 1, 1, x] - (CA^2*G[1, 1, 1, x])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, 1, x])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/4 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, x] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/32 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/16 - (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, x] - (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, x])/24 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, x])/12 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))^3*x^3) - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))^3*x^2) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))^3*x) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (107*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^3) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^3) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(72*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(3*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(72*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))^3*x^3) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (43*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(3*(-1 + x^(-1))^2*x^2) + 
  (39*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (247*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(3*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, x])/48 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, x])/24 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (7*CA^2*\[Epsilon]*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, x])/(4*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x) - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))^3) + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))^3*x^3) + 
  (41*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^3*x^2) - 
  (((7*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(3*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^3*x) + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x) - 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^3*x) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))^3*x) - 
  (61*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(18*(-1 + x^(-1))^2*x) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/16 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, x])/8 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^3*x^3) - 
  (37*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf*\[Epsilon]*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (5*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(2*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*\[Epsilon]*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 - 
  (143*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(72*(-1 + x^(-1))^3) + 
  (29*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(72*(-1 + x^(-1))^3) + 
  (((11*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/(-1 + x^(-1))^3 - 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3) - 
  (73*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(3*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (119*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^2) + 
  (49*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((7*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (265*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x) - 
  (55*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x) - 
  (((37*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (((7*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (143*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (29*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/16 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(12*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, x])/(12*(-1 + x^(-1))^2) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/(24*(-1 + x^(-1))^2) - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/48 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 0, x])/24 - (I/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, x] - (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (16*(-1 + x^(-1))^3) + (CA*nf*\[Epsilon]*G[0, 1, 0, 0, x])/
   (8*(-1 + x^(-1))^3) + (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (48*(-1 + x^(-1))^3*x^3) - (CA*nf*\[Epsilon]*G[0, 1, 0, 0, x])/
   (24*(-1 + x^(-1))^3*x^3) - (19*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (16*(-1 + x^(-1))^3*x^2) + (CA*nf*\[Epsilon]*G[0, 1, 0, 0, x])/
   (4*(-1 + x^(-1))^3*x^2) + (25*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (16*(-1 + x^(-1))^3*x) - (CA*nf*\[Epsilon]*G[0, 1, 0, 0, x])/
   (4*(-1 + x^(-1))^3*x) + ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 - 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (13*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (((77*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/(-1 + x^(-1))^3 - 
  (((7*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/(-1 + x^(-1))^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))^3) - 
  (85*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^2) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(36*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))^3*x^3) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(3*(-1 + x^(-1))^3*x^2) + 
  (19*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((35*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((13*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   ((-1 + x^(-1))^3*x^2) + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (2*(-1 + x^(-1))^3*x^2) - (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (144*(-1 + x^(-1))^2*x^2) + (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (72*(-1 + x^(-1))^2*x^2) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (48*(-1 + x^(-1))^2*x^2) + (157*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (48*(-1 + x^(-1))^3*x) - (11*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/
   (24*(-1 + x^(-1))^3*x) - (((73*I)/16)*CA^2*Pi*\[Epsilon]^2*
    G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((13*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^3*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(2*(-1 + x^(-1))^3*x) + 
  (137*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (23*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, x])/12 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(12*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, x])/(12*(-1 + x^(-1))^3*x^3) + 
  (15*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf*\[Epsilon]*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (9*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(4*(-1 + x^(-1))^3*x) + 
  (3*CA*nf*\[Epsilon]*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))^3*x) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (277*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))^3) - 
  (49*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(144*(-1 + x^(-1))^3) - 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/(-1 + x^(-1))^3 + 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/(-1 + x^(-1))^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))^3) + 
  (73*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))^2) - 
  (2*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(9*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(36*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))^3*x^3) + 
  (175*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (((15*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^2) + 
  (((3*I)/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(2*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (223*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x) + 
  (31*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3*x) + 
  (((9*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x) - 
  (((3*I)/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^3*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(2*(-1 + x^(-1))^3*x) - 
  (131*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (17*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^3) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*G[0, 1, 1, 0, x])/4 + (11*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/16 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, x] + (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (48*(-1 + x^(-1))^3) - (5*CA*nf*\[Epsilon]*G[0, 1, 1, 0, x])/
   (24*(-1 + x^(-1))^3) - (11*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x^3) + (CA*nf*\[Epsilon]*G[0, 1, 1, 0, x])/
   (8*(-1 + x^(-1))^3*x^3) + (41*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x^2) - (CA*nf*\[Epsilon]*G[0, 1, 1, 0, x])/
   (2*(-1 + x^(-1))^3*x^2) - (47*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x) + (CA*nf*\[Epsilon]*G[0, 1, 1, 0, x])/
   (2*(-1 + x^(-1))^3*x) - ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, x] + (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 + 
  (335*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))^3) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(72*(-1 + x^(-1))^3) - 
  (((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/(-1 + x^(-1))^3 + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/(-1 + x^(-1))^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3) + 
  (23*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(4*(-1 + x^(-1))^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x^3) + 
  (85*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((13*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((5*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (73*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))^3*x) + 
  (43*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^3*x) + 
  (((29*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((5*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x) - 
  (145*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (31*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*G[0, 1, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/8 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/24 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/12 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^3*x^3) + 
  (9*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (15*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (3*CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/18 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/6 + 
  (49*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(18*(-1 + x^(-1))^3) + 
  (((11*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/(-1 + x^(-1))^3 - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/(-1 + x^(-1))^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(18*(-1 + x^(-1))^2) + 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))^2) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(36*(-1 + x^(-1))^3*x^3) - 
  (((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (101*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^2) + 
  (((9*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (((3*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (77*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x) - 
  (((15*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (((3*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (277*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (49*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/48 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, x])/24 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/18 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/6 + 
  (71*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(48*(-1 + x^(-1))^2) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(6*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(6*(-1 + x^(-1))^2*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2*x) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(3*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*G[1, 0, 1, 0, x])/4 + (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/16 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] + (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^3) - (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/
   (8*(-1 + x^(-1))^3) - (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/
   (24*(-1 + x^(-1))^3*x^3) + (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/
   (12*(-1 + x^(-1))^3*x^3) + (13*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/
   (8*(-1 + x^(-1))^3*x^2) - (5*CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x^2) - (29*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x) + (5*CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^3*x) - (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 + 
  (73*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(3*(-1 + x^(-1))^3) - 
  (((55*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/(-1 + x^(-1))^3 + 
  (((5*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/(-1 + x^(-1))^3 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3) + 
  (487*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))^2) - 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(18*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(36*(-1 + x^(-1))^3*x^3) + 
  (((77*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) - 
  (((7*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^3) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (175*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (43*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^2) - 
  (((69*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) + 
  (((3*I)/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (469*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (35*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (199*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x) + 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x) + 
  (((63*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x) - 
  (((3*I)/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^3*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (953*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (155*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^3) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^3) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*G[1, 0, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 1, x] + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/18 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/48 - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(18*(-1 + x^(-1))^2) + 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/(36*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/(18*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (259*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(72*(-1 + x^(-1))^2*x) - 
  (31*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(12*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*G[1, 1, 0, 0, x])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, x] - (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/18 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/12 + 
  (85*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(144*(-1 + x^(-1))^2) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/(36*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (137*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (23*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/(144*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*G[1, 1, 0, 1, x])/4 + (11*CA^2*\[Epsilon]*G[1, 1, 0, 1, x])/24 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, x])/12 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, x] + (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (73*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(72*(-1 + x^(-1))^2) + 
  (2*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/(9*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (131*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(72*(-1 + x^(-1))^2*x) - 
  (17*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*G[1, 1, 1, 0, x])/2 + (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, x])/48 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, x])/24 + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/8 - 
  (23*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/(4*(-1 + x^(-1))^2) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (145*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (31*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA^2*G[1, 1, 1, 1, x])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/6 - I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/48 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(4*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (77*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/48 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/24 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(12*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(6*(-1 + x^(-1))^3) - 
  (77*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (65*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(2*(-1 + x^(-1))^3*x) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/12 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(12*(-1 + x^(-1))^3*x^3) - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(2*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(8*(-1 + x^(-1))^3*x) - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/24 - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(12*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(6*(-1 + x^(-1))^3*x^3) + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(2*(-1 + x^(-1))^3*x^2) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (37*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3*x) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^3*x) - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(4*(-1 + x^(-1))^3) + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (59*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (31*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (77*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/48 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/24 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (121*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (77*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (93*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (9*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (105*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (9*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, x] + (77*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^3) - (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (24*(-1 + x^(-1))^3) - (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x^3) + (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (4*(-1 + x^(-1))^3*x^3) + (35*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x^2) - (13*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x^2) - (73*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) + (13*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) + (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/24 + 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(4*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(6*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(3*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(12*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(6*(-1 + x^(-1))^3*x^3) - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(4*(-1 + x^(-1))^3*x^2) + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(4*(-1 + x^(-1))^3*x^2) + 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(2*(-1 + x^(-1))^3*x) - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(4*(-1 + x^(-1))^3*x) - 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/24 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(8*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(4*(-1 + x^(-1))^3) - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (59*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (31*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/6 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, x] - (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (8*(-1 + x^(-1))^3) + (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (4*(-1 + x^(-1))^3) + (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (12*(-1 + x^(-1))^3*x^3) - (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (6*(-1 + x^(-1))^3*x^3) - (13*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (4*(-1 + x^(-1))^3*x^2) + (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x^2) + (29*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x) - (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/
   (8*(-1 + x^(-1))^3*x) + (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/24 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(24*(-1 + x^(-1))^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(12*(-1 + x^(-1))^3) - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (75*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (15*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (45*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (15*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] - (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x^2) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(48*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(24*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(12*(-1 + x^(-1))^3*x^3) + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^3*x) - 
  (77*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/48 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/24 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(4*(-1 + x^(-1))^3) + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) - 
  (59*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) + 
  (31*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^3*x) - 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/12 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/24 + 
  (77*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(48*(-1 + x^(-1))^3) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(24*(-1 + x^(-1))^3) - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x^3) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^3*x^3) + 
  (91*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/((-1 + x^(-1))^3*x^2) - 
  (85*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/((-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/6 - (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, x] - (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (48*(-1 + x^(-1))^3) + (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (24*(-1 + x^(-1))^3) + (77*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (48*(-1 + x^(-1))^3*x^3) - (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (24*(-1 + x^(-1))^3*x^3) - (69*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x^2) + (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (4*(-1 + x^(-1))^3*x^2) + (63*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^3*x) - (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/
   (4*(-1 + x^(-1))^3*x) + (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/24 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(12*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(6*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(12*(-1 + x^(-1))^3*x^3) + 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x^2) - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(4*(-1 + x^(-1))^3*x) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] - (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/24 + 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(4*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(6*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(3*(-1 + x^(-1))^3) - 
  (77*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(48*(-1 + x^(-1))^3*x^3) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(24*(-1 + x^(-1))^3*x^3) + 
  (81*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (15*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x^2) - 
  (21*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(4*(-1 + x^(-1))^3*x) + 
  (15*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/6 - (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, x] + (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/8 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] - (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/6 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, x] + CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x] - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/48 + 
  (13*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/24 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, x] - (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, 0, x] + 2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x] + 
  (193*CA^2*Log[Q2/\[Mu]2])/432 - (19*CA*nf*Log[Q2/\[Mu]2])/432 - 
  ((67*I)/144)*CA^2*Pi*Log[Q2/\[Mu]2] + ((5*I)/72)*CA*nf*Pi*Log[Q2/\[Mu]2] - 
  (121*CA^2*Pi^2*Log[Q2/\[Mu]2])/576 + (11*CA*nf*Pi^2*Log[Q2/\[Mu]2])/288 - 
  (I/24)*CA^2*Pi^3*Log[Q2/\[Mu]2] - (CA^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) + ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[Q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^2*Pi^2*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  ((101*I)/108)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/432 + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/216 + 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/144)*CA*nf*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/36 - 
  (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^3) + 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^3) - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3) + 
  (7*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(5760*(-1 + x^(-1))^3) - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) + 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) + 
  (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^3*x^3) - 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^3*x^3) + 
  (67*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3*x^3) - 
  (7*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(5760*(-1 + x^(-1))^3*x^3) - 
  (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x^2) + 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^3*x^2) - 
  (59*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^3*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^3*x^2) + 
  (7*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(1920*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2*x^2) + 
  (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x) - 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^3*x) + 
  (59*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^3*x) - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^3*x) - 
  (7*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(1920*(-1 + x^(-1))^3*x) + 
  (35*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x) - 
  (13*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x) - 
  (101*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/54 - 
  (319*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/1728 + 
  (29*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 + 
  ((5*I)/288)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(972*(-1 + x^(-1))^3) + 
  (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))^3) + 
  (((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (211*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^3) + 
  (37*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^3) - 
  (((371*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (((43*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (2893*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(34560*(-1 + x^(-1))^3) + 
  (263*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))^3) + 
  (((113*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  (((67*I)/216)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((I/48)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(972*(-1 + x^(-1))^3*x^3) - 
  (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(3888*(-1 + x^(-1))^3*x^3) - 
  (((607*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (139*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^3*x^3) + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^3*x^3) + 
  (((335*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) - (((25*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (2233*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(34560*(-1 + x^(-1))^3*x^3) - 
  (203*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))^3*x^3) - 
  (((113*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) - (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (324*(-1 + x^(-1))^3*x^2) + (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (1296*(-1 + x^(-1))^3*x^2) + (((1205*I)/216)*CA^2*Pi*\[Epsilon]^2*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (((155*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) - (73*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (864*(-1 + x^(-1))^3*x^2) - (137*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (864*(-1 + x^(-1))^3*x^2) - (((113*I)/96)*CA^2*Pi^3*\[Epsilon]^2*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (((3*I)/16)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (2473*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(11520*(-1 + x^(-1))^3*x^2) + 
  (233*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(5760*(-1 + x^(-1))^3*x^2) + 
  (((113*I)/960)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) - (((67*I)/216)*CA^2*Pi^3*\[Epsilon]^2*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + ((I/48)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (324*(-1 + x^(-1))^3*x) - (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (1296*(-1 + x^(-1))^3*x) - (((299*I)/54)*CA^2*Pi*\[Epsilon]^2*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (((73*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (97*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3*x) + 
  (113*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3*x) + 
  (((347*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (((31*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (2653*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(11520*(-1 + x^(-1))^3*x) - 
  (233*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(5760*(-1 + x^(-1))^3*x) - 
  (((113*I)/960)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (((35*I)/54)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((13*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((I/24)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  ((I/72)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 - 
  ((I/72)*CA*nf*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (67*CA^2*G[0, x]*Log[Q2/\[Mu]2])/72 - (5*CA*nf*G[0, x]*Log[Q2/\[Mu]2])/36 + 
  (CA^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/12 - (CA^2*G[0, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]^2) + (11*CA^2*G[0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (101*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/108 - 
  (7*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/54 + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/96 - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/48 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (193*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) + 
  (19*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) + 
  (121*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^3) - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^3) + 
  (101*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^3*x^3) - 
  (7*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^3*x^3) - 
  (55*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/
   (288*(-1 + x^(-1))^3*x^3) + (5*CA*nf*Pi^2*\[Epsilon]*G[0, x]*
    Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^3*x^3) - 
  (199*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x^2) + 
  (25*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x^2) + 
  (79*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^3*x^2) + 
  (49*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^3*x) - 
  (11*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^3*x) - 
  (97*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^3*x) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^3*x) - 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/144 - 
  (2329*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^3) + 
  (101*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(324*(-1 + x^(-1))^3) - 
  (((413*I)/216)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 + (((65*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (277*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) - 
  (49*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) + 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 - ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 - (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (1440*(-1 + x^(-1))^3) + (35*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) + 
  (607*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(162*(-1 + x^(-1))^3*x^3) - 
  (41*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(81*(-1 + x^(-1))^3*x^3) + 
  (((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) - (((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (335*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (432*(-1 + x^(-1))^3*x^3) + (25*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) - ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) + 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (1440*(-1 + x^(-1))^3*x^3) - (601*CA^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^3*x^2) + 
  (295*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x^2) - 
  (((401*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) + (((53*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (103*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^3*x^2) - (73*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^3*x^2) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) - (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (108*(-1 + x^(-1))^2*x^2) - (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2*x^2) + 
  (2371*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x) - 
  (253*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x) + 
  (((101*I)/18)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x) - (((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (119*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^3*x) + (37*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x) + (113*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (480*(-1 + x^(-1))^3*x) - (277*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x) + 
  (49*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (216*(-1 + x^(-1))^2*x) + (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (18*(-1 + x^(-1))^2*x) - (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^3) + (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^3) - (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^2) + (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^2) - (67*CA^2*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/72 + ((11*I)/24)*CA^2*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - (I/12)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/6 + (CA^2*G[1, x]*Log[Q2/\[Mu]2])/
   (8*\[Epsilon]^2) - (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/288 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/36 + 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (25*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/288 + 
  (1187*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^3) - 
  (137*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^3) - 
  (371*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^3) + 
  (43*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^3) + 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (2880*(-1 + x^(-1))^3) - (137*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) + 
  (23*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) - 
  (607*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(324*(-1 + x^(-1))^3*x^3) + 
  (41*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(162*(-1 + x^(-1))^3*x^3) + 
  (335*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (864*(-1 + x^(-1))^3*x^3) - (25*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^3*x^3) - 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (2880*(-1 + x^(-1))^3*x^3) + (1205*CA^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x^2) - 
  (155*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3*x^2) - 
  (113*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (96*(-1 + x^(-1))^3*x^2) + (3*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^3*x^2) + 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (960*(-1 + x^(-1))^3*x^2) - (67*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (27*(-1 + x^(-1))^2*x^2) - (CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^2*x^2) - (299*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (54*(-1 + x^(-1))^3*x) + (73*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (108*(-1 + x^(-1))^3*x) + (347*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^3*x) - 
  (31*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^3*x) - (113*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(960*(-1 + x^(-1))^3*x) + 
  (539*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (216*(-1 + x^(-1))^2*x) - (83*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) - 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) + 
  (101*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/27 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/18 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (413*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) - 
  (65*CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^3) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3) + ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (101*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (54*(-1 + x^(-1))^3*x^3) + (7*CA*nf*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^3*x^3) - (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^3*x^3) + 
  (23*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^3*x^2) + (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^3*x^2) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - (139*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x) + (25*CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x) + (37*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^3*x) + ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) - ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (I/4)*CA^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (101*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/27 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (413*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) + 
  (65*CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^3) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^3) + (101*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (54*(-1 + x^(-1))^3*x^3) - (7*CA*nf*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^3*x^3) - (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^3*x^3) - 
  (401*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^3*x^2) + (53*CA*nf*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x^2) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3*x^2) + 
  (101*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))^3*x) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x) - (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3*x) - (I/4)*CA^2*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (67*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) - 
  (5*CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x^2) - 
  (35*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x) + 
  (13*CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^2*x) - 
  (101*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (193*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^3) + 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^3) - (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (18*(-1 + x^(-1))^3) - (((35*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((13*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (101*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (54*(-1 + x^(-1))^3*x^3) - (7*CA*nf*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^3*x^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^3*x^3) + (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3*x^3) - 
  (137*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x^2) + (23*CA*nf*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3*x^2) + 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^3*x^2) - (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^3*x^2) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (45*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) - (7*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) - (2*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^3*x) + (((259*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((31*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) + (((5*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + (I/2)*CA^2*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] - (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) - 
  (7*CA^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3) - (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2) + (((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3*x^3) + 
  (25*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x^2) - (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3*x^2) - 
  (((7*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) + ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^2) - (15*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x) + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x) - ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) - (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) + (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2) + (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2*x) - (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^3*x^3) - (CA*nf*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^3*x^3) - (13*CA^2*\[Epsilon]*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) + 
  (29*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3) - 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^3 + ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3) - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^3*x^3) - (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^3*x^3) + 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^3) - ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^3) - (53*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) + 
  (9*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^2) - (((15*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (((3*I)/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x^2) + (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^2*x^2) + (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^2*x^2) + (179*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3*x) - 
  (13*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^3*x) + (((9*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) - 
  (((3*I)/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^3*x) - (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))^2*x) - 
  (13*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (18*(-1 + x^(-1))^2*x) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  (CA^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/12 - (67*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   36 + (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/6 + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^2*x^2) - (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^2*x^2) - (259*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2*x) + 
  (31*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^2*x) - (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, x]*Log[Q2/\[Mu]2] + (67*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/36 - (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   18 + (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2) + 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2) - (67*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^2*x^2) + (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x^2) + (259*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2*x) - 
  (31*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^2*x) + (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (36*(-1 + x^(-1))^2*x^2) - (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^2*x^2) - (35*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))^2*x) + 
  (13*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (18*(-1 + x^(-1))^2*x) + (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^3*x^3) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3*x^2) - (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^3*x^2) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3*x) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^3*x) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3*x^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3*x^3) - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^2) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^3*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) + (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/8 - (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   4 + (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (3*(-1 + x^(-1))^3) - (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3*x^3) + (37*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^2) - (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) + (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/24 - (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   12 + (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3) - (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3) - (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^3*x^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^3*x^3) + (19*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (2*(-1 + x^(-1))^3*x^2) - (25*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (2*(-1 + x^(-1))^3*x) - (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/12 + (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   6 - (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^3) + (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (3*(-1 + x^(-1))^3) + (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^3*x^3) - (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x^2) + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3*x^2) + (9*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^3*x) - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3*x) - (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   2 - (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3) + (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^3) - (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x^3) - 
  (41*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^2) + (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x^2) + 
  (47*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) - (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^3) + (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^3*x^3) - (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^3*x^3) - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3*x^2) + (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x^2) + 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) - (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3) + (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^3) + (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^3*x^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^3*x^3) - (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^3*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x^2) + (29*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^3*x) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^3*x) + (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/
   4 - (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*Log[Q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[Q2/\[Mu]2]^2)/144 + 
  ((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - (I/24)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/48 + (CA^2*Log[Q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/
   \[Epsilon] - (193*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (121*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/576 - 
  (11*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/288 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  ((101*I)/108)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/432 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/216 - 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/36 + 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(648*(-1 + x^(-1))^3) - 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1296*(-1 + x^(-1))^3) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1728*(-1 + x^(-1))^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(864*(-1 + x^(-1))^3) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(5760*(-1 + x^(-1))^3) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(108*(-1 + x^(-1))^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))^2) - 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(648*(-1 + x^(-1))^3*x^3) + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1296*(-1 + x^(-1))^3*x^3) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1728*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(864*(-1 + x^(-1))^3*x^3) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(5760*(-1 + x^(-1))^3*x^3) + 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))^3*x^2) - 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(432*(-1 + x^(-1))^3*x^2) + 
  (59*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(576*(-1 + x^(-1))^3*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(288*(-1 + x^(-1))^3*x^2) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1920*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(108*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))^2*x^2) - 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))^3*x) + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(432*(-1 + x^(-1))^3*x) - 
  (59*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(576*(-1 + x^(-1))^3*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(288*(-1 + x^(-1))^3*x) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1920*(-1 + x^(-1))^3*x) - 
  (35*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(54*(-1 + x^(-1))^2*x) + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(108*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(18*(-1 + x^(-1))^2*x) - 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + (CA*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/
   12 - (I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (101*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/108 + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/54 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/96 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (193*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))^3) - 
  (19*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))^3) - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/
   (288*(-1 + x^(-1))^3) + (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]^2)/(144*(-1 + x^(-1))^3) - 
  (101*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/
   (108*(-1 + x^(-1))^3*x^3) + (7*CA*nf*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]^2)/(54*(-1 + x^(-1))^3*x^3) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/
   (288*(-1 + x^(-1))^3*x^3) - (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]^2)/(144*(-1 + x^(-1))^3*x^3) + 
  (199*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))^3*x^2) - 
  (25*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))^3*x^2) - 
  (79*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/
   (96*(-1 + x^(-1))^3*x^2) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]^2)/(6*(-1 + x^(-1))^3*x^2) - 
  (49*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(18*(-1 + x^(-1))^3*x) + 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))^3*x) + 
  (97*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/
   (96*(-1 + x^(-1))^3*x) - (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]^2)/(6*(-1 + x^(-1))^3*x) + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (101*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(12*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/
   24 - (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, x]*Log[Q2/\[Mu]2]^2 + (67*CA^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2]^2)/72 - (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/
   36 - (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(12*(-1 + x^(-1))^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (72*(-1 + x^(-1))^2*x^2) + (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (12*(-1 + x^(-1))^2*x^2) + (35*CA^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(18*(-1 + x^(-1))^2*x) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (36*(-1 + x^(-1))^2*x) - (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(6*(-1 + x^(-1))^2*x) + 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/
   (24*(-1 + x^(-1))^3) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/
   (12*(-1 + x^(-1))^3) - (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/
   (2*(-1 + x^(-1))^3*x^2) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^3*x^2) + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/
   (8*(-1 + x^(-1))^3*x) - (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^3*x) + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(4*(-1 + x^(-1))^3) - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (12*(-1 + x^(-1))^3*x^3) + (CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(6*(-1 + x^(-1))^3*x^3) + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (4*(-1 + x^(-1))^3*x^2) - (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^3*x^2) - 
  (29*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (8*(-1 + x^(-1))^3*x) + (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Log[Q2/\[Mu]2]^3)/144 - (CA*nf*Log[Q2/\[Mu]2]^3)/72 + 
  (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/36)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (5*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/72 + 
  (193*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/864 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/432 - 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (67*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/108 - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/54 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/108 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 - (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/144 + 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/36 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 + (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 - (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 + (11*CA^2*Zeta[3])/12 - 
  (CA*nf*Zeta[3])/6 + ((17*I)/48)*CA^2*Pi*Zeta[3] - 
  (341*CA^2*Zeta[3])/(288*(-1 + x^(-1))^3) + 
  (31*CA*nf*Zeta[3])/(144*(-1 + x^(-1))^3) + 
  (209*CA^2*Zeta[3])/(288*(-1 + x^(-1))^3*x^3) - 
  (19*CA*nf*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) - 
  (257*CA^2*Zeta[3])/(96*(-1 + x^(-1))^3*x^2) + 
  (25*CA*nf*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) + 
  (293*CA^2*Zeta[3])/(96*(-1 + x^(-1))^3*x) - 
  (25*CA*nf*Zeta[3])/(48*(-1 + x^(-1))^3*x) - 
  (23*CA^2*Zeta[3])/(96*\[Epsilon]) - (67*CA^2*\[Epsilon]*Zeta[3])/72 + 
  (5*CA*nf*\[Epsilon]*Zeta[3])/36 + ((11*I)/16)*CA^2*Pi*\[Epsilon]*Zeta[3] - 
  (I/8)*CA*nf*Pi*\[Epsilon]*Zeta[3] + (5*CA^2*Pi^2*\[Epsilon]*Zeta[3])/16 - 
  (2077*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + x^(-1))^3) + 
  (155*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))^3) + 
  (((341*I)/144)*CA^2*Pi*\[Epsilon]*Zeta[3])/(-1 + x^(-1))^3 - 
  (((31*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3])/(-1 + x^(-1))^3 + 
  (55*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))^3) + 
  (23*CA^2*\[Epsilon]*Zeta[3])/(8*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]*Zeta[3])/(2*(-1 + x^(-1))^2) + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (1273*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + x^(-1))^3*x^3) - 
  (95*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))^3*x^3) - 
  (((473*I)/144)*CA^2*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (((43*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (55*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))^3*x^3) - 
  (1549*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))^3*x^2) + 
  (125*CA*nf*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))^3*x^2) + 
  (((425*I)/48)*CA^2*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (((37*I)/24)*CA*nf*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (55*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(192*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) + 
  (1789*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))^3*x) - 
  (119*CA*nf*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))^3*x) - 
  (((389*I)/48)*CA^2*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((37*I)/24)*CA*nf*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (55*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(192*(-1 + x^(-1))^3*x) - 
  (133*CA^2*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2*x) + 
  (19*CA*nf*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2*x) - 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (99*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/32 + 
  (9*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/16 - ((7*I)/144)*CA^2*Pi^3*\[Epsilon]^2*
   Zeta[3] - (5645*CA^2*\[Epsilon]^2*Zeta[3])/(648*(-1 + x^(-1))^3) + 
  (941*CA*nf*\[Epsilon]^2*Zeta[3])/(648*(-1 + x^(-1))^3) + 
  (((263*I)/54)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^3 - 
  (((337*I)/432)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^3 - 
  (539*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + x^(-1))^3) + 
  (49*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + x^(-1))^3) - 
  (((49*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^3 + 
  (((65*I)/48)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  (2095*CA^2*\[Epsilon]^2*Zeta[3])/(324*(-1 + x^(-1))^3*x^3) - 
  (449*CA*nf*\[Epsilon]^2*Zeta[3])/(648*(-1 + x^(-1))^3*x^3) - 
  (((2881*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (((215*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (1859*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + x^(-1))^3*x^3) - 
  (169*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + x^(-1))^3*x^3) + 
  (((49*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (2287*CA^2*\[Epsilon]^2*Zeta[3])/(108*(-1 + x^(-1))^3*x^2) + 
  (491*CA*nf*\[Epsilon]^2*Zeta[3])/(216*(-1 + x^(-1))^3*x^2) + 
  (((1343*I)/72)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (((451*I)/144)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (1379*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + x^(-1))^3*x^2) + 
  (109*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + x^(-1))^3*x^2) - 
  (((49*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (((67*I)/48)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/24)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (2497*CA^2*\[Epsilon]^2*Zeta[3])/(108*(-1 + x^(-1))^3*x) - 
  (271*CA*nf*\[Epsilon]^2*Zeta[3])/(108*(-1 + x^(-1))^3*x) - 
  (((151*I)/9)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((433*I)/144)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (1019*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + x^(-1))^3*x) - 
  (109*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + x^(-1))^3*x) + 
  (((49*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (((155*I)/48)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((41*I)/48)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (5*CA^2*x*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*Zeta[3])/(9*(-1 + x^(-1))^3) - 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^3 + 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^3 + 
  ((I/48)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  ((I/48)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  (23*CA^2*G[0, x]*Zeta[3])/48 + (11*CA^2*G[0, x]*Zeta[3])/
   (48*(-1 + x^(-1))^3) - (11*CA^2*G[0, x]*Zeta[3])/
   (48*(-1 + x^(-1))^3*x^3) + (11*CA^2*G[0, x]*Zeta[3])/
   (16*(-1 + x^(-1))^3*x^2) - (11*CA^2*G[0, x]*Zeta[3])/
   (16*(-1 + x^(-1))^3*x) + (11*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/48 - 
  (CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/24 + (I/3)*CA^2*Pi*\[Epsilon]*G[0, x]*
   Zeta[3] - (649*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3) + 
  (59*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^3) - 
  ((I/4)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (715*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) - 
  (65*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^3*x^3) + 
  ((I/4)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (691*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) + 
  (31*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))^3*x^2) - 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (673*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x) - 
  (31*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))^3*x) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  ((77*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  ((7*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/48 - 
  (242*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(27*(-1 + x^(-1))^3) + 
  (509*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))^3) - 
  (((209*I)/48)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (((19*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(18*(-1 + x^(-1))^3) + 
  (73*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(9*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (4355*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(432*(-1 + x^(-1))^3*x^3) - 
  (325*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(216*(-1 + x^(-1))^3*x^3) + 
  (((77*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (((7*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(18*(-1 + x^(-1))^3*x^3) - 
  (2113*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^3*x^2) + 
  (629*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^2) - 
  (((223*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (((5*I)/2)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(6*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) + 
  (2035*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^3*x) - 
  (599*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x) + 
  (((217*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (((5*I)/2)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(6*(-1 + x^(-1))^3*x) - 
  (95*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (19*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^3) + 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^3) - 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (17*CA^2*G[1, x]*Zeta[3])/48 + (11*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/16 - 
  (CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/8 - (I/12)*CA^2*Pi*\[Epsilon]*G[1, x]*
   Zeta[3] + (407*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^3) - 
  (37*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))^3) - 
  (473*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) + 
  (43*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))^3*x^3) + 
  (449*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x^2) - 
  (431*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x) + 
  (5*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x) + 
  ((77*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  ((7*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/16 + 
  (613*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(108*(-1 + x^(-1))^3) - 
  (343*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))^3) + 
  (((209*I)/144)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/(-1 + x^(-1))^3 - 
  (((19*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/(-1 + x^(-1))^3 - 
  (83*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))^3) + 
  (65*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (2881*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(432*(-1 + x^(-1))^3*x^3) + 
  (215*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(216*(-1 + x^(-1))^3*x^3) - 
  (((341*I)/144)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/
   ((-1 + x^(-1))^3*x^3) + (((31*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*
    Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (83*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))^3*x^3) + 
  (1343*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))^3*x^2) - 
  (343*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^2) + 
  (((293*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (((25*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (83*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (160*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(9*(-1 + x^(-1))^3*x) + 
  (343*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x) - 
  (((257*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((25*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (83*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))^3*x) - 
  (143*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x) + 
  (29*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^3) - 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^3) + 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/24 + 
  (29*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3) - 
  (29*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^3) + 
  (29*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2) - 
  (29*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x) + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/16 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/8 + 
  ((2*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3] + 
  (209*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(48*(-1 + x^(-1))^3) - 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3) + 
  (((2*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^3 - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^3) - 
  (((2*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (181*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^2) - 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2) + 
  ((2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (193*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x) + 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x) - 
  ((2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/3 - 
  (CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^3) + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x^3) - 
  (3*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x^2) + 
  (3*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/8 - 
  ((37*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] - 
  (253*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(48*(-1 + x^(-1))^3) + 
  (23*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^3) - 
  (((5*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^3) - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^3) + 
  (((5*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   ((-1 + x^(-1))^3*x^3) - (155*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   (16*(-1 + x^(-1))^3*x^2) + (2*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   ((-1 + x^(-1))^3*x^2) - (((5*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*
    Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (197*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x) - 
  (2*CA*nf*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (((5*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/12 - 
  (CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^3) + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^3*x^3) - 
  (3*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^3*x^2) + 
  (3*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^3*x) - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/8 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] - 
  (143*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(48*(-1 + x^(-1))^3) + 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3) - 
  ((I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^3 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^3) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^3) + 
  ((I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^3) - 
  (157*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x^2) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (151*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^3*x) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (29*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/24 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 + 
  ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] - 
  (649*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(144*(-1 + x^(-1))^3) + 
  (59*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(72*(-1 + x^(-1))^3) + 
  (583*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) - 
  (53*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(72*(-1 + x^(-1))^3*x^3) - 
  (607*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x^2) + 
  (625*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(48*(-1 + x^(-1))^3*x) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x) - 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/3 - 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^3) + 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x^3) - 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/3 + 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(3*(-1 + x^(-1))^3) - 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x^3) + 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (2*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x) + 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/24 + 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^3) + 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x) - 
  (43*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/24 - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^3) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^3*x^3) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x^2) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^3*x) + 
  (2*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/3 + 
  (2*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^3) - 
  (2*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x^3) + 
  (2*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (2*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(3*(-1 + x^(-1))^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(3*(-1 + x^(-1))^3*x^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/((-1 + x^(-1))^3*x) - 
  (17*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/12 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/6 + 
  (23*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 - 
  (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (341*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3) - 
  (31*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^3) - 
  (209*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3*x^3) + 
  (19*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^3*x^3) + 
  (257*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) - 
  (25*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^3*x^2) - 
  (293*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))^3*x) + 
  (25*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^3*x) + 
  (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/18 - 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (2077*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))^3) - 
  (155*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))^3) - 
  (((341*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (-1 + x^(-1))^3 + (((31*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(-1 + x^(-1))^3 - (55*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(288*(-1 + x^(-1))^3) - 
  (23*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (1273*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(432*(-1 + x^(-1))^3*x^3) + 
  (95*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))^3*x^3) + 
  (((473*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x^3) - (((43*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^3*x^3) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (288*(-1 + x^(-1))^3*x^3) + (1549*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(144*(-1 + x^(-1))^3*x^2) - 
  (125*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^3*x^2) - 
  (((425*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x^2) + (((37*I)/12)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (55*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (96*(-1 + x^(-1))^3*x^2) - (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + x^(-1))^2*x^2) + (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + x^(-1))^2*x^2) - (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (1789*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^3*x) + 
  (119*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^3*x) + 
  (((389*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x) - (((37*I)/12)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^3*x) + (55*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(96*(-1 + x^(-1))^3*x) + 
  (133*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (19*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (23*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 - 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^3) + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + x^(-1))^3*x^3) - (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(8*(-1 + x^(-1))^3*x^2) + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^3*x) - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  ((2*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (649*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))^3) - (59*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + x^(-1))^3) + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (-1 + x^(-1))^3 - (715*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))^3*x^3) + (65*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + x^(-1))^3*x^3) - 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x^3) + (691*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(24*(-1 + x^(-1))^3*x^2) - 
  (31*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + x^(-1))^3*x^2) + (((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (673*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + x^(-1))^3*x) + (31*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + x^(-1))^3*x) - 
  (((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x) - (17*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   24 - (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (407*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))^3) + (37*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + x^(-1))^3) + 
  (473*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))^3*x^3) - (43*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + x^(-1))^3*x^3) - 
  (449*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + x^(-1))^3*x^2) + (10*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(3*(-1 + x^(-1))^3*x^2) + 
  (431*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + x^(-1))^3*x) - (10*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(3*(-1 + x^(-1))^3*x) - 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + x^(-1))^3) + (29*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + x^(-1))^3*x^3) - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (4*(-1 + x^(-1))^3*x^2) + (29*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(4*(-1 + x^(-1))^3*x) - 
  (2*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(2*(-1 + x^(-1))^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (2*(-1 + x^(-1))^3*x^3) + (3*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(2*(-1 + x^(-1))^3*x^2) - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (2*(-1 + x^(-1))^3*x) - (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/6 + (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (-1 + x^(-1))^3 - (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x^3) + (3*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^3*x^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^3*x) + (29*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/12 - (23*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/6 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/3 + 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (341*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(144*(-1 + x^(-1))^3) + 
  (31*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + x^(-1))^3) + 
  (209*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (144*(-1 + x^(-1))^3*x^3) - (19*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(72*(-1 + x^(-1))^3*x^3) - 
  (257*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(48*(-1 + x^(-1))^3*x^2) + 
  (25*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(24*(-1 + x^(-1))^3*x^2) + 
  (293*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(48*(-1 + x^(-1))^3*x) - 
  (25*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(24*(-1 + x^(-1))^3*x) - 
  (23*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (24*(-1 + x^(-1))^3) - (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(24*(-1 + x^(-1))^3*x^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (8*(-1 + x^(-1))^3*x^2) - (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(8*(-1 + x^(-1))^3*x) + 
  (17*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (23*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (11*CA^2*\[Epsilon]^2*Zeta[3]^2)/8 + (73*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (288*(-1 + x^(-1))^3) - (73*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (288*(-1 + x^(-1))^3*x^3) + (73*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (96*(-1 + x^(-1))^3*x^2) - (73*CA^2*\[Epsilon]^2*Zeta[3]^2)/
   (96*(-1 + x^(-1))^3*x) - (7*CA^2*\[Epsilon]*Zeta[5])/8 + 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))^3) - 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))^3*x^3) + 
  (741*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))^3*x^2) - 
  (741*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))^3*x) + 
  (341*CA^2*\[Epsilon]^2*Zeta[5])/48 - (31*CA*nf*\[Epsilon]^2*Zeta[5])/24 - 
  ((7*I)/16)*CA^2*Pi*\[Epsilon]^2*Zeta[5] - (671*CA^2*\[Epsilon]^2*Zeta[5])/
   (480*(-1 + x^(-1))^3) + (61*CA*nf*\[Epsilon]^2*Zeta[5])/
   (240*(-1 + x^(-1))^3) - (((39*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/
   (-1 + x^(-1))^3 + (451*CA^2*\[Epsilon]^2*Zeta[5])/
   (480*(-1 + x^(-1))^3*x^3) - (41*CA*nf*\[Epsilon]^2*Zeta[5])/
   (240*(-1 + x^(-1))^3*x^3) + (((39*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/
   ((-1 + x^(-1))^3*x^3) - (531*CA^2*\[Epsilon]^2*Zeta[5])/
   (160*(-1 + x^(-1))^3*x^2) + (51*CA*nf*\[Epsilon]^2*Zeta[5])/
   (80*(-1 + x^(-1))^3*x^2) - (((117*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/
   ((-1 + x^(-1))^3*x^2) + (591*CA^2*\[Epsilon]^2*Zeta[5])/
   (160*(-1 + x^(-1))^3*x) - (51*CA*nf*\[Epsilon]^2*Zeta[5])/
   (80*(-1 + x^(-1))^3*x) + (((117*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/
   ((-1 + x^(-1))^3*x) + (CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/16 + 
  (559*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))^3) - 
  (559*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))^3*x^3) + 
  (1677*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))^3*x^2) - 
  (1677*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))^3*x) - 
  (7*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/16 - 
  (39*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))^3) + 
  (39*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))^3*x^3) - 
  (117*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))^3*x^2) + 
  (117*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))^3*x) + 
  (7*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
  (247*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^3) + 
  (247*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^3*x^3) - 
  (741*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^3*x^2) + 
  (741*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^3*x), 
 (-119*CA^2)/216 + (97*CA*nf)/144 - (CF*nf)/16 - (2*nf^2)/27 - 
  (I/18)*CA^2*Pi + ((11*I)/144)*CA*nf*Pi - (CA^2*Pi^2)/96 + (CA*nf*Pi^2)/96 - 
  (I/24)*CA^2*Pi*x + (I/24)*CA*nf*Pi*x + CA^2/(48*\[Epsilon]^2) - 
  (CA*nf)/(48*\[Epsilon]^2) - CA^2/(48*\[Epsilon]) + 
  (CA*nf)/(72*\[Epsilon]) - nf^2/(72*\[Epsilon]) - 
  ((I/48)*CA^2*Pi)/\[Epsilon] + ((I/48)*CA*nf*Pi)/\[Epsilon] - 
  (7*nf^2*\[Epsilon])/27 - ((13*I)/108)*CA^2*Pi*\[Epsilon] + 
  ((85*I)/432)*CA*nf*Pi*\[Epsilon] - (CA^2*Pi^2*\[Epsilon])/144 + 
  (5*CA*nf*Pi^2*\[Epsilon])/288 + (nf^2*Pi^2*\[Epsilon])/432 + 
  (I/288)*CA^2*Pi^3*\[Epsilon] - (I/288)*CA*nf*Pi^3*\[Epsilon] - 
  (8567*CA^2*\[Epsilon])/(2592*(-1 + x^(-1))^2) + 
  (707*CA*nf*\[Epsilon])/(162*(-1 + x^(-1))^2) - 
  (31*CF*nf*\[Epsilon])/(96*(-1 + x^(-1))^2) + (11*CA^2*Pi^2*\[Epsilon])/
   (216*(-1 + x^(-1))^2) - (2*CA*nf*Pi^2*\[Epsilon])/(27*(-1 + x^(-1))^2) + 
  (CF*nf*Pi^2*\[Epsilon])/(48*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon])/(24*(-1 + x^(-1))) - (CA*nf*Pi^2*\[Epsilon])/
   (24*(-1 + x^(-1))) - (8567*CA^2*\[Epsilon])/(2592*(-1 + x^(-1))^2*x^2) + 
  (707*CA*nf*\[Epsilon])/(162*(-1 + x^(-1))^2*x^2) - 
  (31*CF*nf*\[Epsilon])/(96*(-1 + x^(-1))^2*x^2) + 
  (29*CA^2*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))^2*x^2) - 
  (49*CA*nf*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))^2*x^2) + 
  (CF*nf*Pi^2*\[Epsilon])/(48*(-1 + x^(-1))^2*x^2) + 
  (8567*CA^2*\[Epsilon])/(1296*(-1 + x^(-1))^2*x) - 
  (707*CA*nf*\[Epsilon])/(81*(-1 + x^(-1))^2*x) + 
  (31*CF*nf*\[Epsilon])/(48*(-1 + x^(-1))^2*x) - 
  (67*CA^2*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))^2*x) + 
  (107*CA*nf*Pi^2*\[Epsilon])/(864*(-1 + x^(-1))^2*x) - 
  (CF*nf*Pi^2*\[Epsilon])/(24*(-1 + x^(-1))^2*x) - 
  ((31*I)/144)*CA^2*Pi*x*\[Epsilon] + ((37*I)/144)*CA*nf*Pi*x*\[Epsilon] - 
  (CA^2*Pi^2*x*\[Epsilon])/24 + (CA*nf*Pi^2*x*\[Epsilon])/24 - 
  (CA^2*Pi^2*x*\[Epsilon])/(144*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x*\[Epsilon])/(144*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*x*\[Epsilon])/(48*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x*\[Epsilon])/(48*(-1 + x^(-1))) - 
  (I/144)*CA^2*Pi^3*x^2*\[Epsilon] + (I/144)*CA*nf*Pi^3*x^2*\[Epsilon] - 
  (184*nf^2*\[Epsilon]^2)/243 + (23*CA^2*Pi^2*\[Epsilon]^2)/864 - 
  (CA*nf*Pi^2*\[Epsilon]^2)/108 + (nf^2*Pi^2*\[Epsilon]^2)/81 - 
  ((5*I)/432)*CA^2*Pi^3*\[Epsilon]^2 + ((7*I)/864)*CA*nf*Pi^3*\[Epsilon]^2 + 
  (7*CA^2*Pi^4*\[Epsilon]^2)/640 - (7*CA*nf*Pi^4*\[Epsilon]^2)/640 - 
  (25279*CA^2*\[Epsilon]^2)/(1728*(-1 + x^(-1))^2) + 
  (154997*CA*nf*\[Epsilon]^2)/(7776*(-1 + x^(-1))^2) - 
  (547*CF*nf*\[Epsilon]^2)/(576*(-1 + x^(-1))^2) + 
  (((917*I)/648)*CA^2*Pi*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (((2245*I)/1296)*CA*nf*Pi*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (73*CA^2*Pi^2*\[Epsilon]^2)/(648*(-1 + x^(-1))^2) - 
  (7*CA*nf*Pi^2*\[Epsilon]^2)/(648*(-1 + x^(-1))^2) + 
  (CF*nf*Pi^2*\[Epsilon]^2)/(8*(-1 + x^(-1))^2) + 
  ((I/216)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  ((I/864)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (29*CA^2*Pi^4*\[Epsilon]^2)/(1920*(-1 + x^(-1))^2) + 
  (37*CA*nf*Pi^4*\[Epsilon]^2)/(1920*(-1 + x^(-1))^2) - 
  (CF*nf*Pi^4*\[Epsilon]^2)/(240*(-1 + x^(-1))^2) - 
  (((31*I)/864)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((7*I)/216)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (25279*CA^2*\[Epsilon]^2)/(1728*(-1 + x^(-1))^2*x^2) + 
  (154997*CA*nf*\[Epsilon]^2)/(7776*(-1 + x^(-1))^2*x^2) - 
  (547*CF*nf*\[Epsilon]^2)/(576*(-1 + x^(-1))^2*x^2) - 
  (((20*I)/81)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) + 
  (((575*I)/1296)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) + 
  (35*CA^2*Pi^2*\[Epsilon]^2)/(162*(-1 + x^(-1))^2*x^2) - 
  (997*CA*nf*Pi^2*\[Epsilon]^2)/(2592*(-1 + x^(-1))^2*x^2) + 
  (CF*nf*Pi^2*\[Epsilon]^2)/(8*(-1 + x^(-1))^2*x^2) - 
  ((I/54)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) + 
  (((13*I)/864)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) - 
  (7*CA^2*Pi^4*\[Epsilon]^2)/(576*(-1 + x^(-1))^2*x^2) + 
  (47*CA*nf*Pi^4*\[Epsilon]^2)/(2880*(-1 + x^(-1))^2*x^2) - 
  (CF*nf*Pi^4*\[Epsilon]^2)/(240*(-1 + x^(-1))^2*x^2) + 
  (25279*CA^2*\[Epsilon]^2)/(864*(-1 + x^(-1))^2*x) - 
  (154997*CA*nf*\[Epsilon]^2)/(3888*(-1 + x^(-1))^2*x) + 
  (547*CF*nf*\[Epsilon]^2)/(288*(-1 + x^(-1))^2*x) - 
  (((437*I)/1296)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x) + 
  (((65*I)/324)*CA*nf*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x) - 
  (145*CA^2*Pi^2*\[Epsilon]^2)/(648*(-1 + x^(-1))^2*x) + 
  (1373*CA*nf*Pi^2*\[Epsilon]^2)/(2592*(-1 + x^(-1))^2*x) - 
  (CF*nf*Pi^2*\[Epsilon]^2)/(4*(-1 + x^(-1))^2*x) + 
  (((5*I)/864)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^2*x) + 
  ((I/864)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^2*x) + 
  (7*CA^2*Pi^4*\[Epsilon]^2)/(288*(-1 + x^(-1))^2*x) - 
  (47*CA*nf*Pi^4*\[Epsilon]^2)/(1440*(-1 + x^(-1))^2*x) + 
  (CF*nf*Pi^4*\[Epsilon]^2)/(120*(-1 + x^(-1))^2*x) + 
  (((17*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (((31*I)/864)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (31*CA^2*Pi^2*x*\[Epsilon]^2)/144 + (37*CA*nf*Pi^2*x*\[Epsilon]^2)/144 + 
  (I/36)*CA^2*Pi^3*x*\[Epsilon]^2 - (I/36)*CA*nf*Pi^3*x*\[Epsilon]^2 - 
  (((359*I)/432)*CA^2*Pi*x*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  (((235*I)/216)*CA*nf*Pi*x*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  (13*CA^2*Pi^2*x*\[Epsilon]^2)/(108*(-1 + x^(-1))^2) - 
  (29*CA*nf*Pi^2*x*\[Epsilon]^2)/(216*(-1 + x^(-1))^2) + 
  (((17*I)/864)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (((29*I)/864)*CA*nf*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  (CA^2*Pi^4*x*\[Epsilon]^2)/(240*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^4*x*\[Epsilon]^2)/(240*(-1 + x^(-1))^2) + 
  (((13*I)/288)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((13*I)/288)*CA*nf*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (23*CA^2*Pi^4*x^2*\[Epsilon]^2)/5760 + (23*CA*nf*Pi^4*x^2*\[Epsilon]^2)/
   5760 - (((5*I)/432)*CA^2*Pi^3*x^2*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  ((I/54)*CA*nf*Pi^3*x^2*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (CA^2*Pi^4*x^2*\[Epsilon]^2)/(480*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^4*x^2*\[Epsilon]^2)/(480*(-1 + x^(-1))^2) + (CA^2*G[0, x])/18 - 
  (11*CA*nf*G[0, x])/144 - (7*CA^2*G[0, x])/(72*(-1 + x^(-1))) + 
  (17*CA*nf*G[0, x])/(144*(-1 + x^(-1))) + 
  (CA^2*G[0, x])/(18*(-1 + x^(-1))*x) - (11*CA*nf*G[0, x])/
   (144*(-1 + x^(-1))*x) + (CA^2*x*G[0, x])/24 - (CA*nf*x*G[0, x])/24 + 
  (CA^2*G[0, x])/(24*\[Epsilon]) - (CA*nf*G[0, x])/(24*\[Epsilon]) + 
  (13*CA^2*\[Epsilon]*G[0, x])/108 - (85*CA*nf*\[Epsilon]*G[0, x])/432 - 
  (I/72)*CA^2*Pi*\[Epsilon]*G[0, x] + ((5*I)/144)*CA*nf*Pi*\[Epsilon]*
   G[0, x] - (CA^2*Pi^2*\[Epsilon]*G[0, x])/288 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x])/288 + (145*CA^2*\[Epsilon]*G[0, x])/
   (432*(-1 + x^(-1))^2) - (49*CA*nf*\[Epsilon]*G[0, x])/
   (108*(-1 + x^(-1))^2) + (CA^2*Pi^2*\[Epsilon]*G[0, x])/
   (144*(-1 + x^(-1))^2) - (CA*nf*Pi^2*\[Epsilon]*G[0, x])/
   (144*(-1 + x^(-1))^2) + (((7*I)/144)*CA^2*Pi*\[Epsilon]*G[0, x])/
   (-1 + x^(-1)) - ((I/36)*CA*nf*Pi*\[Epsilon]*G[0, x])/(-1 + x^(-1)) + 
  (13*CA^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))^2*x^2) - 
  (85*CA*nf*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, x])/(288*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (197*CA^2*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^2*x) + 
  (281*CA*nf*\[Epsilon]*G[0, x])/(432*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^2*x) - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))^2*x) + 
  ((I/72)*CA^2*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))*x) - 
  (((5*I)/144)*CA*nf*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))*x) + 
  (31*CA^2*x*\[Epsilon]*G[0, x])/144 - (37*CA*nf*x*\[Epsilon]*G[0, x])/144 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]*G[0, x] + (I/12)*CA*nf*Pi*x*\[Epsilon]*
   G[0, x] - (((5*I)/48)*CA^2*Pi*x*\[Epsilon]*G[0, x])/(-1 + x^(-1)) + 
  (((5*I)/48)*CA*nf*Pi*x*\[Epsilon]*G[0, x])/(-1 + x^(-1)) + 
  ((23*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, x] - (I/54)*CA*nf*Pi*\[Epsilon]^2*
   G[0, x] + (5*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/144 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/288 + ((5*I)/288)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, x] - ((5*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x] - 
  (437*CA^2*\[Epsilon]^2*G[0, x])/(1296*(-1 + x^(-1))^2) + 
  (65*CA*nf*\[Epsilon]^2*G[0, x])/(324*(-1 + x^(-1))^2) - 
  (((413*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (((235*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(96*(-1 + x^(-1))^2) - 
  ((I/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(48*(-1 + x^(-1))) - 
  (3*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(32*(-1 + x^(-1))) + 
  (40*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))^2*x^2) - 
  (575*CA*nf*\[Epsilon]^2*G[0, x])/(648*(-1 + x^(-1))^2*x^2) - 
  (((23*I)/432)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/54)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(27*(-1 + x^(-1))^2*x^2) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (((5*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (80*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))^2*x) + 
  (575*CA*nf*\[Epsilon]^2*G[0, x])/(324*(-1 + x^(-1))^2*x) + 
  (((113*I)/216)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((223*I)/432)*CA*nf*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2*x) + 
  (((5*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))*x) + 
  (23*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/(288*(-1 + x^(-1))*x) - 
  ((31*I)/72)*CA^2*Pi*x*\[Epsilon]^2*G[0, x] + 
  ((37*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/12 + (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/
   12 + (359*CA^2*x*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2) - 
  (235*CA*nf*x*\[Epsilon]^2*G[0, x])/(216*(-1 + x^(-1))^2) + 
  (((35*I)/72)*CA^2*Pi*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (((85*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/(864*(-1 + x^(-1))^2) + 
  (17*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/(864*(-1 + x^(-1))^2) - 
  ((I/72)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/72)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (11*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/(108*(-1 + x^(-1))) + 
  (47*CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) - 
  (I/144)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, x] + 
  (I/144)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[0, x] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(54*(-1 + x^(-1))^2) + 
  ((I/144)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/144)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(54*(-1 + x^(-1))) - 
  (CA^2*G[1, x])/18 + (11*CA*nf*G[1, x])/144 + (I/48)*CA^2*Pi*G[1, x] - 
  (I/48)*CA*nf*Pi*G[1, x] - (CA^2*x*G[1, x])/24 + (CA*nf*x*G[1, x])/24 - 
  (CA^2*G[1, x])/(48*\[Epsilon]) + (CA*nf*G[1, x])/(48*\[Epsilon]) - 
  (13*CA^2*\[Epsilon]*G[1, x])/108 + (85*CA*nf*\[Epsilon]*G[1, x])/432 + 
  (I/72)*CA^2*Pi*\[Epsilon]*G[1, x] - ((5*I)/144)*CA*nf*Pi*\[Epsilon]*
   G[1, x] + (CA^2*Pi^2*\[Epsilon]*G[1, x])/72 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, x])/72 - (31*CA^2*x*\[Epsilon]*G[1, x])/144 + 
  (37*CA*nf*x*\[Epsilon]*G[1, x])/144 + (I/12)*CA^2*Pi*x*\[Epsilon]*G[1, x] - 
  (I/12)*CA*nf*Pi*x*\[Epsilon]*G[1, x] - ((23*I)/432)*CA^2*Pi*\[Epsilon]^2*
   G[1, x] + (I/54)*CA*nf*Pi*\[Epsilon]^2*G[1, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/144 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/288 - ((7*I)/288)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, x] + ((7*I)/288)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x] + 
  (917*CA^2*\[Epsilon]^2*G[1, x])/(648*(-1 + x^(-1))^2) - 
  (2245*CA*nf*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(9*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(9*(-1 + x^(-1))) - 
  (20*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))^2*x^2) + 
  (575*CA*nf*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(54*(-1 + x^(-1))^2*x^2) + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))^2*x^2) - 
  (437*CA^2*\[Epsilon]^2*G[1, x])/(1296*(-1 + x^(-1))^2*x) + 
  (65*CA*nf*\[Epsilon]^2*G[1, x])/(324*(-1 + x^(-1))^2*x) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))^2*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(9*(-1 + x^(-1))*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(9*(-1 + x^(-1))*x) + 
  ((31*I)/72)*CA^2*Pi*x*\[Epsilon]^2*G[1, x] - 
  ((37*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*G[1, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/12 - (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/
   12 - (359*CA^2*x*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))^2) + 
  (235*CA*nf*x*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))^2) + 
  (17*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))^2) - 
  (29*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/(864*(-1 + x^(-1))^2) + 
  (29*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) - 
  (2*CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/(27*(-1 + x^(-1))) + 
  (I/144)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, x] - 
  (I/144)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[1, x] - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(54*(-1 + x^(-1))^2) - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(54*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[0, 0, x])/72 - (5*CA*nf*\[Epsilon]*G[0, 0, x])/144 - 
  (5*CA^2*\[Epsilon]*G[0, 0, x])/(72*(-1 + x^(-1))) + 
  (7*CA*nf*\[Epsilon]*G[0, 0, x])/(144*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]*G[0, 0, x])/(72*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]*G[0, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]*G[0, 0, x])/12 - (CA*nf*x*\[Epsilon]*G[0, 0, x])/12 + 
  (7*CA^2*x*\[Epsilon]*G[0, 0, x])/(48*(-1 + x^(-1))) - 
  (7*CA*nf*x*\[Epsilon]*G[0, 0, x])/(48*(-1 + x^(-1))) - 
  (I/48)*CA^2*Pi*x^2*\[Epsilon]*G[0, 0, x] + (I/48)*CA*nf*Pi*x^2*\[Epsilon]*
   G[0, 0, x] - (23*CA^2*\[Epsilon]^2*G[0, 0, x])/432 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, x])/54 + ((5*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, x] - ((7*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/72 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/72 + 
  (449*CA^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))^2) - 
  (533*CA*nf*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))^2) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(288*(-1 + x^(-1))^2) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(288*(-1 + x^(-1))^2) + 
  (((7*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/(-1 + x^(-1)) - 
  (((25*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/(-1 + x^(-1)) + 
  (23*CA^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, x])/(54*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, x])/(54*(-1 + x^(-1))^2*x) + 
  (119*CA*nf*\[Epsilon]^2*G[0, 0, x])/(216*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(36*(-1 + x^(-1))^2*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, x])/(36*(-1 + x^(-1))^2*x) - 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/((-1 + x^(-1))*x) + 
  (((7*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, x])/((-1 + x^(-1))*x) + 
  (31*CA^2*x*\[Epsilon]^2*G[0, 0, x])/72 - 
  (37*CA*nf*x*\[Epsilon]^2*G[0, 0, x])/72 - (I/6)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, x] + (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x] - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, x])/(9*(-1 + x^(-1))^2) + 
  (101*CA*nf*x*\[Epsilon]^2*G[0, 0, x])/(144*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(36*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(36*(-1 + x^(-1))^2) - 
  (((5*I)/36)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x])/(-1 + x^(-1)) + 
  (((23*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x])/(-1 + x^(-1)) - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/288 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/288 - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/(72*(-1 + x^(-1))^2) + 
  (((5*I)/144)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x])/(-1 + x^(-1)) - 
  ((I/18)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x])/(-1 + x^(-1)) - 
  (CA^2*\[Epsilon]*G[0, 1, x])/72 + (5*CA*nf*\[Epsilon]*G[0, 1, x])/144 + 
  (7*CA^2*\[Epsilon]*G[0, 1, x])/(144*(-1 + x^(-1))) - 
  (CA*nf*\[Epsilon]*G[0, 1, x])/(36*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[0, 1, x])/(72*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[0, 1, x])/12 + (CA*nf*x*\[Epsilon]*G[0, 1, x])/12 - 
  (5*CA^2*x*\[Epsilon]*G[0, 1, x])/(48*(-1 + x^(-1))) + 
  (5*CA*nf*x*\[Epsilon]*G[0, 1, x])/(48*(-1 + x^(-1))) + 
  (23*CA^2*\[Epsilon]^2*G[0, 1, x])/432 - (CA*nf*\[Epsilon]^2*G[0, 1, x])/
   54 - ((5*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x] + 
  ((7*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/144 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/144 - 
  (413*CA^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2) + 
  (235*CA*nf*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2) - 
  (((7*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1)) + 
  (((25*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1)) - 
  (23*CA^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, x])/(54*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (113*CA^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))^2*x) - 
  (223*CA*nf*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))*x) - 
  (((7*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))*x) - 
  (31*CA^2*x*\[Epsilon]^2*G[0, 1, x])/72 + 
  (37*CA*nf*x*\[Epsilon]^2*G[0, 1, x])/72 + (I/6)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 1, x] - (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, x] + 
  (35*CA^2*x*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))^2) - 
  (85*CA*nf*x*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))^2) + 
  (((5*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1)) - 
  (((5*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1)) - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/288 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/288 - 
  (CA^2*\[Epsilon]*G[1, 0, x])/72 + (5*CA*nf*\[Epsilon]*G[1, 0, x])/144 + 
  (I/48)*CA^2*Pi*\[Epsilon]*G[1, 0, x] - (I/48)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, x] - (11*CA^2*\[Epsilon]*G[1, 0, x])/(144*(-1 + x^(-1))) + 
  (7*CA*nf*\[Epsilon]*G[1, 0, x])/(72*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[1, 0, x])/(72*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]*G[1, 0, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[1, 0, x])/12 + (CA*nf*x*\[Epsilon]*G[1, 0, x])/12 - 
  (CA^2*x*\[Epsilon]*G[1, 0, x])/(24*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]*G[1, 0, x])/(24*(-1 + x^(-1))) + 
  (I/48)*CA^2*Pi*x^2*\[Epsilon]*G[1, 0, x] - (I/48)*CA*nf*Pi*x^2*\[Epsilon]*
   G[1, 0, x] + (23*CA^2*\[Epsilon]^2*G[1, 0, x])/432 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, x])/54 - ((5*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, x] + ((7*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/144 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/144 + 
  (127*CA^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^2) - 
  (151*CA*nf*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(288*(-1 + x^(-1))^2) - 
  (((5*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) + 
  (((5*I)/16)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) - 
  (23*CA^2*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, x])/(54*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))^2*x) + 
  (191*CA*nf*\[Epsilon]^2*G[1, 0, x])/(432*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(18*(-1 + x^(-1))^2*x) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/(18*(-1 + x^(-1))^2*x) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))*x) - 
  (31*CA^2*x*\[Epsilon]^2*G[1, 0, x])/72 + 
  (37*CA*nf*x*\[Epsilon]^2*G[1, 0, x])/72 + (I/6)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 0, x] - (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x] + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, x])/(9*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(36*(-1 + x^(-1))^2) + 
  (((5*I)/36)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) - 
  (((23*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/288 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/288 + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (((5*I)/144)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) + 
  ((I/18)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) + 
  (CA^2*G[1, 1, x])/48 - (CA*nf*G[1, 1, x])/48 + 
  (CA^2*\[Epsilon]*G[1, 1, x])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, x])/144 - 
  (I/48)*CA^2*Pi*\[Epsilon]*G[1, 1, x] + (I/48)*CA*nf*Pi*\[Epsilon]*
   G[1, 1, x] + (CA^2*x*\[Epsilon]*G[1, 1, x])/12 - 
  (CA*nf*x*\[Epsilon]*G[1, 1, x])/12 - (23*CA^2*\[Epsilon]^2*G[1, 1, x])/
   432 + (CA*nf*\[Epsilon]^2*G[1, 1, x])/54 + ((5*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, x] - ((7*I)/144)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/288 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/288 + 
  (31*CA^2*x*\[Epsilon]^2*G[1, 1, x])/72 - 
  (37*CA*nf*x*\[Epsilon]^2*G[1, 1, x])/72 - (I/6)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 1, x] + (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/288 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/288 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/48 + (CA*nf*\[Epsilon]*G[0, 0, 0, x])/48 + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, x])/48 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 0, x])/48 - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/72 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/144 + (I/12)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, x] - (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(9*(-1 + x^(-1))^2) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (17*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (11*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x^2) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (31*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (37*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(36*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/6 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/6 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (23*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (13*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] + 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] + 
  ((I/48)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(18*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, x])/48 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 1, x])/48 + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/72 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/144 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(36*(-1 + x^(-1))) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(72*(-1 + x^(-1))*x) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/6 - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/(36*(-1 + x^(-1))) + 
  (23*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x])/(18*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/72 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/144 - (I/16)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, x] + (I/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))^2) + 
  (25*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(6*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(6*(-1 + x^(-1))^2*x^2) + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/16)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))*x) - 
  (17*CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x])/6 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (7*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (7*CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((I/48)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/72 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/144 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(36*(-1 + x^(-1))) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(144*(-1 + x^(-1))) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(72*(-1 + x^(-1))*x) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/(144*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, x])/6 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, x])/6 + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, 1, x])/(24*(-1 + x^(-1))) - 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 1, 1, x])/(24*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, x])/48 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 0, x])/48 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/72 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/144 - (I/24)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, x] + (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (31*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))*x) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/6 - 
  (23*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (13*CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] + 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x])/(18*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x])/48 - (CA*nf*\[Epsilon]*G[1, 0, 1, x])/48 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, x])/48 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 1, x])/48 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/72 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/144 - (I/24)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, x] + (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(6*(-1 + x^(-1))*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/6 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/6 + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/(36*(-1 + x^(-1))) - 
  (23*CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))) - 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] + 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/(144*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x])/(18*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x])/48 - (CA*nf*\[Epsilon]*G[1, 1, 0, x])/48 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/72 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/144 + (I/24)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, x] - (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(6*(-1 + x^(-1))*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, x])/6 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, x])/6 - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] + 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x])/48 + (CA*nf*\[Epsilon]*G[1, 1, 1, x])/48 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/72 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/144 + (I/48)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, x] - (I/48)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, x])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, x])/6 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/12 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(6*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, x])/(6*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/12 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(6*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, x])/(6*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/24 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))^2) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/24 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/48 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^2) - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/24 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/48 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/48 + (CA^2*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*Log[Q2/\[Mu]2])/36 + (nf^2*Log[Q2/\[Mu]2])/36 + 
  (I/24)*CA^2*Pi*Log[Q2/\[Mu]2] - (I/24)*CA*nf*Pi*Log[Q2/\[Mu]2] - 
  (CA^2*Log[Q2/\[Mu]2])/(24*\[Epsilon]) + (CA*nf*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]) + (119*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/108 - 
  (97*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/72 + (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/
   8 + (4*nf^2*\[Epsilon]*Log[Q2/\[Mu]2])/27 + (I/9)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2] - ((11*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/48 - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/48 + (I/12)*CA^2*Pi*x*\[Epsilon]*
   Log[Q2/\[Mu]2] - (I/12)*CA*nf*Pi*x*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (14*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/27 + ((13*I)/54)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2] - ((85*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/144 - 
  (nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 - 
  (I/144)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (8567*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^2) - 
  (707*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(81*(-1 + x^(-1))^2) + 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) + 
  (4*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^2) - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (8567*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^2*x^2) - 
  (707*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(81*(-1 + x^(-1))^2*x^2) + 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x^2) - 
  (29*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^2*x^2) + 
  (49*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^2*x^2) - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x^2) - 
  (8567*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^2*x) + 
  (1414*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(81*(-1 + x^(-1))^2*x) - 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^2*x) - 
  (107*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^2*x) + 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) + 
  ((31*I)/72)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((37*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/12 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (I/72)*CA^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2])/12 + (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/9 + 
  (11*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  (7*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))) - 
  (17*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))*x) + 
  (11*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/12 - 
  (13*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/54 + 
  (85*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/216 + 
  (I/36)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/144 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/144 - 
  (145*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2) + 
  (49*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2) - 
  (((7*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  ((I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (13*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x^2) + 
  (85*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^2*x^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2*x^2) + (197*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (216*(-1 + x^(-1))^2*x) - (281*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (216*(-1 + x^(-1))^2*x) - (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^2*x) + (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (72*(-1 + x^(-1))^2*x) - ((I/36)*CA^2*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) - (31*CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  (37*CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  (I/6)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (((5*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((5*I)/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2])/24 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/9 - 
  (11*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*nf*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/12 + 
  (13*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/54 - 
  (85*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/216 - 
  (I/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/36 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/36 + 
  (31*CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (37*CA*nf*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (I/6)*CA^2*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (7*CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (7*CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (5*CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/6 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (I/24)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x^2) + (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*Log[Q2/\[Mu]2]^2)/24 - (CA*nf*Log[Q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/24 + (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/
   36 - (nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/36 - 
  (I/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + (I/24)*CA*nf*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^2 - (119*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/108 + 
  (97*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/72 - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/8 - 
  (4*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/27 - (I/9)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^2 + ((11*I)/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/48 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/9 - 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 - 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))) + 
  (17*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(9*(-1 + x^(-1))*x) - 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/9 + 
  (11*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (I/24)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 + (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/
   36 + (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/54 + 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/54 + (I/36)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 - (I/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/36 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 + (CA^2*\[Epsilon]*Zeta[3])/48 - 
  (CA*nf*\[Epsilon]*Zeta[3])/48 - (23*CA^2*\[Epsilon]*Zeta[3])/
   (144*(-1 + x^(-1))^2) + (59*CA*nf*\[Epsilon]*Zeta[3])/
   (144*(-1 + x^(-1))^2) - (CF*nf*\[Epsilon]*Zeta[3])/(4*(-1 + x^(-1))^2) - 
  (29*CA^2*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) + 
  (65*CA*nf*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (CF*nf*\[Epsilon]*Zeta[3])/(4*(-1 + x^(-1))^2*x^2) + 
  (29*CA^2*\[Epsilon]*Zeta[3])/(72*(-1 + x^(-1))^2*x) - 
  (65*CA*nf*\[Epsilon]*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (CF*nf*\[Epsilon]*Zeta[3])/(2*(-1 + x^(-1))^2*x) + 
  (CA^2*x^2*\[Epsilon]*Zeta[3])/24 - (CA*nf*x^2*\[Epsilon]*Zeta[3])/24 + 
  (7*nf^2*\[Epsilon]^2*Zeta[3])/108 + (I/6)*CA^2*Pi*\[Epsilon]^2*Zeta[3] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] + (13*CA^2*\[Epsilon]^2*Zeta[3])/
   (18*(-1 + x^(-1))^2) + (233*CA*nf*\[Epsilon]^2*Zeta[3])/
   (432*(-1 + x^(-1))^2) - (7*CF*nf*\[Epsilon]^2*Zeta[3])/
   (6*(-1 + x^(-1))^2) - ((I/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/
   (-1 + x^(-1))^2 + ((I/144)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/
   (-1 + x^(-1))^2 - (65*CA^2*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))) + 
  (17*CA*nf*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))) + 
  (25*CA^2*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))^2*x^2) + 
  (263*CA*nf*\[Epsilon]^2*Zeta[3])/(432*(-1 + x^(-1))^2*x^2) - 
  (7*CF*nf*\[Epsilon]^2*Zeta[3])/(6*(-1 + x^(-1))^2*x^2) - 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (197*CA^2*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (535*CA*nf*\[Epsilon]^2*Zeta[3])/(432*(-1 + x^(-1))^2*x) + 
  (7*CF*nf*\[Epsilon]^2*Zeta[3])/(3*(-1 + x^(-1))^2*x) + 
  (((5*I)/36)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (31*CA^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))*x) - 
  (65*CA*nf*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  ((I/24)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  ((I/24)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  (19*CA^2*x*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))) - 
  (25*CA*nf*x*\[Epsilon]^2*Zeta[3])/(144*(-1 + x^(-1))) - 
  (I/48)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3] + (I/48)*CA*nf*Pi*x^2*\[Epsilon]^2*
   Zeta[3] - ((I/48)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  ((I/48)*CA*nf*Pi*x^2*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  (5*CA^2*x^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))) + 
  (CA*nf*x^2*\[Epsilon]^2*Zeta[3])/(9*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/48 + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/48 - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2) + 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) + 
  (7*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x) - 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))^2) - 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))^2) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/48 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/48 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/6 - 
  (CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^2) + 
  (CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))^2*x) - 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))^2*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/48 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/48 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (23*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2) - 
  (59*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2) + 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(2*(-1 + x^(-1))^2) + 
  (29*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2*x^2) - 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2*x^2) + 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(2*(-1 + x^(-1))^2*x^2) - 
  (29*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))^2*x) + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))^2*x) - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (CA*nf*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12}


==> anc/Split_g2gg_NNLO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-571*CA^2)/1296 + (65*CA*nf)/2592 - ((193*I)/432)*CA^2*Pi + 
  ((19*I)/432)*CA*nf*Pi + (737*CA^2*Pi^2)/3456 - (55*CA*nf*Pi^2)/1728 + 
  ((11*I)/192)*CA^2*Pi^3 - (I/96)*CA*nf*Pi^3 + (7*CA^2*Pi^4)/11520 + 
  (119*CA^2*z)/216 - (97*CA*nf*z)/144 + (CF*nf*z)/16 + (2*nf^2*z)/27 + 
  (I/24)*CA^2*Pi*z - (I/36)*CA*nf*Pi*z + (I/36)*nf^2*Pi*z + 
  (CA^2*Pi^2*z)/24 - (CA*nf*Pi^2*z)/24 - (119*CA^2*z^2)/216 + 
  (97*CA*nf*z^2)/144 - (CF*nf*z^2)/16 - (2*nf^2*z^2)/27 - 
  (I/24)*CA^2*Pi*z^2 + (I/36)*CA*nf*Pi*z^2 - (I/36)*nf^2*Pi*z^2 - 
  (CA^2*Pi^2*z^2)/24 + (CA*nf*Pi^2*z^2)/24 + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) + 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) - (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 + 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (5*CA^2*Pi^2)/(96*\[Epsilon]^2) - 
  (CA^2*z)/(48*\[Epsilon]^2) + (CA*nf*z)/(48*\[Epsilon]^2) + 
  (CA^2*z^2)/(48*\[Epsilon]^2) - (CA*nf*z^2)/(48*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) - 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] + (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (121*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*nf*Pi^2)/(576*\[Epsilon]) - 
  ((I/48)*CA^2*Pi^3)/\[Epsilon] + (CA^2*z)/(48*\[Epsilon]) - 
  (CA*nf*z)/(72*\[Epsilon]) + (nf^2*z)/(72*\[Epsilon]) - 
  ((I/24)*CA^2*Pi*z)/\[Epsilon] + ((I/24)*CA*nf*Pi*z)/\[Epsilon] - 
  (CA^2*z^2)/(48*\[Epsilon]) + (CA*nf*z^2)/(72*\[Epsilon]) - 
  (nf^2*z^2)/(72*\[Epsilon]) + ((I/24)*CA^2*Pi*z^2)/\[Epsilon] - 
  ((I/24)*CA*nf*Pi*z^2)/\[Epsilon] - ((571*I)/648)*CA^2*Pi*\[Epsilon] + 
  ((65*I)/1296)*CA*nf*Pi*\[Epsilon] + (193*CA^2*Pi^2*\[Epsilon])/432 - 
  (19*CA*nf*Pi^2*\[Epsilon])/432 + ((67*I)/576)*CA^2*Pi^3*\[Epsilon] - 
  ((5*I)/288)*CA*nf*Pi^3*\[Epsilon] - (11*CA^2*Pi^4*\[Epsilon])/576 + 
  (CA*nf*Pi^4*\[Epsilon])/288 - ((5*I)/1152)*CA^2*Pi^5*\[Epsilon] + 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + z)) - (211*CA*nf*\[Epsilon])/
   (7776*(-1 + z)) + (103*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + z)) + 
  (71*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + z)) - (407*CA^2*Pi^4*\[Epsilon])/
   (13824*(-1 + z)) + (37*CA*nf*Pi^4*\[Epsilon])/(6912*(-1 + z)) + 
  (7*nf^2*z*\[Epsilon])/27 + ((119*I)/108)*CA^2*Pi*z*\[Epsilon] - 
  ((97*I)/72)*CA*nf*Pi*z*\[Epsilon] + (I/8)*CF*nf*Pi*z*\[Epsilon] + 
  ((4*I)/27)*nf^2*Pi*z*\[Epsilon] - (CA^2*Pi^2*z*\[Epsilon])/24 + 
  (CA*nf*Pi^2*z*\[Epsilon])/36 - (13*nf^2*Pi^2*z*\[Epsilon])/432 + 
  (I/36)*CA^2*Pi^3*z*\[Epsilon] - (I/36)*CA*nf*Pi^3*z*\[Epsilon] - 
  (32521*CA^2*z*\[Epsilon])/(7776*(-1 + z)) + (34147*CA*nf*z*\[Epsilon])/
   (7776*(-1 + z)) - (31*CF*nf*z*\[Epsilon])/(96*(-1 + z)) + 
  (233*CA^2*Pi^2*z*\[Epsilon])/(5184*(-1 + z)) - 
  (527*CA*nf*Pi^2*z*\[Epsilon])/(5184*(-1 + z)) + 
  (CF*nf*Pi^2*z*\[Epsilon])/(48*(-1 + z)) + (407*CA^2*Pi^4*z*\[Epsilon])/
   (13824*(-1 + z)) - (37*CA*nf*Pi^4*z*\[Epsilon])/(6912*(-1 + z)) - 
  (7*nf^2*z^2*\[Epsilon])/27 - ((119*I)/108)*CA^2*Pi*z^2*\[Epsilon] + 
  ((97*I)/72)*CA*nf*Pi*z^2*\[Epsilon] - (I/8)*CF*nf*Pi*z^2*\[Epsilon] - 
  ((4*I)/27)*nf^2*Pi*z^2*\[Epsilon] + (CA^2*Pi^2*z^2*\[Epsilon])/24 - 
  (CA*nf*Pi^2*z^2*\[Epsilon])/36 + (13*nf^2*Pi^2*z^2*\[Epsilon])/432 - 
  (I/36)*CA^2*Pi^3*z^2*\[Epsilon] + (I/36)*CA*nf*Pi^3*z^2*\[Epsilon] + 
  (8567*CA^2*z^2*\[Epsilon])/(1296*(-1 + z)) - (707*CA*nf*z^2*\[Epsilon])/
   (81*(-1 + z)) + (31*CF*nf*z^2*\[Epsilon])/(48*(-1 + z)) - 
  (103*CA^2*Pi^2*z^2*\[Epsilon])/(864*(-1 + z)) + 
  (143*CA*nf*Pi^2*z^2*\[Epsilon])/(864*(-1 + z)) - 
  (CF*nf*Pi^2*z^2*\[Epsilon])/(24*(-1 + z)) - (8567*CA^2*z^3*\[Epsilon])/
   (2592*(-1 + z)) + (707*CA*nf*z^3*\[Epsilon])/(162*(-1 + z)) - 
  (31*CF*nf*z^3*\[Epsilon])/(96*(-1 + z)) + (47*CA^2*Pi^2*z^3*\[Epsilon])/
   (864*(-1 + z)) - (67*CA*nf*Pi^2*z^3*\[Epsilon])/(864*(-1 + z)) + 
  (CF*nf*Pi^2*z^3*\[Epsilon])/(48*(-1 + z)) + (571*CA^2*Pi^2*\[Epsilon]^2)/
   648 - (65*CA*nf*Pi^2*\[Epsilon]^2)/1296 + ((193*I)/648)*CA^2*Pi^3*
   \[Epsilon]^2 - ((19*I)/648)*CA*nf*Pi^3*\[Epsilon]^2 - 
  (67*CA^2*Pi^4*\[Epsilon]^2)/1728 + (5*CA*nf*Pi^4*\[Epsilon]^2)/864 - 
  ((11*I)/4320)*CA^2*Pi^5*\[Epsilon]^2 + (I/2160)*CA*nf*Pi^5*\[Epsilon]^2 + 
  (17*CA^2*Pi^6*\[Epsilon]^2)/5760 + (5107*CA^2*\[Epsilon]^2)/
   (2916*(-1 + z)) - (665*CA*nf*\[Epsilon]^2)/(23328*(-1 + z)) + 
  (((1705*I)/972)*CA^2*Pi*\[Epsilon]^2)/(-1 + z) - 
  (((211*I)/3888)*CA*nf*Pi*\[Epsilon]^2)/(-1 + z) + 
  (73*CA^2*Pi^2*\[Epsilon]^2)/(1944*(-1 + z)) + 
  (763*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + z)) + 
  (((103*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + z) + 
  (((71*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + z) - 
  (2479*CA^2*Pi^4*\[Epsilon]^2)/(41472*(-1 + z)) + 
  (185*CA*nf*Pi^4*\[Epsilon]^2)/(20736*(-1 + z)) - 
  (((407*I)/6912)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + z) + 
  (((37*I)/3456)*CA*nf*Pi^5*\[Epsilon]^2)/(-1 + z) + 
  (3307*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + z)) + 
  (184*nf^2*z*\[Epsilon]^2)/243 + ((14*I)/27)*nf^2*Pi*z*\[Epsilon]^2 - 
  (119*CA^2*Pi^2*z*\[Epsilon]^2)/108 + (97*CA*nf*Pi^2*z*\[Epsilon]^2)/72 - 
  (CF*nf*Pi^2*z*\[Epsilon]^2)/8 - (13*nf^2*Pi^2*z*\[Epsilon]^2)/81 - 
  (I/36)*CA^2*Pi^3*z*\[Epsilon]^2 + (I/54)*CA*nf*Pi^3*z*\[Epsilon]^2 - 
  ((5*I)/216)*nf^2*Pi^3*z*\[Epsilon]^2 - (CA^2*Pi^4*z*\[Epsilon]^2)/72 + 
  (CA*nf*Pi^4*z*\[Epsilon]^2)/72 - (764245*CA^2*z*\[Epsilon]^2)/
   (46656*(-1 + z)) + (58207*CA*nf*z*\[Epsilon]^2)/(2916*(-1 + z)) - 
  (547*CF*nf*z*\[Epsilon]^2)/(576*(-1 + z)) - 
  (((32521*I)/3888)*CA^2*Pi*z*\[Epsilon]^2)/(-1 + z) + 
  (((34147*I)/3888)*CA*nf*Pi*z*\[Epsilon]^2)/(-1 + z) - 
  (((31*I)/48)*CF*nf*Pi*z*\[Epsilon]^2)/(-1 + z) + 
  (1153*CA^2*Pi^2*z*\[Epsilon]^2)/(3888*(-1 + z)) - 
  (9067*CA*nf*Pi^2*z*\[Epsilon]^2)/(15552*(-1 + z)) + 
  (CF*nf*Pi^2*z*\[Epsilon]^2)/(8*(-1 + z)) + 
  (((233*I)/2592)*CA^2*Pi^3*z*\[Epsilon]^2)/(-1 + z) - 
  (((527*I)/2592)*CA*nf*Pi^3*z*\[Epsilon]^2)/(-1 + z) + 
  ((I/24)*CF*nf*Pi^3*z*\[Epsilon]^2)/(-1 + z) + 
  (10703*CA^2*Pi^4*z*\[Epsilon]^2)/(207360*(-1 + z)) + 
  (353*CA*nf*Pi^4*z*\[Epsilon]^2)/(103680*(-1 + z)) - 
  (CF*nf*Pi^4*z*\[Epsilon]^2)/(240*(-1 + z)) + 
  (((407*I)/6912)*CA^2*Pi^5*z*\[Epsilon]^2)/(-1 + z) - 
  (((37*I)/3456)*CA*nf*Pi^5*z*\[Epsilon]^2)/(-1 + z) - 
  (3307*CA^2*Pi^6*z*\[Epsilon]^2)/(725760*(-1 + z)) - 
  (184*nf^2*z^2*\[Epsilon]^2)/243 - ((14*I)/27)*nf^2*Pi*z^2*\[Epsilon]^2 + 
  (119*CA^2*Pi^2*z^2*\[Epsilon]^2)/108 - (97*CA*nf*Pi^2*z^2*\[Epsilon]^2)/
   72 + (CF*nf*Pi^2*z^2*\[Epsilon]^2)/8 + (13*nf^2*Pi^2*z^2*\[Epsilon]^2)/
   81 + (I/36)*CA^2*Pi^3*z^2*\[Epsilon]^2 - (I/54)*CA*nf*Pi^3*z^2*
   \[Epsilon]^2 + ((5*I)/216)*nf^2*Pi^3*z^2*\[Epsilon]^2 + 
  (CA^2*Pi^4*z^2*\[Epsilon]^2)/72 - (CA*nf*Pi^4*z^2*\[Epsilon]^2)/72 + 
  (25279*CA^2*z^2*\[Epsilon]^2)/(864*(-1 + z)) - 
  (154997*CA*nf*z^2*\[Epsilon]^2)/(3888*(-1 + z)) + 
  (547*CF*nf*z^2*\[Epsilon]^2)/(288*(-1 + z)) + 
  (((8567*I)/648)*CA^2*Pi*z^2*\[Epsilon]^2)/(-1 + z) - 
  (((1414*I)/81)*CA*nf*Pi*z^2*\[Epsilon]^2)/(-1 + z) + 
  (((31*I)/24)*CF*nf*Pi*z^2*\[Epsilon]^2)/(-1 + z) - 
  (839*CA^2*Pi^2*z^2*\[Epsilon]^2)/(1296*(-1 + z)) + 
  (2687*CA*nf*Pi^2*z^2*\[Epsilon]^2)/(2592*(-1 + z)) - 
  (CF*nf*Pi^2*z^2*\[Epsilon]^2)/(4*(-1 + z)) - 
  (((103*I)/432)*CA^2*Pi^3*z^2*\[Epsilon]^2)/(-1 + z) + 
  (((143*I)/432)*CA*nf*Pi^3*z^2*\[Epsilon]^2)/(-1 + z) - 
  ((I/12)*CF*nf*Pi^3*z^2*\[Epsilon]^2)/(-1 + z) + 
  (79*CA^2*Pi^4*z^2*\[Epsilon]^2)/(4320*(-1 + z)) - 
  (23*CA*nf*Pi^4*z^2*\[Epsilon]^2)/(864*(-1 + z)) + 
  (CF*nf*Pi^4*z^2*\[Epsilon]^2)/(120*(-1 + z)) - 
  (25279*CA^2*z^3*\[Epsilon]^2)/(1728*(-1 + z)) + 
  (154997*CA*nf*z^3*\[Epsilon]^2)/(7776*(-1 + z)) - 
  (547*CF*nf*z^3*\[Epsilon]^2)/(576*(-1 + z)) - 
  (((8567*I)/1296)*CA^2*Pi*z^3*\[Epsilon]^2)/(-1 + z) + 
  (((707*I)/81)*CA*nf*Pi*z^3*\[Epsilon]^2)/(-1 + z) - 
  (((31*I)/48)*CF*nf*Pi*z^3*\[Epsilon]^2)/(-1 + z) + 
  (203*CA^2*Pi^2*z^3*\[Epsilon]^2)/(648*(-1 + z)) - 
  (1303*CA*nf*Pi^2*z^3*\[Epsilon]^2)/(2592*(-1 + z)) + 
  (CF*nf*Pi^2*z^3*\[Epsilon]^2)/(8*(-1 + z)) + 
  (((47*I)/432)*CA^2*Pi^3*z^3*\[Epsilon]^2)/(-1 + z) - 
  (((67*I)/432)*CA*nf*Pi^3*z^3*\[Epsilon]^2)/(-1 + z) + 
  ((I/24)*CF*nf*Pi^3*z^3*\[Epsilon]^2)/(-1 + z) - 
  (79*CA^2*Pi^4*z^3*\[Epsilon]^2)/(8640*(-1 + z)) + 
  (23*CA*nf*Pi^4*z^3*\[Epsilon]^2)/(1728*(-1 + z)) - 
  (CF*nf*Pi^4*z^3*\[Epsilon]^2)/(240*(-1 + z)) + (193*CA^2*G[0, z])/432 - 
  (19*CA*nf*G[0, z])/432 + ((67*I)/144)*CA^2*Pi*G[0, z] - 
  ((5*I)/72)*CA*nf*Pi*G[0, z] - (121*CA^2*Pi^2*G[0, z])/576 + 
  (11*CA*nf*Pi^2*G[0, z])/288 + (I/24)*CA^2*Pi^3*G[0, z] + 
  (11*CA^2*z*G[0, z])/144 - (7*CA*nf*z*G[0, z])/72 + 
  (I/24)*CA^2*Pi*z*G[0, z] - (I/24)*CA*nf*Pi*z*G[0, z] - 
  (CA^2*z^2*G[0, z])/18 + (11*CA*nf*z^2*G[0, z])/144 - 
  (I/24)*CA^2*Pi*z^2*G[0, z] + (I/24)*CA*nf*Pi*z^2*G[0, z] - 
  (CA^2*G[0, z])/(16*\[Epsilon]^3) + (11*CA^2*G[0, z])/(96*\[Epsilon]^2) - 
  (CA*nf*G[0, z])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 + 
  (67*CA^2*G[0, z])/(288*\[Epsilon]) - (5*CA*nf*G[0, z])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*G[0, z])/\[Epsilon] - ((I/24)*CA*nf*Pi*G[0, z])/
   \[Epsilon] + (5*CA^2*Pi^2*G[0, z])/(48*\[Epsilon]) + 
  (CA^2*z*G[0, z])/(48*\[Epsilon]) - (CA*nf*z*G[0, z])/(48*\[Epsilon]) - 
  (CA^2*z^2*G[0, z])/(48*\[Epsilon]) + (CA*nf*z^2*G[0, z])/(48*\[Epsilon]) + 
  ((193*I)/216)*CA^2*Pi*\[Epsilon]*G[0, z] - ((19*I)/216)*CA*nf*Pi*\[Epsilon]*
   G[0, z] - (67*CA^2*Pi^2*\[Epsilon]*G[0, z])/144 + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/72 - ((11*I)/96)*CA^2*Pi^3*\[Epsilon]*
   G[0, z] + (I/48)*CA*nf*Pi^3*\[Epsilon]*G[0, z] - 
  (571*CA^2*\[Epsilon]*G[0, z])/(648*(-1 + z)) + 
  (65*CA*nf*\[Epsilon]*G[0, z])/(1296*(-1 + z)) - 
  (67*CA^2*Pi^2*\[Epsilon]*G[0, z])/(1728*(-1 + z)) + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/(864*(-1 + z)) + 
  (7*CA^2*Pi^4*\[Epsilon]*G[0, z])/(5760*(-1 + z)) + 
  ((11*I)/72)*CA^2*Pi*z*\[Epsilon]*G[0, z] - ((7*I)/36)*CA*nf*Pi*z*\[Epsilon]*
   G[0, z] - (CA^2*Pi^2*z*\[Epsilon]*G[0, z])/24 + 
  (CA*nf*Pi^2*z*\[Epsilon]*G[0, z])/24 + (941*CA^2*z*\[Epsilon]*G[0, z])/
   (1296*(-1 + z)) + (131*CA*nf*z*\[Epsilon]*G[0, z])/(648*(-1 + z)) + 
  (67*CA^2*Pi^2*z*\[Epsilon]*G[0, z])/(1728*(-1 + z)) - 
  (5*CA*nf*Pi^2*z*\[Epsilon]*G[0, z])/(864*(-1 + z)) - 
  (7*CA^2*Pi^4*z*\[Epsilon]*G[0, z])/(5760*(-1 + z)) - 
  (I/9)*CA^2*Pi*z^2*\[Epsilon]*G[0, z] + ((11*I)/72)*CA*nf*Pi*z^2*\[Epsilon]*
   G[0, z] + (CA^2*Pi^2*z^2*\[Epsilon]*G[0, z])/24 - 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, z])/24 + (119*CA^2*z^2*\[Epsilon]*G[0, z])/
   (432*(-1 + z)) - (97*CA*nf*z^2*\[Epsilon]*G[0, z])/(216*(-1 + z)) - 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, z])/(144*(-1 + z)) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, z])/(144*(-1 + z)) - 
  (13*CA^2*z^3*\[Epsilon]*G[0, z])/(108*(-1 + z)) + 
  (85*CA*nf*z^3*\[Epsilon]*G[0, z])/(432*(-1 + z)) + 
  (CA^2*Pi^2*z^3*\[Epsilon]*G[0, z])/(288*(-1 + z)) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]*G[0, z])/(288*(-1 + z)) - 
  (193*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/216 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/216 - ((67*I)/216)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, z] + ((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/288 - (CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/
   144 + (I/90)*CA^2*Pi^5*\[Epsilon]^2*G[0, z] - 
  (1705*CA^2*\[Epsilon]^2*G[0, z])/(972*(-1 + z)) + 
  (211*CA*nf*\[Epsilon]^2*G[0, z])/(3888*(-1 + z)) - 
  (((571*I)/324)*CA^2*Pi*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (139*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(2592*(-1 + z)) - 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/(2592*(-1 + z)) - 
  (((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (407*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/(6912*(-1 + z)) - 
  (37*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/(3456*(-1 + z)) + 
  (((7*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/72 + 
  (7*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z])/36 - (I/36)*CA^2*Pi^3*z*\[Epsilon]^2*
   G[0, z] + (I/36)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, z] + 
  (5851*CA^2*z*\[Epsilon]^2*G[0, z])/(3888*(-1 + z)) + 
  (1739*CA*nf*z*\[Epsilon]^2*G[0, z])/(3888*(-1 + z)) + 
  (((941*I)/648)*CA^2*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((131*I)/324)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (85*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(2592*(-1 + z)) + 
  (89*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z])/(2592*(-1 + z)) + 
  (((67*I)/864)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (((5*I)/432)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (407*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z])/(6912*(-1 + z)) + 
  (37*CA*nf*Pi^4*z*\[Epsilon]^2*G[0, z])/(3456*(-1 + z)) - 
  (((7*I)/2880)*CA^2*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/9 - 
  (11*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z])/72 + 
  (I/36)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z] - (I/36)*CA*nf*Pi^3*z^2*
   \[Epsilon]^2*G[0, z] + (643*CA^2*z^2*\[Epsilon]^2*G[0, z])/
   (1296*(-1 + z)) - (1225*CA*nf*z^2*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)) + 
  (((119*I)/216)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (((97*I)/108)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(864*(-1 + z)) - 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(864*(-1 + z)) - 
  ((I/72)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  ((I/72)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (20*CA^2*z^3*\[Epsilon]^2*G[0, z])/(81*(-1 + z)) + 
  (575*CA*nf*z^3*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)) - 
  (((13*I)/54)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((85*I)/216)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, z])/(432*(-1 + z)) - 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, z])/(864*(-1 + z)) + 
  ((I/144)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  ((I/144)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (101*CA^2*G[1, z])/216 - (7*CA*nf*G[1, z])/108 + 
  ((67*I)/144)*CA^2*Pi*G[1, z] - ((5*I)/72)*CA*nf*Pi*G[1, z] - 
  (77*CA^2*Pi^2*G[1, z])/192 + (7*CA*nf*Pi^2*G[1, z])/96 + 
  (I/12)*CA^2*Pi^3*G[1, z] + (5*CA^2*z*G[1, z])/144 - (CA*nf*z*G[1, z])/18 + 
  (I/24)*CA^2*Pi*z*G[1, z] - (I/24)*CA*nf*Pi*z*G[1, z] - 
  (CA^2*z^2*G[1, z])/18 + (11*CA*nf*z^2*G[1, z])/144 - 
  (I/24)*CA^2*Pi*z^2*G[1, z] + (I/24)*CA*nf*Pi*z^2*G[1, z] - 
  (CA^2*G[1, z])/(16*\[Epsilon]^3) + (11*CA^2*G[1, z])/(96*\[Epsilon]^2) - 
  (CA*nf*G[1, z])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 + 
  (67*CA^2*G[1, z])/(288*\[Epsilon]) - (5*CA*nf*G[1, z])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*G[1, z])/\[Epsilon] - ((I/24)*CA*nf*Pi*G[1, z])/
   \[Epsilon] + (CA^2*Pi^2*G[1, z])/(8*\[Epsilon]) + 
  (CA^2*z*G[1, z])/(48*\[Epsilon]) - (CA*nf*z*G[1, z])/(48*\[Epsilon]) - 
  (CA^2*z^2*G[1, z])/(48*\[Epsilon]) + (CA*nf*z^2*G[1, z])/(48*\[Epsilon]) + 
  (1187*CA^2*\[Epsilon]*G[1, z])/1296 - (137*CA*nf*\[Epsilon]*G[1, z])/1296 + 
  ((101*I)/108)*CA^2*Pi*\[Epsilon]*G[1, z] - ((7*I)/54)*CA*nf*Pi*\[Epsilon]*
   G[1, z] - (473*CA^2*Pi^2*\[Epsilon]*G[1, z])/576 + 
  (37*CA*nf*Pi^2*\[Epsilon]*G[1, z])/288 - ((143*I)/288)*CA^2*Pi^3*\[Epsilon]*
   G[1, z] + ((13*I)/144)*CA*nf*Pi^3*\[Epsilon]*G[1, z] - 
  (127*CA^2*Pi^4*\[Epsilon]*G[1, z])/5760 + (CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (144*z) - (CA*nf*Pi^2*\[Epsilon]*G[1, z])/(144*z) + 
  (37*CA^2*z*\[Epsilon]*G[1, z])/432 - (61*CA*nf*z*\[Epsilon]*G[1, z])/432 + 
  ((5*I)/72)*CA^2*Pi*z*\[Epsilon]*G[1, z] - (I/9)*CA*nf*Pi*z*\[Epsilon]*
   G[1, z] - (13*CA^2*Pi^2*z*\[Epsilon]*G[1, z])/288 + 
  (13*CA*nf*Pi^2*z*\[Epsilon]*G[1, z])/288 - (13*CA^2*z^2*\[Epsilon]*G[1, z])/
   108 + (85*CA*nf*z^2*\[Epsilon]*G[1, z])/432 - 
  (I/9)*CA^2*Pi*z^2*\[Epsilon]*G[1, z] + ((11*I)/72)*CA*nf*Pi*z^2*\[Epsilon]*
   G[1, z] + (13*CA^2*Pi^2*z^2*\[Epsilon]*G[1, z])/288 - 
  (13*CA*nf*Pi^2*z^2*\[Epsilon]*G[1, z])/288 + 
  ((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*G[1, z] - 
  ((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[1, z] - 
  (101*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/54 - ((883*I)/864)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, z] + ((71*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z] + 
  (121*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/288 - 
  (11*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/144 + ((13*I)/576)*CA^2*Pi^5*
   \[Epsilon]^2*G[1, z] - (6829*CA^2*\[Epsilon]^2*G[1, z])/(3888*(-1 + z)) + 
  (109*CA*nf*\[Epsilon]^2*G[1, z])/(972*(-1 + z)) + 
  (623*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(864*(-1 + z)) - 
  (113*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(864*(-1 + z)) + 
  (1001*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(11520*(-1 + z)) - 
  (91*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(5760*(-1 + z)) + 
  ((I/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z - 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(432*(-1 + z)*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(54*(-1 + z)*z) + 
  ((37*I)/216)*CA^2*Pi*z*\[Epsilon]^2*G[1, z] - 
  ((61*I)/216)*CA*nf*Pi*z*\[Epsilon]^2*G[1, z] - 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/72 + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z])/9 - ((5*I)/144)*CA^2*Pi^3*z*
   \[Epsilon]^2*G[1, z] + ((5*I)/144)*CA*nf*Pi^3*z*\[Epsilon]^2*G[1, z] + 
  (2939*CA^2*z*\[Epsilon]^2*G[1, z])/(1944*(-1 + z)) + 
  (133*CA*nf*z*\[Epsilon]^2*G[1, z])/(486*(-1 + z)) - 
  (575*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/(864*(-1 + z)) + 
  (7*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z])/(108*(-1 + z)) - 
  (1001*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z])/(11520*(-1 + z)) + 
  (91*CA*nf*Pi^4*z*\[Epsilon]^2*G[1, z])/(5760*(-1 + z)) - 
  ((13*I)/54)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z] + 
  ((85*I)/216)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, z] + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/9 - 
  (11*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, z])/72 + 
  ((5*I)/144)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, z] - 
  ((5*I)/144)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[1, z] + 
  (637*CA^2*z^2*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)) - 
  (1075*CA*nf*z^2*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)) - 
  (13*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(216*(-1 + z)) + 
  (29*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(432*(-1 + z)) - 
  (20*CA^2*z^3*\[Epsilon]^2*G[1, z])/(81*(-1 + z)) + 
  (575*CA*nf*z^3*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)) + 
  (7*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, z])/(432*(-1 + z)) - 
  (17*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, z])/(864*(-1 + z)) - 
  (67*CA^2*G[0, 0, z])/144 + (5*CA*nf*G[0, 0, z])/72 - 
  ((11*I)/24)*CA^2*Pi*G[0, 0, z] + (I/12)*CA*nf*Pi*G[0, 0, z] - 
  (5*CA^2*Pi^2*G[0, 0, z])/24 - (CA^2*z*G[0, 0, z])/48 + 
  (CA*nf*z*G[0, 0, z])/48 + (CA^2*z^2*G[0, 0, z])/48 - 
  (CA*nf*z^2*G[0, 0, z])/48 + (CA^2*G[0, 0, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[0, 0, z])/(48*\[Epsilon]) + (CA*nf*G[0, 0, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, 0, z])/\[Epsilon] - (193*CA^2*\[Epsilon]*G[0, 0, z])/
   216 + (19*CA*nf*\[Epsilon]*G[0, 0, z])/216 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 0, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*
   G[0, 0, z] + (121*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/288 - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/144 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[0, 0, z] - (7*CA^2*z*\[Epsilon]*G[0, 0, z])/72 + 
  (17*CA*nf*z*\[Epsilon]*G[0, 0, z])/144 - (I/24)*CA^2*Pi*z*\[Epsilon]*
   G[0, 0, z] + (I/24)*CA*nf*Pi*z*\[Epsilon]*G[0, 0, z] + 
  (CA^2*z^2*\[Epsilon]*G[0, 0, z])/18 - (11*CA*nf*z^2*\[Epsilon]*G[0, 0, z])/
   144 + (I/24)*CA^2*Pi*z^2*\[Epsilon]*G[0, 0, z] - 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]*G[0, 0, z] - ((193*I)/108)*CA^2*Pi*
   \[Epsilon]^2*G[0, 0, z] + ((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/36 + ((11*I)/48)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 0, z] - (I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, z] + 
  (571*CA^2*\[Epsilon]^2*G[0, 0, z])/(324*(-1 + z)) - 
  (65*CA*nf*\[Epsilon]^2*G[0, 0, z])/(648*(-1 + z)) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(864*(-1 + z)) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(2880*(-1 + z)) - 
  ((7*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z] + 
  ((17*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, z] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/24 - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/24 - 
  (2011*CA^2*z*\[Epsilon]^2*G[0, 0, z])/(1296*(-1 + z)) - 
  (37*CA*nf*z*\[Epsilon]^2*G[0, 0, z])/(162*(-1 + z)) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(864*(-1 + z)) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)) + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(2880*(-1 + z)) + 
  (I/9)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z] - ((11*I)/72)*CA*nf*Pi*z^2*
   \[Epsilon]^2*G[0, 0, z] - (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/24 + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/24 - 
  (19*CA^2*z^2*\[Epsilon]^2*G[0, 0, z])/(54*(-1 + z)) + 
  (59*CA*nf*z^2*\[Epsilon]^2*G[0, 0, z])/(108*(-1 + z)) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)) + 
  (61*CA^2*z^3*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)) - 
  (47*CA*nf*z^3*\[Epsilon]^2*G[0, 0, z])/(216*(-1 + z)) - 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, z])/(144*(-1 + z)) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 0, z])/(144*(-1 + z)) + 
  (67*CA^2*G[0, 1, z])/144 - (5*CA*nf*G[0, 1, z])/72 + 
  ((11*I)/24)*CA^2*Pi*G[0, 1, z] - (I/12)*CA*nf*Pi*G[0, 1, z] - 
  (CA^2*Pi^2*G[0, 1, z])/24 + (CA^2*z*G[0, 1, z])/48 - 
  (CA*nf*z*G[0, 1, z])/48 - (CA^2*z^2*G[0, 1, z])/48 + 
  (CA*nf*z^2*G[0, 1, z])/48 + (11*CA^2*G[0, 1, z])/(48*\[Epsilon]) - 
  (CA*nf*G[0, 1, z])/(24*\[Epsilon]) + (413*CA^2*\[Epsilon]*G[0, 1, z])/432 - 
  (65*CA*nf*\[Epsilon]*G[0, 1, z])/432 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 1, z] - 
  (55*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/144 + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/72 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] - (CA^2*z*\[Epsilon]*G[0, 1, z])/144 - 
  (CA*nf*z*\[Epsilon]*G[0, 1, z])/72 + (I/24)*CA^2*Pi*z*\[Epsilon]*
   G[0, 1, z] - (I/24)*CA*nf*Pi*z*\[Epsilon]*G[0, 1, z] - 
  (CA^2*z^2*\[Epsilon]*G[0, 1, z])/18 + (11*CA*nf*z^2*\[Epsilon]*G[0, 1, z])/
   144 - (I/24)*CA^2*Pi*z^2*\[Epsilon]*G[0, 1, z] + 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]*G[0, 1, z] + ((413*I)/216)*CA^2*Pi*
   \[Epsilon]^2*G[0, 1, z] - ((65*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z] - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/36 - ((11*I)/72)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 1, z] + (I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/12 - 
  (1223*CA^2*\[Epsilon]^2*G[0, 1, z])/(648*(-1 + z)) + 
  (373*CA*nf*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)) - 
  (61*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(108*(-1 + z)) + 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)*z) - 
  (I/72)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z] - (I/36)*CA*nf*Pi*z*\[Epsilon]^2*
   G[0, 1, z] - (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/24 + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/24 + 
  (2425*CA^2*z*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)) - 
  (167*CA*nf*z*\[Epsilon]^2*G[0, 1, z])/(648*(-1 + z)) + 
  (73*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(27*(-1 + z)) - 
  (3*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)) - 
  (I/9)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, z] + ((11*I)/72)*CA*nf*Pi*z^2*
   \[Epsilon]^2*G[0, 1, z] + (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/24 - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/24 + 
  (17*CA^2*z^2*\[Epsilon]^2*G[0, 1, z])/(108*(-1 + z)) - 
  (107*CA*nf*z^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(24*(-1 + z)) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(24*(-1 + z)) - 
  (61*CA^2*z^3*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)) + 
  (47*CA*nf*z^3*\[Epsilon]^2*G[0, 1, z])/(216*(-1 + z)) + 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)) + 
  (67*CA^2*G[1, 0, z])/144 - (5*CA*nf*G[1, 0, z])/72 + 
  ((11*I)/24)*CA^2*Pi*G[1, 0, z] - (I/12)*CA*nf*Pi*G[1, 0, z] - 
  (CA^2*Pi^2*G[1, 0, z])/24 + (CA^2*z*G[1, 0, z])/48 - 
  (CA*nf*z*G[1, 0, z])/48 - (CA^2*z^2*G[1, 0, z])/48 + 
  (CA*nf*z^2*G[1, 0, z])/48 + (11*CA^2*G[1, 0, z])/(48*\[Epsilon]) - 
  (CA*nf*G[1, 0, z])/(24*\[Epsilon]) + (193*CA^2*\[Epsilon]*G[1, 0, z])/216 - 
  (19*CA*nf*\[Epsilon]*G[1, 0, z])/216 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 0, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, z] - 
  (55*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/144 + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/72 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, z] + (17*CA^2*z*\[Epsilon]*G[1, 0, z])/144 - 
  (5*CA*nf*z*\[Epsilon]*G[1, 0, z])/36 + (I/24)*CA^2*Pi*z*\[Epsilon]*
   G[1, 0, z] - (I/24)*CA*nf*Pi*z*\[Epsilon]*G[1, 0, z] - 
  (CA^2*z^2*\[Epsilon]*G[1, 0, z])/18 + (11*CA*nf*z^2*\[Epsilon]*G[1, 0, z])/
   144 - (I/24)*CA^2*Pi*z^2*\[Epsilon]*G[1, 0, z] + 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]*G[1, 0, z] + ((193*I)/108)*CA^2*Pi*
   \[Epsilon]^2*G[1, 0, z] - ((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z] - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/36 - ((11*I)/72)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 0, z] + (I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, z] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/12 - (571*CA^2*\[Epsilon]^2*G[1, 0, z])/
   (324*(-1 + z)) + (65*CA*nf*\[Epsilon]^2*G[1, 0, z])/(648*(-1 + z)) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(216*(-1 + z)) + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)) + 
  ((17*I)/72)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z] - 
  ((5*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, z] - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/24 + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/24 + 
  (1939*CA^2*z*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)) + 
  (395*CA*nf*z*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)) + 
  (137*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(864*(-1 + z)) - 
  (23*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(864*(-1 + z)) - 
  (11*CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)) - 
  (I/9)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z] + ((11*I)/72)*CA*nf*Pi*z^2*
   \[Epsilon]^2*G[1, 0, z] + (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/24 - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/24 + 
  (11*CA^2*z^2*\[Epsilon]^2*G[1, 0, z])/(27*(-1 + z)) - 
  (269*CA*nf*z^2*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)) - 
  (61*CA^2*z^3*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)) + 
  (47*CA*nf*z^3*\[Epsilon]^2*G[1, 0, z])/(216*(-1 + z)) + 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)) - 
  (67*CA^2*G[1, 1, z])/144 + (5*CA*nf*G[1, 1, z])/72 - 
  ((11*I)/24)*CA^2*Pi*G[1, 1, z] + (I/12)*CA*nf*Pi*G[1, 1, z] - 
  (CA^2*Pi^2*G[1, 1, z])/4 - (CA^2*z*G[1, 1, z])/48 + 
  (CA*nf*z*G[1, 1, z])/48 + (CA^2*z^2*G[1, 1, z])/48 - 
  (CA*nf*z^2*G[1, 1, z])/48 + (CA^2*G[1, 1, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, z])/(48*\[Epsilon]) + (CA*nf*G[1, 1, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, 1, z])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[1, 1, z])/
   108 + (7*CA*nf*\[Epsilon]*G[1, 1, z])/54 - ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, z] + 
  (121*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/288 - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/144 - (I/6)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] - (CA^2*z*\[Epsilon]*G[1, 1, z])/72 + 
  (5*CA*nf*z*\[Epsilon]*G[1, 1, z])/144 - (I/24)*CA^2*Pi*z*\[Epsilon]*
   G[1, 1, z] + (I/24)*CA*nf*Pi*z*\[Epsilon]*G[1, 1, z] + 
  (CA^2*z^2*\[Epsilon]*G[1, 1, z])/18 - (11*CA*nf*z^2*\[Epsilon]*G[1, 1, z])/
   144 + (I/24)*CA^2*Pi*z^2*\[Epsilon]*G[1, 1, z] - 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]*G[1, 1, z] - 
  (1187*CA^2*\[Epsilon]^2*G[1, 1, z])/648 + 
  (137*CA*nf*\[Epsilon]^2*G[1, 1, z])/648 - ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, z] + ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (373*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/432 - 
  (119*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/864 + 
  ((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  (I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z] + 
  (131*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/1440 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z) - 
  (31*CA^2*z*\[Epsilon]^2*G[1, 1, z])/432 + 
  (23*CA*nf*z*\[Epsilon]^2*G[1, 1, z])/216 - (I/36)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, z] + ((5*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 1, z] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/16 - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/16 + 
  (61*CA^2*z^2*\[Epsilon]^2*G[1, 1, z])/432 - 
  (47*CA*nf*z^2*\[Epsilon]^2*G[1, 1, z])/216 + (I/9)*CA^2*Pi*z^2*\[Epsilon]^2*
   G[1, 1, z] - ((11*I)/72)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 1, z] - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, z])/16 + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 1, z])/16 + (11*CA^2*G[0, 0, 0, z])/24 - 
  (CA*nf*G[0, 0, 0, z])/12 - (I/2)*CA^2*Pi*G[0, 0, 0, z] - 
  (CA^2*G[0, 0, 0, z])/(4*\[Epsilon]) + ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, z] - (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/2 - (67*CA^2*\[Epsilon]*G[0, 0, 0, z])/
   (72*(-1 + z)) + (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/(36*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) + 
  (131*CA^2*z*\[Epsilon]*G[0, 0, 0, z])/(144*(-1 + z)) - 
  (17*CA*nf*z*\[Epsilon]*G[0, 0, 0, z])/(144*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) + 
  (CA^2*z^2*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)) - 
  (CA*nf*z^2*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)) - 
  (CA^2*z^3*\[Epsilon]*G[0, 0, 0, z])/(48*(-1 + z)) + 
  (CA*nf*z^3*\[Epsilon]*G[0, 0, 0, z])/(48*(-1 + z)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/6 + (I/3)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, z] - (193*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/(108*(-1 + z)) + 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/(108*(-1 + z)) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(144*(-1 + z)) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (89*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(54*(-1 + z)) - 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z])/(432*(-1 + z)) + 
  (((131*I)/72)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (((17*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(144*(-1 + z)) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (7*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(36*(-1 + z)) - 
  (17*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)) + 
  ((I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  ((I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(18*(-1 + z)) + 
  (11*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(144*(-1 + z)) - 
  ((I/24)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  ((I/24)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (11*CA^2*G[0, 0, 1, z])/24 - (CA*nf*G[0, 0, 1, z])/12 + 
  (67*CA^2*\[Epsilon]*G[0, 0, 1, z])/72 - (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/
   36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/12 + 
  (413*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/216 - 
  (65*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/216 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/4 + (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 1, z] - (5*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z])/48 + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, z])/48 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/24 + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, z])/24 - (11*CA^2*G[0, 1, 0, z])/16 + 
  (CA*nf*G[0, 1, 0, z])/8 + (I/4)*CA^2*Pi*G[0, 1, 0, z] + 
  (CA^2*G[0, 1, 0, z])/(8*\[Epsilon]) - ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, z] + (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/4 + (67*CA^2*\[Epsilon]*G[0, 1, 0, z])/
   (48*(-1 + z)) - (5*CA*nf*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)) - 
  (17*CA^2*z*\[Epsilon]*G[0, 1, 0, z])/(12*(-1 + z)) + 
  (11*CA*nf*z*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/4 - (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 0, z] + (199*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)) + 
  (((67*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(288*(-1 + z)) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (385*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z])/(18*(-1 + z)) - 
  (((17*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (((11*I)/24)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (55*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)) + 
  ((I/8)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(6*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(6*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(24*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(24*(-1 + z)) - 
  (11*CA^2*G[0, 1, 1, z])/24 + (CA*nf*G[0, 1, 1, z])/12 + 
  (I/4)*CA^2*Pi*G[0, 1, 1, z] + (CA^2*G[0, 1, 1, z])/(8*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, 1, 1, z])/72 + (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] - 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/16 - 
  (CA^2*z*\[Epsilon]*G[0, 1, 1, z])/48 + (CA*nf*z*\[Epsilon]*G[0, 1, 1, z])/
   48 + (CA^2*z^2*\[Epsilon]*G[0, 1, 1, z])/48 - 
  (CA*nf*z^2*\[Epsilon]*G[0, 1, 1, z])/48 - 
  (413*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/216 + 
  (65*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/216 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (407*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/288 - 
  (37*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/144 - 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (5*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z])/72 - 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, z])/144 - (I/24)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 1, 1, z] + (I/24)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 1, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/18 - 
  (11*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, z])/144 + 
  (I/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, z] - 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, z] - 
  (11*CA^2*G[1, 0, 0, z])/24 + (CA*nf*G[1, 0, 0, z])/12 + 
  (I/4)*CA^2*Pi*G[1, 0, 0, z] + (CA^2*G[1, 0, 0, z])/(8*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 0, 0, z])/72 + (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/6 - (CA^2*z*\[Epsilon]*G[1, 0, 0, z])/
   48 + (CA*nf*z*\[Epsilon]*G[1, 0, 0, z])/48 + 
  (CA^2*z^2*\[Epsilon]*G[1, 0, 0, z])/48 - 
  (CA*nf*z^2*\[Epsilon]*G[1, 0, 0, z])/48 - 
  (193*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/108 + 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/108 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/36 - 
  (13*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z])/72 + 
  (29*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, z])/144 - 
  (I/24)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, z] + 
  (I/24)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, 0, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z])/18 - 
  (11*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, z])/144 + 
  (I/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, z] - 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, z] - 
  (11*CA^2*G[1, 0, 1, z])/16 + (CA*nf*G[1, 0, 1, z])/8 + 
  (I/4)*CA^2*Pi*G[1, 0, 1, z] + (CA^2*G[1, 0, 1, z])/(8*\[Epsilon]) - 
  (17*CA^2*\[Epsilon]*G[1, 0, 1, z])/12 + (11*CA*nf*\[Epsilon]*G[1, 0, 1, z])/
   48 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z] - 
  (17*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/48 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*z) - (CA*nf*\[Epsilon]*G[1, 0, 1, z])/
   (48*z) - (415*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/144 + 
  (35*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/72 - ((17*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, z] + ((11*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (33*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/16 - 
  (3*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  ((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(144*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(18*z) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, z])/24 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 1, z])/24 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/24 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, z])/24 + (11*CA^2*G[1, 1, 0, z])/24 - 
  (CA*nf*G[1, 1, 0, z])/12 + (67*CA^2*\[Epsilon]*G[1, 1, 0, z])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, z] - (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/16 + 
  (763*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/432 - 
  (67*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/432 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (209*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/288 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/144 - 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] + 
  (3*CA^2*z*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (3*CA*nf*z*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/24 + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, z])/24 + (11*CA^2*G[1, 1, 1, z])/24 - 
  (CA*nf*G[1, 1, 1, z])/12 - (I/2)*CA^2*Pi*G[1, 1, 1, z] - 
  (CA^2*G[1, 1, 1, z])/(4*\[Epsilon]) + (67*CA^2*\[Epsilon]*G[1, 1, 1, z])/
   72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/12 + 
  (CA^2*z*\[Epsilon]*G[1, 1, 1, z])/48 - (CA*nf*z*\[Epsilon]*G[1, 1, 1, z])/
   48 - (CA^2*z^2*\[Epsilon]*G[1, 1, 1, z])/48 + 
  (CA*nf*z^2*\[Epsilon]*G[1, 1, 1, z])/48 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/48 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/24 + 
  (I/2)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, z] - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 1, z])/36 + 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 1, z])/144 + (I/24)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, 1, z] - (I/24)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 1, 1, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, z])/18 + 
  (11*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 1, z])/144 - 
  (I/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 1, z] + 
  (I/24)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 1, 1, z] + 
  (CA^2*G[0, 0, 0, 0, z])/2 - (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 0, z] - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(36*(-1 + z)) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) - 
  (265*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(144*(-1 + z)) + 
  (37*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(144*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(24*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(24*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(48*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(48*(-1 + z)) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/6 + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, z] - (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(36*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/(18*(-1 + z)) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) + 
  (137*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(72*(-1 + z)) - 
  (23*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(72*(-1 + z)) - 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) - 
  (CA^2*G[0, 0, 1, 0, z])/4 + (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/6 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 0, z] + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(36*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/(18*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)) + 
  (265*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(144*(-1 + z)) - 
  (37*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(144*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)) - 
  (CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(16*(-1 + z)) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(16*(-1 + z)) + 
  (CA^2*G[0, 0, 1, 1, z])/4 - (11*CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/6 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] - (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 - 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 - 
  (3*CA^2*G[0, 1, 0, 0, z])/8 + (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/4 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, z] + ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)) + 
  (137*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(48*(-1 + z)) - 
  (23*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(48*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(48*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(48*(-1 + z)) + 
  (CA^2*G[0, 1, 0, 1, z])/8 - (55*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/48 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, z] - ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + 
  (341*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(18*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(6*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)*z) - 
  (335*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)) + 
  (25*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(72*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(6*(-1 + z)) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) + 
  (CA^2*G[0, 1, 1, 0, z])/8 - (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/48 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, z] - ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 + 
  (335*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(144*(-1 + z)) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/(72*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)) - 
  (43*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(18*(-1 + z)) + 
  (59*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(144*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)) - 
  (CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)) - 
  (3*CA^2*G[0, 1, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] + (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 - 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 - 
  (3*CA^2*G[1, 0, 0, 0, z])/8 + (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(36*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) + 
  (265*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(144*(-1 + z)) - 
  (37*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(144*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(24*(-1 + z)) - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(24*(-1 + z)) - 
  (CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(48*(-1 + z)) + 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(48*(-1 + z)) + 
  (CA^2*G[1, 0, 0, 1, z])/8 - (55*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/48 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] - (341*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/144 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/18 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 + (CA^2*G[1, 0, 1, 0, z])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/48 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, z] - ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 + 
  (347*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(144*(-1 + z)) - 
  (31*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)*z) - 
  (335*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(144*(-1 + z)) + 
  (25*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)) - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)) - 
  (3*CA^2*G[1, 0, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/4 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] + (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/6 - 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/24 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (19*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z) - 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/48 + 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/48 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/48 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/48 + (CA^2*G[1, 1, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/6 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] - (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/48 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/48 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/48 + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/48 - (CA^2*G[1, 1, 0, 1, z])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/6 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] + (137*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/72 - 
  (23*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/72 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/12 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/6 + 
  (271*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/144 - 
  (43*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/144 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*z) - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 + 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 + (CA^2*G[1, 1, 1, 1, z])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/6 - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 + 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 - 
  CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 0, 0, z] + (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/3 + 
  CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/2 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, 0, z] + (CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/3 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 0, z] + (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/3 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, 1, z] + (7*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/2 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 0, z] + (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/4 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 + 
  (77*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/24 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/12 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/12 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, z] - 
  (5*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/12 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  (5*CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/3 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, z] + (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  (7*CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, z] + (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 0, 0, z] + (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/4 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/3 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, 0, z] - (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/12 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/12 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 + 
  (77*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/24 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/12 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/4 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/2 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, z] - (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 0, z] - (CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/3 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, z] + (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/2 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, z] + (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/3 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, z] + 2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z] - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z] + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/4 - 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z] - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/4 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/2 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 + 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/4 - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/2 + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 1, z] + 2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z] + 
  (193*CA^2*Log[q2/\[Mu]2])/432 - (19*CA*nf*Log[q2/\[Mu]2])/432 + 
  ((67*I)/144)*CA^2*Pi*Log[q2/\[Mu]2] - ((5*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  (121*CA^2*Pi^2*Log[q2/\[Mu]2])/576 + (11*CA*nf*Pi^2*Log[q2/\[Mu]2])/288 + 
  (I/24)*CA^2*Pi^3*Log[q2/\[Mu]2] - (CA^2*z*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z*Log[q2/\[Mu]2])/36 - (nf^2*z*Log[q2/\[Mu]2])/36 + 
  (I/12)*CA^2*Pi*z*Log[q2/\[Mu]2] - (I/12)*CA*nf*Pi*z*Log[q2/\[Mu]2] + 
  (CA^2*z^2*Log[q2/\[Mu]2])/24 - (CA*nf*z^2*Log[q2/\[Mu]2])/36 + 
  (nf^2*z^2*Log[q2/\[Mu]2])/36 - (I/12)*CA^2*Pi*z^2*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z^2*Log[q2/\[Mu]2] - (CA^2*Log[q2/\[Mu]2])/
   (16*\[Epsilon]^3) + (11*CA^2*Log[q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^2*Pi^2*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA^2*z*Log[q2/\[Mu]2])/(24*\[Epsilon]) - (CA*nf*z*Log[q2/\[Mu]2])/
   (24*\[Epsilon]) - (CA^2*z^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (CA*nf*z^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (571*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/648 - 
  (65*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/1296 + ((193*I)/216)*CA^2*Pi*
   \[Epsilon]*Log[q2/\[Mu]2] - ((19*I)/216)*CA*nf*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] - (737*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/1728 + 
  (55*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/864 - 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/5760 - 
  (119*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2])/108 + 
  (97*CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2])/72 - 
  (CF*nf*z*\[Epsilon]*Log[q2/\[Mu]2])/8 - 
  (4*nf^2*z*\[Epsilon]*Log[q2/\[Mu]2])/27 - (I/12)*CA^2*Pi*z*\[Epsilon]*
   Log[q2/\[Mu]2] + (I/18)*CA*nf*Pi*z*\[Epsilon]*Log[q2/\[Mu]2] - 
  (I/18)*nf^2*Pi*z*\[Epsilon]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  (119*CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/108 - 
  (97*CA*nf*z^2*\[Epsilon]*Log[q2/\[Mu]2])/72 + 
  (CF*nf*z^2*\[Epsilon]*Log[q2/\[Mu]2])/8 + 
  (4*nf^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/27 + (I/12)*CA^2*Pi*z^2*\[Epsilon]*
   Log[q2/\[Mu]2] - (I/18)*CA*nf*Pi*z^2*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/18)*nf^2*Pi*z^2*\[Epsilon]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  ((571*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (193*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  ((67*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/288 - 
  (CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/144 + 
  ((5*I)/576)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (1705*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(972*(-1 + z)) + 
  (211*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)) - 
  (103*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) - 
  (71*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (407*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(6912*(-1 + z)) - 
  (37*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(3456*(-1 + z)) - 
  (14*nf^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/27 - 
  ((119*I)/54)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((97*I)/36)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/4)*CF*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((8*I)/27)*nf^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/18 + 
  (13*nf^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  (I/18)*CA^2*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (I/18)*CA*nf*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (32521*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)) - 
  (34147*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)) + 
  (31*CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (233*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (527*CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) - 
  (CF*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (407*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(6912*(-1 + z)) + 
  (37*CA*nf*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(3456*(-1 + z)) + 
  (14*nf^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/27 + 
  ((119*I)/54)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((97*I)/36)*CA*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (I/4)*CF*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((8*I)/27)*nf^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/18 - 
  (13*nf^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 + 
  (I/18)*CA^2*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/18)*CA*nf*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (8567*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(648*(-1 + z)) + 
  (1414*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(81*(-1 + z)) - 
  (31*CF*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (103*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)) - 
  (143*CA*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)) + 
  (CF*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (8567*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)) - 
  (707*CA*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(81*(-1 + z)) + 
  (31*CF*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (47*CA^2*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)) + 
  (67*CA*nf*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)) - 
  (CF*nf*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (67*CA^2*G[0, z]*Log[q2/\[Mu]2])/144 + (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/
   72 - ((11*I)/24)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 - (CA^2*z*G[0, z]*Log[q2/\[Mu]2])/
   24 + (CA*nf*z*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*z^2*G[0, z]*Log[q2/\[Mu]2])/24 - (CA*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/
   24 + (CA^2*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (193*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/216 + 
  (19*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/216 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (121*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/288 - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/144 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/72 + 
  (7*CA*nf*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/36 - 
  (I/12)*CA^2*Pi*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/9 - 
  (11*CA*nf*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((193*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (571*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(324*(-1 + z)) - 
  (65*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(648*(-1 + z)) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(864*(-1 + z)) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(432*(-1 + z)) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)) - 
  ((11*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((7*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/12 - 
  (941*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(648*(-1 + z)) - 
  (131*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(324*(-1 + z)) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(864*(-1 + z)) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(432*(-1 + z)) + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)) + 
  ((2*I)/9)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/36)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/12 - 
  (119*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)) + 
  (97*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (13*CA^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)) - 
  (85*CA*nf*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)) - 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)) - 
  (67*CA^2*G[1, z]*Log[q2/\[Mu]2])/144 + (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/
   72 - ((11*I)/24)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/
   4 - (CA^2*z*G[1, z]*Log[q2/\[Mu]2])/24 + (CA*nf*z*G[1, z]*Log[q2/\[Mu]2])/
   24 + (CA^2*z^2*G[1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z^2*G[1, z]*Log[q2/\[Mu]2])/24 + (CA^2*G[1, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) - (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (77*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/96 - 
  (7*CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/48 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/72 + 
  (CA*nf*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/9 - 
  (I/12)*CA^2*Pi*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/9 - 
  (11*CA*nf*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (1187*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/648 + 
  (137*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/648 - 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (473*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/288 - 
  (37*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  ((143*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((13*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (127*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/2880 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) - 
  (37*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/216 + 
  (61*CA*nf*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/216 - 
  ((5*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((2*I)/9)*CA*nf*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (13*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 - 
  (13*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (13*CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 - 
  (85*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/216 + 
  ((2*I)/9)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((11*I)/36)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (13*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (13*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*z^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (193*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 - 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/144 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/36 - 
  (17*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/9 + 
  (11*CA*nf*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 - 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   12 - (67*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA^2*z*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*z^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (413*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/216 + 
  (65*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/216 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/36 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/36 - 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/9 - 
  (11*CA*nf*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   12 - (67*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*z^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (193*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/108 + 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/108 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/36 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (17*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/18 - 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/9 - 
  (11*CA*nf*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA^2*z*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*z^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/144 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/9 + 
  (11*CA*nf*z^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (131*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (17*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) + 
  (17*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (11*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*Log[q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[q2/\[Mu]2]^2)/144 - 
  ((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 + (I/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*Log[q2/\[Mu]2]^2)/48 - (CA^2*z*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z*Log[q2/\[Mu]2]^2)/24 + (CA^2*z^2*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z^2*Log[q2/\[Mu]2]^2)/24 + (CA^2*Log[q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/
   \[Epsilon] - (193*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (121*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/576 - 
  (11*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/288 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 + 
  (nf^2*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 - (I/12)*CA^2*Pi*z*\[Epsilon]*
   Log[q2/\[Mu]2]^2 + (I/12)*CA*nf*Pi*z*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 - 
  (nf^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 + (I/12)*CA^2*Pi*z^2*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - (I/12)*CA*nf*Pi*z^2*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (571*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/648 + 
  (65*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 - 
  ((193*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (737*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1728 - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/864 + 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/5760 + 
  (119*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 - 
  (97*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/72 + 
  (CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 + 
  (4*nf^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/27 + 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/18)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (I/18)*nf^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 - 
  (119*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 + 
  (97*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/72 - 
  (CF*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 - 
  (4*nf^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/27 - 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (I/18)*CA*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/18)*nf^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (193*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/216 - 
  (19*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/216 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/288 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/144 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (7*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/36 + 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/9 + 
  (11*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (101*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (CA*nf*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/9 + 
  (I/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/9 + 
  (11*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (I/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*Log[q2/\[Mu]2]^3)/144 - (CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 - (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 + ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - (I/36)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (5*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 + 
  (CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 - 
  (CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*z^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 + 
  (193*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/864 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/432 + 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 - 
  (nf^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 + (I/18)*CA^2*Pi*z*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - (I/18)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 + 
  (nf^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 - 
  (I/18)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 - 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 - 
  (CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 + 
  (CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 + 
  (CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 - 
  (CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 - 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 + (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 + (341*CA^2*Zeta[3])/288 - 
  (31*CA*nf*Zeta[3])/144 - ((11*I)/48)*CA^2*Pi*Zeta[3] - 
  (11*CA^2*Zeta[3])/(96*\[Epsilon]) + ((341*I)/144)*CA^2*Pi*\[Epsilon]*
   Zeta[3] - ((31*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3] + 
  (11*CA^2*Pi^2*\[Epsilon]*Zeta[3])/48 - (2077*CA^2*\[Epsilon]*Zeta[3])/
   (864*(-1 + z)) + (155*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + z)) + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + z)) + 
  (1939*CA^2*z*\[Epsilon]*Zeta[3])/(864*(-1 + z)) + 
  (11*CA*nf*z*\[Epsilon]*Zeta[3])/(216*(-1 + z)) - 
  (CF*nf*z*\[Epsilon]*Zeta[3])/(4*(-1 + z)) - 
  (7*CA^2*Pi^2*z*\[Epsilon]*Zeta[3])/(576*(-1 + z)) + 
  (29*CA^2*z^2*\[Epsilon]*Zeta[3])/(72*(-1 + z)) - 
  (65*CA*nf*z^2*\[Epsilon]*Zeta[3])/(72*(-1 + z)) + 
  (CF*nf*z^2*\[Epsilon]*Zeta[3])/(2*(-1 + z)) - 
  (29*CA^2*z^3*\[Epsilon]*Zeta[3])/(144*(-1 + z)) + 
  (65*CA*nf*z^3*\[Epsilon]*Zeta[3])/(144*(-1 + z)) - 
  (CF*nf*z^3*\[Epsilon]*Zeta[3])/(4*(-1 + z)) - 
  (341*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/144 + 
  (31*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/72 + ((11*I)/72)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - (6361*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) + 
  (967*CA*nf*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) - 
  (((2077*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((155*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (341*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + z)) + 
  (31*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + z)) + 
  (((7*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (7*nf^2*z*\[Epsilon]^2*Zeta[3])/108 + (4067*CA^2*z*\[Epsilon]^2*Zeta[3])/
   (648*(-1 + z)) - (1105*CA*nf*z*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) - 
  (7*CF*nf*z*\[Epsilon]^2*Zeta[3])/(6*(-1 + z)) + 
  (((1939*I)/432)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((11*I)/108)*CA*nf*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  ((I/2)*CF*nf*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (341*CA^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(1728*(-1 + z)) - 
  (31*CA*nf*Pi^2*z*\[Epsilon]^2*Zeta[3])/(864*(-1 + z)) - 
  (((7*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (7*nf^2*z^2*\[Epsilon]^2*Zeta[3])/108 - (359*CA^2*z^2*\[Epsilon]^2*Zeta[3])/
   (144*(-1 + z)) - (49*CA*nf*z^2*\[Epsilon]^2*Zeta[3])/(432*(-1 + z)) + 
  (7*CF*nf*z^2*\[Epsilon]^2*Zeta[3])/(3*(-1 + z)) + 
  (((29*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (((65*I)/36)*CA*nf*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (I*CF*nf*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (43*CA^2*z^3*\[Epsilon]^2*Zeta[3])/(36*(-1 + z)) + 
  (47*CA*nf*z^3*\[Epsilon]^2*Zeta[3])/(432*(-1 + z)) - 
  (7*CF*nf*z^3*\[Epsilon]^2*Zeta[3])/(6*(-1 + z)) - 
  (((29*I)/72)*CA^2*Pi*z^3*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((65*I)/72)*CA*nf*Pi*z^3*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  ((I/2)*CF*nf*Pi*z^3*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (11*CA^2*G[0, z]*Zeta[3])/48 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*
   Zeta[3] + (341*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/(144*(-1 + z)) - 
  (31*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/(72*(-1 + z)) - 
  (341*CA^2*z*\[Epsilon]*G[0, z]*Zeta[3])/(144*(-1 + z)) + 
  (31*CA*nf*z*\[Epsilon]*G[0, z]*Zeta[3])/(72*(-1 + z)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/24 + 
  (2077*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(432*(-1 + z)) - 
  (155*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/(216*(-1 + z)) + 
  (((341*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) - 
  (((31*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)) - 
  (1981*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(432*(-1 + z)) + 
  (107*CA*nf*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(216*(-1 + z)) - 
  (((341*I)/72)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) + 
  (((31*I)/36)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)) - 
  (19*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)) + 
  (19*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)) + 
  (19*CA^2*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(72*(-1 + z)) - 
  (19*CA*nf*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(72*(-1 + z)) + 
  (11*CA^2*G[1, z]*Zeta[3])/48 - (187*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/72 + 
  (17*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/36 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*
   G[1, z]*Zeta[3] - ((187*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  ((17*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/24 + 
  (565*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(108*(-1 + z)) - 
  (161*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(216*(-1 + z)) - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)*z) - 
  (2281*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(432*(-1 + z)) + 
  (343*CA*nf*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(432*(-1 + z)) + 
  (17*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*(-1 + z)) + 
  (5*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(36*(-1 + z)) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(36*(-1 + z)) - 
  (5*CA^2*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  (341*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(72*(-1 + z)) + 
  (31*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)) + 
  (341*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(72*(-1 + z)) - 
  (31*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/4 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, z]*Zeta[3] + (913*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (144*(-1 + z)) - (83*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (72*(-1 + z)) - (913*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (144*(-1 + z)) + (83*CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (72*(-1 + z)) - (CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/2 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] + 
  (517*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(144*(-1 + z)) - 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(72*(-1 + z)) - 
  (517*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(144*(-1 + z)) + 
  (47*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(72*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 + 
  (121*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/36 - 
  (11*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/18 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)) + 
  (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (7*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/3 + 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/3 + 
  (11*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 - 
  (341*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/144 + 
  (31*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((341*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((31*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (2077*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)) - 
  (155*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)) - 
  (1939*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)) - 
  (11*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(108*(-1 + z)) + 
  (CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)) - 
  (29*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)) + 
  (65*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)) - 
  (CF*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z) + 
  (29*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)) - 
  (65*CA*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)) + 
  (CF*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (341*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)) + 
  (31*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)) + 
  (341*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)) - 
  (31*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (187*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (17*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 + 
  (341*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/144 - 
  (31*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 + 
  (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)) - 
  (205*CA^2*z*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)) + 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)) - 
  (247*CA^2*z*\[Epsilon]*Zeta[5])/(160*(-1 + z)) - 
  (5621*CA^2*\[Epsilon]^2*Zeta[5])/(480*(-1 + z)) + 
  (511*CA*nf*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)) + 
  (((247*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z) + 
  (5621*CA^2*z*\[Epsilon]^2*Zeta[5])/(480*(-1 + z)) - 
  (511*CA*nf*z*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)) - 
  (((247*I)/80)*CA^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z) - 
  (247*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)) + 
  (247*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)) - 
  (39*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)) + 
  (39*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)) - 
  (247*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)) + 
  (247*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)), 
 (-571*CA^2)/1296 + (65*CA*nf)/2592 - ((193*I)/432)*CA^2*Pi + 
  ((19*I)/432)*CA*nf*Pi + (737*CA^2*Pi^2)/3456 - (55*CA*nf*Pi^2)/1728 + 
  ((11*I)/192)*CA^2*Pi^3 - (I/96)*CA*nf*Pi^3 + (7*CA^2*Pi^4)/11520 - 
  (CA^2*Pi^2)/(72*z^2) + (CA*nf*Pi^2)/(72*z^2) + (CA^2*Pi^2)/(72*z) - 
  (CA*nf*Pi^2)/(72*z) + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) + 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) - (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 + 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (5*CA^2*Pi^2)/(96*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) - 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] + (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (121*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*nf*Pi^2)/(576*\[Epsilon]) - 
  ((I/48)*CA^2*Pi^3)/\[Epsilon] - ((571*I)/648)*CA^2*Pi*\[Epsilon] + 
  ((65*I)/1296)*CA*nf*Pi*\[Epsilon] + (193*CA^2*Pi^2*\[Epsilon])/432 - 
  (19*CA*nf*Pi^2*\[Epsilon])/432 + ((67*I)/576)*CA^2*Pi^3*\[Epsilon] - 
  ((5*I)/288)*CA*nf*Pi^3*\[Epsilon] - (11*CA^2*Pi^4*\[Epsilon])/576 + 
  (CA*nf*Pi^4*\[Epsilon])/288 - ((5*I)/1152)*CA^2*Pi^5*\[Epsilon] + 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + z)) - (211*CA*nf*\[Epsilon])/
   (7776*(-1 + z)) + (277*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + z)) - 
  (175*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + z)) - 
  (143*CA^2*Pi^4*\[Epsilon])/(7680*(-1 + z)) + (13*CA*nf*Pi^4*\[Epsilon])/
   (3840*(-1 + z)) - ((I/36)*CA^2*Pi^3*\[Epsilon])/z^2 + 
  ((I/36)*CA*nf*Pi^3*\[Epsilon])/z^2 + (13*CA^2*Pi^2*\[Epsilon])/
   (432*(-1 + z)*z^2) - (19*CA*nf*Pi^2*\[Epsilon])/(432*(-1 + z)*z^2) + 
  ((I/36)*CA^2*Pi^3*\[Epsilon])/z - ((I/36)*CA*nf*Pi^3*\[Epsilon])/z - 
  (49*CA^2*Pi^2*\[Epsilon])/(864*(-1 + z)*z) + (73*CA*nf*Pi^2*\[Epsilon])/
   (864*(-1 + z)*z) - (1705*CA^2*z*\[Epsilon])/(1944*(-1 + z)) + 
  (211*CA*nf*z*\[Epsilon])/(7776*(-1 + z)) - (139*CA^2*Pi^2*z*\[Epsilon])/
   (5184*(-1 + z)) - (35*CA*nf*Pi^2*z*\[Epsilon])/(5184*(-1 + z)) + 
  (143*CA^2*Pi^4*z*\[Epsilon])/(7680*(-1 + z)) - 
  (13*CA*nf*Pi^4*z*\[Epsilon])/(3840*(-1 + z)) + 
  (571*CA^2*Pi^2*\[Epsilon]^2)/648 - (65*CA*nf*Pi^2*\[Epsilon]^2)/1296 + 
  ((193*I)/648)*CA^2*Pi^3*\[Epsilon]^2 - ((19*I)/648)*CA*nf*Pi^3*
   \[Epsilon]^2 - (67*CA^2*Pi^4*\[Epsilon]^2)/1728 + 
  (5*CA*nf*Pi^4*\[Epsilon]^2)/864 - ((11*I)/4320)*CA^2*Pi^5*\[Epsilon]^2 + 
  (I/2160)*CA*nf*Pi^5*\[Epsilon]^2 + (17*CA^2*Pi^6*\[Epsilon]^2)/5760 + 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + z)) - (665*CA*nf*\[Epsilon]^2)/
   (23328*(-1 + z)) + (((1705*I)/972)*CA^2*Pi*\[Epsilon]^2)/(-1 + z) - 
  (((211*I)/3888)*CA*nf*Pi*\[Epsilon]^2)/(-1 + z) + 
  (341*CA^2*Pi^2*\[Epsilon]^2)/(3888*(-1 + z)) - 
  (755*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + z)) + 
  (((277*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + z) - 
  (((175*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + z) - 
  (445*CA^2*Pi^4*\[Epsilon]^2)/(13824*(-1 + z)) + 
  (CA*nf*Pi^4*\[Epsilon]^2)/(34560*(-1 + z)) - 
  (((143*I)/3840)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + z) + 
  (((13*I)/1920)*CA*nf*Pi^5*\[Epsilon]^2)/(-1 + z) + 
  (3307*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + z)) + 
  (CA^2*Pi^4*\[Epsilon]^2)/(36*z^2) - (CA*nf*Pi^4*\[Epsilon]^2)/(36*z^2) + 
  (89*CA^2*Pi^2*\[Epsilon]^2)/(1296*(-1 + z)*z^2) - 
  (73*CA*nf*Pi^2*\[Epsilon]^2)/(648*(-1 + z)*z^2) + 
  (((13*I)/216)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + z)*z^2) - 
  (((19*I)/216)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + z)*z^2) + 
  (CA^2*Pi^4*\[Epsilon]^2)/(216*(-1 + z)*z^2) - 
  (CA*nf*Pi^4*\[Epsilon]^2)/(216*(-1 + z)*z^2) - 
  (CA^2*Pi^4*\[Epsilon]^2)/(36*z) + (CA*nf*Pi^4*\[Epsilon]^2)/(36*z) - 
  (305*CA^2*Pi^2*\[Epsilon]^2)/(2592*(-1 + z)*z) + 
  (131*CA*nf*Pi^2*\[Epsilon]^2)/(648*(-1 + z)*z) - 
  (((49*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + z)*z) + 
  (((73*I)/432)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + z)*z) - 
  (CA^2*Pi^4*\[Epsilon]^2)/(108*(-1 + z)*z) + (CA*nf*Pi^4*\[Epsilon]^2)/
   (108*(-1 + z)*z) - (5107*CA^2*z*\[Epsilon]^2)/(2916*(-1 + z)) + 
  (665*CA*nf*z*\[Epsilon]^2)/(23328*(-1 + z)) - 
  (((1705*I)/972)*CA^2*Pi*z*\[Epsilon]^2)/(-1 + z) + 
  (((211*I)/3888)*CA*nf*Pi*z*\[Epsilon]^2)/(-1 + z) - 
  (301*CA^2*Pi^2*z*\[Epsilon]^2)/(7776*(-1 + z)) - 
  (637*CA*nf*Pi^2*z*\[Epsilon]^2)/(15552*(-1 + z)) - 
  (((139*I)/2592)*CA^2*Pi^3*z*\[Epsilon]^2)/(-1 + z) - 
  (((35*I)/2592)*CA*nf*Pi^3*z*\[Epsilon]^2)/(-1 + z) + 
  (871*CA^2*Pi^4*z*\[Epsilon]^2)/(23040*(-1 + z)) - 
  (13*CA*nf*Pi^4*z*\[Epsilon]^2)/(2304*(-1 + z)) + 
  (((143*I)/3840)*CA^2*Pi^5*z*\[Epsilon]^2)/(-1 + z) - 
  (((13*I)/1920)*CA*nf*Pi^5*z*\[Epsilon]^2)/(-1 + z) - 
  (3307*CA^2*Pi^6*z*\[Epsilon]^2)/(725760*(-1 + z)) + 
  (101*CA^2*G[0, z])/216 - (7*CA*nf*G[0, z])/108 + 
  ((67*I)/144)*CA^2*Pi*G[0, z] - ((5*I)/72)*CA*nf*Pi*G[0, z] - 
  (11*CA^2*Pi^2*G[0, z])/64 + (CA*nf*Pi^2*G[0, z])/32 + 
  (I/24)*CA^2*Pi^3*G[0, z] - (CA^2*G[0, z])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[0, z])/(96*\[Epsilon]^2) - (CA*nf*G[0, z])/(48*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 + (67*CA^2*G[0, z])/(288*\[Epsilon]) - 
  (5*CA*nf*G[0, z])/(144*\[Epsilon]) + (((11*I)/48)*CA^2*Pi*G[0, z])/
   \[Epsilon] - ((I/24)*CA*nf*Pi*G[0, z])/\[Epsilon] + 
  (5*CA^2*Pi^2*G[0, z])/(48*\[Epsilon]) + ((101*I)/108)*CA^2*Pi*\[Epsilon]*
   G[0, z] - ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[0, z] - 
  (67*CA^2*Pi^2*\[Epsilon]*G[0, z])/144 + (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/
   72 - ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[0, z] + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]*G[0, z] - (1241*CA^2*\[Epsilon]*G[0, z])/
   (1296*(-1 + z)) + (191*CA*nf*\[Epsilon]*G[0, z])/(1296*(-1 + z)) - 
  (23*CA^2*Pi^2*\[Epsilon]*G[0, z])/(192*(-1 + z)) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z])/(48*(-1 + z)) + 
  (7*CA^2*Pi^4*\[Epsilon]*G[0, z])/(5760*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[0, z])/(48*(-1 + z)*z) - (CA*nf*\[Epsilon]*G[0, z])/
   (48*(-1 + z)*z) + (607*CA^2*z*\[Epsilon]*G[0, z])/(648*(-1 + z)) - 
  (41*CA*nf*z*\[Epsilon]*G[0, z])/(324*(-1 + z)) + 
  (67*CA^2*Pi^2*z*\[Epsilon]*G[0, z])/(576*(-1 + z)) - 
  (5*CA*nf*Pi^2*z*\[Epsilon]*G[0, z])/(288*(-1 + z)) - 
  (7*CA^2*Pi^4*z*\[Epsilon]*G[0, z])/(5760*(-1 + z)) - 
  (101*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/54 - ((67*I)/216)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, z] + ((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z] - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/288 + (CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/
   144 + (I/90)*CA^2*Pi^5*\[Epsilon]^2*G[0, z] - 
  (7747*CA^2*\[Epsilon]^2*G[0, z])/(3888*(-1 + z)) + 
  (379*CA*nf*\[Epsilon]^2*G[0, z])/(972*(-1 + z)) - 
  (((1241*I)/648)*CA^2*Pi*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((191*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(288*(-1 + z)) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/(144*(-1 + z)) - 
  (((23*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (341*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/(34560*(-1 + z)) - 
  (31*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/(17280*(-1 + z)) + 
  (((7*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (17*CA^2*\[Epsilon]^2*G[0, z])/(144*(-1 + z)*z) - 
  (5*CA*nf*\[Epsilon]^2*G[0, z])/(36*(-1 + z)*z) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, z])/((-1 + z)*z) - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, z])/((-1 + z)*z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(288*(-1 + z)*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/(288*(-1 + z)*z) + 
  (911*CA^2*z*\[Epsilon]^2*G[0, z])/(486*(-1 + z)) - 
  (61*CA*nf*z*\[Epsilon]^2*G[0, z])/(243*(-1 + z)) + 
  (((607*I)/324)*CA^2*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (((41*I)/162)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (199*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(864*(-1 + z)) - 
  (25*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z])/(864*(-1 + z)) + 
  (((67*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (((5*I)/144)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (341*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z])/(34560*(-1 + z)) + 
  (31*CA*nf*Pi^4*z*\[Epsilon]^2*G[0, z])/(17280*(-1 + z)) - 
  (((7*I)/2880)*CA^2*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (101*CA^2*G[1, z])/216 - (7*CA*nf*G[1, z])/108 + 
  ((67*I)/144)*CA^2*Pi*G[1, z] - ((5*I)/72)*CA*nf*Pi*G[1, z] - 
  (187*CA^2*Pi^2*G[1, z])/576 + (17*CA*nf*Pi^2*G[1, z])/288 + 
  (I/12)*CA^2*Pi^3*G[1, z] - (CA^2*Pi^2*G[1, z])/(72*z^3) + 
  (CA*nf*Pi^2*G[1, z])/(72*z^3) + (CA^2*Pi^2*G[1, z])/(48*z^2) - 
  (CA*nf*Pi^2*G[1, z])/(48*z^2) - (CA^2*G[1, z])/(48*z) + 
  (CA*nf*G[1, z])/(48*z) - (CA^2*Pi^2*G[1, z])/(12*z) + 
  (CA*nf*Pi^2*G[1, z])/(48*z) - (CA^2*G[1, z])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, z])/(96*\[Epsilon]^2) - (CA*nf*G[1, z])/(48*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 + (67*CA^2*G[1, z])/(288*\[Epsilon]) - 
  (5*CA*nf*G[1, z])/(144*\[Epsilon]) + (((11*I)/48)*CA^2*Pi*G[1, z])/
   \[Epsilon] - ((I/24)*CA*nf*Pi*G[1, z])/\[Epsilon] + 
  (CA^2*Pi^2*G[1, z])/(8*\[Epsilon]) + (607*CA^2*\[Epsilon]*G[1, z])/648 - 
  (41*CA*nf*\[Epsilon]*G[1, z])/324 + ((101*I)/108)*CA^2*Pi*\[Epsilon]*
   G[1, z] - ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[1, z] - 
  (1139*CA^2*Pi^2*\[Epsilon]*G[1, z])/1728 + 
  (85*CA*nf*Pi^2*\[Epsilon]*G[1, z])/864 - ((11*I)/32)*CA^2*Pi^3*\[Epsilon]*
   G[1, z] + (I/16)*CA*nf*Pi^3*\[Epsilon]*G[1, z] - 
  (127*CA^2*Pi^4*\[Epsilon]*G[1, z])/5760 - (7*CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (432*z^3) + (13*CA*nf*Pi^2*\[Epsilon]*G[1, z])/(432*z^3) - 
  ((I/36)*CA^2*Pi^3*\[Epsilon]*G[1, z])/z^3 + 
  ((I/36)*CA*nf*Pi^3*\[Epsilon]*G[1, z])/z^3 - (CA^2*\[Epsilon]*G[1, z])/
   (48*z^2) + (CA*nf*\[Epsilon]*G[1, z])/(48*z^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z])/(36*z^2) - (7*CA*nf*Pi^2*\[Epsilon]*G[1, z])/
   (144*z^2) + ((I/24)*CA^2*Pi^3*\[Epsilon]*G[1, z])/z^2 - 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]*G[1, z])/z^2 - (5*CA^2*\[Epsilon]*G[1, z])/
   (144*z) + (CA*nf*\[Epsilon]*G[1, z])/(18*z) - 
  ((I/24)*CA^2*Pi*\[Epsilon]*G[1, z])/z + 
  ((I/24)*CA*nf*Pi*\[Epsilon]*G[1, z])/z - (CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (6*z) + (CA*nf*Pi^2*\[Epsilon]*G[1, z])/(24*z) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]*G[1, z])/z + 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]*G[1, z])/z + ((607*I)/324)*CA^2*Pi*
   \[Epsilon]^2*G[1, z] - ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*G[1, z] - 
  (101*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/54 - ((67*I)/96)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, z] + ((5*I)/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z] + 
  (77*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/288 - 
  (7*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/144 + ((13*I)/576)*CA^2*Pi^5*
   \[Epsilon]^2*G[1, z] - (7297*CA^2*\[Epsilon]^2*G[1, z])/(3888*(-1 + z)) + 
  (1201*CA*nf*\[Epsilon]^2*G[1, z])/(3888*(-1 + z)) + 
  (137*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)) + 
  (85*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)) + 
  (1537*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(34560*(-1 + z)) - 
  (107*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(17280*(-1 + z)) - 
  (((7*I)/216)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z^3 + 
  (((13*I)/216)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z^3 + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(36*z^3) - 
  (CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(36*z^3) + 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(648*(-1 + z)*z^3) - 
  (89*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)*z^3) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(216*(-1 + z)*z^3) - 
  (CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(216*(-1 + z)*z^3) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, z])/z^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, z])/z^2 + 
  ((I/18)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  (((7*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(24*z^2) + 
  (CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(24*z^2) + (17*CA^2*\[Epsilon]^2*G[1, z])/
   (144*(-1 + z)*z^2) - (5*CA*nf*\[Epsilon]^2*G[1, z])/(36*(-1 + z)*z^2) - 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(324*(-1 + z)*z^2) + 
  (97*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(648*(-1 + z)*z^2) - 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(432*(-1 + z)*z^2) + 
  (5*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(432*(-1 + z)*z^2) - 
  (((5*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z])/z + 
  ((I/9)*CA*nf*Pi*\[Epsilon]^2*G[1, z])/z + (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/
   (24*z) - (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(24*z) - 
  ((I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z + 
  ((I/12)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(6*z) - (CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/
   (24*z) - (25*CA^2*\[Epsilon]^2*G[1, z])/(216*(-1 + z)*z) + 
  (35*CA*nf*\[Epsilon]^2*G[1, z])/(432*(-1 + z)*z) + 
  (79*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(216*(-1 + z)*z) - 
  (71*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(432*(-1 + z)*z) + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(144*(-1 + z)*z) - 
  (CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(72*(-1 + z)*z) + 
  (911*CA^2*z*\[Epsilon]^2*G[1, z])/(486*(-1 + z)) - 
  (61*CA*nf*z*\[Epsilon]^2*G[1, z])/(243*(-1 + z)) - 
  (1001*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)) + 
  (131*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)) - 
  (2497*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z])/(34560*(-1 + z)) + 
  (227*CA*nf*Pi^4*z*\[Epsilon]^2*G[1, z])/(17280*(-1 + z)) - 
  (67*CA^2*G[0, 0, z])/144 + (5*CA*nf*G[0, 0, z])/72 - 
  ((11*I)/24)*CA^2*Pi*G[0, 0, z] + (I/12)*CA*nf*Pi*G[0, 0, z] - 
  (5*CA^2*Pi^2*G[0, 0, z])/24 + (CA^2*G[0, 0, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[0, 0, z])/(48*\[Epsilon]) + (CA*nf*G[0, 0, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, 0, z])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[0, 0, z])/
   108 + (7*CA*nf*\[Epsilon]*G[0, 0, z])/54 - ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 0, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 0, z] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/32 - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/16 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[0, 0, z] - ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/36 + ((11*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 0, z] - (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, z] + 
  (607*CA^2*\[Epsilon]^2*G[0, 0, z])/(324*(-1 + z)) - 
  (41*CA*nf*\[Epsilon]^2*G[0, 0, z])/(162*(-1 + z)) + 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(96*(-1 + z)) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/(24*(-1 + z)) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(2880*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 0, z])/(48*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, z])/(48*(-1 + z)*z) - 
  (2401*CA^2*z*\[Epsilon]^2*G[0, 0, z])/(1296*(-1 + z)) + 
  (301*CA*nf*z*\[Epsilon]^2*G[0, 0, z])/(1296*(-1 + z)) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(144*(-1 + z)) + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(2880*(-1 + z)) + 
  (67*CA^2*G[0, 1, z])/144 - (5*CA*nf*G[0, 1, z])/72 + 
  ((11*I)/24)*CA^2*Pi*G[0, 1, z] - (I/12)*CA*nf*Pi*G[0, 1, z] - 
  (CA^2*Pi^2*G[0, 1, z])/24 - (CA^2*G[0, 1, z])/(24*z^2) + 
  (CA*nf*G[0, 1, z])/(24*z^2) + (CA^2*G[0, 1, z])/(24*z) - 
  (CA*nf*G[0, 1, z])/(24*z) + (11*CA^2*G[0, 1, z])/(48*\[Epsilon]) - 
  (CA*nf*G[0, 1, z])/(24*\[Epsilon]) + (101*CA^2*\[Epsilon]*G[0, 1, z])/108 - 
  (7*CA*nf*\[Epsilon]*G[0, 1, z])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 1, z] - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/36 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/18 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] - (CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(72*z^3) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/(72*z^3) - 
  (13*CA^2*\[Epsilon]*G[0, 1, z])/(144*z^2) + 
  (19*CA*nf*\[Epsilon]*G[0, 1, z])/(144*z^2) - 
  ((I/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z])/z^2 + 
  ((I/12)*CA*nf*Pi*\[Epsilon]*G[0, 1, z])/z^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(48*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/(48*z^2) + 
  (7*CA^2*\[Epsilon]*G[0, 1, z])/(144*z) - (13*CA*nf*\[Epsilon]*G[0, 1, z])/
   (144*z) + ((I/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z])/z - 
  ((I/12)*CA*nf*Pi*\[Epsilon]*G[0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(12*z) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/(48*z) + 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z] - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/36 + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/12 - (139*CA^2*\[Epsilon]^2*G[0, 1, z])/
   (81*(-1 + z)) + (7*CA*nf*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)) - 
  (239*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)) + 
  (71*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)) + 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)) - 
  ((I/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^3 + 
  ((I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^3 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)*z^3) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)*z^3) - 
  (((13*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/z^2 + 
  (((19*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z])/z^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(12*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(12*z^2) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^2 - 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^2 + 
  (49*CA^2*\[Epsilon]^2*G[0, 1, z])/(216*(-1 + z)*z^2) - 
  (155*CA*nf*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)*z^2) - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(108*(-1 + z)*z^2) + 
  (67*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)*z^2) + 
  (((7*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/z - 
  (((13*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(12*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(12*z) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z + 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z])/z - 
  (157*CA^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)*z) + 
  (253*CA*nf*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)*z) + 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)*z) - 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)*z) + 
  (2401*CA^2*z*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)) - 
  (301*CA*nf*z*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)) + 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(216*(-1 + z)) - 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(108*(-1 + z)) - 
  (3*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)) + 
  (67*CA^2*G[1, 0, z])/144 - (5*CA*nf*G[1, 0, z])/72 + 
  ((11*I)/24)*CA^2*Pi*G[1, 0, z] - (I/12)*CA*nf*Pi*G[1, 0, z] - 
  (CA^2*Pi^2*G[1, 0, z])/24 + (11*CA^2*G[1, 0, z])/(48*\[Epsilon]) - 
  (CA*nf*G[1, 0, z])/(24*\[Epsilon]) + (101*CA^2*\[Epsilon]*G[1, 0, z])/108 - 
  (7*CA*nf*\[Epsilon]*G[1, 0, z])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 0, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, z] - 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/32 + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/16 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, z] + (CA^2*\[Epsilon]*G[1, 0, z])/(24*z^2) - 
  (CA*nf*\[Epsilon]*G[1, 0, z])/(24*z^2) - (CA^2*\[Epsilon]*G[1, 0, z])/
   (48*z) + (CA*nf*\[Epsilon]*G[1, 0, z])/(48*z) + 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z] - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/36 - ((11*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 0, z] + (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, z] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/12 - (625*CA^2*\[Epsilon]^2*G[1, 0, z])/
   (324*(-1 + z)) + (427*CA*nf*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)) - 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)) + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)) + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/z^2 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z])/z^2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, z])/(9*(-1 + z)*z^2) + 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)*z^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)*z^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/z + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z])/z + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, z])/(16*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, z])/(4*(-1 + z)*z) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)*z) + 
  (2401*CA^2*z*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)) - 
  (301*CA*nf*z*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)) + 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)) - 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)) - 
  (11*CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)) - 
  (67*CA^2*G[1, 1, z])/144 + (5*CA*nf*G[1, 1, z])/72 - 
  ((11*I)/24)*CA^2*Pi*G[1, 1, z] + (I/12)*CA*nf*Pi*G[1, 1, z] - 
  (CA^2*Pi^2*G[1, 1, z])/4 + (CA^2*G[1, 1, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, z])/(48*\[Epsilon]) + (CA*nf*G[1, 1, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, 1, z])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[1, 1, z])/
   108 + (7*CA*nf*\[Epsilon]*G[1, 1, z])/54 - ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, z] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/36 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/18 - (I/6)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] + (CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/(48*z^3) - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/(48*z^3) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z^2) + 
  (CA^2*\[Epsilon]*G[1, 1, z])/(24*z) - (CA*nf*\[Epsilon]*G[1, 1, z])/
   (24*z) + (CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/(8*z) - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z) - 
  (2401*CA^2*\[Epsilon]^2*G[1, 1, z])/1296 + 
  (301*CA*nf*\[Epsilon]^2*G[1, 1, z])/1296 - ((101*I)/54)*CA^2*Pi*
   \[Epsilon]^2*G[1, 1, z] + ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/108 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/54 + 
  (131*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/1440 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(18*z^3) - 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(144*z^3) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^3 - 
  ((I/24)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z])/(24*z^2) - (CA*nf*\[Epsilon]^2*G[1, 1, z])/
   (24*z^2) - (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(48*z^2) + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z^2) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^2 + 
  ((I/16)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^2 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, z])/(144*z) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 1, z])/(144*z) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z])/z - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z])/z + 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z) + 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z - 
  ((I/16)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z])/z + 
  (11*CA^2*G[0, 0, 0, z])/24 - (CA*nf*G[0, 0, 0, z])/12 - 
  (I/2)*CA^2*Pi*G[0, 0, 0, z] - (CA^2*G[0, 0, 0, z])/(4*\[Epsilon]) + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/2 - (67*CA^2*\[Epsilon]*G[0, 0, 0, z])/
   (72*(-1 + z)) + (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/(36*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) + 
  (67*CA^2*z*\[Epsilon]*G[0, 0, 0, z])/(72*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]*G[0, 0, 0, z])/(36*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/6 + (I/3)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, z] - (101*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/(54*(-1 + z)) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/(27*(-1 + z)) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(24*(-1 + z)) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (101*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(54*(-1 + z)) - 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z])/(27*(-1 + z)) + 
  (((67*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (((5*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(24*(-1 + z)) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (11*CA^2*G[0, 0, 1, z])/24 - (CA*nf*G[0, 0, 1, z])/12 + 
  (67*CA^2*\[Epsilon]*G[0, 0, 1, z])/72 - (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/
   36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/12 - (CA^2*\[Epsilon]*G[0, 0, 1, z])/
   (12*z^2) + (CA*nf*\[Epsilon]*G[0, 0, 1, z])/(12*z^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 1, z])/(12*z) - (CA*nf*\[Epsilon]*G[0, 0, 1, z])/
   (12*z) + (799*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/432 - 
  (103*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/432 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/72 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/36 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(72*z^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(72*z^3) - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(144*z^2) + 
  (41*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/(144*z^2) - 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z^2 + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*z^2) + 
  (17*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(144*z) - 
  (29*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/(144*z) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(12*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*z) - 
  (11*CA^2*G[0, 1, 0, z])/24 + (CA*nf*G[0, 1, 0, z])/12 + 
  (I/4)*CA^2*Pi*G[0, 1, 0, z] + (CA^2*G[0, 1, 0, z])/(8*\[Epsilon]) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/4 + 
  (143*CA^2*\[Epsilon]*G[0, 1, 0, z])/(144*(-1 + z)) - 
  (29*CA*nf*\[Epsilon]*G[0, 1, 0, z])/(144*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[0, 1, 0, z])/(12*(-1 + z)*z^2) - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z])/(12*(-1 + z)*z^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, z])/(6*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z])/(6*(-1 + z)*z) - 
  (67*CA^2*z*\[Epsilon]*G[0, 1, 0, z])/(72*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]*G[0, 1, 0, z])/(36*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/12 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/6 - (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 0, z] + (835*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(432*(-1 + z)) - 
  (83*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(216*(-1 + z)) + 
  (((143*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (((29*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(288*(-1 + z)) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(36*(-1 + z)*z^2) - 
  (2*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(9*(-1 + z)*z^2) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/((-1 + z)*z^2) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z])/((-1 + z)*z^2) - 
  (37*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)*z) + 
  (61*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)*z) - 
  ((I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/((-1 + z)*z) + 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z])/((-1 + z)*z) - 
  (799*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(432*(-1 + z)) + 
  (103*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z])/(432*(-1 + z)) - 
  (((67*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (((5*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (55*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)) + 
  ((I/8)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (11*CA^2*G[0, 1, 1, z])/24 + (CA*nf*G[0, 1, 1, z])/12 + 
  (I/4)*CA^2*Pi*G[0, 1, 1, z] + (CA^2*G[0, 1, 1, z])/(8*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, 1, 1, z])/72 + (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] - 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/16 + (CA^2*\[Epsilon]*G[0, 1, 1, z])/
   (12*z^2) - (CA*nf*\[Epsilon]*G[0, 1, 1, z])/(12*z^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, z])/(12*z) + (CA*nf*\[Epsilon]*G[0, 1, 1, z])/
   (12*z) - (101*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (33*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/32 - 
  (3*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/16 - 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(48*z^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(48*z^3) + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*z^2) - 
  (19*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/(72*z^2) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z^2 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*z) + 
  (13*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/(72*z) - 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(8*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z) - 
  (11*CA^2*G[1, 0, 0, z])/24 + (CA*nf*G[1, 0, 0, z])/12 + 
  (I/4)*CA^2*Pi*G[1, 0, 0, z] + (CA^2*G[1, 0, 0, z])/(8*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 0, 0, z])/72 + (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/6 - 
  (101*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/16 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(12*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/(12*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(24*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/(24*z) - (11*CA^2*G[1, 0, 1, z])/24 + 
  (CA*nf*G[1, 0, 1, z])/12 + (I/4)*CA^2*Pi*G[1, 0, 1, z] - 
  (CA^2*G[1, 0, 1, z])/(24*z^3) + (CA*nf*G[1, 0, 1, z])/(24*z^3) + 
  (CA^2*G[1, 0, 1, z])/(16*z^2) - (CA*nf*G[1, 0, 1, z])/(16*z^2) - 
  (CA^2*G[1, 0, 1, z])/(4*z) + (CA*nf*G[1, 0, 1, z])/(16*z) + 
  (CA^2*G[1, 0, 1, z])/(8*\[Epsilon]) - (67*CA^2*\[Epsilon]*G[1, 0, 1, z])/
   72 + (5*CA*nf*\[Epsilon]*G[1, 0, 1, z])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z] - 
  (17*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/48 - 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, z])/(144*z^3) + 
  (13*CA*nf*\[Epsilon]*G[1, 0, 1, z])/(144*z^3) - 
  ((I/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z^3 + 
  ((I/12)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z])/z^3 + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*z^2) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z])/(6*z^2) + 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z^2 - 
  ((I/8)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z])/z^2 - 
  (25*CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*z) + 
  (7*CA*nf*\[Epsilon]*G[1, 0, 1, z])/(48*z) - 
  ((I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z + 
  ((I/8)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z])/z - 
  (799*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/432 + 
  (103*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/432 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/72 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/36 - 
  ((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] - 
  (25*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(216*z^3) + 
  (89*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(432*z^3) - 
  (((7*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^3 + 
  (((13*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^3 + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*z^3) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*z^3) + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(36*z^2) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(36*z^2) + 
  (((5*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 - 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(48*z^2) + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(48*z^2) - 
  (143*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(144*z) + 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(72*z) - 
  (((25*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (((7*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(12*z) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(48*z) + 
  (11*CA^2*G[1, 1, 0, z])/24 - (CA*nf*G[1, 1, 0, z])/12 + 
  (67*CA^2*\[Epsilon]*G[1, 1, 0, z])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/
   36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/16 + (CA^2*\[Epsilon]*G[1, 1, 0, z])/
   (24*z^2) - (CA*nf*\[Epsilon]*G[1, 1, 0, z])/(24*z^2) - 
  (CA^2*\[Epsilon]*G[1, 1, 0, z])/(24*z) + (CA*nf*\[Epsilon]*G[1, 1, 0, z])/
   (24*z) + (799*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/432 - 
  (103*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/432 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (209*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/288 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/144 - 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(144*z^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(144*z^3) + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(72*z^2) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/(36*z^2) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z^2 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(96*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(96*z^2) - 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(144*z) + 
  (19*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/(144*z) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(24*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(96*z) + 
  (11*CA^2*G[1, 1, 1, z])/24 - (CA*nf*G[1, 1, 1, z])/12 - 
  (I/2)*CA^2*Pi*G[1, 1, 1, z] - (CA^2*G[1, 1, 1, z])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, 1, z])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/
   36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/12 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (33*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/32 + 
  (3*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/16 + 
  (I/2)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, z] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(48*z^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(48*z^3) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z])/(12*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/(12*z) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(8*z) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z) + 
  (CA^2*G[0, 0, 0, 0, z])/2 - (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 0, z] - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(36*(-1 + z)) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) - 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(36*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/16 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/8 + ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, z] - (I/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(6*(-1 + z)) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(12*(-1 + z)*z) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/(12*(-1 + z)*z) + 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) - 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)) - 
  (CA^2*G[0, 0, 1, 0, z])/4 + (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/24 - 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/12 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 0, z] + ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/2 - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(36*(-1 + z)) + 
  (13*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(12*(-1 + z)*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/(12*(-1 + z)*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)*z) + 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(36*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)) + 
  (CA^2*G[0, 0, 1, 1, z])/4 - (11*CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/6 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] - (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(6*z^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/(6*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(6*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/(6*z) - (3*CA^2*G[0, 1, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, z] + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 - 
  (143*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(72*(-1 + z)) + 
  (29*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/(72*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(6*(-1 + z)*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/(6*(-1 + z)*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/(3*(-1 + z)*z) + 
  (67*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(36*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(18*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)) + 
  (CA^2*G[0, 1, 0, 1, z])/8 - (11*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/24 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/12 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, z] - (CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(24*z^3) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/(24*z^3) + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z^2) - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(4*z) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)) + 
  (49*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(6*(-1 + z)) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^3 + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^3 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)*z^3) - 
  (13*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)*z^3) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^2 - 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^2 - 
  (4*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(9*(-1 + z)*z^2) + 
  (79*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)*z^2) - 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z + 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z + 
  (29*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(24*(-1 + z)*z) - 
  (43*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)*z) - 
  (67*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(72*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(36*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(6*(-1 + z)) + 
  (CA^2*G[0, 1, 1, 0, z])/8 - (11*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/16 + 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, z] - ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 + 
  (25*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)) - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)*z) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)*z) - 
  (67*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)) - 
  (3*CA^2*G[0, 1, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] + (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/(6*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/(6*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/(6*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/(6*z) - (3*CA^2*G[1, 0, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(36*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) + 
  (67*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(36*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) + 
  (CA^2*G[1, 0, 0, 1, z])/8 - (11*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/16 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] - (CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/(12*z^3) + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/(12*z^3) + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z^2) - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/(2*z) + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/24 - 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 - 
  (23*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(144*z^3) + 
  (35*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(144*z^3) - 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^3 + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^3 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*z^2) - 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*z^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^2 - 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^2 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*z) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*z) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z + 
  (CA^2*G[1, 0, 1, 0, z])/8 - (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/24 + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/12 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, z] - (CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(12*z^3) + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/(12*z^3) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z^2) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(2*z) + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(144*(-1 + z)) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(144*(-1 + z)) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)) - 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z^3 + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z^3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(36*(-1 + z)*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(18*(-1 + z)*z^3) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z^2 - 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(18*(-1 + z)*z^2) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(12*(-1 + z)*z) - 
  (67*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(36*(-1 + z)) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)) - 
  (3*CA^2*G[1, 0, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] + (CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/(12*z^3) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/(12*z^3) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z^2) + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/(2*z) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z) + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (19*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/24 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(72*z^3) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(72*z^3) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^3 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^3 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(3*z^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^2 + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^2 + 
  (25*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z - 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z + 
  (CA^2*G[1, 1, 0, 0, z])/4 - (11*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/6 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] - (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(12*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/(12*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(12*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/(12*z) - (CA^2*G[1, 1, 0, 1, z])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/24 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/12 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] + (CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/(12*z^3) - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/(12*z^3) - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z^2) + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/(2*z) - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z) + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/72 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/2 + 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(9*z^3) - 
  (11*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(36*z^3) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^3 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^3 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(2*z^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(8*z^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^2 + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^2 + 
  (29*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*z) - 
  (11*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*z) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z - 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z + 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/16 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/8 + (CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/
   (24*z^3) - (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/(24*z^3) - 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z^2) + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/(4*z) - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z) + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/24 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(72*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(36*z^3) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z^3 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z^3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(6*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*z^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z^2 + 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*z) + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z - 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z + 
  (CA^2*G[1, 1, 1, 1, z])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/6 - 
  CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 0, 0, z] + (55*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/24 + 
  CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/6 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, 0, z] + (CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/4 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/6 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 0, z] + (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 - 
  (77*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/48 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/24 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(24*z^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(24*z^3) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(4*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z) - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/3 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, 1, z] + (7*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 0, z] + (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(12*z^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(12*z^3) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z) - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 + 
  (77*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/48 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/24 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(12*z^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(12*z^3) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z) - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/6 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, z] + (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(12*z^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(12*z^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(2*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z) - 
  (5*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/4 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, z] - (5*CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/6 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, z] + (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(12*z^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(12*z^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(2*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/24 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(24*z^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(24*z^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(4*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z) + 
  (7*CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, z] + (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 0, 0, z] + (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/48 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/24 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(24*z^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(24*z^3) + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(4*z) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/6 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, 0, z] + (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(12*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(12*z^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(2*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/4 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, 1, z] + (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(6*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(6*z^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/z - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/6 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 0, z] + (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(6*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(6*z^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/z - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z) - 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 + 
  (77*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/48 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/24 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(8*z^3) - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(8*z^3) - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z^2) + 
  (9*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z^2) + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(4*z) - 
  (9*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(24*z^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(24*z^3) + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(4*z) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z) + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, z] - (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(6*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(6*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/z + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z) - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 0, z] - (CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(4*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(4*z^3) - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z^2) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(2*z) - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 - 
  (77*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/48 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/24 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(24*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(24*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(4*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/6 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, z] - (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(6*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(6*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/z + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z) + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/4 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(12*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(12*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z) + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/6 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, z] - (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(3*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(3*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z^2) - 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/z + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z) + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(8*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(8*z^3) - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z^2) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(4*z) - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z) - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, z] + 2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z] - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z] + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/4 - 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z] - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/4 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/2 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 + 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/4 - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/2 + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 1, z] + 2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z] + 
  (193*CA^2*Log[q2/\[Mu]2])/432 - (19*CA*nf*Log[q2/\[Mu]2])/432 + 
  ((67*I)/144)*CA^2*Pi*Log[q2/\[Mu]2] - ((5*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  (121*CA^2*Pi^2*Log[q2/\[Mu]2])/576 + (11*CA*nf*Pi^2*Log[q2/\[Mu]2])/288 + 
  (I/24)*CA^2*Pi^3*Log[q2/\[Mu]2] - (CA^2*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^2*Log[q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^2*Pi^2*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (571*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/648 - 
  (65*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/1296 + ((193*I)/216)*CA^2*Pi*
   \[Epsilon]*Log[q2/\[Mu]2] - ((19*I)/216)*CA*nf*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] - (737*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/1728 + 
  (55*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/864 - 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/5760 + 
  (CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(36*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(36*z^2) - 
  (CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(36*z) + 
  (CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(36*z) + 
  ((571*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (193*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  ((67*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/288 - 
  (CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/144 + 
  ((5*I)/576)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (1705*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(972*(-1 + z)) + 
  (211*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)) - 
  (277*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (175*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (143*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(3840*(-1 + z)) - 
  (13*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(1920*(-1 + z)) + 
  ((I/18)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z^2 - 
  ((I/18)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z^2 - 
  (13*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(216*(-1 + z)*z^2) + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(216*(-1 + z)*z^2) - 
  ((I/18)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z + 
  ((I/18)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z + 
  (49*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)*z) - 
  (73*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)*z) + 
  (1705*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(972*(-1 + z)) - 
  (211*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)) + 
  (139*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (35*CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) - 
  (143*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(3840*(-1 + z)) + 
  (13*CA*nf*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(1920*(-1 + z)) - 
  (67*CA^2*G[0, z]*Log[q2/\[Mu]2])/144 + (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/
   72 - ((11*I)/24)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 + (CA^2*G[0, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) - (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/32 - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/16 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (1241*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(648*(-1 + z)) - 
  (191*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(648*(-1 + z)) + 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)*z) - 
  (607*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(324*(-1 + z)) + 
  (41*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(162*(-1 + z)) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)) + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)) - 
  (67*CA^2*G[1, z]*Log[q2/\[Mu]2])/144 + (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/
   72 - ((11*I)/24)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/
   4 + (CA^2*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (187*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/288 - 
  (17*CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/144 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(36*z^3) - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(36*z^3) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (607*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/324 + 
  (41*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/162 - 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (1139*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/864 - 
  (85*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/432 + 
  ((11*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (127*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/2880 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(216*z^3) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(216*z^3) + 
  ((I/18)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^3 - 
  ((I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^3 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(18*z^2) + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z^2) - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  ((I/12)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(9*z) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(3*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(12*z) + 
  ((I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  ((I/12)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (101*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   12 - (67*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z) - 
  (101*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/18 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/9 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(36*z^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(36*z^3) + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*z^2) - 
  (19*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*z^2) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z^2 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*z) + 
  (13*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*z) - 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   12 - (67*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (101*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/54 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(12*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(12*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*z) + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/18 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/9 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(24*z^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(24*z^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(12*z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*z^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CA^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (143*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (29*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)*z) + 
  (67*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(6*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(6*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CA^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(12*z^3) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(12*z^3) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(72*z^3) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(72*z^3) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^3 - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^3 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(3*z^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (25*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*z) + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(12*z^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(12*z^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(6*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(6*z^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(6*z^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(6*z^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/z - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(6*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(6*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/z + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(6*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(6*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(12*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(12*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*Log[q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[q2/\[Mu]2]^2)/144 - 
  ((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 + (I/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*Log[q2/\[Mu]2]^2)/48 + (CA^2*Log[q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/
   \[Epsilon] - (193*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (121*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/576 - 
  (11*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/288 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (571*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/648 + 
  (65*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 - 
  ((193*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (737*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1728 - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/864 + 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/5760 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(36*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(36*z^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(36*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(36*z) + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (101*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (101*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (187*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/288 + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(36*z^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(36*z^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(6*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z) + 
  (CA^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(12*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(12*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(12*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(12*z) + 
  (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(12*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(12*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z) + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*Log[q2/\[Mu]2]^3)/144 - (CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 - (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 + ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - (I/36)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (5*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 + 
  (193*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/864 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/432 + 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 - 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 - 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 + (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 + (209*CA^2*Zeta[3])/288 - 
  (19*CA*nf*Zeta[3])/144 - ((11*I)/48)*CA^2*Pi*Zeta[3] - 
  (11*CA^2*Zeta[3])/(96*\[Epsilon]) + ((209*I)/144)*CA^2*Pi*\[Epsilon]*
   Zeta[3] - ((19*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3] + 
  (11*CA^2*Pi^2*\[Epsilon]*Zeta[3])/48 - (1273*CA^2*\[Epsilon]*Zeta[3])/
   (864*(-1 + z)) + (95*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + z)) + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + z)) - 
  (CA^2*\[Epsilon]*Zeta[3])/(24*(-1 + z)*z^2) + 
  (CA*nf*\[Epsilon]*Zeta[3])/(24*(-1 + z)*z^2) + 
  (CA^2*\[Epsilon]*Zeta[3])/(12*(-1 + z)*z) - (CA*nf*\[Epsilon]*Zeta[3])/
   (12*(-1 + z)*z) + (1273*CA^2*z*\[Epsilon]*Zeta[3])/(864*(-1 + z)) - 
  (95*CA*nf*z*\[Epsilon]*Zeta[3])/(432*(-1 + z)) - 
  (7*CA^2*Pi^2*z*\[Epsilon]*Zeta[3])/(576*(-1 + z)) - 
  (209*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/144 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/72 + ((11*I)/72)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - (455*CA^2*\[Epsilon]^2*Zeta[3])/(162*(-1 + z)) + 
  (167*CA*nf*\[Epsilon]^2*Zeta[3])/(648*(-1 + z)) - 
  (((1273*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((95*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (1001*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + z)) + 
  (91*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + z)) + 
  (((7*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (11*CA^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + z)*z^2) + 
  (7*CA*nf*\[Epsilon]^2*Zeta[3])/(36*(-1 + z)*z^2) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + z)*z^2) + 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + z)*z^2) + 
  (35*CA^2*\[Epsilon]^2*Zeta[3])/(144*(-1 + z)*z) - 
  (47*CA*nf*\[Epsilon]^2*Zeta[3])/(144*(-1 + z)*z) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + z)*z) - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/((-1 + z)*z) + 
  (3613*CA^2*z*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) - 
  (307*CA*nf*z*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) + 
  (((1273*I)/432)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (((95*I)/216)*CA*nf*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (1001*CA^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(1728*(-1 + z)) - 
  (91*CA*nf*Pi^2*z*\[Epsilon]^2*Zeta[3])/(864*(-1 + z)) - 
  (((7*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (11*CA^2*G[0, z]*Zeta[3])/48 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*
   Zeta[3] + (275*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/(144*(-1 + z)) - 
  (25*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/(72*(-1 + z)) - 
  (275*CA^2*z*\[Epsilon]*G[0, z]*Zeta[3])/(144*(-1 + z)) + 
  (25*CA*nf*z*\[Epsilon]*G[0, z]*Zeta[3])/(72*(-1 + z)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/24 + 
  (1603*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(432*(-1 + z)) - 
  (89*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/(216*(-1 + z)) + 
  (((275*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) - 
  (((25*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(8*(-1 + z)*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/(8*(-1 + z)*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(4*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/(4*(-1 + z)*z) - 
  (1675*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(432*(-1 + z)) + 
  (125*CA*nf*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(216*(-1 + z)) - 
  (((275*I)/72)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) + 
  (((25*I)/36)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)) + 
  (11*CA^2*G[1, z]*Zeta[3])/48 - (473*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/144 + 
  (43*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/72 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*
   G[1, z]*Zeta[3] + (CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(24*z^3) - 
  (CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/(24*z^3) - 
  (CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(16*z^2) + 
  (CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/(16*z^2) + 
  (CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(4*z) - 
  (CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/(16*z) - 
  ((473*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  ((43*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/24 + 
  (1589*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(216*(-1 + z)) - 
  (565*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(432*(-1 + z)) - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*(-1 + z)) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^3 - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^3 - 
  (17*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)*z^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(18*(-1 + z)*z^3) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^2 + 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^2 + 
  (47*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)*z^2) - 
  (109*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)*z^2) + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z - 
  ((I/8)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z - 
  (17*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(16*(-1 + z)*z) + 
  (3*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(4*(-1 + z)*z) - 
  (2881*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(432*(-1 + z)) + 
  (215*CA*nf*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(216*(-1 + z)) + 
  (17*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  (275*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(72*(-1 + z)) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)) + 
  (275*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(72*(-1 + z)) - 
  (25*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/4 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, z]*Zeta[3] + (619*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (144*(-1 + z)) - (115*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (144*(-1 + z)) - (CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (24*(-1 + z)*z^3) + (CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (24*(-1 + z)*z^3) + (5*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (48*(-1 + z)*z^2) - (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (48*(-1 + z)*z^2) - (5*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/
   (16*(-1 + z)*z) + (CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(8*(-1 + z)*z) - 
  (583*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(144*(-1 + z)) + 
  (53*CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(72*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/2 - I*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*
   Zeta[3] + (329*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(72*(-1 + z)) - 
  (127*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(144*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)*z^3) + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z) + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)*z) - 
  (275*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(72*(-1 + z)) + 
  (25*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(36*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 + 
  (583*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/144 - 
  (53*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(24*z^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(24*z^3) + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(4*z) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)) + 
  (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (7*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/3 + 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/3 + 
  (11*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 - 
  (209*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/144 + 
  (19*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((209*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((19*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (1273*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)) - 
  (95*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(12*(-1 + z)*z^2) - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(12*(-1 + z)*z^2) - 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(6*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(6*(-1 + z)*z) - 
  (1273*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)) + 
  (95*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (275*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)) + 
  (25*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)) + 
  (275*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)) - 
  (25*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)) - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (473*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/72 - 
  (43*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(12*z^3) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(12*z^3) + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 + 
  (209*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/144 - 
  (19*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 + 
  (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)) - 
  (205*CA^2*z*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)) + 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)) - 
  (247*CA^2*z*\[Epsilon]*Zeta[5])/(160*(-1 + z)) - 
  (913*CA^2*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)) + 
  (83*CA*nf*\[Epsilon]^2*Zeta[5])/(120*(-1 + z)) + 
  (((247*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z) + 
  (913*CA^2*z*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)) - 
  (83*CA*nf*z*\[Epsilon]^2*Zeta[5])/(120*(-1 + z)) - 
  (((247*I)/80)*CA^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z) - 
  (247*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)) + 
  (247*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)) - 
  (39*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)) + 
  (39*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)) - 
  (247*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)) + 
  (247*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)), 
 ((-193*I)/432)*CA^2*Pi + ((19*I)/432)*CA*nf*Pi + (67*CA^2*Pi^2)/288 - 
  (5*CA*nf*Pi^2)/144 + ((11*I)/192)*CA^2*Pi^3 - (I/96)*CA*nf*Pi^3 + 
  (571*CA^2)/(1296*(-1 + z)^3) - (65*CA*nf)/(2592*(-1 + z)^3) + 
  (67*CA^2*Pi^2)/(3456*(-1 + z)^3) - (5*CA*nf*Pi^2)/(1728*(-1 + z)^3) - 
  (7*CA^2*Pi^4)/(11520*(-1 + z)^3) - (571*CA^2*z)/(432*(-1 + z)^3) + 
  (65*CA*nf*z)/(864*(-1 + z)^3) - (59*CA^2*Pi^2*z)/(1152*(-1 + z)^3) + 
  (CA*nf*Pi^2*z)/(576*(-1 + z)^3) + (7*CA^2*Pi^4*z)/(3840*(-1 + z)^3) + 
  (571*CA^2*z^2)/(432*(-1 + z)^3) - (65*CA*nf*z^2)/(864*(-1 + z)^3) + 
  (59*CA^2*Pi^2*z^2)/(1152*(-1 + z)^3) - (CA*nf*Pi^2*z^2)/(576*(-1 + z)^3) - 
  (7*CA^2*Pi^4*z^2)/(3840*(-1 + z)^3) - (571*CA^2*z^3)/(1296*(-1 + z)^3) + 
  (65*CA*nf*z^3)/(2592*(-1 + z)^3) - (67*CA^2*Pi^2*z^3)/(3456*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z^3)/(1728*(-1 + z)^3) + (7*CA^2*Pi^4*z^3)/
   (11520*(-1 + z)^3) + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) + 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) - (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 + 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (5*CA^2*Pi^2)/(96*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) - 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] + (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (121*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*nf*Pi^2)/(576*\[Epsilon]) - 
  ((I/48)*CA^2*Pi^3)/\[Epsilon] + (193*CA^2*Pi^2*\[Epsilon])/432 - 
  (19*CA*nf*Pi^2*\[Epsilon])/432 + ((67*I)/432)*CA^2*Pi^3*\[Epsilon] - 
  ((5*I)/216)*CA*nf*Pi^3*\[Epsilon] - (11*CA^2*Pi^4*\[Epsilon])/576 + 
  (CA*nf*Pi^4*\[Epsilon])/288 - (I/180)*CA^2*Pi^5*\[Epsilon] + 
  (1705*CA^2*\[Epsilon])/(1944*(-1 + z)^3) - (211*CA*nf*\[Epsilon])/
   (7776*(-1 + z)^3) + (((571*I)/648)*CA^2*Pi*\[Epsilon])/(-1 + z)^3 - 
  (((65*I)/1296)*CA*nf*Pi*\[Epsilon])/(-1 + z)^3 + 
  (103*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + z)^3) + 
  (71*CA*nf*Pi^2*\[Epsilon])/(5184*(-1 + z)^3) + 
  (((67*I)/1728)*CA^2*Pi^3*\[Epsilon])/(-1 + z)^3 - 
  (((5*I)/864)*CA*nf*Pi^3*\[Epsilon])/(-1 + z)^3 - 
  (407*CA^2*Pi^4*\[Epsilon])/(13824*(-1 + z)^3) + 
  (37*CA*nf*Pi^4*\[Epsilon])/(6912*(-1 + z)^3) - 
  (((7*I)/5760)*CA^2*Pi^5*\[Epsilon])/(-1 + z)^3 - 
  (1705*CA^2*z*\[Epsilon])/(648*(-1 + z)^3) + (211*CA*nf*z*\[Epsilon])/
   (2592*(-1 + z)^3) - (((571*I)/216)*CA^2*Pi*z*\[Epsilon])/(-1 + z)^3 + 
  (((65*I)/432)*CA*nf*Pi*z*\[Epsilon])/(-1 + z)^3 - 
  (101*CA^2*Pi^2*z*\[Epsilon])/(1728*(-1 + z)^3) - 
  (85*CA*nf*Pi^2*z*\[Epsilon])/(1728*(-1 + z)^3) - 
  (((59*I)/576)*CA^2*Pi^3*z*\[Epsilon])/(-1 + z)^3 + 
  ((I/288)*CA*nf*Pi^3*z*\[Epsilon])/(-1 + z)^3 + 
  (1763*CA^2*Pi^4*z*\[Epsilon])/(23040*(-1 + z)^3) - 
  (151*CA*nf*Pi^4*z*\[Epsilon])/(11520*(-1 + z)^3) + 
  (((7*I)/1920)*CA^2*Pi^5*z*\[Epsilon])/(-1 + z)^3 + 
  (1705*CA^2*z^2*\[Epsilon])/(648*(-1 + z)^3) - 
  (211*CA*nf*z^2*\[Epsilon])/(2592*(-1 + z)^3) + 
  (((571*I)/216)*CA^2*Pi*z^2*\[Epsilon])/(-1 + z)^3 - 
  (((65*I)/432)*CA*nf*Pi*z^2*\[Epsilon])/(-1 + z)^3 + 
  (113*CA^2*Pi^2*z^2*\[Epsilon])/(1728*(-1 + z)^3) + 
  (73*CA*nf*Pi^2*z^2*\[Epsilon])/(1728*(-1 + z)^3) + 
  (((59*I)/576)*CA^2*Pi^3*z^2*\[Epsilon])/(-1 + z)^3 - 
  ((I/288)*CA*nf*Pi^3*z^2*\[Epsilon])/(-1 + z)^3 - 
  (1559*CA^2*Pi^4*z^2*\[Epsilon])/(23040*(-1 + z)^3) + 
  (151*CA*nf*Pi^4*z^2*\[Epsilon])/(11520*(-1 + z)^3) - 
  (((7*I)/1920)*CA^2*Pi^5*z^2*\[Epsilon])/(-1 + z)^3 - 
  (1705*CA^2*z^3*\[Epsilon])/(1944*(-1 + z)^3) + 
  (211*CA*nf*z^3*\[Epsilon])/(7776*(-1 + z)^3) - 
  (((571*I)/648)*CA^2*Pi*z^3*\[Epsilon])/(-1 + z)^3 + 
  (((65*I)/1296)*CA*nf*Pi*z^3*\[Epsilon])/(-1 + z)^3 - 
  (139*CA^2*Pi^2*z^3*\[Epsilon])/(5184*(-1 + z)^3) - 
  (35*CA*nf*Pi^2*z^3*\[Epsilon])/(5184*(-1 + z)^3) - 
  (((67*I)/1728)*CA^2*Pi^3*z^3*\[Epsilon])/(-1 + z)^3 + 
  (((5*I)/864)*CA*nf*Pi^3*z^3*\[Epsilon])/(-1 + z)^3 + 
  (143*CA^2*Pi^4*z^3*\[Epsilon])/(7680*(-1 + z)^3) - 
  (13*CA*nf*Pi^4*z^3*\[Epsilon])/(3840*(-1 + z)^3) + 
  (((7*I)/5760)*CA^2*Pi^5*z^3*\[Epsilon])/(-1 + z)^3 + 
  ((193*I)/648)*CA^2*Pi^3*\[Epsilon]^2 - ((19*I)/648)*CA*nf*Pi^3*
   \[Epsilon]^2 - (67*CA^2*Pi^4*\[Epsilon]^2)/864 + 
  (5*CA*nf*Pi^4*\[Epsilon]^2)/432 - ((11*I)/4320)*CA^2*Pi^5*\[Epsilon]^2 + 
  (I/2160)*CA*nf*Pi^5*\[Epsilon]^2 + (CA^2*Pi^6*\[Epsilon]^2)/240 + 
  (5107*CA^2*\[Epsilon]^2)/(2916*(-1 + z)^3) - (665*CA*nf*\[Epsilon]^2)/
   (23328*(-1 + z)^3) + (((1705*I)/972)*CA^2*Pi*\[Epsilon]^2)/(-1 + z)^3 - 
  (((211*I)/3888)*CA*nf*Pi*\[Epsilon]^2)/(-1 + z)^3 - 
  (205*CA^2*Pi^2*\[Epsilon]^2)/(243*(-1 + z)^3) + 
  (1543*CA*nf*Pi^2*\[Epsilon]^2)/(15552*(-1 + z)^3) + 
  (((103*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + z)^3 + 
  (((71*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + z)^3 - 
  (4087*CA^2*Pi^4*\[Epsilon]^2)/(41472*(-1 + z)^3) + 
  (305*CA*nf*Pi^4*\[Epsilon]^2)/(20736*(-1 + z)^3) - 
  (((407*I)/6912)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + z)^3 + 
  (((37*I)/3456)*CA*nf*Pi^5*\[Epsilon]^2)/(-1 + z)^3 + 
  (4189*CA^2*Pi^6*\[Epsilon]^2)/(725760*(-1 + z)^3) - 
  (5107*CA^2*z*\[Epsilon]^2)/(972*(-1 + z)^3) + 
  (665*CA*nf*z*\[Epsilon]^2)/(7776*(-1 + z)^3) - 
  (((1705*I)/324)*CA^2*Pi*z*\[Epsilon]^2)/(-1 + z)^3 + 
  (((211*I)/1296)*CA*nf*Pi*z*\[Epsilon]^2)/(-1 + z)^3 + 
  (6589*CA^2*Pi^2*z*\[Epsilon]^2)/(2592*(-1 + z)^3) - 
  (1643*CA*nf*Pi^2*z*\[Epsilon]^2)/(5184*(-1 + z)^3) - 
  (((101*I)/864)*CA^2*Pi^3*z*\[Epsilon]^2)/(-1 + z)^3 - 
  (((85*I)/864)*CA*nf*Pi^3*z*\[Epsilon]^2)/(-1 + z)^3 + 
  (18431*CA^2*Pi^4*z*\[Epsilon]^2)/(69120*(-1 + z)^3) - 
  (227*CA*nf*Pi^4*z*\[Epsilon]^2)/(6912*(-1 + z)^3) + 
  (((1763*I)/11520)*CA^2*Pi^5*z*\[Epsilon]^2)/(-1 + z)^3 - 
  (((151*I)/5760)*CA*nf*Pi^5*z*\[Epsilon]^2)/(-1 + z)^3 - 
  (4189*CA^2*Pi^6*z*\[Epsilon]^2)/(241920*(-1 + z)^3) + 
  (5107*CA^2*z^2*\[Epsilon]^2)/(972*(-1 + z)^3) - 
  (665*CA*nf*z^2*\[Epsilon]^2)/(7776*(-1 + z)^3) + 
  (((1705*I)/324)*CA^2*Pi*z^2*\[Epsilon]^2)/(-1 + z)^3 - 
  (((211*I)/1296)*CA*nf*Pi*z^2*\[Epsilon]^2)/(-1 + z)^3 - 
  (3293*CA^2*Pi^2*z^2*\[Epsilon]^2)/(1296*(-1 + z)^3) + 
  (1601*CA*nf*Pi^2*z^2*\[Epsilon]^2)/(5184*(-1 + z)^3) + 
  (((113*I)/864)*CA^2*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^3 + 
  (((73*I)/864)*CA*nf*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^3 - 
  (16963*CA^2*Pi^4*z^2*\[Epsilon]^2)/(69120*(-1 + z)^3) + 
  (223*CA*nf*Pi^4*z^2*\[Epsilon]^2)/(6912*(-1 + z)^3) - 
  (((1559*I)/11520)*CA^2*Pi^5*z^2*\[Epsilon]^2)/(-1 + z)^3 + 
  (((151*I)/5760)*CA*nf*Pi^5*z^2*\[Epsilon]^2)/(-1 + z)^3 + 
  (4189*CA^2*Pi^6*z^2*\[Epsilon]^2)/(241920*(-1 + z)^3) - 
  (5107*CA^2*z^3*\[Epsilon]^2)/(2916*(-1 + z)^3) + 
  (665*CA*nf*z^3*\[Epsilon]^2)/(23328*(-1 + z)^3) - 
  (((1705*I)/972)*CA^2*Pi*z^3*\[Epsilon]^2)/(-1 + z)^3 + 
  (((211*I)/3888)*CA*nf*Pi*z^3*\[Epsilon]^2)/(-1 + z)^3 + 
  (6551*CA^2*Pi^2*z^3*\[Epsilon]^2)/(7776*(-1 + z)^3) - 
  (1417*CA*nf*Pi^2*z^3*\[Epsilon]^2)/(15552*(-1 + z)^3) - 
  (((139*I)/2592)*CA^2*Pi^3*z^3*\[Epsilon]^2)/(-1 + z)^3 - 
  (((35*I)/2592)*CA*nf*Pi^3*z^3*\[Epsilon]^2)/(-1 + z)^3 + 
  (5293*CA^2*Pi^4*z^3*\[Epsilon]^2)/(69120*(-1 + z)^3) - 
  (79*CA*nf*Pi^4*z^3*\[Epsilon]^2)/(6912*(-1 + z)^3) + 
  (((143*I)/3840)*CA^2*Pi^5*z^3*\[Epsilon]^2)/(-1 + z)^3 - 
  (((13*I)/1920)*CA*nf*Pi^5*z^3*\[Epsilon]^2)/(-1 + z)^3 - 
  (4189*CA^2*Pi^6*z^3*\[Epsilon]^2)/(725760*(-1 + z)^3) + 
  ((67*I)/144)*CA^2*Pi*G[0, z] - ((5*I)/72)*CA*nf*Pi*G[0, z] - 
  (11*CA^2*Pi^2*G[0, z])/48 + (CA*nf*Pi^2*G[0, z])/24 + 
  (I/24)*CA^2*Pi^3*G[0, z] - (193*CA^2*G[0, z])/(432*(-1 + z)^3) + 
  (19*CA*nf*G[0, z])/(432*(-1 + z)^3) - (11*CA^2*Pi^2*G[0, z])/
   (576*(-1 + z)^3) + (CA*nf*Pi^2*G[0, z])/(288*(-1 + z)^3) + 
  (49*CA^2*z*G[0, z])/(36*(-1 + z)^3) - (11*CA*nf*z*G[0, z])/
   (72*(-1 + z)^3) + (19*CA^2*Pi^2*z*G[0, z])/(192*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*G[0, z])/(48*(-1 + z)^3) - (199*CA^2*z^2*G[0, z])/
   (144*(-1 + z)^3) + (25*CA*nf*z^2*G[0, z])/(144*(-1 + z)^3) - 
  (25*CA^2*Pi^2*z^2*G[0, z])/(192*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*G[0, z])/(48*(-1 + z)^3) + (101*CA^2*z^3*G[0, z])/
   (216*(-1 + z)^3) - (7*CA*nf*z^3*G[0, z])/(108*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*G[0, z])/(192*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*G[0, z])/(96*(-1 + z)^3) - 
  (CA^2*G[0, z])/(16*\[Epsilon]^3) + (11*CA^2*G[0, z])/(96*\[Epsilon]^2) - 
  (CA*nf*G[0, z])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 + 
  (67*CA^2*G[0, z])/(288*\[Epsilon]) - (5*CA*nf*G[0, z])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*G[0, z])/\[Epsilon] - ((I/24)*CA*nf*Pi*G[0, z])/
   \[Epsilon] + (5*CA^2*Pi^2*G[0, z])/(48*\[Epsilon]) - 
  (67*CA^2*Pi^2*\[Epsilon]*G[0, z])/144 + (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/
   72 - ((11*I)/72)*CA^2*Pi^3*\[Epsilon]*G[0, z] + 
  (I/36)*CA*nf*Pi^3*\[Epsilon]*G[0, z] - (571*CA^2*\[Epsilon]*G[0, z])/
   (648*(-1 + z)^3) + (65*CA*nf*\[Epsilon]*G[0, z])/(1296*(-1 + z)^3) - 
  (((193*I)/216)*CA^2*Pi*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  (((19*I)/216)*CA*nf*Pi*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  (67*CA^2*Pi^2*\[Epsilon]*G[0, z])/(1728*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/(864*(-1 + z)^3) - 
  (((11*I)/288)*CA^2*Pi^3*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  ((I/144)*CA*nf*Pi^3*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^4*\[Epsilon]*G[0, z])/(5760*(-1 + z)^3) + 
  (1175*CA^2*z*\[Epsilon]*G[0, z])/(432*(-1 + z)^3) - 
  (107*CA*nf*z*\[Epsilon]*G[0, z])/(432*(-1 + z)^3) + 
  (((49*I)/18)*CA^2*Pi*z*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  (((11*I)/36)*CA*nf*Pi*z*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  (37*CA^2*Pi^2*z*\[Epsilon]*G[0, z])/(192*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*\[Epsilon]*G[0, z])/(32*(-1 + z)^3) + 
  (((19*I)/96)*CA^2*Pi^3*z*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  ((I/24)*CA*nf*Pi^3*z*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^4*z*\[Epsilon]*G[0, z])/(1920*(-1 + z)^3) - 
  (1199*CA^2*z^2*\[Epsilon]*G[0, z])/(432*(-1 + z)^3) + 
  (35*CA*nf*z^2*\[Epsilon]*G[0, z])/(108*(-1 + z)^3) - 
  (((199*I)/72)*CA^2*Pi*z^2*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  (((25*I)/72)*CA*nf*Pi*z^2*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  (151*CA^2*Pi^2*z^2*\[Epsilon]*G[0, z])/(576*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, z])/(36*(-1 + z)^3) - 
  (((25*I)/96)*CA^2*Pi^3*z^2*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  ((I/24)*CA*nf*Pi^3*z^2*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^4*z^2*\[Epsilon]*G[0, z])/(1920*(-1 + z)^3) + 
  (607*CA^2*z^3*\[Epsilon]*G[0, z])/(648*(-1 + z)^3) - 
  (41*CA*nf*z^3*\[Epsilon]*G[0, z])/(324*(-1 + z)^3) + 
  (((101*I)/108)*CA^2*Pi*z^3*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  (((7*I)/54)*CA*nf*Pi*z^3*\[Epsilon]*G[0, z])/(-1 + z)^3 + 
  (67*CA^2*Pi^2*z^3*\[Epsilon]*G[0, z])/(576*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]*G[0, z])/(288*(-1 + z)^3) + 
  (((11*I)/96)*CA^2*Pi^3*z^3*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  ((I/48)*CA*nf*Pi^3*z^3*\[Epsilon]*G[0, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^4*z^3*\[Epsilon]*G[0, z])/(5760*(-1 + z)^3) - 
  ((67*I)/216)*CA^2*Pi^3*\[Epsilon]^2*G[0, z] + 
  ((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/144 - (CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/
   72 + (I/90)*CA^2*Pi^5*\[Epsilon]^2*G[0, z] - 
  (1705*CA^2*\[Epsilon]^2*G[0, z])/(972*(-1 + z)^3) + 
  (211*CA*nf*\[Epsilon]^2*G[0, z])/(3888*(-1 + z)^3) - 
  (((571*I)/324)*CA^2*Pi*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (2177*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(2592*(-1 + z)^3) - 
  (263*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/(2592*(-1 + z)^3) - 
  (((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (671*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/(6912*(-1 + z)^3) - 
  (61*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/(3456*(-1 + z)^3) + 
  (((7*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (7129*CA^2*z*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^3) - 
  (323*CA*nf*z*\[Epsilon]^2*G[0, z])/(648*(-1 + z)^3) + 
  (((1175*I)/216)*CA^2*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (((107*I)/216)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (683*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(288*(-1 + z)^3) + 
  (83*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z])/(288*(-1 + z)^3) + 
  (((37*I)/96)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  ((I/16)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (411*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z])/(1280*(-1 + z)^3) + 
  (29*CA*nf*Pi^4*z*\[Epsilon]^2*G[0, z])/(480*(-1 + z)^3) - 
  (((7*I)/960)*CA^2*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (7285*CA^2*z^2*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^3) + 
  (901*CA*nf*z^2*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^3) - 
  (((1199*I)/216)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (((35*I)/54)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (1949*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(864*(-1 + z)^3) - 
  (139*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(432*(-1 + z)^3) - 
  (((151*I)/288)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  ((I/18)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (1319*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, z])/(3840*(-1 + z)^3) - 
  (29*CA*nf*Pi^4*z^2*\[Epsilon]^2*G[0, z])/(480*(-1 + z)^3) + 
  (((7*I)/960)*CA^2*Pi^5*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (911*CA^2*z^3*\[Epsilon]^2*G[0, z])/(486*(-1 + z)^3) - 
  (61*CA*nf*z^3*\[Epsilon]^2*G[0, z])/(243*(-1 + z)^3) + 
  (((607*I)/324)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (((41*I)/162)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (203*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, z])/(288*(-1 + z)^3) + 
  (29*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, z])/(288*(-1 + z)^3) + 
  (((67*I)/288)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (((5*I)/144)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 - 
  (4301*CA^2*Pi^4*z^3*\[Epsilon]^2*G[0, z])/(34560*(-1 + z)^3) + 
  (391*CA*nf*Pi^4*z^3*\[Epsilon]^2*G[0, z])/(17280*(-1 + z)^3) - 
  (((7*I)/2880)*CA^2*Pi^5*z^3*\[Epsilon]^2*G[0, z])/(-1 + z)^3 + 
  (101*CA^2*G[1, z])/216 - (7*CA*nf*G[1, z])/108 + 
  ((67*I)/144)*CA^2*Pi*G[1, z] - ((5*I)/72)*CA*nf*Pi*G[1, z] - 
  (187*CA^2*Pi^2*G[1, z])/576 + (17*CA*nf*Pi^2*G[1, z])/288 + 
  (I/12)*CA^2*Pi^3*G[1, z] - (CA^2*G[1, z])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, z])/(96*\[Epsilon]^2) - (CA*nf*G[1, z])/(48*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 + (67*CA^2*G[1, z])/(288*\[Epsilon]) - 
  (5*CA*nf*G[1, z])/(144*\[Epsilon]) + (((11*I)/48)*CA^2*Pi*G[1, z])/
   \[Epsilon] - ((I/24)*CA*nf*Pi*G[1, z])/\[Epsilon] + 
  (CA^2*Pi^2*G[1, z])/(8*\[Epsilon]) + ((101*I)/108)*CA^2*Pi*\[Epsilon]*
   G[1, z] - ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[1, z] - 
  (67*CA^2*Pi^2*\[Epsilon]*G[1, z])/144 + (5*CA*nf*Pi^2*\[Epsilon]*G[1, z])/
   72 - ((11*I)/32)*CA^2*Pi^3*\[Epsilon]*G[1, z] + 
  (I/16)*CA*nf*Pi^3*\[Epsilon]*G[1, z] - (CA^2*Pi^4*\[Epsilon]*G[1, z])/24 - 
  (1187*CA^2*\[Epsilon]*G[1, z])/(1296*(-1 + z)^3) + 
  (137*CA*nf*\[Epsilon]*G[1, z])/(1296*(-1 + z)^3) + 
  (371*CA^2*Pi^2*\[Epsilon]*G[1, z])/(1728*(-1 + z)^3) - 
  (43*CA*nf*Pi^2*\[Epsilon]*G[1, z])/(864*(-1 + z)^3) - 
  (113*CA^2*Pi^4*\[Epsilon]*G[1, z])/(5760*(-1 + z)^3) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, z])/(144*(-1 + z)^3*z) + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, z])/(144*(-1 + z)^3*z) + 
  (299*CA^2*z*\[Epsilon]*G[1, z])/(108*(-1 + z)^3) - 
  (73*CA*nf*z*\[Epsilon]*G[1, z])/(216*(-1 + z)^3) - 
  (347*CA^2*Pi^2*z*\[Epsilon]*G[1, z])/(576*(-1 + z)^3) + 
  (31*CA*nf*Pi^2*z*\[Epsilon]*G[1, z])/(288*(-1 + z)^3) + 
  (113*CA^2*Pi^4*z*\[Epsilon]*G[1, z])/(1920*(-1 + z)^3) - 
  (1205*CA^2*z^2*\[Epsilon]*G[1, z])/(432*(-1 + z)^3) + 
  (155*CA*nf*z^2*\[Epsilon]*G[1, z])/(432*(-1 + z)^3) + 
  (113*CA^2*Pi^2*z^2*\[Epsilon]*G[1, z])/(192*(-1 + z)^3) - 
  (3*CA*nf*Pi^2*z^2*\[Epsilon]*G[1, z])/(32*(-1 + z)^3) - 
  (113*CA^2*Pi^4*z^2*\[Epsilon]*G[1, z])/(1920*(-1 + z)^3) + 
  (607*CA^2*z^3*\[Epsilon]*G[1, z])/(648*(-1 + z)^3) - 
  (41*CA*nf*z^3*\[Epsilon]*G[1, z])/(324*(-1 + z)^3) - 
  (335*CA^2*Pi^2*z^3*\[Epsilon]*G[1, z])/(1728*(-1 + z)^3) + 
  (25*CA*nf*Pi^2*z^3*\[Epsilon]*G[1, z])/(864*(-1 + z)^3) + 
  (113*CA^2*Pi^4*z^3*\[Epsilon]*G[1, z])/(5760*(-1 + z)^3) - 
  (101*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/108 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/54 - ((67*I)/216)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, z] + ((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z] + 
  (77*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/288 - 
  (7*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/144 - (I/60)*CA^2*Pi^5*\[Epsilon]^2*
   G[1, z] - (6829*CA^2*\[Epsilon]^2*G[1, z])/(3888*(-1 + z)^3) + 
  (109*CA*nf*\[Epsilon]^2*G[1, z])/(972*(-1 + z)^3) - 
  (((1187*I)/648)*CA^2*Pi*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (((137*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (1055*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)^3) - 
  (239*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)^3) + 
  (((371*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (((43*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (2123*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(34560*(-1 + z)^3) - 
  (193*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/(17280*(-1 + z)^3) - 
  (((113*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(432*(-1 + z)^3*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(54*(-1 + z)^3*z) - 
  ((I/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/((-1 + z)^3*z) + 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/((-1 + z)^3*z) + 
  (3491*CA^2*z*\[Epsilon]^2*G[1, z])/(648*(-1 + z)^3) - 
  (77*CA*nf*z*\[Epsilon]^2*G[1, z])/(162*(-1 + z)^3) + 
  (((299*I)/54)*CA^2*Pi*z*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (((73*I)/108)*CA*nf*Pi*z*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (127*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/(108*(-1 + z)^3) + 
  (41*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z])/(216*(-1 + z)^3) - 
  (((347*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (((31*I)/144)*CA*nf*Pi^3*z*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (251*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z])/(1280*(-1 + z)^3) + 
  (7*CA*nf*Pi^4*z*\[Epsilon]^2*G[1, z])/(192*(-1 + z)^3) + 
  (((113*I)/960)*CA^2*Pi^5*z*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (7135*CA^2*z^2*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)^3) + 
  (199*CA*nf*z^2*\[Epsilon]^2*G[1, z])/(324*(-1 + z)^3) - 
  (((1205*I)/216)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (((155*I)/216)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(6*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(6*(-1 + z)^3) + 
  (((113*I)/96)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (((3*I)/16)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (787*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, z])/(3840*(-1 + z)^3) - 
  (7*CA*nf*Pi^4*z^2*\[Epsilon]^2*G[1, z])/(192*(-1 + z)^3) - 
  (((113*I)/960)*CA^2*Pi^5*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (911*CA^2*z^3*\[Epsilon]^2*G[1, z])/(486*(-1 + z)^3) - 
  (61*CA*nf*z^3*\[Epsilon]^2*G[1, z])/(243*(-1 + z)^3) + 
  (((607*I)/324)*CA^2*Pi*z^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (((41*I)/162)*CA*nf*Pi*z^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (1001*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)^3) + 
  (131*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, z])/(2592*(-1 + z)^3) - 
  (((335*I)/864)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 + 
  (((25*I)/432)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  (2497*CA^2*Pi^4*z^3*\[Epsilon]^2*G[1, z])/(34560*(-1 + z)^3) + 
  (227*CA*nf*Pi^4*z^3*\[Epsilon]^2*G[1, z])/(17280*(-1 + z)^3) + 
  (((113*I)/2880)*CA^2*Pi^5*z^3*\[Epsilon]^2*G[1, z])/(-1 + z)^3 - 
  ((11*I)/24)*CA^2*Pi*G[0, 0, z] + (I/12)*CA*nf*Pi*G[0, 0, z] - 
  (CA^2*Pi^2*G[0, 0, z])/4 - (67*CA^2*G[0, 0, z])/(144*(-1 + z)^2) + 
  (5*CA*nf*G[0, 0, z])/(72*(-1 + z)^2) + (CA^2*Pi^2*G[0, 0, z])/
   (24*(-1 + z)^2) + (67*CA^2*z*G[0, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*z*G[0, 0, z])/(36*(-1 + z)^2) - (CA^2*Pi^2*z*G[0, 0, z])/
   (12*(-1 + z)^2) - (67*CA^2*z^2*G[0, 0, z])/(144*(-1 + z)^2) + 
  (5*CA*nf*z^2*G[0, 0, z])/(72*(-1 + z)^2) + (CA^2*Pi^2*z^2*G[0, 0, z])/
   (24*(-1 + z)^2) + (CA^2*G[0, 0, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[0, 0, z])/(48*\[Epsilon]) + (CA*nf*G[0, 0, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, 0, z])/\[Epsilon] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/24 - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/12 - (I/6)*CA^2*Pi^3*\[Epsilon]*
   G[0, 0, z] + (193*CA^2*\[Epsilon]*G[0, 0, z])/(216*(-1 + z)^3) - 
  (19*CA*nf*\[Epsilon]*G[0, 0, z])/(216*(-1 + z)^3) + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/(288*(-1 + z)^3) - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/(144*(-1 + z)^3) - 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 + 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 - 
  (49*CA^2*z*\[Epsilon]*G[0, 0, z])/(18*(-1 + z)^3) + 
  (11*CA*nf*z*\[Epsilon]*G[0, 0, z])/(36*(-1 + z)^3) - 
  (19*CA^2*Pi^2*z*\[Epsilon]*G[0, 0, z])/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z*\[Epsilon]*G[0, 0, z])/(24*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*z*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 - 
  (((5*I)/18)*CA*nf*Pi*z*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 + 
  (199*CA^2*z^2*\[Epsilon]*G[0, 0, z])/(72*(-1 + z)^3) - 
  (25*CA*nf*z^2*\[Epsilon]*G[0, 0, z])/(72*(-1 + z)^3) + 
  (25*CA^2*Pi^2*z^2*\[Epsilon]*G[0, 0, z])/(96*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, 0, z])/(24*(-1 + z)^3) - 
  (((67*I)/72)*CA^2*Pi*z^2*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 + 
  (((5*I)/36)*CA*nf*Pi*z^2*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 + 
  ((I/12)*CA^2*Pi^3*z^2*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 - 
  (101*CA^2*z^3*\[Epsilon]*G[0, 0, z])/(108*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]*G[0, 0, z])/(54*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]*G[0, 0, z])/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]*G[0, 0, z])/(48*(-1 + z)^3) + 
  ((11*I)/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z] - 
  (I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, z] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/12 + (571*CA^2*\[Epsilon]^2*G[0, 0, z])/
   (324*(-1 + z)^3) - (65*CA*nf*\[Epsilon]^2*G[0, 0, z])/(648*(-1 + z)^3) + 
  (((193*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  (((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(864*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)^3) + 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(2880*(-1 + z)^3) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/(36*(-1 + z)^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(12*(-1 + z)^2) - 
  (2341*CA^2*z*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)^3) + 
  (205*CA*nf*z*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)^3) - 
  (((49*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  (((11*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  (37*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(16*(-1 + z)^3) - 
  (((19*I)/48)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  ((I/12)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(960*(-1 + z)^3) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(36*(-1 + z)^2) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(18*(-1 + z)^2) + 
  (CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(6*(-1 + z)^2) + 
  (595*CA^2*z^2*\[Epsilon]^2*G[0, 0, z])/(108*(-1 + z)^3) - 
  (131*CA*nf*z^2*\[Epsilon]^2*G[0, 0, z])/(216*(-1 + z)^3) + 
  (((199*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  (((25*I)/36)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  (151*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(18*(-1 + z)^3) + 
  (((25*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  ((I/12)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, 0, z])/(960*(-1 + z)^3) + 
  (67*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(36*(-1 + z)^2) - 
  (CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, 0, z])/(12*(-1 + z)^2) - 
  (2401*CA^2*z^3*\[Epsilon]^2*G[0, 0, z])/(1296*(-1 + z)^3) + 
  (301*CA*nf*z^3*\[Epsilon]^2*G[0, 0, z])/(1296*(-1 + z)^3) - 
  (((101*I)/54)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  (((7*I)/27)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 - 
  (67*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 0, z])/(144*(-1 + z)^3) - 
  (((11*I)/48)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  ((I/24)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^4*z^3*\[Epsilon]^2*G[0, 0, z])/(2880*(-1 + z)^3) + 
  (67*CA^2*G[0, 1, z])/144 - (5*CA*nf*G[0, 1, z])/72 + 
  ((11*I)/24)*CA^2*Pi*G[0, 1, z] - (I/12)*CA*nf*Pi*G[0, 1, z] - 
  (CA^2*Pi^2*G[0, 1, z])/24 + (11*CA^2*G[0, 1, z])/(48*\[Epsilon]) - 
  (CA*nf*G[0, 1, z])/(24*\[Epsilon]) + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 1, z] - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/24 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/12 - (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] - (413*CA^2*\[Epsilon]*G[0, 1, z])/(432*(-1 + z)^3) + 
  (65*CA*nf*\[Epsilon]*G[0, 1, z])/(432*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(72*(-1 + z)^3) + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/(36*(-1 + z)^3) + 
  (101*CA^2*z*\[Epsilon]*G[0, 1, z])/(36*(-1 + z)^3) - 
  (7*CA*nf*z*\[Epsilon]*G[0, 1, z])/(18*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z*\[Epsilon]*G[0, 1, z])/(24*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*\[Epsilon]*G[0, 1, z])/(12*(-1 + z)^3) - 
  (401*CA^2*z^2*\[Epsilon]*G[0, 1, z])/(144*(-1 + z)^3) + 
  (53*CA*nf*z^2*\[Epsilon]*G[0, 1, z])/(144*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/(24*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/(12*(-1 + z)^3) + 
  (101*CA^2*z^3*\[Epsilon]*G[0, 1, z])/(108*(-1 + z)^3) - 
  (7*CA*nf*z^3*\[Epsilon]*G[0, 1, z])/(54*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*\[Epsilon]*G[0, 1, z])/(72*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]*G[0, 1, z])/(36*(-1 + z)^3) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/72 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/36 - ((11*I)/36)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 1, z] + (I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/12 - 
  (1223*CA^2*\[Epsilon]^2*G[0, 1, z])/(648*(-1 + z)^3) + 
  (373*CA*nf*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)^3) - 
  (((413*I)/216)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  (((65*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  (125*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^3) + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^3) - 
  (((11*I)/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  ((I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^3*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^3*z) + 
  (2383*CA^2*z*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^3) - 
  (283*CA*nf*z*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^3) + 
  (((101*I)/18)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  (((7*I)/9)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  (265*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(288*(-1 + z)^3) - 
  (37*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(288*(-1 + z)^3) + 
  (((11*I)/12)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  ((I/6)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  (9*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)^3) - 
  (148*CA^2*z^2*\[Epsilon]^2*G[0, 1, z])/(27*(-1 + z)^3) + 
  (259*CA*nf*z^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^3) - 
  (((401*I)/72)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  (((53*I)/72)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  (139*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^3) + 
  (25*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^3) - 
  (((11*I)/12)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  ((I/6)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  (9*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)^3) + 
  (2401*CA^2*z^3*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)^3) - 
  (301*CA*nf*z^3*\[Epsilon]^2*G[0, 1, z])/(1296*(-1 + z)^3) + 
  (((101*I)/54)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  (((7*I)/27)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 + 
  (67*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, z])/(216*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 1, z])/(108*(-1 + z)^3) + 
  (((11*I)/36)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  ((I/18)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^3 - 
  (3*CA^2*Pi^4*z^3*\[Epsilon]^2*G[0, 1, z])/(320*(-1 + z)^3) + 
  ((11*I)/24)*CA^2*Pi*G[1, 0, z] - (I/12)*CA*nf*Pi*G[1, 0, z] + 
  (67*CA^2*G[1, 0, z])/(144*(-1 + z)^2) - (5*CA*nf*G[1, 0, z])/
   (72*(-1 + z)^2) - (CA^2*Pi^2*G[1, 0, z])/(24*(-1 + z)^2) - 
  (35*CA^2*z*G[1, 0, z])/(36*(-1 + z)^2) + (13*CA*nf*z*G[1, 0, z])/
   (72*(-1 + z)^2) + (CA^2*Pi^2*z*G[1, 0, z])/(12*(-1 + z)^2) + 
  (67*CA^2*z^2*G[1, 0, z])/(144*(-1 + z)^2) - (5*CA*nf*z^2*G[1, 0, z])/
   (72*(-1 + z)^2) - (CA^2*Pi^2*z^2*G[1, 0, z])/(24*(-1 + z)^2) + 
  (11*CA^2*G[1, 0, z])/(48*\[Epsilon]) - (CA*nf*G[1, 0, z])/(24*\[Epsilon]) - 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/24 + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/12 - (193*CA^2*\[Epsilon]*G[1, 0, z])/
   (216*(-1 + z)^3) + (19*CA*nf*\[Epsilon]*G[1, 0, z])/(216*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/(144*(-1 + z)^3) + 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/(72*(-1 + z)^3) + 
  (((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 - 
  (((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 + 
  (45*CA^2*z*\[Epsilon]*G[1, 0, z])/(16*(-1 + z)^3) - 
  (7*CA*nf*z*\[Epsilon]*G[1, 0, z])/(16*(-1 + z)^3) + 
  (13*CA^2*Pi^2*z*\[Epsilon]*G[1, 0, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z*\[Epsilon]*G[1, 0, z])/(96*(-1 + z)^3) - 
  (((35*I)/18)*CA^2*Pi*z*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 + 
  (((13*I)/36)*CA*nf*Pi*z*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 + 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 - 
  (137*CA^2*z^2*\[Epsilon]*G[1, 0, z])/(48*(-1 + z)^3) + 
  (23*CA*nf*z^2*\[Epsilon]*G[1, 0, z])/(48*(-1 + z)^3) - 
  (29*CA^2*Pi^2*z^2*\[Epsilon]*G[1, 0, z])/(96*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]*G[1, 0, z])/(96*(-1 + z)^3) + 
  (((67*I)/72)*CA^2*Pi*z^2*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 - 
  (((5*I)/36)*CA*nf*Pi*z^2*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 - 
  ((I/12)*CA^2*Pi^3*z^2*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 + 
  (101*CA^2*z^3*\[Epsilon]*G[1, 0, z])/(108*(-1 + z)^3) - 
  (7*CA*nf*z^3*\[Epsilon]*G[1, 0, z])/(54*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*\[Epsilon]*G[1, 0, z])/(96*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]*G[1, 0, z])/(48*(-1 + z)^3) - 
  ((11*I)/36)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z] + 
  (I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, z] - 
  (571*CA^2*\[Epsilon]^2*G[1, 0, z])/(324*(-1 + z)^3) + 
  (65*CA*nf*\[Epsilon]^2*G[1, 0, z])/(648*(-1 + z)^3) - 
  (((193*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(216*(-1 + z)^3) - 
  (((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  ((I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)^3) - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)^2) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(12*(-1 + z)^2) + 
  (269*CA^2*z*\[Epsilon]^2*G[1, 0, z])/(48*(-1 + z)^3) - 
  (19*CA*nf*z*\[Epsilon]^2*G[1, 0, z])/(24*(-1 + z)^3) + 
  (((45*I)/8)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (((7*I)/8)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(9*(-1 + z)^3) - 
  (7*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)^3) + 
  (((13*I)/24)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (((5*I)/48)*CA*nf*Pi^3*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (11*CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(240*(-1 + z)^3) + 
  (35*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(18*(-1 + z)^2) - 
  (13*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(36*(-1 + z)^2) - 
  (CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(6*(-1 + z)^2) - 
  (205*CA^2*z^2*\[Epsilon]^2*G[1, 0, z])/(36*(-1 + z)^3) + 
  (133*CA*nf*z^2*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)^3) - 
  (((137*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (((23*I)/24)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (5*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(8*(-1 + z)^3) + 
  (3*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(32*(-1 + z)^3) - 
  (((29*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (((5*I)/48)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (11*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, 0, z])/(240*(-1 + z)^3) - 
  (67*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)^2) + 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, 0, z])/(12*(-1 + z)^2) + 
  (2401*CA^2*z^3*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)^3) - 
  (301*CA*nf*z^3*\[Epsilon]^2*G[1, 0, z])/(1296*(-1 + z)^3) + 
  (((101*I)/54)*CA^2*Pi*z^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (((7*I)/27)*CA*nf*Pi*z^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 + 
  (67*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)^3) + 
  (((11*I)/48)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  ((I/24)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^3 - 
  (11*CA^2*Pi^4*z^3*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)^3) - 
  (67*CA^2*G[1, 1, z])/144 + (5*CA*nf*G[1, 1, z])/72 - 
  ((11*I)/24)*CA^2*Pi*G[1, 1, z] + (I/12)*CA*nf*Pi*G[1, 1, z] - 
  (CA^2*Pi^2*G[1, 1, z])/4 + (CA^2*G[1, 1, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, z])/(48*\[Epsilon]) + (CA*nf*G[1, 1, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, 1, z])/\[Epsilon] - (101*CA^2*\[Epsilon]*G[1, 1, z])/
   108 + (7*CA*nf*\[Epsilon]*G[1, 1, z])/54 - ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, z] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/36 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/18 - (I/6)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] - ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/36 + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/12 + 
  (1187*CA^2*\[Epsilon]^2*G[1, 1, z])/(648*(-1 + z)^3) - 
  (137*CA*nf*\[Epsilon]^2*G[1, 1, z])/(648*(-1 + z)^3) + 
  (241*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(864*(-1 + z)^3) - 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(864*(-1 + z)^3) - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/(1440*(-1 + z)^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*(-1 + z)^3*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*(-1 + z)^3*z) - 
  (2383*CA^2*z*\[Epsilon]^2*G[1, 1, z])/(432*(-1 + z)^3) + 
  (283*CA*nf*z*\[Epsilon]^2*G[1, 1, z])/(432*(-1 + z)^3) - 
  (91*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/(96*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/(32*(-1 + z)^3) + 
  (11*CA^2*Pi^4*z*\[Epsilon]^2*G[1, 1, z])/(480*(-1 + z)^3) + 
  (299*CA^2*z^2*\[Epsilon]^2*G[1, 1, z])/(54*(-1 + z)^3) - 
  (73*CA*nf*z^2*\[Epsilon]^2*G[1, 1, z])/(108*(-1 + z)^3) + 
  (31*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, z])/(32*(-1 + z)^3) - 
  (17*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 1, z])/(96*(-1 + z)^3) - 
  (11*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, 1, z])/(480*(-1 + z)^3) - 
  (2401*CA^2*z^3*\[Epsilon]^2*G[1, 1, z])/(1296*(-1 + z)^3) + 
  (301*CA*nf*z^3*\[Epsilon]^2*G[1, 1, z])/(1296*(-1 + z)^3) - 
  (67*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 1, z])/(216*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 1, z])/(108*(-1 + z)^3) + 
  (11*CA^2*Pi^4*z^3*\[Epsilon]^2*G[1, 1, z])/(1440*(-1 + z)^3) - 
  (I/2)*CA^2*Pi*G[0, 0, 0, z] - (11*CA^2*G[0, 0, 0, z])/(24*(-1 + z)^3) + 
  (CA*nf*G[0, 0, 0, z])/(12*(-1 + z)^3) + (11*CA^2*z*G[0, 0, 0, z])/
   (8*(-1 + z)^3) - (CA*nf*z*G[0, 0, 0, z])/(4*(-1 + z)^3) - 
  (11*CA^2*z^2*G[0, 0, 0, z])/(8*(-1 + z)^3) + (CA*nf*z^2*G[0, 0, 0, z])/
   (4*(-1 + z)^3) + (11*CA^2*z^3*G[0, 0, 0, z])/(24*(-1 + z)^3) - 
  (CA*nf*z^3*G[0, 0, 0, z])/(12*(-1 + z)^3) - 
  (CA^2*G[0, 0, 0, z])/(4*\[Epsilon]) + (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/
   2 - (67*CA^2*\[Epsilon]*G[0, 0, 0, z])/(72*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/(36*(-1 + z)^3) - 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 + 
  ((I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)^3) + 
  (67*CA^2*z*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)^3) + 
  (((11*I)/4)*CA^2*Pi*z*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 - 
  ((I/2)*CA*nf*Pi*z*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 0, z])/(4*(-1 + z)^3) - 
  (67*CA^2*z^2*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)^3) - 
  (((11*I)/4)*CA^2*Pi*z^2*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 + 
  ((I/2)*CA*nf*Pi*z^2*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, 0, 0, z])/(4*(-1 + z)^3) + 
  (67*CA^2*z^3*\[Epsilon]*G[0, 0, 0, z])/(72*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]*G[0, 0, 0, z])/(36*(-1 + z)^3) + 
  (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 - 
  ((I/6)*CA*nf*Pi*z^3*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z^3*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)^3) + 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] - 
  (193*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/(108*(-1 + z)^3) + 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/(108*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(144*(-1 + z)^3) - 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)^3) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (49*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(9*(-1 + z)^3) - 
  (11*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z])/(18*(-1 + z)^3) + 
  (((67*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (((5*I)/6)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (113*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(12*(-1 + z)^3) - 
  ((I/2)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (199*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(36*(-1 + z)^3) + 
  (25*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(36*(-1 + z)^3) - 
  (((67*I)/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (((5*I)/6)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (107*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(12*(-1 + z)^3) + 
  ((I/2)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (101*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(54*(-1 + z)^3) - 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(27*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (((5*I)/18)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(16*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(8*(-1 + z)^3) - 
  ((I/6)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^3 + 
  (11*CA^2*G[0, 0, 1, z])/24 - (CA*nf*G[0, 0, 1, z])/12 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] + 
  (67*CA^2*\[Epsilon]*G[0, 0, 1, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/(12*(-1 + z)^2) - 
  (131*CA^2*z*\[Epsilon]*G[0, 0, 1, z])/(72*(-1 + z)^2) + 
  (17*CA*nf*z*\[Epsilon]*G[0, 0, 1, z])/(72*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 1, z])/(6*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]*G[0, 0, 1, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]*G[0, 0, 1, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, 0, 1, z])/(12*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/6 - 
  (413*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(216*(-1 + z)^3) + 
  (65*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/(216*(-1 + z)^3) + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(144*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(72*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 + 
  (265*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(48*(-1 + z)^3) - 
  (31*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, z])/(48*(-1 + z)^3) - 
  (43*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(48*(-1 + z)^3) + 
  (7*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(48*(-1 + z)^3) - 
  (((131*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 + 
  (((17*I)/36)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  ((I/3)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  (131*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*(-1 + z)^3) + 
  (7*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(12*(-1 + z)^3) + 
  (17*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*(-1 + z)^3) - 
  (7*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  (((5*I)/18)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 + 
  ((I/6)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 + 
  (799*CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, z])/(432*(-1 + z)^3) - 
  (103*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, z])/(432*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 1, z])/(72*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 1, z])/(36*(-1 + z)^3) + 
  (I/4)*CA^2*Pi*G[0, 1, 0, z] + (11*CA^2*G[0, 1, 0, z])/(16*(-1 + z)^3) - 
  (CA*nf*G[0, 1, 0, z])/(8*(-1 + z)^3) - (29*CA^2*z*G[0, 1, 0, z])/
   (16*(-1 + z)^3) + (5*CA*nf*z*G[0, 1, 0, z])/(16*(-1 + z)^3) + 
  (13*CA^2*z^2*G[0, 1, 0, z])/(8*(-1 + z)^3) - (5*CA*nf*z^2*G[0, 1, 0, z])/
   (16*(-1 + z)^3) - (11*CA^2*z^3*G[0, 1, 0, z])/(24*(-1 + z)^3) + 
  (CA*nf*z^3*G[0, 1, 0, z])/(12*(-1 + z)^3) + 
  (CA^2*G[0, 1, 0, z])/(8*\[Epsilon]) - (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/
   4 + (67*CA^2*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^3) + 
  (((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 - 
  ((I/4)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^3) - 
  (179*CA^2*z*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^3) + 
  (13*CA*nf*z*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^3) - 
  (((29*I)/8)*CA^2*Pi*z*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 + 
  (((5*I)/8)*CA*nf*Pi*z*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 + 
  (3*CA^2*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^3) + 
  (53*CA^2*z^2*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^3) - 
  (9*CA*nf*z^2*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^3) + 
  (((13*I)/4)*CA^2*Pi*z^2*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 - 
  (((5*I)/8)*CA*nf*Pi*z^2*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 - 
  (3*CA^2*Pi^2*z^2*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^3) - 
  (67*CA^2*z^3*\[Epsilon]*G[0, 1, 0, z])/(72*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]*G[0, 1, 0, z])/(36*(-1 + z)^3) - 
  (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 + 
  ((I/6)*CA*nf*Pi*z^3*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^3*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^3) - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] + 
  (199*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)^3) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)^3) + 
  (((67*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (341*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(288*(-1 + z)^3) + 
  (31*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)^3) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (1057*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)^3) + 
  (127*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)^3) - 
  (((179*I)/24)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  (((13*I)/12)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  (293*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(96*(-1 + z)^3) - 
  (25*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)^3) + 
  (((3*I)/8)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  (157*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(24*(-1 + z)^3) - 
  (47*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)^3) + 
  (((53*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (((9*I)/8)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (257*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(96*(-1 + z)^3) + 
  (25*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)^3) - 
  (((3*I)/8)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (799*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(432*(-1 + z)^3) + 
  (103*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(432*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  (((5*I)/18)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 + 
  (209*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(288*(-1 + z)^3) - 
  (19*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)^3) + 
  ((I/8)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^3 - 
  (11*CA^2*G[0, 1, 1, z])/24 + (CA*nf*G[0, 1, 1, z])/12 + 
  (I/4)*CA^2*Pi*G[0, 1, 1, z] + (CA^2*G[0, 1, 1, z])/(8*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, 1, 1, z])/72 + (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] - 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/16 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/12 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/6 - 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (413*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(216*(-1 + z)^3) - 
  (65*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/(216*(-1 + z)^3) - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(144*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*(-1 + z)^3) - 
  (101*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(18*(-1 + z)^3) + 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, z])/(9*(-1 + z)^3) + 
  (41*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(48*(-1 + z)^3) - 
  (13*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(96*(-1 + z)^3) + 
  (401*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*(-1 + z)^3) - 
  (53*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*(-1 + z)^3) - 
  (61*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(96*(-1 + z)^3) + 
  (13*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(96*(-1 + z)^3) - 
  (101*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, z])/(54*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, z])/(27*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 1, z])/(96*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 1, z])/(48*(-1 + z)^3) - 
  (11*CA^2*G[1, 0, 0, z])/24 + (CA*nf*G[1, 0, 0, z])/12 + 
  (I/4)*CA^2*Pi*G[1, 0, 0, z] + (CA^2*G[1, 0, 0, z])/(8*\[Epsilon]) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/4 - (67*CA^2*\[Epsilon]*G[1, 0, 0, z])/
   (72*(-1 + z)^2) + (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/(12*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]*G[1, 0, 0, z])/(18*(-1 + z)^2) - 
  (13*CA*nf*z*\[Epsilon]*G[1, 0, 0, z])/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 0, 0, z])/(6*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]*G[1, 0, 0, z])/(72*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]*G[1, 0, 0, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[1, 0, 0, z])/(12*(-1 + z)^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/12 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/6 - (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 0, z] + (193*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(108*(-1 + z)^3) - 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/(108*(-1 + z)^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/(72*(-1 + z)^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/(36*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  (45*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(8*(-1 + z)^3) + 
  (7*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, z])/(8*(-1 + z)^3) - 
  (13*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(24*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(48*(-1 + z)^3) + 
  (((35*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  (((13*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  ((I/3)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  (137*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(24*(-1 + z)^3) - 
  (23*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(24*(-1 + z)^3) + 
  (29*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(48*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  (((5*I)/18)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  ((I/6)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  (101*CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, z])/(54*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, z])/(27*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, 0, z])/(48*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 0, 0, z])/(24*(-1 + z)^3) - 
  (11*CA^2*G[1, 0, 1, z])/24 + (CA*nf*G[1, 0, 1, z])/12 + 
  (I/4)*CA^2*Pi*G[1, 0, 1, z] + (CA^2*G[1, 0, 1, z])/(8*\[Epsilon]) - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/4 - (35*CA^2*\[Epsilon]*G[1, 0, 1, z])/
   (36*(-1 + z)^2) + (13*CA*nf*\[Epsilon]*G[1, 0, 1, z])/(72*(-1 + z)^2) - 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/(48*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*(-1 + z)^2*z) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z])/(48*(-1 + z)^2*z) + 
  (259*CA^2*z*\[Epsilon]*G[1, 0, 1, z])/(144*(-1 + z)^2) - 
  (31*CA*nf*z*\[Epsilon]*G[1, 0, 1, z])/(144*(-1 + z)^2) + 
  (5*CA^2*Pi^2*z*\[Epsilon]*G[1, 0, 1, z])/(24*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]*G[1, 0, 1, z])/(72*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]*G[1, 0, 1, z])/(36*(-1 + z)^2) - 
  (5*CA^2*Pi^2*z^2*\[Epsilon]*G[1, 0, 1, z])/(48*(-1 + z)^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/12 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/6 - (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 1, z] + (853*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(432*(-1 + z)^3) - 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(54*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*(-1 + z)^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(36*(-1 + z)^3) - 
  (((35*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((13*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 - 
  (((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(144*(-1 + z)^3*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(18*(-1 + z)^3*z) + 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/((-1 + z)^2*z) - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/((-1 + z)^2*z) - 
  (50*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(9*(-1 + z)^3) + 
  (101*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, z])/(144*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(24*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(12*(-1 + z)^3) + 
  (((259*I)/72)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 - 
  (((31*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((5*I)/12)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (787*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(144*(-1 + z)^3) - 
  (41*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(24*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(12*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (((5*I)/18)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 - 
  (((5*I)/24)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 - 
  (799*CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, z])/(432*(-1 + z)^3) + 
  (103*CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, z])/(432*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, 1, z])/(72*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 0, 1, z])/(36*(-1 + z)^3) + 
  (11*CA^2*G[1, 1, 0, z])/24 - (CA*nf*G[1, 1, 0, z])/12 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, z] + 
  (67*CA^2*\[Epsilon]*G[1, 1, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/(16*(-1 + z)^2) - 
  (35*CA^2*z*\[Epsilon]*G[1, 1, 0, z])/(18*(-1 + z)^2) + 
  (13*CA*nf*z*\[Epsilon]*G[1, 1, 0, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 1, 0, z])/(8*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]*G[1, 1, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]*G[1, 1, 0, z])/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[1, 1, 0, z])/(16*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/6 - 
  (763*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(432*(-1 + z)^3) + 
  (67*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/(432*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(72*(-1 + z)^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(36*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 - 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  (67*CA^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(12*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 1, 0, z])/(6*(-1 + z)^3) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(2*(-1 + z)^3) - 
  (3*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(32*(-1 + z)^3) - 
  (((35*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  (((13*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  ((I/4)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 - 
  (17*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(3*(-1 + z)^3) + 
  (11*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(12*(-1 + z)^3) - 
  (17*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(32*(-1 + z)^3) + 
  (3*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(32*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 - 
  (((5*I)/18)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 - 
  ((I/8)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  (799*CA^2*z^3*\[Epsilon]^2*G[1, 1, 0, z])/(432*(-1 + z)^3) - 
  (103*CA*nf*z^3*\[Epsilon]^2*G[1, 1, 0, z])/(432*(-1 + z)^3) + 
  (55*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 1, 0, z])/(288*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 1, 0, z])/(144*(-1 + z)^3) + 
  (11*CA^2*G[1, 1, 1, z])/24 - (CA*nf*G[1, 1, 1, z])/12 - 
  (I/2)*CA^2*Pi*G[1, 1, 1, z] - (CA^2*G[1, 1, 1, z])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, 1, z])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/
   36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/12 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (33*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/32 + 
  (3*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/16 + 
  (I/2)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, z] + (CA^2*G[0, 0, 0, 0, z])/2 + 
  I*CA^2*Pi*\[Epsilon]*G[0, 0, 0, 0, z] + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/(12*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (11*CA^2*z*\[Epsilon]*G[0, 0, 0, 0, z])/(4*(-1 + z)^3) + 
  (CA*nf*z*\[Epsilon]*G[0, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (11*CA^2*z^2*\[Epsilon]*G[0, 0, 0, 0, z])/(4*(-1 + z)^3) - 
  (CA*nf*z^2*\[Epsilon]*G[0, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]*G[0, 0, 0, 0, z])/(12*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]*G[0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(36*(-1 + z)^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)^3) + 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(12*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (((11*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (I*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(12*(-1 + z)^3) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (((11*I)/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (I*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(36*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)^3) - 
  (((11*I)/6)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  ((I/3)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/(12*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/(6*(-1 + z)^3) + 
  (5*CA^2*z*\[Epsilon]*G[0, 0, 0, 1, z])/(2*(-1 + z)^3) - 
  (7*CA*nf*z*\[Epsilon]*G[0, 0, 0, 1, z])/(16*(-1 + z)^3) - 
  (37*CA^2*z^2*\[Epsilon]*G[0, 0, 0, 1, z])/(16*(-1 + z)^3) + 
  (7*CA*nf*z^2*\[Epsilon]*G[0, 0, 0, 1, z])/(16*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]*G[0, 0, 0, 1, z])/(16*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]*G[0, 0, 0, 1, z])/(8*(-1 + z)^3) - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(36*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/(18*(-1 + z)^3) - 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^3) + 
  (239*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^3) - 
  (29*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^3) + 
  ((5*I)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (((7*I)/8)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(8*(-1 + z)^3) - 
  (9*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(2*(-1 + z)^3) + 
  (9*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)^3) - 
  (((37*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  (((7*I)/8)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(8*(-1 + z)^3) + 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^3) + 
  (((11*I)/8)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  ((I/4)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^3) - 
  (CA^2*G[0, 0, 1, 0, z])/4 - (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, 0, z] - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/(12*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/(6*(-1 + z)^3) + 
  (9*CA^2*z*\[Epsilon]*G[0, 0, 1, 0, z])/(4*(-1 + z)^3) - 
  (3*CA*nf*z*\[Epsilon]*G[0, 0, 1, 0, z])/(8*(-1 + z)^3) - 
  (15*CA^2*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/(8*(-1 + z)^3) + 
  (3*CA*nf*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]*G[0, 0, 1, 0, z])/(24*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]*G[0, 0, 1, 0, z])/(12*(-1 + z)^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(36*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/(18*(-1 + z)^3) - 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)^3) + 
  (113*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(24*(-1 + z)^3) - 
  (17*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(24*(-1 + z)^3) + 
  (((9*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (((3*I)/4)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(2*(-1 + z)^3) - 
  (4*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (7*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)^3) - 
  (((15*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (((3*I)/4)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(2*(-1 + z)^3) + 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(36*(-1 + z)^3) + 
  (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  ((I/6)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z])/(6*(-1 + z)^3) + 
  (CA^2*G[0, 0, 1, 1, z])/4 - (11*CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/6 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(36*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/(18*(-1 + z)^2) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(48*(-1 + z)^2) + 
  (131*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(36*(-1 + z)^2) - 
  (17*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(36*(-1 + z)^2) - 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(24*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(36*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(18*(-1 + z)^2) + 
  (7*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(48*(-1 + z)^2) - 
  (3*CA^2*G[0, 1, 0, 0, z])/8 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, z] - (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/(4*(-1 + z)^3) + 
  (29*CA^2*z*\[Epsilon]*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (13*CA^2*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/(4*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]*G[0, 1, 0, 0, z])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]*G[0, 1, 0, 0, z])/(6*(-1 + z)^3) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)^3) - 
  (((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  ((I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (179*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^3) - 
  (13*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)^3) + 
  (((29*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (((5*I)/4)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (3*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (53*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (9*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (((13*I)/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (((5*I)/4)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 + 
  (3*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(36*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(18*(-1 + z)^3) + 
  (((11*I)/6)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  ((I/3)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (CA^2*G[0, 1, 0, 1, z])/8 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 1, z] + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(12*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/(6*(-1 + z)^3) - 
  (9*CA^2*z*\[Epsilon]*G[0, 1, 0, 1, z])/(4*(-1 + z)^3) + 
  (3*CA*nf*z*\[Epsilon]*G[0, 1, 0, 1, z])/(8*(-1 + z)^3) + 
  (15*CA^2*z^2*\[Epsilon]*G[0, 1, 0, 1, z])/(8*(-1 + z)^3) - 
  (3*CA*nf*z^2*\[Epsilon]*G[0, 1, 0, 1, z])/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]*G[0, 1, 0, 1, z])/(24*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]*G[0, 1, 0, 1, z])/(12*(-1 + z)^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + 
  (277*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)^3) - 
  (49*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(144*(-1 + z)^3) + 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(6*(-1 + z)^3) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3*z) - 
  (223*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (31*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) - 
  (((9*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (((3*I)/4)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(2*(-1 + z)^3) + 
  (175*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) - 
  (25*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (((15*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (((3*I)/4)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(2*(-1 + z)^3) - 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(72*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(36*(-1 + z)^3) - 
  (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  ((I/6)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z])/(6*(-1 + z)^3) + 
  (CA^2*G[0, 1, 1, 0, z])/8 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 0, z] + 
  (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/(24*(-1 + z)^3) - 
  (47*CA^2*z*\[Epsilon]*G[0, 1, 1, 0, z])/(16*(-1 + z)^3) + 
  (CA*nf*z*\[Epsilon]*G[0, 1, 1, 0, z])/(2*(-1 + z)^3) + 
  (41*CA^2*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/(16*(-1 + z)^3) - 
  (CA*nf*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/(2*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]*G[0, 1, 1, 0, z])/(16*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]*G[0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 + 
  (335*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(144*(-1 + z)^3) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/(72*(-1 + z)^3) + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (73*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)^3) + 
  (43*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)^3) - 
  (((47*I)/8)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (I*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (3*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)^3) + 
  (85*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)^3) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (((41*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (I*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 - 
  (3*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)^3) - 
  (((11*I)/8)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  ((I/4)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (3*CA^2*G[0, 1, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] + (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 - 
  (3*CA^2*G[1, 0, 0, 0, z])/8 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] - (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/(12*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (11*CA^2*z*\[Epsilon]*G[1, 0, 0, 0, z])/(4*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]*G[1, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (11*CA^2*z^2*\[Epsilon]*G[1, 0, 0, 0, z])/(4*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]*G[1, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]*G[1, 0, 0, 0, z])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]*G[1, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(36*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)^3) - 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (23*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(4*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (((11*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (I*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (23*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(4*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (((11*I)/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (I*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (67*CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(36*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)^3) + 
  (((11*I)/6)*CA^2*Pi*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  ((I/3)*CA*nf*Pi*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^3 - 
  (CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (CA^2*G[1, 0, 0, 1, z])/8 - (11*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/16 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] - ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - 
  (71*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*(-1 + z)^2) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*(-1 + z)^2*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*(-1 + z)^2*z) + 
  (21*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*(-1 + z)^2) - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(4*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(4*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*(-1 + z)^2) + 
  (CA^2*G[1, 0, 1, 0, z])/8 + (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 0, z] + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/(8*(-1 + z)^3) - 
  (29*CA^2*z*\[Epsilon]*G[1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]*G[1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (13*CA^2*z^2*\[Epsilon]*G[1, 0, 1, 0, z])/(8*(-1 + z)^3) - 
  (5*CA*nf*z^2*\[Epsilon]*G[1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]*G[1, 0, 1, 0, z])/(24*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]*G[1, 0, 1, 0, z])/(12*(-1 + z)^3) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 + 
  (73*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(3*(-1 + z)^3) + 
  (((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  ((I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^3*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^3*z) - 
  (199*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (23*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^3) - 
  (((29*I)/8)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (((5*I)/8)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (175*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (43*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (((13*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (((5*I)/8)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (67*CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(36*(-1 + z)^3) - 
  (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  ((I/6)*CA*nf*Pi*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (3*CA^2*G[1, 0, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/6 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(18*(-1 + z)^2) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*(-1 + z)^2*z) - 
  (259*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(72*(-1 + z)^2) + 
  (31*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(72*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(12*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(36*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*(-1 + z)^2) + 
  (CA^2*G[1, 1, 0, 0, z])/4 - (11*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/6 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(36*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(9*(-1 + z)^2) - 
  (13*CA*nf*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(4*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(36*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(8*(-1 + z)^2) - 
  (CA^2*G[1, 1, 0, 1, z])/4 + (11*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/24 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/12 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] + ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/2 + 
  (73*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(72*(-1 + z)^2) - 
  (2*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(9*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*(-1 + z)^2*z) - 
  (131*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/(72*(-1 + z)^2) + 
  (17*CA*nf*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/(72*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(72*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(36*(-1 + z)^2) + 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/16 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/8 + ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, z] - (I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] + 
  (23*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(4*(-1 + z)^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2*z) - 
  (145*CA^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2) + 
  (31*CA*nf*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2) + 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(24*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(24*(-1 + z)^2) - 
  (5*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*G[1, 1, 1, 1, z])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/6 - 
  CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z] - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 0, 0, z] - (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/
   (6*(-1 + z)^3) + (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(3*(-1 + z)^3) + 
  (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(-1 + z)^3 - 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(-1 + z)^3 + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(3*(-1 + z)^3) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(6*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(3*(-1 + z)^3) + 
  (19*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(4*(-1 + z)^3) - 
  (13*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^3) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^3) + 
  (13*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^3) + 
  (55*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(48*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(24*(-1 + z)^3) + 
  CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z] + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, 0, z] + (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/
   (4*(-1 + z)^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(2*(-1 + z)^3) - 
  (25*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(4*(-1 + z)^3) + 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(-1 + z)^3 + 
  (19*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(4*(-1 + z)^3) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(-1 + z)^3 - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(12*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(6*(-1 + z)^3) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/2 + I*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, 1, z] + (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/
   (6*(-1 + z)^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(3*(-1 + z)^3) - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(-1 + z)^3 + 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(8*(-1 + z)^3) + 
  (37*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(8*(-1 + z)^3) - 
  (7*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(8*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(4*(-1 + z)^3) + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/4 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 0, z] + (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/
   (6*(-1 + z)^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(3*(-1 + z)^3) - 
  (9*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(2*(-1 + z)^3) + 
  (3*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(4*(-1 + z)^3) + 
  (15*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(4*(-1 + z)^3) - 
  (3*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(4*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(12*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(6*(-1 + z)^3) + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 + ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 1, z] + (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/
   (6*(-1 + z)^3) - (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(3*(-1 + z)^3) - 
  (21*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(4*(-1 + z)^3) + 
  (15*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^3) + 
  (81*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^3) - 
  (15*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^3) - 
  (77*CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(48*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(24*(-1 + z)^3) - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/2 - I*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, 0, z] - (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/
   (6*(-1 + z)^3) + (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(3*(-1 + z)^3) + 
  (4*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(-1 + z)^3 - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (23*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(8*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(24*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(12*(-1 + z)^3) - 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/3 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, 1, z] + (7*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(4*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(4*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(4*(-1 + z)^3) + 
  (13*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(4*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(3*(-1 + z)^3) + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/4 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, z] + (77*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (48*(-1 + z)^3) - (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (24*(-1 + z)^3) - (57*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (16*(-1 + z)^3) + (9*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (16*(-1 + z)^3) + (21*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (8*(-1 + z)^3) - (9*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (16*(-1 + z)^3) - (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (24*(-1 + z)^3) + (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/
   (12*(-1 + z)^3) - (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(3*(-1 + z)^3) + 
  (2*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(3*(-1 + z)^3) + 
  (35*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(4*(-1 + z)^3) - 
  (23*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (113*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (23*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (77*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(48*(-1 + z)^3) - 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(24*(-1 + z)^3) - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, z] - (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/
   (6*(-1 + z)^3) + (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(3*(-1 + z)^3) + 
  (9*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(2*(-1 + z)^3) - 
  (3*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(4*(-1 + z)^3) - 
  (15*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(4*(-1 + z)^3) + 
  (3*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(4*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(6*(-1 + z)^3) - 
  (5*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, z] - (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/
   (24*(-1 + z)^3) + (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/
   (12*(-1 + z)^3) + (47*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/
   (8*(-1 + z)^3) - (CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(-1 + z)^3 - 
  (41*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(-1 + z)^3 + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(4*(-1 + z)^3) - 
  (5*CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, z] - (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/
   (8*(-1 + z)^3) + (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(4*(-1 + z)^3) + 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*(-1 + z)^3) - 
  (13*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(4*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(6*(-1 + z)^3) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 0, z] + (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (24*(-1 + z)^3) - (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (12*(-1 + z)^3) - (45*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (8*(-1 + z)^3) + (15*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (16*(-1 + z)^3) + (75*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (16*(-1 + z)^3) - (15*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (16*(-1 + z)^3) - (55*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (48*(-1 + z)^3) + (5*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/
   (24*(-1 + z)^3) + (7*CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, z] + (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(3*(-1 + z)^3) - 
  (11*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(-1 + z)^3 + 
  (11*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(-1 + z)^3 - 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(3*(-1 + z)^3) + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/4 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 0, 1, z] + (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/
   (12*(-1 + z)^3) - (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/
   (6*(-1 + z)^3) - (3*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(-1 + z)^3 + 
  (9*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^3) + 
  (51*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^3) - 
  (9*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^3) - 
  (55*CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(48*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(24*(-1 + z)^3) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, 0, z] - (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/
   (8*(-1 + z)^3) + (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(4*(-1 + z)^3) + 
  (29*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*(-1 + z)^3) - 
  (13*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(4*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(6*(-1 + z)^3) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/4 - ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, 1, z] - (5*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*(-1 + z)^3) + 
  (29*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(8*(-1 + z)^3) - 
  (13*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(6*(-1 + z)^3) - 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, z] - (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (48*(-1 + z)^3) + (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (24*(-1 + z)^3) + (63*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (16*(-1 + z)^3) - (3*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (4*(-1 + z)^3) - (69*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (16*(-1 + z)^3) + (3*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (4*(-1 + z)^3) + (77*CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (48*(-1 + z)^3) - (7*CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (24*(-1 + z)^3) + (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(12*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(6*(-1 + z)^3) - 
  (9*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(4*(-1 + z)^3) + 
  (3*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(8*(-1 + z)^3) + 
  (15*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (3*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(24*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(12*(-1 + z)^3) + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/3 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, z] - (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/4 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(6*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(3*(-1 + z)^3) + 
  (11*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(2*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(-1 + z)^3 - 
  (11*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(2*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(-1 + z)^3 + 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(6*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(3*(-1 + z)^3) - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 + ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 0, z] + (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/
   (6*(-1 + z)^3) - (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(3*(-1 + z)^3) - 
  (21*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(4*(-1 + z)^3) + 
  (15*CA*nf*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^3) + 
  (81*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (15*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^3) - 
  (77*CA^2*z^3*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(48*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(24*(-1 + z)^3) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/6 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, z] + (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/4 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/6 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, z] + (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/48 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/24 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, z] + 2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z] - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z] + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/4 - 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z] - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/4 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/2 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 + 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/4 - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/2 + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 1, z] + 2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z] + 
  (193*CA^2*Log[q2/\[Mu]2])/432 - (19*CA*nf*Log[q2/\[Mu]2])/432 + 
  ((67*I)/144)*CA^2*Pi*Log[q2/\[Mu]2] - ((5*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  (121*CA^2*Pi^2*Log[q2/\[Mu]2])/576 + (11*CA*nf*Pi^2*Log[q2/\[Mu]2])/288 + 
  (I/24)*CA^2*Pi^3*Log[q2/\[Mu]2] - (CA^2*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^2*Log[q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (5*CA^2*Pi^2*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  ((193*I)/216)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/144 + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/72 - 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (571*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/(648*(-1 + z)^3) + 
  (65*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/(1296*(-1 + z)^3) - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(1728*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(864*(-1 + z)^3) + 
  (7*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/(5760*(-1 + z)^3) + 
  (571*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (65*CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2])/(432*(-1 + z)^3) + 
  (59*CA^2*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(576*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(288*(-1 + z)^3) - 
  (7*CA^2*Pi^4*z*\[Epsilon]*Log[q2/\[Mu]2])/(1920*(-1 + z)^3) - 
  (571*CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) + 
  (65*CA*nf*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(432*(-1 + z)^3) - 
  (59*CA^2*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(576*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(288*(-1 + z)^3) + 
  (7*CA^2*Pi^4*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(1920*(-1 + z)^3) + 
  (571*CA^2*z^3*\[Epsilon]*Log[q2/\[Mu]2])/(648*(-1 + z)^3) - 
  (65*CA*nf*z^3*\[Epsilon]*Log[q2/\[Mu]2])/(1296*(-1 + z)^3) + 
  (67*CA^2*Pi^2*z^3*\[Epsilon]*Log[q2/\[Mu]2])/(1728*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]*Log[q2/\[Mu]2])/(864*(-1 + z)^3) - 
  (7*CA^2*Pi^4*z^3*\[Epsilon]*Log[q2/\[Mu]2])/(5760*(-1 + z)^3) - 
  (193*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  ((67*I)/216)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((5*I)/108)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/288 - 
  (CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/144 + 
  (I/90)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (1705*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(972*(-1 + z)^3) + 
  (211*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)^3) - 
  (((571*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (103*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^3) - 
  (71*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^3) - 
  (((67*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (407*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(6912*(-1 + z)^3) - 
  (37*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(3456*(-1 + z)^3) + 
  (((7*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (1705*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(324*(-1 + z)^3) - 
  (211*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)^3) + 
  (((571*I)/108)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((65*I)/216)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (101*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(864*(-1 + z)^3) + 
  (85*CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(864*(-1 + z)^3) + 
  (((59*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  ((I/144)*CA*nf*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (1763*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(11520*(-1 + z)^3) + 
  (151*CA*nf*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(5760*(-1 + z)^3) - 
  (((7*I)/960)*CA^2*Pi^5*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (1705*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(324*(-1 + z)^3) + 
  (211*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)^3) - 
  (((571*I)/108)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((65*I)/216)*CA*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (113*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(864*(-1 + z)^3) - 
  (73*CA*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(864*(-1 + z)^3) - 
  (((59*I)/288)*CA^2*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  ((I/144)*CA*nf*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (1559*CA^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(11520*(-1 + z)^3) - 
  (151*CA*nf*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(5760*(-1 + z)^3) + 
  (((7*I)/960)*CA^2*Pi^5*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (1705*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(972*(-1 + z)^3) - 
  (211*CA*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(3888*(-1 + z)^3) + 
  (((571*I)/324)*CA^2*Pi*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((65*I)/648)*CA*nf*Pi*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (139*CA^2*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^3) + 
  (35*CA*nf*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^3) + 
  (((67*I)/864)*CA^2*Pi^3*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((5*I)/432)*CA*nf*Pi^3*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (143*CA^2*Pi^4*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(3840*(-1 + z)^3) + 
  (13*CA*nf*Pi^4*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(1920*(-1 + z)^3) - 
  (((7*I)/2880)*CA^2*Pi^5*z^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (67*CA^2*G[0, z]*Log[q2/\[Mu]2])/144 + (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/
   72 - ((11*I)/24)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 + (CA^2*G[0, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) - (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/12 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (193*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (19*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^3) - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^3) - 
  (49*CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) + 
  (11*CA*nf*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) - 
  (19*CA^2*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) + 
  (199*CA^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3) - 
  (25*CA*nf*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3) + 
  (25*CA^2*Pi^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) - 
  (101*CA^2*z^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/18)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (571*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(324*(-1 + z)^3) - 
  (65*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(648*(-1 + z)^3) + 
  (((193*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(864*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(432*(-1 + z)^3) + 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)^3) - 
  (1175*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) + 
  (107*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (((49*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (((11*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (37*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) - 
  (((19*I)/48)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  ((I/12)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(960*(-1 + z)^3) + 
  (1199*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (35*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^3) + 
  (((199*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (((25*I)/36)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (151*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) + 
  (((25*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 - ((I/12)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 - (7*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (960*(-1 + z)^3) - (607*CA^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (324*(-1 + z)^3) + (41*CA*nf*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (162*(-1 + z)^3) - (((101*I)/54)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 + (((7*I)/27)*CA*nf*Pi*z^3*\[Epsilon]^2*
    G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (67*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^3) - 
  (((11*I)/48)*CA^2*Pi^3*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 + ((I/24)*CA*nf*Pi^3*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 + (7*CA^2*Pi^4*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (2880*(-1 + z)^3) - (67*CA^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/72 - ((11*I)/24)*CA^2*Pi*G[1, z]*
   Log[q2/\[Mu]2] + (I/12)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/4 + (CA^2*G[1, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) - (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/108 + 
  (7*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (187*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/288 - 
  (17*CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/144 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  ((101*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/12 + 
  (1187*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(648*(-1 + z)^3) - 
  (137*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(648*(-1 + z)^3) - 
  (371*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(864*(-1 + z)^3) + 
  (43*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(432*(-1 + z)^3) + 
  (113*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3*z) - 
  (299*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^3) + 
  (73*CA*nf*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^3) + 
  (347*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^3) - 
  (31*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^3) - 
  (113*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(960*(-1 + z)^3) + 
  (1205*CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (155*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (113*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^3) + 
  (3*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^3) + 
  (113*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(960*(-1 + z)^3) - 
  (607*CA^2*z^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(324*(-1 + z)^3) + 
  (41*CA*nf*z^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(162*(-1 + z)^3) + 
  (335*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(864*(-1 + z)^3) - 
  (25*CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(432*(-1 + z)^3) - 
  (113*CA^2*Pi^4*z^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)^3) + 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (67*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (67*CA^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (5*CA*nf*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (193*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^3) + 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (49*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)^3) - 
  (11*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) + 
  (19*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) - 
  (((67*I)/18)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((5*I)/9)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  ((I/3)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (199*CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) + 
  (25*CA*nf*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) - 
  (25*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) + 
  (((67*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 - (((5*I)/18)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 - ((I/6)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 + (101*CA^2*z^3*\[Epsilon]^2*G[0, 0, z]*
    Log[q2/\[Mu]2])/(54*(-1 + z)^3) - 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(27*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   12 - (67*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (413*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) - 
  (65*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) - 
  (101*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) + 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(9*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (401*CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3) - 
  (53*CA*nf*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (101*CA^2*z^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(27*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) - 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   12 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (13*CA*nf*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (193*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^3) - 
  (19*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^3) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^3) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (45*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (7*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (13*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) + 
  (((35*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((13*I)/18)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 - ((I/3)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (137*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^3) - (23*CA*nf*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^3) + (29*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z]*
    Log[q2/\[Mu]2])/(48*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) - 
  (((67*I)/36)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (((5*I)/18)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 + ((I/6)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 - (101*CA^2*z^3*\[Epsilon]^2*G[1, 0, z]*
    Log[q2/\[Mu]2])/(54*(-1 + z)^3) + 
  (7*CA*nf*z^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(27*(-1 + z)^3) - 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (101*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/54 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/18 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/9 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + I*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] + (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^3) - (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^3) - (11*CA^2*z*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (4*(-1 + z)^3) + (CA*nf*z*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (2*(-1 + z)^3) + (11*CA^2*z^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (4*(-1 + z)^3) - (CA*nf*z^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (2*(-1 + z)^3) - (11*CA^2*z^3*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^3) + (CA*nf*z^3*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^3) - CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) + 
  (((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  ((I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (((11*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 + (I*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 + (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (2*(-1 + z)^3) + (67*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^3) - (5*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^3) + (((11*I)/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 - (I*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 - (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(2*(-1 + z)^3) - 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) + 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) - 
  (((11*I)/6)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 + ((I/3)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 + (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (131*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (17*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) - 
  (CA^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, z]*Log[q2/\[Mu]2] - (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (29*CA^2*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (13*CA^2*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) - 
  (((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  ((I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (179*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) - 
  (13*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) + 
  (((29*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 - (((5*I)/4)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 - (3*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (53*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (9*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (((13*I)/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 + (((5*I)/4)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 + (3*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (67*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^3) - 
  (5*CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^3) + 
  (((11*I)/6)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^3 - ((I/3)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^3 - (CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^3) - (CA^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) - 
  (35*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)^2) + 
  (13*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) - 
  (CA^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (13*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2*z) - 
  (259*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) + 
  (31*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (5*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) - (11*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)^2) - 
  (13*CA*nf*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) + 
  (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (37*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (7*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) - 
  (9*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) + 
  (3*CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (15*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) - 
  (3*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^3) + (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^3) - (CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) - 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (13*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) + 
  (9*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) - 
  (3*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) - 
  (15*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (3*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^3) - (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^3) - (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^3) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^3) + 
  (47*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (41*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) - 
  (11*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) + 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 + 
  (11*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^3) - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^3 - 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^3) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (29*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) - 
  (13*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^3) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^3) - (CA*nf*z^3*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^3) + (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*Log[q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[q2/\[Mu]2]^2)/144 - 
  ((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 + (I/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*Log[q2/\[Mu]2]^2)/48 + (CA^2*Log[q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/
   \[Epsilon] - (193*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (121*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/576 - 
  (11*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/288 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  ((193*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (571*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(648*(-1 + z)^3) - 
  (65*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1296*(-1 + z)^3) + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1728*(-1 + z)^3) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(864*(-1 + z)^3) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(5760*(-1 + z)^3) - 
  (571*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(216*(-1 + z)^3) + 
  (65*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(432*(-1 + z)^3) - 
  (59*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(576*(-1 + z)^3) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(288*(-1 + z)^3) + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1920*(-1 + z)^3) + 
  (571*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(216*(-1 + z)^3) - 
  (65*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(432*(-1 + z)^3) + 
  (59*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(576*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(288*(-1 + z)^3) - 
  (7*CA^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1920*(-1 + z)^3) - 
  (571*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(648*(-1 + z)^3) + 
  (65*CA*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1296*(-1 + z)^3) - 
  (67*CA^2*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1728*(-1 + z)^3) + 
  (5*CA*nf*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(864*(-1 + z)^3) + 
  (7*CA^2*Pi^4*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(5760*(-1 + z)^3) + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (193*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(216*(-1 + z)^3) + 
  (19*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(216*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(288*(-1 + z)^3) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(144*(-1 + z)^3) + 
  (49*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(18*(-1 + z)^3) - 
  (11*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^3) + 
  (19*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^3) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(24*(-1 + z)^3) - 
  (199*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^3) + 
  (25*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^3) - 
  (25*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^3) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(24*(-1 + z)^3) + 
  (101*CA^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(108*(-1 + z)^3) - 
  (7*CA*nf*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(54*(-1 + z)^3) + 
  (11*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^3) - 
  (CA*nf*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(48*(-1 + z)^3) + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (101*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/108 - 
  (7*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (187*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/288 + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^2) + 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^2) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(18*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(6*(-1 + z)^2) - 
  (67*CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^2) + 
  (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^2) - 
  (35*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(18*(-1 + z)^2) + 
  (13*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(6*(-1 + z)^2) + 
  (67*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^2) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^2) + 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^3) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(6*(-1 + z)^3) + 
  (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(4*(-1 + z)^3) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(2*(-1 + z)^3) - 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(4*(-1 + z)^3) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(2*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^3) - 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(6*(-1 + z)^3) + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^3) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(4*(-1 + z)^3) - 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^3) + 
  (13*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(4*(-1 + z)^3) - 
  (5*CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)^3) + 
  (CA*nf*z^3*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(6*(-1 + z)^3) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*Log[q2/\[Mu]2]^3)/144 - (CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 - (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 + ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - (I/36)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (5*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 + 
  (193*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/864 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/432 + 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 - 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 - 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 + (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 - ((11*I)/48)*CA^2*Pi*Zeta[3] - 
  (341*CA^2*Zeta[3])/(288*(-1 + z)^3) + (31*CA*nf*Zeta[3])/(144*(-1 + z)^3) + 
  (293*CA^2*z*Zeta[3])/(96*(-1 + z)^3) - (25*CA*nf*z*Zeta[3])/
   (48*(-1 + z)^3) - (257*CA^2*z^2*Zeta[3])/(96*(-1 + z)^3) + 
  (25*CA*nf*z^2*Zeta[3])/(48*(-1 + z)^3) + (209*CA^2*z^3*Zeta[3])/
   (288*(-1 + z)^3) - (19*CA*nf*z^3*Zeta[3])/(144*(-1 + z)^3) - 
  (11*CA^2*Zeta[3])/(96*\[Epsilon]) + (11*CA^2*Pi^2*\[Epsilon]*Zeta[3])/48 - 
  (2077*CA^2*\[Epsilon]*Zeta[3])/(864*(-1 + z)^3) + 
  (155*CA*nf*\[Epsilon]*Zeta[3])/(432*(-1 + z)^3) - 
  (((341*I)/144)*CA^2*Pi*\[Epsilon]*Zeta[3])/(-1 + z)^3 + 
  (((31*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + z)^3) + 
  (1789*CA^2*z*\[Epsilon]*Zeta[3])/(288*(-1 + z)^3) - 
  (119*CA*nf*z*\[Epsilon]*Zeta[3])/(144*(-1 + z)^3) + 
  (((293*I)/48)*CA^2*Pi*z*\[Epsilon]*Zeta[3])/(-1 + z)^3 - 
  (((25*I)/24)*CA*nf*Pi*z*\[Epsilon]*Zeta[3])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*z*\[Epsilon]*Zeta[3])/(192*(-1 + z)^3) - 
  (1549*CA^2*z^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)^3) + 
  (125*CA*nf*z^2*\[Epsilon]*Zeta[3])/(144*(-1 + z)^3) - 
  (((257*I)/48)*CA^2*Pi*z^2*\[Epsilon]*Zeta[3])/(-1 + z)^3 + 
  (((25*I)/24)*CA*nf*Pi*z^2*\[Epsilon]*Zeta[3])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z^2*\[Epsilon]*Zeta[3])/(192*(-1 + z)^3) + 
  (1273*CA^2*z^3*\[Epsilon]*Zeta[3])/(864*(-1 + z)^3) - 
  (95*CA*nf*z^3*\[Epsilon]*Zeta[3])/(432*(-1 + z)^3) + 
  (((209*I)/144)*CA^2*Pi*z^3*\[Epsilon]*Zeta[3])/(-1 + z)^3 - 
  (((19*I)/72)*CA*nf*Pi*z^3*\[Epsilon]*Zeta[3])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*z^3*\[Epsilon]*Zeta[3])/(576*(-1 + z)^3) + 
  ((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3] - 
  (6361*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^3) + 
  (967*CA*nf*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^3) - 
  (((2077*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 + 
  (((155*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 + 
  (3751*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(1728*(-1 + z)^3) - 
  (341*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/(864*(-1 + z)^3) + 
  (((7*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 + 
  (325*CA^2*z*\[Epsilon]^2*Zeta[3])/(27*(-1 + z)^3) - 
  (227*CA*nf*z*\[Epsilon]^2*Zeta[3])/(216*(-1 + z)^3) + 
  (((1789*I)/144)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 - 
  (((119*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 - 
  (2935*CA^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(576*(-1 + z)^3) + 
  (239*CA*nf*Pi^2*z*\[Epsilon]^2*Zeta[3])/(288*(-1 + z)^3) - 
  (((7*I)/96)*CA^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 - 
  (274*CA^2*z^2*\[Epsilon]^2*Zeta[3])/(27*(-1 + z)^3) + 
  (103*CA*nf*z^2*\[Epsilon]^2*Zeta[3])/(108*(-1 + z)^3) - 
  (((1549*I)/144)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 + 
  (((125*I)/72)*CA*nf*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 + 
  (2323*CA^2*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + z)^3) - 
  (239*CA*nf*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + z)^3) + 
  (((7*I)/96)*CA^2*Pi^3*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 + 
  (3613*CA^2*z^3*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^3) - 
  (307*CA*nf*z^3*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^3) + 
  (((1273*I)/432)*CA^2*Pi*z^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 - 
  (((95*I)/216)*CA*nf*Pi*z^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 - 
  (1507*CA^2*Pi^2*z^3*\[Epsilon]^2*Zeta[3])/(1728*(-1 + z)^3) + 
  (137*CA*nf*Pi^2*z^3*\[Epsilon]^2*Zeta[3])/(864*(-1 + z)^3) - 
  (((7*I)/288)*CA^2*Pi^3*z^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^3 - 
  (11*CA^2*G[0, z]*Zeta[3])/(48*(-1 + z)^3) + (11*CA^2*z*G[0, z]*Zeta[3])/
   (16*(-1 + z)^3) - (11*CA^2*z^2*G[0, z]*Zeta[3])/(16*(-1 + z)^3) + 
  (11*CA^2*z^3*G[0, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (341*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/(144*(-1 + z)^3) - 
  (31*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (317*CA^2*z*\[Epsilon]*G[0, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (7*CA*nf*z*\[Epsilon]*G[0, z]*Zeta[3])/(6*(-1 + z)^3) + 
  (((11*I)/8)*CA^2*Pi*z*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (299*CA^2*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (7*CA*nf*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(6*(-1 + z)^3) - 
  (((11*I)/8)*CA^2*Pi*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (275*CA^2*z^3*\[Epsilon]*G[0, z]*Zeta[3])/(144*(-1 + z)^3) + 
  (25*CA*nf*z^3*\[Epsilon]*G[0, z]*Zeta[3])/(72*(-1 + z)^3) + 
  (((11*I)/24)*CA^2*Pi*z^3*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (2077*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(432*(-1 + z)^3) - 
  (155*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/(216*(-1 + z)^3) + 
  (((341*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (((31*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (125*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)^3) - 
  (493*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)^3) + 
  (313*CA*nf*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(144*(-1 + z)^3) - 
  (((317*I)/24)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (((7*I)/3)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (125*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (1825*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(144*(-1 + z)^3) - 
  (73*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)^3) + 
  (((299*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (((7*I)/3)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (125*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(96*(-1 + z)^3) - 
  (1675*CA^2*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(432*(-1 + z)^3) + 
  (125*CA*nf*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(216*(-1 + z)^3) - 
  (((275*I)/72)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 + 
  (((25*I)/36)*CA*nf*Pi*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^3 - 
  (125*CA^2*Pi^2*z^3*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)^3) + 
  (11*CA^2*G[1, z]*Zeta[3])/48 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*
   Zeta[3] + (407*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(144*(-1 + z)^3) - 
  (37*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (431*CA^2*z*\[Epsilon]*G[1, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (5*CA*nf*z*\[Epsilon]*G[1, z]*Zeta[3])/(3*(-1 + z)^3) + 
  (449*CA^2*z^2*\[Epsilon]*G[1, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (5*CA*nf*z^2*\[Epsilon]*G[1, z]*Zeta[3])/(3*(-1 + z)^3) - 
  (473*CA^2*z^3*\[Epsilon]*G[1, z]*Zeta[3])/(144*(-1 + z)^3) + 
  (43*CA*nf*z^3*\[Epsilon]*G[1, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/24 + 
  (613*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(108*(-1 + z)^3) - 
  (343*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(432*(-1 + z)^3) + 
  (((407*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (((37*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)^3*z) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)^3*z) - 
  (160*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(9*(-1 + z)^3) + 
  (343*CA*nf*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)^3) - 
  (((431*I)/24)*CA^2*Pi*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (((10*I)/3)*CA*nf*Pi*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (17*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(32*(-1 + z)^3) + 
  (1343*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (343*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)^3) + 
  (((449*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (((10*I)/3)*CA*nf*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 - 
  (17*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(32*(-1 + z)^3) - 
  (2881*CA^2*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(432*(-1 + z)^3) + 
  (215*CA*nf*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(216*(-1 + z)^3) - 
  (((473*I)/72)*CA^2*Pi*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (((43*I)/36)*CA*nf*Pi*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^3 + 
  (17*CA^2*Pi^2*z^3*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*(-1 + z)^3) + 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^3) - 
  (11*CA^2*z*\[Epsilon]*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) + 
  (11*CA^2*z^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^3) - 
  (341*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(72*(-1 + z)^3) + 
  (31*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)^3) + 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (317*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^3) - 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(3*(-1 + z)^3) - 
  (((11*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (299*CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^3) + 
  (7*CA*nf*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(3*(-1 + z)^3) + 
  (((11*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (275*CA^2*z^3*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (25*CA*nf*z^3*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)^3) - 
  (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/(4*(-1 + z)^3) - 
  (3*CA^2*z*\[Epsilon]*G[0, 1, z]*Zeta[3])/(4*(-1 + z)^3) + 
  (3*CA^2*z^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/(4*(-1 + z)^3) - 
  (CA^2*z^3*\[Epsilon]*G[0, 1, z]*Zeta[3])/(4*(-1 + z)^3) + 
  (473*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(72*(-1 + z)^3) - 
  (43*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(36*(-1 + z)^3) + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (407*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(24*(-1 + z)^3) + 
  (139*CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (((3*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^3 + 
  (715*CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(48*(-1 + z)^3) - 
  (139*CA*nf*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(48*(-1 + z)^3) + 
  (((3*I)/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (583*CA^2*z^3*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(144*(-1 + z)^3) + 
  (53*CA*nf*z^3*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(72*(-1 + z)^3) - 
  ((I/2)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^3 + 
  (CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^3) - 
  (3*CA^2*z*\[Epsilon]*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^3) + 
  (3*CA^2*z^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^3) - 
  (CA^2*z^3*\[Epsilon]*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^3) + 
  (77*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(18*(-1 + z)^3) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(9*(-1 + z)^3) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (37*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(3*(-1 + z)^3) + 
  (53*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(24*(-1 + z)^3) - 
  ((3*I)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (287*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(24*(-1 + z)^3) - 
  (53*CA*nf*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(24*(-1 + z)^3) + 
  ((3*I)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (275*CA^2*z^3*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(72*(-1 + z)^3) + 
  (25*CA*nf*z^3*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(36*(-1 + z)^3) - 
  (I*CA^2*Pi*z^3*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 + (I/12)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, z]*Zeta[3] - (649*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (144*(-1 + z)^3) + (59*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (72*(-1 + z)^3) + (625*CA^2*z*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (48*(-1 + z)^3) - (7*CA*nf*z*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (3*(-1 + z)^3) - (607*CA^2*z^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (48*(-1 + z)^3) + (7*CA*nf*z^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (3*(-1 + z)^3) + (583*CA^2*z^3*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (144*(-1 + z)^3) - (53*CA*nf*z^3*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/
   (72*(-1 + z)^3) - (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/
   (12*(-1 + z)^3) + (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/
   (4*(-1 + z)^3) - (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/
   (4*(-1 + z)^3) + (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/
   (12*(-1 + z)^3) + (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/
   (8*(-1 + z)^3) - (3*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/
   (8*(-1 + z)^3) + (3*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/
   (8*(-1 + z)^3) - (CA^2*z^3*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/
   (8*(-1 + z)^3) + (7*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/
   (12*(-1 + z)^3) - (7*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/
   (4*(-1 + z)^3) + (7*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/
   (4*(-1 + z)^3) - (7*CA^2*z^3*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/
   (12*(-1 + z)^3) + (5*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/
   (24*(-1 + z)^3) - (5*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/
   (8*(-1 + z)^3) + (5*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/
   (8*(-1 + z)^3) - (5*CA^2*z^3*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/
   (24*(-1 + z)^3) + (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/
   (3*(-1 + z)^3) - (CA^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(-1 + z)^3 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(-1 + z)^3 - 
  (CA^2*z^3*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(3*(-1 + z)^3) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(3*(-1 + z)^3) - 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(-1 + z)^3 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(-1 + z)^3 - 
  (CA^2*z^3*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(3*(-1 + z)^3) + 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/3 + 
  (11*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 + ((11*I)/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]*Zeta[3] + (341*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (144*(-1 + z)^3) - (31*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + z)^3) - (293*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (48*(-1 + z)^3) + (25*CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + z)^3) + (257*CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (48*(-1 + z)^3) - (25*CA*nf*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + z)^3) - (209*CA^2*z^3*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (144*(-1 + z)^3) + (19*CA*nf*z^3*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + z)^3) - (11*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (2077*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)^3) - 
  (155*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)^3) + 
  (((341*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (((31*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)^3) - 
  (1789*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^3) + 
  (119*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^3) - 
  (((293*I)/24)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (((25*I)/12)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^3) + 
  (1549*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^3) - 
  (125*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^3) + 
  (((257*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (((25*I)/12)*CA*nf*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (7*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^3) - 
  (1273*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(432*(-1 + z)^3) + 
  (95*CA*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)^3) - 
  (((209*I)/72)*CA^2*Pi*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (((19*I)/36)*CA*nf*Pi*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (7*CA^2*Pi^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)^3) + 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^3) - 
  (11*CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) + 
  (11*CA^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^3) - 
  (11*CA^2*z^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^3) - 
  (341*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^3) + 
  (31*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)^3) + 
  (((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^3 + (317*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + z)^3) - (7*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (3*(-1 + z)^3) - (((11*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(-1 + z)^3 - (299*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(24*(-1 + z)^3) + (7*CA*nf*z^2*\[Epsilon]^2*G[0, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^3) + 
  (((11*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^3 + (275*CA^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + z)^3) - (25*CA*nf*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(36*(-1 + z)^3) - (((11*I)/12)*CA^2*Pi*z^3*\[Epsilon]^2*G[0, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (407*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^3) + 
  (37*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)^3) + 
  (431*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^3) - 
  (10*CA*nf*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^3) - 
  (449*CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + z)^3) + (10*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(3*(-1 + z)^3) + (473*CA^2*z^3*\[Epsilon]^2*G[1, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^3) - 
  (43*CA*nf*z^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (36*(-1 + z)^3) - (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + z)^3) + (11*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(4*(-1 + z)^3) - (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^3) + 
  (11*CA^2*z^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + z)^3) - (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (2*(-1 + z)^3) + (3*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (2*(-1 + z)^3) - (3*CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(2*(-1 + z)^3) + (CA^2*z^3*\[Epsilon]^2*G[0, 1, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)^3) - 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (3*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 + 
  (CA^2*z^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^3 - 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (341*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(144*(-1 + z)^3) + 
  (31*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + z)^3) + 
  (293*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(48*(-1 + z)^3) - 
  (25*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(24*(-1 + z)^3) - 
  (257*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(48*(-1 + z)^3) + 
  (25*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(24*(-1 + z)^3) + 
  (209*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(144*(-1 + z)^3) - 
  (19*CA*nf*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + z)^3) - 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(24*(-1 + z)^3) + 
  (11*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(8*(-1 + z)^3) - 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/
   (8*(-1 + z)^3) + (11*CA^2*z^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*
    Zeta[3])/(24*(-1 + z)^3) + (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*
    Zeta[3])/24 + (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 + 
  (205*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)^3) - 
  (205*CA^2*z*\[Epsilon]^2*Zeta[3]^2)/(96*(-1 + z)^3) + 
  (205*CA^2*z^2*\[Epsilon]^2*Zeta[3]^2)/(96*(-1 + z)^3) - 
  (205*CA^2*z^3*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)^3) + 
  (247*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)^3) - 
  (741*CA^2*z*\[Epsilon]*Zeta[5])/(160*(-1 + z)^3) + 
  (741*CA^2*z^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)^3) - 
  (247*CA^2*z^3*\[Epsilon]*Zeta[5])/(160*(-1 + z)^3) - 
  (5621*CA^2*\[Epsilon]^2*Zeta[5])/(480*(-1 + z)^3) + 
  (511*CA*nf*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)^3) + 
  (((247*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z)^3 + 
  (4241*CA^2*z*\[Epsilon]^2*Zeta[5])/(160*(-1 + z)^3) - 
  (677*CA*nf*z*\[Epsilon]^2*Zeta[5])/(160*(-1 + z)^3) - 
  (((741*I)/80)*CA^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z)^3 - 
  (1603*CA^2*z^2*\[Epsilon]^2*Zeta[5])/(80*(-1 + z)^3) + 
  (677*CA*nf*z^2*\[Epsilon]^2*Zeta[5])/(160*(-1 + z)^3) + 
  (((741*I)/80)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[5])/(-1 + z)^3 + 
  (913*CA^2*z^3*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)^3) - 
  (83*CA*nf*z^3*\[Epsilon]^2*Zeta[5])/(120*(-1 + z)^3) - 
  (((247*I)/80)*CA^2*Pi*z^3*\[Epsilon]^2*Zeta[5])/(-1 + z)^3 - 
  (247*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)^3) + 
  (741*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)^3) - 
  (741*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)^3) + 
  (247*CA^2*z^3*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)^3) - 
  (39*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)^3) + 
  (117*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)^3) - 
  (117*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)^3) + 
  (39*CA^2*z^3*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)^3) - 
  (247*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^3) + 
  (741*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^3) - 
  (741*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^3) + 
  (247*CA^2*z^3*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^3), 
 (-119*CA^2)/216 + (97*CA*nf)/144 - (CF*nf)/16 - (2*nf^2)/27 - 
  (I/24)*CA^2*Pi + (I/36)*CA*nf*Pi - (I/36)*nf^2*Pi - (CA^2*Pi^2)/24 + 
  (CA*nf*Pi^2)/24 + CA^2/(48*\[Epsilon]^2) - (CA*nf)/(48*\[Epsilon]^2) - 
  CA^2/(48*\[Epsilon]) + (CA*nf)/(72*\[Epsilon]) - nf^2/(72*\[Epsilon]) + 
  ((I/24)*CA^2*Pi)/\[Epsilon] - ((I/24)*CA*nf*Pi)/\[Epsilon] - 
  (7*nf^2*\[Epsilon])/27 - ((119*I)/108)*CA^2*Pi*\[Epsilon] + 
  ((97*I)/72)*CA*nf*Pi*\[Epsilon] - (I/8)*CF*nf*Pi*\[Epsilon] - 
  ((4*I)/27)*nf^2*Pi*\[Epsilon] + (CA^2*Pi^2*\[Epsilon])/24 - 
  (CA*nf*Pi^2*\[Epsilon])/36 + (13*nf^2*Pi^2*\[Epsilon])/432 - 
  (I/36)*CA^2*Pi^3*\[Epsilon] + (I/36)*CA*nf*Pi^3*\[Epsilon] - 
  (8567*CA^2*\[Epsilon])/(2592*(-1 + z)^2) + (707*CA*nf*\[Epsilon])/
   (162*(-1 + z)^2) - (31*CF*nf*\[Epsilon])/(96*(-1 + z)^2) + 
  (11*CA^2*Pi^2*\[Epsilon])/(216*(-1 + z)^2) - (2*CA*nf*Pi^2*\[Epsilon])/
   (27*(-1 + z)^2) + (CF*nf*Pi^2*\[Epsilon])/(48*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon])/(144*(-1 + z)^2*z) + (CA*nf*Pi^2*\[Epsilon])/
   (144*(-1 + z)^2*z) + (8567*CA^2*z*\[Epsilon])/(1296*(-1 + z)^2) - 
  (707*CA*nf*z*\[Epsilon])/(81*(-1 + z)^2) + (31*CF*nf*z*\[Epsilon])/
   (48*(-1 + z)^2) - (67*CA^2*Pi^2*z*\[Epsilon])/(864*(-1 + z)^2) + 
  (107*CA*nf*Pi^2*z*\[Epsilon])/(864*(-1 + z)^2) - 
  (CF*nf*Pi^2*z*\[Epsilon])/(24*(-1 + z)^2) - (8567*CA^2*z^2*\[Epsilon])/
   (2592*(-1 + z)^2) + (707*CA*nf*z^2*\[Epsilon])/(162*(-1 + z)^2) - 
  (31*CF*nf*z^2*\[Epsilon])/(96*(-1 + z)^2) + (29*CA^2*Pi^2*z^2*\[Epsilon])/
   (864*(-1 + z)^2) - (49*CA*nf*Pi^2*z^2*\[Epsilon])/(864*(-1 + z)^2) + 
  (CF*nf*Pi^2*z^2*\[Epsilon])/(48*(-1 + z)^2) - (184*nf^2*\[Epsilon]^2)/243 - 
  ((14*I)/27)*nf^2*Pi*\[Epsilon]^2 + (119*CA^2*Pi^2*\[Epsilon]^2)/108 - 
  (97*CA*nf*Pi^2*\[Epsilon]^2)/72 + (CF*nf*Pi^2*\[Epsilon]^2)/8 + 
  (13*nf^2*Pi^2*\[Epsilon]^2)/81 + (I/36)*CA^2*Pi^3*\[Epsilon]^2 - 
  (I/54)*CA*nf*Pi^3*\[Epsilon]^2 + ((5*I)/216)*nf^2*Pi^3*\[Epsilon]^2 + 
  (CA^2*Pi^4*\[Epsilon]^2)/72 - (CA*nf*Pi^4*\[Epsilon]^2)/72 - 
  (25279*CA^2*\[Epsilon]^2)/(1728*(-1 + z)^2) + 
  (154997*CA*nf*\[Epsilon]^2)/(7776*(-1 + z)^2) - 
  (547*CF*nf*\[Epsilon]^2)/(576*(-1 + z)^2) - 
  (((8567*I)/1296)*CA^2*Pi*\[Epsilon]^2)/(-1 + z)^2 + 
  (((707*I)/81)*CA*nf*Pi*\[Epsilon]^2)/(-1 + z)^2 - 
  (((31*I)/48)*CF*nf*Pi*\[Epsilon]^2)/(-1 + z)^2 + 
  (197*CA^2*Pi^2*\[Epsilon]^2)/(648*(-1 + z)^2) - 
  (635*CA*nf*Pi^2*\[Epsilon]^2)/(1296*(-1 + z)^2) + 
  (CF*nf*Pi^2*\[Epsilon]^2)/(8*(-1 + z)^2) + 
  (((11*I)/108)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + z)^2 - 
  (((4*I)/27)*CA*nf*Pi^3*\[Epsilon]^2)/(-1 + z)^2 + 
  ((I/24)*CF*nf*Pi^3*\[Epsilon]^2)/(-1 + z)^2 - 
  (47*CA^2*Pi^4*\[Epsilon]^2)/(5760*(-1 + z)^2) + 
  (71*CA*nf*Pi^4*\[Epsilon]^2)/(5760*(-1 + z)^2) - 
  (CF*nf*Pi^4*\[Epsilon]^2)/(240*(-1 + z)^2) - (CA^2*Pi^2*\[Epsilon]^2)/
   (54*(-1 + z)^2*z) + (11*CA*nf*Pi^2*\[Epsilon]^2)/(432*(-1 + z)^2*z) - 
  ((I/72)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + z)^2*z) + 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2)/((-1 + z)^2*z) + 
  (25279*CA^2*z*\[Epsilon]^2)/(864*(-1 + z)^2) - 
  (154997*CA*nf*z*\[Epsilon]^2)/(3888*(-1 + z)^2) + 
  (547*CF*nf*z*\[Epsilon]^2)/(288*(-1 + z)^2) + 
  (((8567*I)/648)*CA^2*Pi*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (((1414*I)/81)*CA*nf*Pi*z*\[Epsilon]^2)/(-1 + z)^2 + 
  (((31*I)/24)*CF*nf*Pi*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (325*CA^2*Pi^2*z*\[Epsilon]^2)/(648*(-1 + z)^2) + 
  (2201*CA*nf*Pi^2*z*\[Epsilon]^2)/(2592*(-1 + z)^2) - 
  (CF*nf*Pi^2*z*\[Epsilon]^2)/(4*(-1 + z)^2) - 
  (((67*I)/432)*CA^2*Pi^3*z*\[Epsilon]^2)/(-1 + z)^2 + 
  (((107*I)/432)*CA*nf*Pi^3*z*\[Epsilon]^2)/(-1 + z)^2 - 
  ((I/12)*CF*nf*Pi^3*z*\[Epsilon]^2)/(-1 + z)^2 + 
  (79*CA^2*Pi^4*z*\[Epsilon]^2)/(4320*(-1 + z)^2) - 
  (23*CA*nf*Pi^4*z*\[Epsilon]^2)/(864*(-1 + z)^2) + 
  (CF*nf*Pi^4*z*\[Epsilon]^2)/(120*(-1 + z)^2) - 
  (25279*CA^2*z^2*\[Epsilon]^2)/(1728*(-1 + z)^2) + 
  (154997*CA*nf*z^2*\[Epsilon]^2)/(7776*(-1 + z)^2) - 
  (547*CF*nf*z^2*\[Epsilon]^2)/(576*(-1 + z)^2) - 
  (((8567*I)/1296)*CA^2*Pi*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (((707*I)/81)*CA*nf*Pi*z^2*\[Epsilon]^2)/(-1 + z)^2 - 
  (((31*I)/48)*CF*nf*Pi*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (35*CA^2*Pi^2*z^2*\[Epsilon]^2)/(162*(-1 + z)^2) - 
  (997*CA*nf*Pi^2*z^2*\[Epsilon]^2)/(2592*(-1 + z)^2) + 
  (CF*nf*Pi^2*z^2*\[Epsilon]^2)/(8*(-1 + z)^2) + 
  (((29*I)/432)*CA^2*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^2 - 
  (((49*I)/432)*CA*nf*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  ((I/24)*CF*nf*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^2 - 
  (79*CA^2*Pi^4*z^2*\[Epsilon]^2)/(8640*(-1 + z)^2) + 
  (23*CA*nf*Pi^4*z^2*\[Epsilon]^2)/(1728*(-1 + z)^2) - 
  (CF*nf*Pi^4*z^2*\[Epsilon]^2)/(240*(-1 + z)^2) - (I/24)*CA^2*Pi*G[0, z] + 
  (I/24)*CA*nf*Pi*G[0, z] + (7*CA^2*G[0, z])/(72*(-1 + z)) - 
  (17*CA*nf*G[0, z])/(144*(-1 + z)) - (CA^2*z*G[0, z])/(18*(-1 + z)) + 
  (11*CA*nf*z*G[0, z])/(144*(-1 + z)) - (CA^2*G[0, z])/(48*\[Epsilon]) + 
  (CA*nf*G[0, z])/(48*\[Epsilon]) + (CA^2*Pi^2*\[Epsilon]*G[0, z])/24 - 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z])/24 - (145*CA^2*\[Epsilon]*G[0, z])/
   (432*(-1 + z)^2) + (49*CA*nf*\[Epsilon]*G[0, z])/(108*(-1 + z)^2) + 
  (((7*I)/36)*CA^2*Pi*\[Epsilon]*G[0, z])/(-1 + z) - 
  (((17*I)/72)*CA*nf*Pi*\[Epsilon]*G[0, z])/(-1 + z) + 
  (197*CA^2*z*\[Epsilon]*G[0, z])/(432*(-1 + z)^2) - 
  (281*CA*nf*z*\[Epsilon]*G[0, z])/(432*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, z])/(144*(-1 + z)^2) + 
  (CA*nf*Pi^2*z*\[Epsilon]*G[0, z])/(144*(-1 + z)^2) - 
  ((I/9)*CA^2*Pi*z*\[Epsilon]*G[0, z])/(-1 + z) + 
  (((11*I)/72)*CA*nf*Pi*z*\[Epsilon]*G[0, z])/(-1 + z) - 
  (13*CA^2*z^2*\[Epsilon]*G[0, z])/(108*(-1 + z)^2) + 
  (85*CA*nf*z^2*\[Epsilon]*G[0, z])/(432*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, z])/(288*(-1 + z)^2) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]*G[0, z])/(288*(-1 + z)^2) + 
  (I/36)*CA^2*Pi^3*\[Epsilon]^2*G[0, z] - (I/36)*CA*nf*Pi^3*\[Epsilon]^2*
   G[0, z] - (1397*CA^2*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^2) + 
  (1985*CA*nf*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^2) - 
  (((145*I)/216)*CA^2*Pi*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((49*I)/54)*CA*nf*Pi*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(36*(-1 + z)) + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/(72*(-1 + z)) + 
  (1717*CA^2*z*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^2) - 
  (160*CA*nf*z*\[Epsilon]^2*G[0, z])/(81*(-1 + z)^2) + 
  (((197*I)/216)*CA^2*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (((281*I)/216)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (37*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(864*(-1 + z)^2) + 
  (43*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z])/(864*(-1 + z)^2) - 
  ((I/72)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  ((I/72)*CA*nf*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(9*(-1 + z)) - 
  (11*CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z])/(72*(-1 + z)) - 
  (20*CA^2*z^2*\[Epsilon]^2*G[0, z])/(81*(-1 + z)^2) + 
  (575*CA*nf*z^2*\[Epsilon]^2*G[0, z])/(1296*(-1 + z)^2) - 
  (((13*I)/54)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((85*I)/216)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(27*(-1 + z)^2) - 
  (35*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(864*(-1 + z)^2) + 
  ((I/144)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  ((I/144)*CA*nf*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (CA^2*G[1, z])/18 + (11*CA*nf*G[1, z])/144 - (I/24)*CA^2*Pi*G[1, z] + 
  (I/24)*CA*nf*Pi*G[1, z] - (CA^2*G[1, z])/(24*z) + (CA*nf*G[1, z])/(24*z) - 
  (CA^2*G[1, z])/(48*\[Epsilon]) + (CA*nf*G[1, z])/(48*\[Epsilon]) - 
  (13*CA^2*\[Epsilon]*G[1, z])/108 + (85*CA*nf*\[Epsilon]*G[1, z])/432 - 
  (I/9)*CA^2*Pi*\[Epsilon]*G[1, z] + ((11*I)/72)*CA*nf*Pi*\[Epsilon]*
   G[1, z] + (13*CA^2*Pi^2*\[Epsilon]*G[1, z])/288 - 
  (13*CA*nf*Pi^2*\[Epsilon]*G[1, z])/288 - (CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (144*z^2) + (CA*nf*Pi^2*\[Epsilon]*G[1, z])/(144*z^2) - 
  (31*CA^2*\[Epsilon]*G[1, z])/(144*z) + (37*CA*nf*\[Epsilon]*G[1, z])/
   (144*z) - ((I/12)*CA^2*Pi*\[Epsilon]*G[1, z])/z + 
  ((I/12)*CA*nf*Pi*\[Epsilon]*G[1, z])/z - ((13*I)/54)*CA^2*Pi*\[Epsilon]^2*
   G[1, z] + ((85*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/9 - (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/
   72 + ((5*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, z] - 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z] + 
  (917*CA^2*\[Epsilon]^2*G[1, z])/(648*(-1 + z)^2) - 
  (2245*CA*nf*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(216*(-1 + z)^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(864*(-1 + z)^2) - 
  ((I/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z^2 + 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(432*(-1 + z)^2*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(54*(-1 + z)^2*z^2) - 
  (((31*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z])/z + 
  (((37*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, z])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(12*z) - (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/
   (12*z) - (359*CA^2*\[Epsilon]^2*G[1, z])/(432*(-1 + z)^2*z) + 
  (235*CA*nf*\[Epsilon]^2*G[1, z])/(216*(-1 + z)^2*z) + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(864*(-1 + z)^2*z) - 
  (29*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(864*(-1 + z)^2*z) - 
  (437*CA^2*z*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)^2) + 
  (65*CA*nf*z*\[Epsilon]^2*G[1, z])/(324*(-1 + z)^2) + 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/(864*(-1 + z)^2) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[1, z])/(864*(-1 + z)^2) - 
  (20*CA^2*z^2*\[Epsilon]^2*G[1, z])/(81*(-1 + z)^2) + 
  (575*CA*nf*z^2*\[Epsilon]^2*G[1, z])/(1296*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(54*(-1 + z)^2) + 
  (13*CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(864*(-1 + z)^2) + 
  (CA^2*G[0, 0, z])/48 - (CA*nf*G[0, 0, z])/48 + 
  (I/24)*CA^2*Pi*\[Epsilon]*G[0, 0, z] - (I/24)*CA*nf*Pi*\[Epsilon]*
   G[0, 0, z] - (7*CA^2*\[Epsilon]*G[0, 0, z])/(72*(-1 + z)) + 
  (17*CA*nf*\[Epsilon]*G[0, 0, z])/(144*(-1 + z)) + 
  (CA^2*z*\[Epsilon]*G[0, 0, z])/(72*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]*G[0, 0, z])/(144*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 + 
  (163*CA^2*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)^2) - 
  (107*CA*nf*\[Epsilon]^2*G[0, 0, z])/(216*(-1 + z)^2) - 
  (((7*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z])/(-1 + z) + 
  (((17*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z])/(-1 + z) - 
  (35*CA^2*z*\[Epsilon]^2*G[0, 0, z])/(108*(-1 + z)^2) + 
  (103*CA*nf*z*\[Epsilon]^2*G[0, 0, z])/(216*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)^2) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)^2) + 
  ((I/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z) - 
  (((5*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z) - 
  (23*CA^2*z^2*\[Epsilon]^2*G[0, 0, z])/(432*(-1 + z)^2) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, z])/(54*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(144*(-1 + z)^2) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(144*(-1 + z)^2) - 
  (CA^2*G[0, 1, z])/48 + (CA*nf*G[0, 1, z])/48 - 
  (I/24)*CA^2*Pi*\[Epsilon]*G[0, 1, z] + (I/24)*CA*nf*Pi*\[Epsilon]*
   G[0, 1, z] - (7*CA^2*\[Epsilon]*G[0, 1, z])/(144*(-1 + z)) + 
  (CA*nf*\[Epsilon]*G[0, 1, z])/(36*(-1 + z)) + 
  (5*CA^2*\[Epsilon]*G[0, 1, z])/(48*(-1 + z)*z) - 
  (5*CA*nf*\[Epsilon]*G[0, 1, z])/(48*(-1 + z)*z) - 
  (CA^2*z*\[Epsilon]*G[0, 1, z])/(72*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]*G[0, 1, z])/(144*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/24 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/24 + 
  (413*CA^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^2) - 
  (235*CA*nf*\[Epsilon]^2*G[0, 1, z])/(216*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)^2) - 
  (((7*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/(-1 + z) + 
  ((I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z])/(-1 + z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^2*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^2*z^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)^2*z) + 
  (85*CA*nf*\[Epsilon]^2*G[0, 1, z])/(144*(-1 + z)^2*z) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)^2*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)^2*z) + 
  (((5*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/((-1 + z)*z) - 
  (((5*I)/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z])/((-1 + z)*z) - 
  (113*CA^2*z*\[Epsilon]^2*G[0, 1, z])/(216*(-1 + z)^2) + 
  (223*CA*nf*z*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(24*(-1 + z)^2) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(24*(-1 + z)^2) - 
  ((I/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z) + 
  (((5*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z) + 
  (23*CA^2*z^2*\[Epsilon]^2*G[0, 1, z])/(432*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, z])/(54*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)^2) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)^2) - 
  (CA^2*G[1, 0, z])/48 + (CA*nf*G[1, 0, z])/48 - 
  (I/24)*CA^2*Pi*\[Epsilon]*G[1, 0, z] + (I/24)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, z] + (11*CA^2*\[Epsilon]*G[1, 0, z])/(144*(-1 + z)) - 
  (7*CA*nf*\[Epsilon]*G[1, 0, z])/(72*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[1, 0, z])/(24*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]*G[1, 0, z])/(24*(-1 + z)*z) - 
  (CA^2*z*\[Epsilon]*G[1, 0, z])/(72*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]*G[1, 0, z])/(144*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/24 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/24 - 
  (127*CA^2*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)^2) + 
  (151*CA*nf*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)^2) + 
  (((11*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/(-1 + z) - 
  (((7*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z])/(-1 + z) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z])/(9*(-1 + z)^2*z) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/((-1 + z)*z) - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z])/((-1 + z)*z) + 
  (67*CA^2*z*\[Epsilon]^2*G[1, 0, z])/(216*(-1 + z)^2) - 
  (191*CA*nf*z*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)^2) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)^2) + 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)^2) - 
  ((I/36)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z) + 
  (((5*I)/72)*CA*nf*Pi*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z) + 
  (23*CA^2*z^2*\[Epsilon]^2*G[1, 0, z])/(432*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, z])/(54*(-1 + z)^2) + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)^2) - 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(144*(-1 + z)^2) + 
  (CA^2*G[1, 1, z])/48 - (CA*nf*G[1, 1, z])/48 + 
  (CA^2*\[Epsilon]*G[1, 1, z])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, z])/144 + 
  (I/24)*CA^2*Pi*\[Epsilon]*G[1, 1, z] - (I/24)*CA*nf*Pi*\[Epsilon]*
   G[1, 1, z] + (CA^2*\[Epsilon]*G[1, 1, z])/(12*z) - 
  (CA*nf*\[Epsilon]*G[1, 1, z])/(12*z) - (23*CA^2*\[Epsilon]^2*G[1, 1, z])/
   432 + (CA*nf*\[Epsilon]^2*G[1, 1, z])/54 + (I/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, z] - ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/16 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z^2) + 
  (31*CA^2*\[Epsilon]^2*G[1, 1, z])/(72*z) - 
  (37*CA*nf*\[Epsilon]^2*G[1, 1, z])/(72*z) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z])/z - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z])/z - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*z*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)^2) - 
  (CA*nf*z*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]*G[0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*z^2*\[Epsilon]*G[0, 0, 0, z])/(48*(-1 + z)^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)^2) + 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/(144*(-1 + z)^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(36*(-1 + z)^2) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)^2) + 
  ((I/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  ((I/12)*CA*nf*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (5*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)^2) - 
  (7*CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(144*(-1 + z)^2) - 
  ((I/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  ((I/24)*CA*nf*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(16*(-1 + z)) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/(16*(-1 + z)) + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*(-1 + z)*z) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/(24*(-1 + z)*z) + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(6*(-1 + z)) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 1, z])/(6*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(144*(-1 + z)^2) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(24*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/(24*(-1 + z)^2*z) + 
  (3*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*nf*z*\[Epsilon]^2*G[0, 1, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(6*(-1 + z)^2) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(6*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, z])/48 - (CA*nf*\[Epsilon]*G[0, 1, 1, z])/48 + 
  (I/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z] - (I/24)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, 1, z] + (7*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(36*(-1 + z)) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/(144*(-1 + z)) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(24*(-1 + z)*z) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/(24*(-1 + z)*z) - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(72*(-1 + z)) + 
  (7*CA*nf*z*\[Epsilon]^2*G[0, 1, 1, z])/(144*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[1, 0, 0, z])/48 - (CA*nf*\[Epsilon]*G[1, 0, 0, z])/48 + 
  (I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z] - (I/24)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] - (CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(18*(-1 + z)) + 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/(144*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(12*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/(12*(-1 + z)*z) - 
  (5*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(72*(-1 + z)) + 
  (7*CA*nf*z*\[Epsilon]^2*G[1, 0, 0, z])/(144*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*z^2) + (CA*nf*\[Epsilon]*G[1, 0, 1, z])/
   (48*z^2) + (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(16*(-1 + z)) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(16*(-1 + z)) - 
  ((I/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(144*(-1 + z)*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(18*(-1 + z)*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(36*(-1 + z)*z) + 
  (23*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(144*(-1 + z)*z) - 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(6*(-1 + z)) + 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 1, z])/(6*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(48*(-1 + z)) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/(48*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(16*(-1 + z)*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/(16*(-1 + z)*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(6*(-1 + z)) - 
  (CA*nf*z*\[Epsilon]^2*G[1, 1, 0, z])/(6*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z])/48 + (CA*nf*\[Epsilon]*G[1, 1, 1, z])/48 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/72 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/144 - (I/24)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] + (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z])/(6*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/(6*z) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^2) - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^2) + 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(24*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^2*z^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)^2*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(24*(-1 + z)^2*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(24*(-1 + z)^2*z) - 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*(-1 + z)^2) + 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)^2) - 
  (CA*nf*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(48*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(24*(-1 + z)^2) - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(24*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(24*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^2*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^2*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(12*(-1 + z)^2*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/(12*(-1 + z)^2*z) - 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/48 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/48 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/48 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/48 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/(24*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 + (CA^2*Log[q2/\[Mu]2])/24 - 
  (CA*nf*Log[q2/\[Mu]2])/36 + (nf^2*Log[q2/\[Mu]2])/36 - 
  (I/12)*CA^2*Pi*Log[q2/\[Mu]2] + (I/12)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  (CA^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) + (CA*nf*Log[q2/\[Mu]2])/
   (24*\[Epsilon]) + (119*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/108 - 
  (97*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/72 + (CF*nf*\[Epsilon]*Log[q2/\[Mu]2])/
   8 + (4*nf^2*\[Epsilon]*Log[q2/\[Mu]2])/27 + (I/12)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] - (I/18)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/18)*nf^2*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  (14*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2])/27 + ((119*I)/54)*CA^2*Pi*
   \[Epsilon]^2*Log[q2/\[Mu]2] - ((97*I)/36)*CA*nf*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2] + (I/4)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((8*I)/27)*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/18 - 
  (13*nf^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 + 
  (I/18)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/18)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (8567*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)^2) - 
  (707*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/(81*(-1 + z)^2) + 
  (31*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (4*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(27*(-1 + z)^2) - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(72*(-1 + z)^2*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(72*(-1 + z)^2*z) - 
  (8567*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(648*(-1 + z)^2) + 
  (1414*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(81*(-1 + z)^2) - 
  (31*CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)^2) - 
  (107*CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)^2) + 
  (CF*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (8567*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)^2) - 
  (707*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(81*(-1 + z)^2) + 
  (31*CF*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (29*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)^2) + 
  (49*CA*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(432*(-1 + z)^2) - 
  (CF*nf*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) + 
  (17*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)) - 
  (11*CA*nf*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/12 + 
  (145*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^2) - 
  (49*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) - 
  (((7*I)/18)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((17*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (197*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^2) + 
  (281*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^2) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (CA*nf*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) + 
  (((2*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((11*I)/36)*CA*nf*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (13*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) - 
  (85*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(216*(-1 + z)^2) - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^2) + 
  (CA*nf*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^2) + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[1, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/9 - 
  (11*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(12*z) - 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (13*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 - 
  (85*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/216 + 
  ((2*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((11*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z^2) + 
  (31*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) - 
  (37*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) + 
  ((I/6)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  ((I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (17*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) + 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(18*(-1 + z)) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)*z) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)*z) + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(36*(-1 + z)) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(6*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(6*z) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA*nf*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*Log[q2/\[Mu]2]^2)/24 - (CA*nf*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 + (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/
   36 - (nf^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 + 
  (I/12)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 - (I/12)*CA*nf*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - (119*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 + 
  (97*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/72 - 
  (CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 - 
  (4*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/27 - (I/12)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^2 + (I/18)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/18)*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 - 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (7*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(36*(-1 + z)) - 
  (17*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)) - 
  (CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(9*(-1 + z)) + 
  (11*CA*nf*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/9 + 
  (11*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(12*z) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(12*z) + 
  (CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 + (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/
   36 + (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 + 
  (nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 - (I/18)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 + (I/18)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 - (23*CA^2*\[Epsilon]*Zeta[3])/
   (144*(-1 + z)^2) + (59*CA*nf*\[Epsilon]*Zeta[3])/(144*(-1 + z)^2) - 
  (CF*nf*\[Epsilon]*Zeta[3])/(4*(-1 + z)^2) + (29*CA^2*z*\[Epsilon]*Zeta[3])/
   (72*(-1 + z)^2) - (65*CA*nf*z*\[Epsilon]*Zeta[3])/(72*(-1 + z)^2) + 
  (CF*nf*z*\[Epsilon]*Zeta[3])/(2*(-1 + z)^2) - 
  (29*CA^2*z^2*\[Epsilon]*Zeta[3])/(144*(-1 + z)^2) + 
  (65*CA*nf*z^2*\[Epsilon]*Zeta[3])/(144*(-1 + z)^2) - 
  (CF*nf*z^2*\[Epsilon]*Zeta[3])/(4*(-1 + z)^2) + 
  (7*nf^2*\[Epsilon]^2*Zeta[3])/108 + (13*CA^2*\[Epsilon]^2*Zeta[3])/
   (18*(-1 + z)^2) + (233*CA*nf*\[Epsilon]^2*Zeta[3])/(432*(-1 + z)^2) - 
  (7*CF*nf*\[Epsilon]^2*Zeta[3])/(6*(-1 + z)^2) - 
  (((23*I)/72)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((59*I)/72)*CA*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  ((I/2)*CF*nf*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (CA^2*\[Epsilon]^2*Zeta[3])/(48*(-1 + z)^2*z) - 
  (CA*nf*\[Epsilon]^2*Zeta[3])/(48*(-1 + z)^2*z) - 
  (197*CA^2*z*\[Epsilon]^2*Zeta[3])/(144*(-1 + z)^2) - 
  (535*CA*nf*z*\[Epsilon]^2*Zeta[3])/(432*(-1 + z)^2) + 
  (7*CF*nf*z*\[Epsilon]^2*Zeta[3])/(3*(-1 + z)^2) + 
  (((29*I)/36)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((65*I)/36)*CA*nf*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (I*CF*nf*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (25*CA^2*z^2*\[Epsilon]^2*Zeta[3])/(36*(-1 + z)^2) + 
  (263*CA*nf*z^2*\[Epsilon]^2*Zeta[3])/(432*(-1 + z)^2) - 
  (7*CF*nf*z^2*\[Epsilon]^2*Zeta[3])/(6*(-1 + z)^2) - 
  (((29*I)/72)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((65*I)/72)*CA*nf*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  ((I/2)*CF*nf*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (2*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (2*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (19*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)^2) + 
  (19*CA*nf*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)^2) + 
  (19*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(72*(-1 + z)^2) - 
  (19*CA*nf*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(72*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)^2*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)^2*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(24*(-1 + z)^2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(24*(-1 + z)^2*z) + 
  (5*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(36*(-1 + z)^2) - 
  (5*CA*nf*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(36*(-1 + z)^2) - 
  (5*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)^2) + 
  (5*CA*nf*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)^2) + 
  (23*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) - 
  (59*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)^2) - 
  (29*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)^2) + 
  (65*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)^2) - 
  (CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (29*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) - 
  (65*CA*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (CF*nf*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)^2)}


==> anc/Split_g2qqbar_N3LO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(13312931*CA*nf^2)/1679616 - (5477815*CF*nf^2)/1679616 - (1457*nf^3)/5832 - 
  ((489431*I)/93312)*CA^2*nf*Pi + ((271637*I)/124416)*CA*CF*nf*Pi + 
  ((209*I)/729)*CA*nf^2*Pi + (3247*CA^3*Pi^2)/648 - 
  (44765*CA^2*CF*Pi^2)/9216 + (1183*CA*CF^2*Pi^2)/1024 - 
  (152993*CA^2*nf*Pi^2)/62208 + (13085*CA*CF*nf*Pi^2)/13824 - 
  (109*CA*nf^2*Pi^2)/1296 - (49*CF*nf^2*Pi^2)/6912 + (5*nf^3*Pi^2)/864 + 
  ((899*I)/648)*CA^3*Pi^3 - ((39367*I)/41472)*CA^2*CF*Pi^3 + 
  ((83*I)/512)*CA*CF^2*Pi^3 + ((17933*I)/124416)*CA^2*nf*Pi^3 - 
  ((2545*I)/41472)*CA*CF*nf*Pi^3 - ((55*I)/5184)*CA*nf^2*Pi^3 + 
  (20089*CA^3*Pi^4)/138240 + (1823*CA^2*CF*Pi^4)/69120 - 
  (191*CA*CF^2*Pi^4)/7680 + (709*CA^2*nf*Pi^4)/5760 - 
  (11711*CA*CF*nf*Pi^4)/103680 + (4151*CA*nf^2*Pi^4)/497664 - 
  (3491*CF*nf^2*Pi^4)/1244160 - ((5461*I)/69120)*CA^3*Pi^5 + 
  ((1937*I)/69120)*CA^2*CF*Pi^5 + (I/3840)*CA*CF^2*Pi^5 + 
  ((29*I)/110592)*CA^2*nf*Pi^5 - ((331*I)/92160)*CA*CF*nf*Pi^5 + 
  (468589*CA^3*Pi^6)/69672960 - (17*CA^2*CF*Pi^6)/580608 - 
  (2587*CA*CF^2*Pi^6)/5806080 + (C4FF*nf)/(2*dA*TF) + 
  (5*C4FF*nf*Pi^2)/(24*dA*TF) + ((I/2)*C4AF*Pi^3)/(dA*TF) - 
  (67*C4AF*Pi^4)/(320*dA*TF) - (C4FF*nf*Pi^4)/(720*dA*TF) + 
  (((3*I)/160)*C4AF*Pi^5)/(dA*TF) - (419*C4AF*Pi^6)/(22680*dA*TF) - 
  (329795939*CA^3)/(1679616*(-1 + x^(-1))) + (4732664387*CA^2*CF)/
   (13436928*(-1 + x^(-1))) - (98006087*CA*CF^2)/(497664*(-1 + x^(-1))) + 
  (53675*CF^3)/(1536*(-1 + x^(-1))) + (120343687*CA^2*nf)/
   (1679616*(-1 + x^(-1))) - (497655893*CA*CF*nf)/(6718464*(-1 + x^(-1))) + 
  (209617*CF^2*nf)/(13824*(-1 + x^(-1))) - (((493663*I)/23328)*CA^3*Pi)/
   (-1 + x^(-1)) + (((5703013*I)/248832)*CA^2*CF*Pi)/(-1 + x^(-1)) - 
  (((5837*I)/1024)*CA*CF^2*Pi)/(-1 + x^(-1)) + 
  (699557*CA^3*Pi^2)/(139968*(-1 + x^(-1))) - (7051595*CA^2*CF*Pi^2)/
   (4478976*(-1 + x^(-1))) - (2865215*CA*CF^2*Pi^2)/(497664*(-1 + x^(-1))) + 
  (13001*CF^3*Pi^2)/(4608*(-1 + x^(-1))) - (3067201*CA^2*nf*Pi^2)/
   (1119744*(-1 + x^(-1))) + (1189507*CA*CF*nf*Pi^2)/
   (2239488*(-1 + x^(-1))) + (99791*CF^2*nf*Pi^2)/(124416*(-1 + x^(-1))) + 
  (((113023*I)/62208)*CA^3*Pi^3)/(-1 + x^(-1)) - 
  (((190471*I)/82944)*CA^2*CF*Pi^3)/(-1 + x^(-1)) + 
  (((1901*I)/3072)*CA*CF^2*Pi^3)/(-1 + x^(-1)) + 
  (274783*CA^3*Pi^4)/(2488320*(-1 + x^(-1))) - 
  (6016271*CA^2*CF*Pi^4)/(9953280*(-1 + x^(-1))) + 
  (729799*CA*CF^2*Pi^4)/(1244160*(-1 + x^(-1))) - 
  (12743*CF^3*Pi^4)/(92160*(-1 + x^(-1))) + (32213*CA^2*nf*Pi^4)/
   (184320*(-1 + x^(-1))) - (88793*CA*CF*nf*Pi^4)/(995328*(-1 + x^(-1))) - 
  (39281*CF^2*nf*Pi^4)/(2488320*(-1 + x^(-1))) - 
  (((60869*I)/1105920)*CA^3*Pi^5)/(-1 + x^(-1)) + 
  (((1115*I)/110592)*CA^2*CF*Pi^5)/(-1 + x^(-1)) + 
  (((349*I)/46080)*CA*CF^2*Pi^5)/(-1 + x^(-1)) - 
  (1682641*CA^3*Pi^6)/(418037760*(-1 + x^(-1))) + 
  (5746603*CA^2*CF*Pi^6)/(209018880*(-1 + x^(-1))) - 
  (115639*CA*CF^2*Pi^6)/(4976640*(-1 + x^(-1))) + 
  (9095*CF^3*Pi^6)/(3483648*(-1 + x^(-1))) + C4AF/(4*dA*TF*(-1 + x^(-1))) + 
  (5*C4AF*Pi^2)/(48*dA*TF*(-1 + x^(-1))) + 
  (131*C4AF*Pi^4)/(1440*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^6)/(336*dA*TF*(-1 + x^(-1))) + (329795939*CA^3)/
   (1679616*(-1 + x^(-1))*x) - (4732664387*CA^2*CF)/
   (13436928*(-1 + x^(-1))*x) + (98006087*CA*CF^2)/(497664*(-1 + x^(-1))*x) - 
  (53675*CF^3)/(1536*(-1 + x^(-1))*x) - (120343687*CA^2*nf)/
   (1679616*(-1 + x^(-1))*x) + (497655893*CA*CF*nf)/
   (6718464*(-1 + x^(-1))*x) - (209617*CF^2*nf)/(13824*(-1 + x^(-1))*x) + 
  (((1972465*I)/93312)*CA^3*Pi)/((-1 + x^(-1))*x) - 
  (((5685517*I)/248832)*CA^2*CF*Pi)/((-1 + x^(-1))*x) + 
  (((5789*I)/1024)*CA*CF^2*Pi)/((-1 + x^(-1))*x) - 
  (2821799*CA^3*Pi^2)/(559872*(-1 + x^(-1))*x) + 
  (7663955*CA^2*CF*Pi^2)/(4478976*(-1 + x^(-1))*x) + 
  (2809487*CA*CF^2*Pi^2)/(497664*(-1 + x^(-1))*x) - 
  (13001*CF^3*Pi^2)/(4608*(-1 + x^(-1))*x) + (3069145*CA^2*nf*Pi^2)/
   (1119744*(-1 + x^(-1))*x) - (1189507*CA*CF*nf*Pi^2)/
   (2239488*(-1 + x^(-1))*x) - (99791*CF^2*nf*Pi^2)/
   (124416*(-1 + x^(-1))*x) - (((118531*I)/62208)*CA^3*Pi^3)/
   ((-1 + x^(-1))*x) + (((120199*I)/82944)*CA^2*CF*Pi^3)/((-1 + x^(-1))*x) - 
  (((517*I)/3072)*CA*CF^2*Pi^3)/((-1 + x^(-1))*x) - 
  (319063*CA^3*Pi^4)/(2488320*(-1 + x^(-1))*x) + 
  (5223119*CA^2*CF*Pi^4)/(9953280*(-1 + x^(-1))*x) - 
  (136607*CA*CF^2*Pi^4)/(248832*(-1 + x^(-1))*x) + 
  (12743*CF^3*Pi^4)/(92160*(-1 + x^(-1))*x) - 
  (32773*CA^2*nf*Pi^4)/(184320*(-1 + x^(-1))*x) + 
  (81881*CA*CF*nf*Pi^4)/(995328*(-1 + x^(-1))*x) + 
  (39281*CF^2*nf*Pi^4)/(2488320*(-1 + x^(-1))*x) + 
  (((13201*I)/221184)*CA^3*Pi^5)/((-1 + x^(-1))*x) + 
  (((10409*I)/552960)*CA^2*CF*Pi^5)/((-1 + x^(-1))*x) - 
  (((53*I)/5120)*CA*CF^2*Pi^5)/((-1 + x^(-1))*x) + 
  (1682641*CA^3*Pi^6)/(418037760*(-1 + x^(-1))*x) - 
  (5746603*CA^2*CF*Pi^6)/(209018880*(-1 + x^(-1))*x) + 
  (115639*CA*CF^2*Pi^6)/(4976640*(-1 + x^(-1))*x) - 
  (9095*CF^3*Pi^6)/(3483648*(-1 + x^(-1))*x) - 
  C4AF/(4*dA*TF*(-1 + x^(-1))*x) - (5*C4AF*Pi^2)/(48*dA*TF*(-1 + x^(-1))*x) + 
  (7*C4AF*Pi^4)/(576*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^6)/(336*dA*TF*(-1 + x^(-1))*x) - (5*CA^3*Pi^2*x)/128 + 
  (3*CA^2*CF*Pi^2*x)/32 - (CA*CF^2*Pi^2*x)/32 + ((31*I)/576)*CA^3*Pi^3*x - 
  ((113*I)/1152)*CA^2*CF*Pi^3*x + (I/16)*CA*CF^2*Pi^3*x + 
  ((25*I)/1152)*CA^2*nf*Pi^3*x + ((11*I)/96)*CA*CF*nf*Pi^3*x - 
  (109*CA^3*Pi^4*x)/1728 + (97*CA^2*CF*Pi^4*x)/23040 + 
  (313*CA*CF^2*Pi^4*x)/11520 + (829*CA^2*nf*Pi^4*x)/69120 + 
  (CA*CF*nf*Pi^4*x)/30 - (I/640)*CA^3*Pi^5*x - ((37*I)/1152)*CA^2*CF*Pi^5*x + 
  ((5*I)/1152)*CA*CF^2*Pi^5*x - (((5*I)/8)*C4AF*Pi^3*x)/(dA*TF) + 
  (3*C4AF*Pi^4*x)/(64*dA*TF) - (((19*I)/320)*C4AF*Pi^5*x)/(dA*TF) + 
  (((3*I)/128)*CA^3*Pi*x)/(-1 + x^(-1)) - (((9*I)/128)*CA^2*CF*Pi*x)/
   (-1 + x^(-1)) + (((3*I)/64)*CA*CF^2*Pi*x)/(-1 + x^(-1)) + 
  (97*CA^3*Pi^2*x)/(2304*(-1 + x^(-1))) - (35*CA^2*CF*Pi^2*x)/
   (256*(-1 + x^(-1))) + (43*CA*CF^2*Pi^2*x)/(384*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x)/(576*(-1 + x^(-1))) + (((241*I)/768)*CA^3*Pi^3*x)/
   (-1 + x^(-1)) + (((1237*I)/2304)*CA^2*CF*Pi^3*x)/(-1 + x^(-1)) - 
  (((47*I)/128)*CA*CF^2*Pi^3*x)/(-1 + x^(-1)) + 
  (731*CA^3*Pi^4*x)/(23040*(-1 + x^(-1))) + (1793*CA^2*CF*Pi^4*x)/
   (23040*(-1 + x^(-1))) - (61*CA*CF^2*Pi^4*x)/(1152*(-1 + x^(-1))) + 
  (5*CA^2*nf*Pi^4*x)/(768*(-1 + x^(-1))) + (CA*CF*nf*Pi^4*x)/
   (288*(-1 + x^(-1))) - (((19*I)/5760)*CA^3*Pi^5*x)/(-1 + x^(-1)) - 
  (((29*I)/512)*CA^2*CF*Pi^5*x)/(-1 + x^(-1)) + 
  (((143*I)/5760)*CA*CF^2*Pi^5*x)/(-1 + x^(-1)) - 
  (33*C4AF*Pi^4*x)/(320*dA*TF*(-1 + x^(-1))) - ((7*I)/768)*CA^3*Pi^3*x^2 + 
  ((7*I)/256)*CA^2*CF*Pi^3*x^2 - ((7*I)/384)*CA*CF^2*Pi^3*x^2 - 
  ((7*I)/192)*CA^2*nf*Pi^3*x^2 + ((19*I)/576)*CA*CF*nf*Pi^3*x^2 + 
  (529*CA^3*Pi^4*x^2)/17280 - (27*CA^2*CF*Pi^4*x^2)/640 + 
  (137*CA*CF^2*Pi^4*x^2)/7680 - (233*CA^2*nf*Pi^4*x^2)/13824 + 
  (CA*CF*nf*Pi^4*x^2)/60 + ((47*I)/5760)*CA^3*Pi^5*x^2 + 
  ((83*I)/23040)*CA^2*CF*Pi^5*x^2 - ((71*I)/11520)*CA*CF^2*Pi^5*x^2 + 
  ((I/8)*C4AF*Pi^3*x^2)/(dA*TF) + (29*C4AF*Pi^4*x^2)/(240*dA*TF) - 
  (((29*I)/960)*C4AF*Pi^5*x^2)/(dA*TF) - (((173*I)/768)*CA^3*Pi^3*x^2)/
   (-1 + x^(-1)) + (((715*I)/2304)*CA^2*CF*Pi^3*x^2)/(-1 + x^(-1)) - 
  ((I/12)*CA*CF^2*Pi^3*x^2)/(-1 + x^(-1)) - 
  (7*CA^3*Pi^4*x^2)/(480*(-1 + x^(-1))) + (11*CA^2*CF*Pi^4*x^2)/
   (2880*(-1 + x^(-1))) + (9*CA*CF^2*Pi^4*x^2)/(640*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^4*x^2)/(288*(-1 + x^(-1))) + (CA*CF*nf*Pi^4*x^2)/
   (288*(-1 + x^(-1))) - (((31*I)/23040)*CA^3*Pi^5*x^2)/(-1 + x^(-1)) + 
  (((71*I)/2560)*CA^2*CF*Pi^5*x^2)/(-1 + x^(-1)) - 
  (((127*I)/5760)*CA*CF^2*Pi^5*x^2)/(-1 + x^(-1)) + CA^3/(384*\[Epsilon]^6) - 
  (CA^2*CF)/(64*\[Epsilon]^6) + (CA*CF^2)/(32*\[Epsilon]^6) - 
  CF^3/(48*\[Epsilon]^6) + (11*CA^3)/(256*\[Epsilon]^5) - 
  (25*CA^2*CF)/(128*\[Epsilon]^5) + (17*CA*CF^2)/(64*\[Epsilon]^5) - 
  (3*CF^3)/(32*\[Epsilon]^5) - (CA^2*nf)/(128*\[Epsilon]^5) + 
  (CA*CF*nf)/(32*\[Epsilon]^5) - (CF^2*nf)/(32*\[Epsilon]^5) + 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 - ((I/32)*CA^2*CF*Pi)/\[Epsilon]^5 + 
  ((I/32)*CA*CF^2*Pi)/\[Epsilon]^5 + (1975*CA^3)/(5184*\[Epsilon]^4) - 
  (27275*CA^2*CF)/(20736*\[Epsilon]^4) + (125*CA*CF^2)/(96*\[Epsilon]^4) - 
  (25*CF^3)/(64*\[Epsilon]^4) - (1213*CA^2*nf)/(10368*\[Epsilon]^4) + 
  (3263*CA*CF*nf)/(10368*\[Epsilon]^4) - (31*CF^2*nf)/(192*\[Epsilon]^4) + 
  (49*CA*nf^2)/(5184*\[Epsilon]^4) - (49*CF*nf^2)/(2592*\[Epsilon]^4) + 
  (((77*I)/768)*CA^3*Pi)/\[Epsilon]^4 - (((95*I)/384)*CA^2*CF*Pi)/
   \[Epsilon]^4 + (((3*I)/32)*CA*CF^2*Pi)/\[Epsilon]^4 - 
  (((7*I)/384)*CA^2*nf*Pi)/\[Epsilon]^4 + (((7*I)/192)*CA*CF*nf*Pi)/
   \[Epsilon]^4 - (11*CA^3*Pi^2)/(1536*\[Epsilon]^4) + 
  (11*CA^2*CF*Pi^2)/(768*\[Epsilon]^4) - (CA*CF^2*Pi^2)/(384*\[Epsilon]^4) + 
  (CF^3*Pi^2)/(192*\[Epsilon]^4) + (145999*CA^3)/(62208*\[Epsilon]^3) - 
  (98789*CA^2*CF)/(15552*\[Epsilon]^3) + (12017*CA*CF^2)/
   (2304*\[Epsilon]^3) - (83*CF^3)/(64*\[Epsilon]^3) - 
  (427*CA^2*nf)/(486*\[Epsilon]^3) + (25249*CA*CF*nf)/(15552*\[Epsilon]^3) - 
  (2*CF^2*nf)/(3*\[Epsilon]^3) + (839*CA*nf^2)/(7776*\[Epsilon]^3) - 
  (787*CF*nf^2)/(7776*\[Epsilon]^3) - nf^3/(216*\[Epsilon]^3) + 
  (((4177*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - (((1045*I)/1152)*CA^2*CF*Pi)/
   \[Epsilon]^3 + (((41*I)/128)*CA*CF^2*Pi)/\[Epsilon]^3 - 
  (((589*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 + (((71*I)/576)*CA*CF*nf*Pi)/
   \[Epsilon]^3 + (((11*I)/864)*CA*nf^2*Pi)/\[Epsilon]^3 - 
  (3223*CA^3*Pi^2)/(82944*\[Epsilon]^3) - (305*CA^2*CF*Pi^2)/
   (41472*\[Epsilon]^3) - (19*CA*CF^2*Pi^2)/(2304*\[Epsilon]^3) - 
  (CF^3*Pi^2)/(128*\[Epsilon]^3) + (293*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) + 
  (47*CA*CF*nf*Pi^2)/(10368*\[Epsilon]^3) + 
  (5*CF^2*nf*Pi^2)/(1152*\[Epsilon]^3) - (((5*I)/1536)*CA^3*Pi^3)/
   \[Epsilon]^3 + ((I/192)*CA^2*CF*Pi^3)/\[Epsilon]^3 - 
  ((I/128)*CA*CF^2*Pi^3)/\[Epsilon]^3 + (177487*CA^3)/(15552*\[Epsilon]^2) - 
  (3247069*CA^2*CF)/(124416*\[Epsilon]^2) + 
  (256319*CA*CF^2)/(13824*\[Epsilon]^2) - (515*CF^3)/(128*\[Epsilon]^2) - 
  (137735*CA^2*nf)/(31104*\[Epsilon]^2) + (407849*CA*CF*nf)/
   (62208*\[Epsilon]^2) - (2503*CF^2*nf)/(1152*\[Epsilon]^2) + 
  (241*CA*nf^2)/(432*\[Epsilon]^2) - (691*CF*nf^2)/(1728*\[Epsilon]^2) - 
  (5*nf^3)/(216*\[Epsilon]^2) + (((11731*I)/5184)*CA^3*Pi)/\[Epsilon]^2 - 
  (((19831*I)/6912)*CA^2*CF*Pi)/\[Epsilon]^2 + (((221*I)/256)*CA*CF^2*Pi)/
   \[Epsilon]^2 - (((6559*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 + 
  (((1319*I)/3456)*CA*CF*nf*Pi)/\[Epsilon]^2 + (((55*I)/1296)*CA*nf^2*Pi)/
   \[Epsilon]^2 + (101*CA^3*Pi^2)/(7776*\[Epsilon]^2) - 
  (10067*CA^2*CF*Pi^2)/(248832*\[Epsilon]^2) + 
  (217*CA*CF^2*Pi^2)/(1728*\[Epsilon]^2) - 
  (77*CF^3*Pi^2)/(768*\[Epsilon]^2) - (2957*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) + (31*CA*CF*nf*Pi^2)/(124416*\[Epsilon]^2) - 
  (37*CF^2*nf*Pi^2)/(6912*\[Epsilon]^2) + (67*CA*nf^2*Pi^2)/
   (20736*\[Epsilon]^2) + (7*CF*nf^2*Pi^2)/(3456*\[Epsilon]^2) - 
  (((121*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((205*I)/4608)*CA^2*CF*Pi^3)/
   \[Epsilon]^2 - ((I/128)*CA*CF^2*Pi^3)/\[Epsilon]^2 + 
  (((11*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - (((17*I)/2304)*CA*CF*nf*Pi^3)/
   \[Epsilon]^2 - (601*CA^3*Pi^4)/(1658880*\[Epsilon]^2) + 
  (5479*CA^2*CF*Pi^4)/(829440*\[Epsilon]^2) - 
  (151*CA*CF^2*Pi^4)/(9216*\[Epsilon]^2) + 
  (71*CF^3*Pi^4)/(7680*\[Epsilon]^2) - ((I/192)*CA^3*Pi^3*x)/\[Epsilon]^2 + 
  ((I/48)*CA*CF^2*Pi^3*x)/\[Epsilon]^2 + ((I/192)*CA^3*Pi^3*x^2)/
   \[Epsilon]^2 - ((I/64)*CA^2*CF*Pi^3*x^2)/\[Epsilon]^2 + 
  ((I/96)*CA*CF^2*Pi^3*x^2)/\[Epsilon]^2 - (5203223*CA^2*nf)/
   (279936*\[Epsilon]) + (25814449*CA*CF*nf)/(1119744*\[Epsilon]) - 
  (14221*CF^2*nf)/(2304*\[Epsilon]) + (621697*CA*nf^2)/(279936*\[Epsilon]) - 
  (350747*CF*nf^2)/(279936*\[Epsilon]) - (53*nf^3)/(648*\[Epsilon]) + 
  (((37133*I)/5184)*CA^3*Pi)/\[Epsilon] - (((343573*I)/41472)*CA^2*CF*Pi)/
   \[Epsilon] + (((1151*I)/512)*CA*CF^2*Pi)/\[Epsilon] - 
  (((19615*I)/10368)*CA^2*nf*Pi)/\[Epsilon] + (((20045*I)/20736)*CA*CF*nf*Pi)/
   \[Epsilon] + (((11*I)/96)*CA*nf^2*Pi)/\[Epsilon] + 
  (10243*CA^3*Pi^2)/(6912*\[Epsilon]) - (2501*CA^2*CF*Pi^2)/
   (1536*\[Epsilon]) + (221*CA*CF^2*Pi^2)/(512*\[Epsilon]) - 
  (53*CA^2*nf*Pi^2)/(2916*\[Epsilon]) + (5071*CA*CF*nf*Pi^2)/
   (186624*\[Epsilon]) - (19*CF^2*nf*Pi^2)/(162*\[Epsilon]) - 
  (259*CA*nf^2*Pi^2)/(31104*\[Epsilon]) + (61*CF*nf^2*Pi^2)/
   (10368*\[Epsilon]) + (nf^3*Pi^2)/(864*\[Epsilon]) - 
  (((8831*I)/82944)*CA^3*Pi^3)/\[Epsilon] + (((1967*I)/13824)*CA^2*CF*Pi^3)/
   \[Epsilon] - (((7*I)/1536)*CA*CF^2*Pi^3)/\[Epsilon] + 
  (((1507*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] - (((157*I)/6912)*CA*CF*nf*Pi^3)/
   \[Epsilon] - (((11*I)/3456)*CA*nf^2*Pi^3)/\[Epsilon] - 
  (143*CA^3*Pi^4)/(3072*\[Epsilon]) + (41*CA^2*CF*Pi^4)/(768*\[Epsilon]) - 
  (7*CA*CF^2*Pi^4)/(384*\[Epsilon]) - (3409*CA^2*nf*Pi^4)/
   (1658880*\[Epsilon]) - (181*CA*CF*nf*Pi^4)/(138240*\[Epsilon]) + 
  (1679*CF^2*nf*Pi^4)/(414720*\[Epsilon]) - (((1201*I)/552960)*CA^3*Pi^5)/
   \[Epsilon] + (((131*I)/15360)*CA^2*CF*Pi^5)/\[Epsilon] - 
  (((287*I)/46080)*CA*CF^2*Pi^5)/\[Epsilon] - 
  (6842783*CA^3)/(139968*(-1 + x^(-1))*\[Epsilon]) + 
  (219785131*CA^2*CF)/(2239488*(-1 + x^(-1))*\[Epsilon]) - 
  (5097695*CA*CF^2)/(82944*(-1 + x^(-1))*\[Epsilon]) + 
  (9073*CF^3)/(768*(-1 + x^(-1))*\[Epsilon]) + 
  (1086013*CA^3*Pi^2)/(746496*(-1 + x^(-1))*\[Epsilon]) - 
  (488659*CA^2*CF*Pi^2)/(373248*(-1 + x^(-1))*\[Epsilon]) - 
  (56021*CA*CF^2*Pi^2)/(82944*(-1 + x^(-1))*\[Epsilon]) + 
  (467*CF^3*Pi^2)/(768*(-1 + x^(-1))*\[Epsilon]) - 
  (130691*CA^3*Pi^4)/(3317760*(-1 + x^(-1))*\[Epsilon]) - 
  (13129*CA^2*CF*Pi^4)/(552960*(-1 + x^(-1))*\[Epsilon]) + 
  (16079*CA*CF^2*Pi^4)/(165888*(-1 + x^(-1))*\[Epsilon]) - 
  (487*CF^3*Pi^4)/(15360*(-1 + x^(-1))*\[Epsilon]) + 
  (6842783*CA^3)/(139968*(-1 + x^(-1))*x*\[Epsilon]) - 
  (219785131*CA^2*CF)/(2239488*(-1 + x^(-1))*x*\[Epsilon]) + 
  (5097695*CA*CF^2)/(82944*(-1 + x^(-1))*x*\[Epsilon]) - 
  (9073*CF^3)/(768*(-1 + x^(-1))*x*\[Epsilon]) - 
  (1035469*CA^3*Pi^2)/(746496*(-1 + x^(-1))*x*\[Epsilon]) + 
  (449779*CA^2*CF*Pi^2)/(373248*(-1 + x^(-1))*x*\[Epsilon]) + 
  (59045*CA*CF^2*Pi^2)/(82944*(-1 + x^(-1))*x*\[Epsilon]) - 
  (467*CF^3*Pi^2)/(768*(-1 + x^(-1))*x*\[Epsilon]) + 
  (130691*CA^3*Pi^4)/(3317760*(-1 + x^(-1))*x*\[Epsilon]) + 
  (13129*CA^2*CF*Pi^4)/(552960*(-1 + x^(-1))*x*\[Epsilon]) - 
  (16079*CA*CF^2*Pi^4)/(165888*(-1 + x^(-1))*x*\[Epsilon]) + 
  (487*CF^3*Pi^4)/(15360*(-1 + x^(-1))*x*\[Epsilon]) - 
  (13*CA^3*Pi^2*x)/(192*\[Epsilon]) + (5*CA^2*CF*Pi^2*x)/(48*\[Epsilon]) - 
  (7*CA*CF^2*Pi^2*x)/(192*\[Epsilon]) - (((11*I)/192)*CA^3*Pi^3*x)/
   \[Epsilon] - (((13*I)/96)*CA^2*CF*Pi^3*x)/\[Epsilon] + 
  (((5*I)/48)*CA*CF^2*Pi^3*x)/\[Epsilon] + ((I/96)*CA^2*nf*Pi^3*x)/
   \[Epsilon] + ((I/48)*CA*CF*nf*Pi^3*x)/\[Epsilon] + 
  (CA^3*Pi^4*x)/(1536*\[Epsilon]) + (CA^2*CF*Pi^4*x)/(96*\[Epsilon]) + 
  (7*CA*CF^2*Pi^4*x)/(384*\[Epsilon]) - (13*CA^3*Pi^2*x)/
   (192*(-1 + x^(-1))*\[Epsilon]) + (5*CA^2*CF*Pi^2*x)/
   (48*(-1 + x^(-1))*\[Epsilon]) - (7*CA*CF^2*Pi^2*x)/
   (192*(-1 + x^(-1))*\[Epsilon]) + ((I/16)*CA^3*Pi^3*x^2)/\[Epsilon] - 
  (((17*I)/192)*CA^2*CF*Pi^3*x^2)/\[Epsilon] + (((5*I)/192)*CA*CF^2*Pi^3*x^2)/
   \[Epsilon] - ((I/96)*CA^2*nf*Pi^3*x^2)/\[Epsilon] + 
  ((I/96)*CA*CF*nf*Pi^3*x^2)/\[Epsilon] - (CA^3*Pi^4*x^2)/(1536*\[Epsilon]) - 
  (13*CA^2*CF*Pi^4*x^2)/(1536*\[Epsilon]) + (7*CA*CF^2*Pi^4*x^2)/
   (768*\[Epsilon]) + (489431*CA^2*nf*G[0, x])/93312 - 
  (271637*CA*CF*nf*G[0, x])/124416 - (418*CA*nf^2*G[0, x])/729 + 
  ((3247*I)/324)*CA^3*Pi*G[0, x] - ((44765*I)/4608)*CA^2*CF*Pi*G[0, x] + 
  ((1183*I)/512)*CA*CF^2*Pi*G[0, x] - ((29549*I)/10368)*CA^2*nf*Pi*G[0, x] + 
  ((2617*I)/2304)*CA*CF*nf*Pi*G[0, x] - (185*CA^3*Pi^2*G[0, x])/72 + 
  (37639*CA^2*CF*Pi^2*G[0, x])/20736 - (83*CA*CF^2*Pi^2*G[0, x])/256 + 
  (23929*CA^2*nf*Pi^2*G[0, x])/124416 - (209*CA*CF*nf*Pi^2*G[0, x])/4608 + 
  (55*CA*nf^2*Pi^2*G[0, x])/2592 - ((5027*I)/9216)*CA^3*Pi^3*G[0, x] + 
  ((5515*I)/6912)*CA^2*CF*Pi^3*G[0, x] - ((117*I)/512)*CA*CF^2*Pi^3*G[0, x] + 
  ((529*I)/4608)*CA^2*nf*Pi^3*G[0, x] - ((371*I)/3456)*CA*CF*nf*Pi^3*
   G[0, x] + (911*CA^3*Pi^4*G[0, x])/9216 + (365*CA^2*CF*Pi^4*G[0, x])/
   13824 - (5*CA*CF^2*Pi^4*G[0, x])/384 - (1721*CA^2*nf*Pi^4*G[0, x])/
   552960 - (797*CA*CF*nf*Pi^4*G[0, x])/92160 + 
  ((12101*I)/552960)*CA^3*Pi^5*G[0, x] - ((3*I)/512)*CA^2*CF*Pi^5*G[0, x] - 
  ((643*I)/46080)*CA*CF^2*Pi^5*G[0, x] - (3*C4AF*Pi^2*G[0, x])/(4*dA*TF) - 
  ((I/8)*C4AF*Pi^3*G[0, x])/(dA*TF) - (11*C4AF*Pi^4*G[0, x])/(160*dA*TF) - 
  (((7*I)/180)*C4AF*Pi^5*G[0, x])/(dA*TF) + (3942743*CA^3*G[0, x])/
   (93312*(-1 + x^(-1))) - (5676769*CA^2*CF*G[0, x])/(124416*(-1 + x^(-1))) + 
  (5765*CA*CF^2*G[0, x])/(512*(-1 + x^(-1))) - (489431*CA^2*nf*G[0, x])/
   (93312*(-1 + x^(-1))) + (271637*CA*CF*nf*G[0, x])/(124416*(-1 + x^(-1))) + 
  (((114769*I)/10368)*CA^3*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((42941*I)/4608)*CA^2*CF*Pi*G[0, x])/(-1 + x^(-1)) + 
  (((947*I)/512)*CA*CF^2*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((30661*I)/10368)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1)) + 
  (((2317*I)/2304)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (105883*CA^3*Pi^2*G[0, x])/(31104*(-1 + x^(-1))) + 
  (145795*CA^2*CF*Pi^2*G[0, x])/(41472*(-1 + x^(-1))) - 
  (1021*CA*CF^2*Pi^2*G[0, x])/(1536*(-1 + x^(-1))) + 
  (58067*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))) - 
  (7475*CA*CF*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))) - 
  (((1925*I)/3072)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (((1831*I)/1728)*CA^2*CF*Pi^3*G[0, x])/(-1 + x^(-1)) - 
  (((177*I)/512)*CA*CF^2*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (((187*I)/1536)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1)) - 
  (((443*I)/3456)*CA*CF*nf*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (5837*CA^3*Pi^4*G[0, x])/(110592*(-1 + x^(-1))) + 
  (31693*CA^2*CF*Pi^4*G[0, x])/(276480*(-1 + x^(-1))) - 
  (1061*CA*CF^2*Pi^4*G[0, x])/(23040*(-1 + x^(-1))) - 
  (53*CA^2*nf*Pi^4*G[0, x])/(20480*(-1 + x^(-1))) - 
  (1459*CA*CF*nf*Pi^4*G[0, x])/(92160*(-1 + x^(-1))) + 
  (((9617*I)/552960)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1)) - 
  ((I/960)*CA^2*CF*Pi^5*G[0, x])/(-1 + x^(-1)) - 
  (((643*I)/46080)*CA*CF^2*Pi^5*G[0, x])/(-1 + x^(-1)) - 
  (7*C4AF*Pi^2*G[0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  ((I/4)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))) - 
  (73*C4AF*Pi^4*G[0, x])/(480*dA*TF*(-1 + x^(-1))) - 
  (((7*I)/180)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))) - 
  (985139*CA^3*G[0, x])/(23328*(-1 + x^(-1))*x) + 
  (5668021*CA^2*CF*G[0, x])/(124416*(-1 + x^(-1))*x) - 
  (5741*CA*CF^2*G[0, x])/(512*(-1 + x^(-1))*x) + 
  (489431*CA^2*nf*G[0, x])/(93312*(-1 + x^(-1))*x) - 
  (271637*CA*CF*nf*G[0, x])/(124416*(-1 + x^(-1))*x) - 
  (((7789*I)/648)*CA^3*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((49373*I)/4608)*CA^2*CF*Pi*G[0, x])/((-1 + x^(-1))*x) - 
  (((1183*I)/512)*CA*CF^2*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((32173*I)/10368)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x) - 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (108583*CA^3*Pi^2*G[0, x])/(31104*(-1 + x^(-1))*x) - 
  (107671*CA^2*CF*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x) + 
  (293*CA*CF^2*Pi^2*G[0, x])/(1536*(-1 + x^(-1))*x) - 
  (59795*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))*x) + 
  (6971*CA*CF*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x) + 
  (((2057*I)/3072)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (((5947*I)/6912)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  (((117*I)/512)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (((203*I)/1536)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  (((371*I)/3456)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (29833*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*x) - 
  (7937*CA^2*CF*Pi^4*G[0, x])/(55296*(-1 + x^(-1))*x) + 
  (25*CA*CF^2*Pi^4*G[0, x])/(512*(-1 + x^(-1))*x) + 
  (53*CA^2*nf*Pi^4*G[0, x])/(20480*(-1 + x^(-1))*x) + 
  (1459*CA*CF*nf*Pi^4*G[0, x])/(92160*(-1 + x^(-1))*x) - 
  (((9617*I)/552960)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))*x) + 
  ((I/960)*CA^2*CF*Pi^5*G[0, x])/((-1 + x^(-1))*x) + 
  (((643*I)/46080)*CA*CF^2*Pi^5*G[0, x])/((-1 + x^(-1))*x) + 
  (3*C4AF*Pi^2*G[0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  ((I/8)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (11*C4AF*Pi^4*G[0, x])/(160*dA*TF*(-1 + x^(-1))*x) + 
  (((7*I)/180)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))*x) - 
  ((5*I)/64)*CA^3*Pi*x*G[0, x] + ((3*I)/16)*CA^2*CF*Pi*x*G[0, x] - 
  (I/16)*CA*CF^2*Pi*x*G[0, x] - (127*CA^3*Pi^2*x*G[0, x])/1152 - 
  (857*CA^2*CF*Pi^2*x*G[0, x])/1152 + (127*CA*CF^2*Pi^2*x*G[0, x])/384 + 
  (7*CA^2*nf*Pi^2*x*G[0, x])/1152 - (CA*CF*nf*Pi^2*x*G[0, x])/144 - 
  ((119*I)/1152)*CA^3*Pi^3*x*G[0, x] - ((89*I)/1152)*CA^2*CF*Pi^3*x*G[0, x] + 
  ((13*I)/192)*CA*CF^2*Pi^3*x*G[0, x] + ((17*I)/1152)*CA^2*nf*Pi^3*x*
   G[0, x] + (I/36)*CA*CF*nf*Pi^3*x*G[0, x] + (29*CA^3*Pi^4*x*G[0, x])/720 + 
  (133*CA^2*CF*Pi^4*x*G[0, x])/2304 - (121*CA*CF^2*Pi^4*x*G[0, x])/5760 - 
  (17*CA^2*nf*Pi^4*x*G[0, x])/3840 + (3*C4AF*Pi^2*x*G[0, x])/(8*dA*TF) + 
  ((I/16)*C4AF*Pi^3*x*G[0, x])/(dA*TF) - (3*CA^3*x*G[0, x])/
   (128*(-1 + x^(-1))) + (9*CA^2*CF*x*G[0, x])/(128*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[0, x])/(64*(-1 + x^(-1))) + 
  (((365*I)/384)*CA^3*Pi*x*G[0, x])/(-1 + x^(-1)) - 
  (((67*I)/48)*CA^2*CF*Pi*x*G[0, x])/(-1 + x^(-1)) + 
  (((59*I)/128)*CA*CF^2*Pi*x*G[0, x])/(-1 + x^(-1)) - 
  (((7*I)/48)*CA^2*nf*Pi*x*G[0, x])/(-1 + x^(-1)) + 
  (((25*I)/192)*CA*CF*nf*Pi*x*G[0, x])/(-1 + x^(-1)) - 
  (377*CA^3*Pi^2*x*G[0, x])/(2304*(-1 + x^(-1))) - 
  (1763*CA^2*CF*Pi^2*x*G[0, x])/(2304*(-1 + x^(-1))) + 
  (53*CA*CF^2*Pi^2*x*G[0, x])/(128*(-1 + x^(-1))) - 
  (5*CA^2*nf*Pi^2*x*G[0, x])/(288*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x*G[0, x])/(36*(-1 + x^(-1))) - 
  (((25*I)/256)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1)) - 
  (((33*I)/256)*CA^2*CF*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  (((13*I)/128)*CA*CF^2*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  ((I/48)*CA^2*nf*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  ((I/96)*CA*CF*nf*Pi^3*x*G[0, x])/(-1 + x^(-1)) - 
  (CA^3*Pi^4*x*G[0, x])/(5760*(-1 + x^(-1))) + (29*CA^2*CF*Pi^4*x*G[0, x])/
   (512*(-1 + x^(-1))) - (143*CA*CF^2*Pi^4*x*G[0, x])/(5760*(-1 + x^(-1))) + 
  (C4AF*Pi^2*x*G[0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/8)*C4AF*Pi^3*x*G[0, x])/(dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^4*x*G[0, x])/(12*dA*TF*(-1 + x^(-1))) + 
  (15*CA^3*Pi^2*x^2*G[0, x])/64 - (389*CA^2*CF*Pi^2*x^2*G[0, x])/1152 + 
  (13*CA*CF^2*Pi^2*x^2*G[0, x])/128 + ((37*I)/576)*CA^3*Pi^3*x^2*G[0, x] - 
  ((11*I)/144)*CA^2*CF*Pi^3*x^2*G[0, x] + ((7*I)/384)*CA*CF^2*Pi^3*x^2*
   G[0, x] - ((17*I)/1152)*CA^2*nf*Pi^3*x^2*G[0, x] + 
  (I/72)*CA*CF*nf*Pi^3*x^2*G[0, x] - (803*CA^3*Pi^4*x^2*G[0, x])/23040 + 
  (49*CA^2*CF*Pi^4*x^2*G[0, x])/2880 + (17*CA*CF^2*Pi^4*x^2*G[0, x])/11520 + 
  (17*CA^2*nf*Pi^4*x^2*G[0, x])/3840 + ((I/16)*C4AF*Pi^3*x^2*G[0, x])/
   (dA*TF) + (11*C4AF*Pi^4*x^2*G[0, x])/(480*dA*TF) + 
  (173*CA^3*Pi^2*x^2*G[0, x])/(768*(-1 + x^(-1))) - 
  (715*CA^2*CF*Pi^2*x^2*G[0, x])/(2304*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*x^2*G[0, x])/(12*(-1 + x^(-1))) + 
  (((13*I)/192)*CA^3*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) - 
  (((3*I)/32)*CA^2*CF*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) + 
  (((5*I)/192)*CA*CF^2*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/96)*CA^2*nf*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) + 
  ((I/96)*CA*CF*nf*Pi^3*x^2*G[0, x])/(-1 + x^(-1)) + 
  (31*CA^3*Pi^4*x^2*G[0, x])/(23040*(-1 + x^(-1))) - 
  (71*CA^2*CF*Pi^4*x^2*G[0, x])/(2560*(-1 + x^(-1))) + 
  (127*CA*CF^2*Pi^4*x^2*G[0, x])/(5760*(-1 + x^(-1))) - 
  (CA^3*G[0, x])/(64*\[Epsilon]^5) + (CA^2*CF*G[0, x])/(16*\[Epsilon]^5) - 
  (CA*CF^2*G[0, x])/(16*\[Epsilon]^5) - (77*CA^3*G[0, x])/
   (384*\[Epsilon]^4) + (95*CA^2*CF*G[0, x])/(192*\[Epsilon]^4) - 
  (3*CA*CF^2*G[0, x])/(16*\[Epsilon]^4) + (7*CA^2*nf*G[0, x])/
   (192*\[Epsilon]^4) - (7*CA*CF*nf*G[0, x])/(96*\[Epsilon]^4) - 
  ((I/32)*CA^3*Pi*G[0, x])/\[Epsilon]^4 + ((I/16)*CA^2*CF*Pi*G[0, x])/
   \[Epsilon]^4 - (4177*CA^3*G[0, x])/(3456*\[Epsilon]^3) + 
  (1045*CA^2*CF*G[0, x])/(576*\[Epsilon]^3) - 
  (41*CA*CF^2*G[0, x])/(64*\[Epsilon]^3) + (589*CA^2*nf*G[0, x])/
   (1728*\[Epsilon]^3) - (71*CA*CF*nf*G[0, x])/(288*\[Epsilon]^3) - 
  (11*CA*nf^2*G[0, x])/(432*\[Epsilon]^3) - (((11*I)/48)*CA^3*Pi*G[0, x])/
   \[Epsilon]^3 + (((3*I)/32)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^3 + 
  ((I/24)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^3 + (13*CA^3*Pi^2*G[0, x])/
   (768*\[Epsilon]^3) - (CA^2*CF*Pi^2*G[0, x])/(96*\[Epsilon]^3) + 
  (CA*CF^2*Pi^2*G[0, x])/(64*\[Epsilon]^3) - (11731*CA^3*G[0, x])/
   (2592*\[Epsilon]^2) + (19831*CA^2*CF*G[0, x])/(3456*\[Epsilon]^2) - 
  (221*CA*CF^2*G[0, x])/(128*\[Epsilon]^2) + (6559*CA^2*nf*G[0, x])/
   (5184*\[Epsilon]^2) - (1319*CA*CF*nf*G[0, x])/(1728*\[Epsilon]^2) - 
  (55*CA*nf^2*G[0, x])/(648*\[Epsilon]^2) - (((143*I)/288)*CA^3*Pi*G[0, x])/
   \[Epsilon]^2 + ((I/4)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^2 + 
  (((5*I)/72)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^2 + 
  (121*CA^3*Pi^2*G[0, x])/(13824*\[Epsilon]^2) - 
  (205*CA^2*CF*Pi^2*G[0, x])/(2304*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[0, x])/(64*\[Epsilon]^2) - (11*CA^2*nf*Pi^2*G[0, x])/
   (6912*\[Epsilon]^2) + (17*CA*CF*nf*Pi^2*G[0, x])/(1152*\[Epsilon]^2) + 
  ((I/128)*CA^3*Pi^3*G[0, x])/\[Epsilon]^2 - ((I/64)*CA^2*CF*Pi^3*G[0, x])/
   \[Epsilon]^2 - ((I/64)*CA^3*Pi*x*G[0, x])/\[Epsilon]^2 + 
  (((3*I)/64)*CA^2*CF*Pi*x*G[0, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF^2*Pi*x*G[0, x])/\[Epsilon]^2 - 
  (37133*CA^3*G[0, x])/(5184*\[Epsilon]) + (343573*CA^2*CF*G[0, x])/
   (41472*\[Epsilon]) - (1151*CA*CF^2*G[0, x])/(512*\[Epsilon]) + 
  (19615*CA^2*nf*G[0, x])/(5184*\[Epsilon]) - (20045*CA*CF*nf*G[0, x])/
   (10368*\[Epsilon]) - (11*CA*nf^2*G[0, x])/(48*\[Epsilon]) - 
  (((431*I)/432)*CA^3*Pi*G[0, x])/\[Epsilon] + ((I/2)*CA^2*CF*Pi*G[0, x])/
   \[Epsilon] + (((7*I)/54)*CA^2*nf*Pi*G[0, x])/\[Epsilon] - 
  (18271*CA^3*Pi^2*G[0, x])/(82944*\[Epsilon]) + 
  (67*CA^2*CF*Pi^2*G[0, x])/(512*\[Epsilon]) - (25*CA*CF^2*Pi^2*G[0, x])/
   (512*\[Epsilon]) - (1507*CA^2*nf*Pi^2*G[0, x])/(20736*\[Epsilon]) + 
  (157*CA*CF*nf*Pi^2*G[0, x])/(3456*\[Epsilon]) + 
  (11*CA*nf^2*Pi^2*G[0, x])/(1728*\[Epsilon]) + 
  (((11*I)/192)*CA^3*Pi^3*G[0, x])/\[Epsilon] - 
  (((3*I)/128)*CA^2*CF*Pi^3*G[0, x])/\[Epsilon] - 
  ((I/96)*CA^2*nf*Pi^3*G[0, x])/\[Epsilon] + (1009*CA^3*Pi^4*G[0, x])/
   (552960*\[Epsilon]) - (533*CA^2*CF*Pi^4*G[0, x])/(46080*\[Epsilon]) + 
  (31*CA*CF^2*Pi^4*G[0, x])/(46080*\[Epsilon]) + 
  (37133*CA^3*G[0, x])/(5184*(-1 + x^(-1))*\[Epsilon]) - 
  (343573*CA^2*CF*G[0, x])/(41472*(-1 + x^(-1))*\[Epsilon]) + 
  (1151*CA*CF^2*G[0, x])/(512*(-1 + x^(-1))*\[Epsilon]) - 
  (37013*CA^3*Pi^2*G[0, x])/(82944*(-1 + x^(-1))*\[Epsilon]) + 
  (5995*CA^2*CF*Pi^2*G[0, x])/(13824*(-1 + x^(-1))*\[Epsilon]) - 
  (97*CA*CF^2*Pi^2*G[0, x])/(1536*(-1 + x^(-1))*\[Epsilon]) + 
  (47*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*\[Epsilon]) + 
  (253*CA^2*CF*Pi^4*G[0, x])/(46080*(-1 + x^(-1))*\[Epsilon]) - 
  (181*CA*CF^2*Pi^4*G[0, x])/(15360*(-1 + x^(-1))*\[Epsilon]) - 
  (37133*CA^3*G[0, x])/(5184*(-1 + x^(-1))*x*\[Epsilon]) + 
  (343573*CA^2*CF*G[0, x])/(41472*(-1 + x^(-1))*x*\[Epsilon]) - 
  (1151*CA*CF^2*G[0, x])/(512*(-1 + x^(-1))*x*\[Epsilon]) + 
  (35933*CA^3*Pi^2*G[0, x])/(82944*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5743*CA^2*CF*Pi^2*G[0, x])/(13824*(-1 + x^(-1))*x*\[Epsilon]) + 
  (89*CA*CF^2*Pi^2*G[0, x])/(1536*(-1 + x^(-1))*x*\[Epsilon]) - 
  (47*CA^3*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*x*\[Epsilon]) - 
  (253*CA^2*CF*Pi^4*G[0, x])/(46080*(-1 + x^(-1))*x*\[Epsilon]) + 
  (181*CA*CF^2*Pi^4*G[0, x])/(15360*(-1 + x^(-1))*x*\[Epsilon]) - 
  (((13*I)/64)*CA^3*Pi*x*G[0, x])/\[Epsilon] + 
  (((5*I)/16)*CA^2*CF*Pi*x*G[0, x])/\[Epsilon] - 
  (((7*I)/64)*CA*CF^2*Pi*x*G[0, x])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*x*G[0, x])/\[Epsilon] - ((I/32)*CA*CF*nf*Pi*x*G[0, x])/
   \[Epsilon] + (3*CA^3*Pi^2*x*G[0, x])/(128*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*x*G[0, x])/(384*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x*G[0, x])/(192*\[Epsilon]) + ((I/96)*CA^3*Pi^3*x*G[0, x])/
   \[Epsilon] + ((I/48)*CA^2*CF*Pi^3*x*G[0, x])/\[Epsilon] + 
  (CA^3*Pi^2*x*G[0, x])/(48*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*CF*Pi^2*x*G[0, x])/(24*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*Pi^2*x*G[0, x])/(48*(-1 + x^(-1))*\[Epsilon]) - 
  ((I/96)*CA^3*Pi^3*x^2*G[0, x])/\[Epsilon] + 
  ((I/96)*CA^2*CF*Pi^3*x^2*G[0, x])/\[Epsilon] - 
  (489431*CA^2*nf*G[1, x])/93312 + (271637*CA*CF*nf*G[1, x])/124416 + 
  (209*CA*nf^2*G[1, x])/729 - ((3247*I)/324)*CA^3*Pi*G[1, x] + 
  ((44765*I)/4608)*CA^2*CF*Pi*G[1, x] - ((1183*I)/512)*CA*CF^2*Pi*G[1, x] + 
  ((29549*I)/10368)*CA^2*nf*Pi*G[1, x] - ((2617*I)/2304)*CA*CF*nf*Pi*
   G[1, x] - ((3*I)/16)*CA*nf^2*Pi*G[1, x] + (43777*CA^3*Pi^2*G[1, x])/
   20736 - (62209*CA^2*CF*Pi^2*G[1, x])/41472 + 
  (557*CA*CF^2*Pi^2*G[1, x])/1536 + (8177*CA^2*nf*Pi^2*G[1, x])/124416 - 
  (2545*CA*CF*nf*Pi^2*G[1, x])/41472 - (55*CA*nf^2*Pi^2*G[1, x])/5184 + 
  ((10969*I)/27648)*CA^3*Pi^3*G[1, x] - ((5119*I)/6912)*CA^2*CF*Pi^3*
   G[1, x] + ((335*I)/1536)*CA*CF^2*Pi^3*G[1, x] - 
  ((1307*I)/13824)*CA^2*nf*Pi^3*G[1, x] + ((371*I)/3456)*CA*CF*nf*Pi^3*
   G[1, x] + (I/192)*CA*nf^2*Pi^3*G[1, x] - (841*CA^3*Pi^4*G[1, x])/69120 - 
  (1283*CA^2*CF*Pi^4*G[1, x])/34560 + (41*CA*CF^2*Pi^4*G[1, x])/3840 - 
  (2131*CA^2*nf*Pi^4*G[1, x])/110592 + (221*CA*CF*nf*Pi^4*G[1, x])/10240 + 
  ((4831*I)/552960)*CA^3*Pi^5*G[1, x] - ((179*I)/4608)*CA^2*CF*Pi^5*G[1, x] + 
  ((1183*I)/46080)*CA*CF^2*Pi^5*G[1, x] + (C4AF*Pi^2*G[1, x])/(4*dA*TF) + 
  (((3*I)/16)*C4AF*Pi^3*G[1, x])/(dA*TF) + (281*C4AF*Pi^4*G[1, x])/
   (960*dA*TF) - (((11*I)/720)*C4AF*Pi^5*G[1, x])/(dA*TF) - 
  (493663*CA^3*G[1, x])/(23328*(-1 + x^(-1))) + 
  (5703013*CA^2*CF*G[1, x])/(248832*(-1 + x^(-1))) - 
  (5837*CA*CF^2*G[1, x])/(1024*(-1 + x^(-1))) + 
  (113023*CA^3*Pi^2*G[1, x])/(62208*(-1 + x^(-1))) - 
  (190471*CA^2*CF*Pi^2*G[1, x])/(82944*(-1 + x^(-1))) + 
  (1901*CA*CF^2*Pi^2*G[1, x])/(3072*(-1 + x^(-1))) - 
  (60869*CA^3*Pi^4*G[1, x])/(1105920*(-1 + x^(-1))) + 
  (1115*CA^2*CF*Pi^4*G[1, x])/(110592*(-1 + x^(-1))) + 
  (349*CA*CF^2*Pi^4*G[1, x])/(46080*(-1 + x^(-1))) + 
  (1972465*CA^3*G[1, x])/(93312*(-1 + x^(-1))*x) - 
  (5685517*CA^2*CF*G[1, x])/(248832*(-1 + x^(-1))*x) + 
  (5789*CA*CF^2*G[1, x])/(1024*(-1 + x^(-1))*x) - 
  (118531*CA^3*Pi^2*G[1, x])/(62208*(-1 + x^(-1))*x) + 
  (120199*CA^2*CF*Pi^2*G[1, x])/(82944*(-1 + x^(-1))*x) - 
  (517*CA*CF^2*Pi^2*G[1, x])/(3072*(-1 + x^(-1))*x) + 
  (13201*CA^3*Pi^4*G[1, x])/(221184*(-1 + x^(-1))*x) + 
  (10409*CA^2*CF*Pi^4*G[1, x])/(552960*(-1 + x^(-1))*x) - 
  (53*CA*CF^2*Pi^4*G[1, x])/(5120*(-1 + x^(-1))*x) + 
  ((5*I)/64)*CA^3*Pi*x*G[1, x] - ((3*I)/16)*CA^2*CF*Pi*x*G[1, x] + 
  (I/16)*CA*CF^2*Pi*x*G[1, x] + (11*CA^3*Pi^2*x*G[1, x])/288 + 
  (185*CA^2*CF*Pi^2*x*G[1, x])/192 - (97*CA*CF^2*Pi^2*x*G[1, x])/192 + 
  (7*CA^2*nf*Pi^2*x*G[1, x])/1152 - (CA*CF*nf*Pi^2*x*G[1, x])/144 + 
  ((119*I)/1152)*CA^3*Pi^3*x*G[1, x] + ((31*I)/576)*CA^2*CF*Pi^3*x*G[1, x] - 
  (I/24)*CA*CF^2*Pi^3*x*G[1, x] - ((17*I)/1152)*CA^2*nf*Pi^3*x*G[1, x] - 
  (I/36)*CA*CF*nf*Pi^3*x*G[1, x] - (347*CA^3*Pi^4*x*G[1, x])/11520 - 
  (61*CA^2*CF*Pi^4*x*G[1, x])/960 + (CA*CF^2*Pi^4*x*G[1, x])/360 + 
  (17*CA^2*nf*Pi^4*x*G[1, x])/3840 - (C4AF*Pi^2*x*G[1, x])/(4*dA*TF) - 
  ((I/8)*C4AF*Pi^3*x*G[1, x])/(dA*TF) - (49*C4AF*Pi^4*x*G[1, x])/
   (240*dA*TF) + (3*CA^3*x*G[1, x])/(128*(-1 + x^(-1))) - 
  (9*CA^2*CF*x*G[1, x])/(128*(-1 + x^(-1))) + (3*CA*CF^2*x*G[1, x])/
   (64*(-1 + x^(-1))) + (241*CA^3*Pi^2*x*G[1, x])/(768*(-1 + x^(-1))) + 
  (1237*CA^2*CF*Pi^2*x*G[1, x])/(2304*(-1 + x^(-1))) - 
  (47*CA*CF^2*Pi^2*x*G[1, x])/(128*(-1 + x^(-1))) - 
  (19*CA^3*Pi^4*x*G[1, x])/(5760*(-1 + x^(-1))) - 
  (29*CA^2*CF*Pi^4*x*G[1, x])/(512*(-1 + x^(-1))) + 
  (143*CA*CF^2*Pi^4*x*G[1, x])/(5760*(-1 + x^(-1))) - 
  (15*CA^3*Pi^2*x^2*G[1, x])/64 + (389*CA^2*CF*Pi^2*x^2*G[1, x])/1152 - 
  (13*CA*CF^2*Pi^2*x^2*G[1, x])/128 - ((37*I)/576)*CA^3*Pi^3*x^2*G[1, x] + 
  ((11*I)/144)*CA^2*CF*Pi^3*x^2*G[1, x] - ((7*I)/384)*CA*CF^2*Pi^3*x^2*
   G[1, x] + ((17*I)/1152)*CA^2*nf*Pi^3*x^2*G[1, x] - 
  (I/72)*CA*CF*nf*Pi^3*x^2*G[1, x] + (17*CA^3*Pi^4*x^2*G[1, x])/512 - 
  (CA^2*CF*Pi^4*x^2*G[1, x])/160 - (61*CA*CF^2*Pi^4*x^2*G[1, x])/5760 - 
  (17*CA^2*nf*Pi^4*x^2*G[1, x])/3840 - ((I/16)*C4AF*Pi^3*x^2*G[1, x])/
   (dA*TF) - (11*C4AF*Pi^4*x^2*G[1, x])/(480*dA*TF) - 
  (173*CA^3*Pi^2*x^2*G[1, x])/(768*(-1 + x^(-1))) + 
  (715*CA^2*CF*Pi^2*x^2*G[1, x])/(2304*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x^2*G[1, x])/(12*(-1 + x^(-1))) - 
  (31*CA^3*Pi^4*x^2*G[1, x])/(23040*(-1 + x^(-1))) + 
  (71*CA^2*CF*Pi^4*x^2*G[1, x])/(2560*(-1 + x^(-1))) - 
  (127*CA*CF^2*Pi^4*x^2*G[1, x])/(5760*(-1 + x^(-1))) + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (CA^2*CF*G[1, x])/(32*\[Epsilon]^5) + 
  (CA*CF^2*G[1, x])/(32*\[Epsilon]^5) + (77*CA^3*G[1, x])/
   (768*\[Epsilon]^4) - (95*CA^2*CF*G[1, x])/(384*\[Epsilon]^4) + 
  (3*CA*CF^2*G[1, x])/(32*\[Epsilon]^4) - (7*CA^2*nf*G[1, x])/
   (384*\[Epsilon]^4) + (7*CA*CF*nf*G[1, x])/(192*\[Epsilon]^4) + 
  ((I/128)*CA^3*Pi*G[1, x])/\[Epsilon]^4 - ((I/32)*CA*CF^2*Pi*G[1, x])/
   \[Epsilon]^4 + (4177*CA^3*G[1, x])/(6912*\[Epsilon]^3) - 
  (1045*CA^2*CF*G[1, x])/(1152*\[Epsilon]^3) + 
  (41*CA*CF^2*G[1, x])/(128*\[Epsilon]^3) - (589*CA^2*nf*G[1, x])/
   (3456*\[Epsilon]^3) + (71*CA*CF*nf*G[1, x])/(576*\[Epsilon]^3) + 
  (11*CA*nf^2*G[1, x])/(864*\[Epsilon]^3) - (((11*I)/768)*CA^3*Pi*G[1, x])/
   \[Epsilon]^3 + (((33*I)/128)*CA^2*CF*Pi*G[1, x])/\[Epsilon]^3 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, x])/\[Epsilon]^3 + 
  ((I/384)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, x])/\[Epsilon]^3 + 
  (11*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) - (5*CA^2*CF*Pi^2*G[1, x])/
   (192*\[Epsilon]^3) - (CA*CF^2*Pi^2*G[1, x])/(128*\[Epsilon]^3) + 
  (11731*CA^3*G[1, x])/(5184*\[Epsilon]^2) - (19831*CA^2*CF*G[1, x])/
   (6912*\[Epsilon]^2) + (221*CA*CF^2*G[1, x])/(256*\[Epsilon]^2) - 
  (6559*CA^2*nf*G[1, x])/(10368*\[Epsilon]^2) + 
  (1319*CA*CF*nf*G[1, x])/(3456*\[Epsilon]^2) + 
  (55*CA*nf^2*G[1, x])/(1296*\[Epsilon]^2) - 
  (((1519*I)/2304)*CA^3*Pi*G[1, x])/\[Epsilon]^2 + 
  (((63*I)/64)*CA^2*CF*Pi*G[1, x])/\[Epsilon]^2 - 
  (((41*I)/128)*CA*CF^2*Pi*G[1, x])/\[Epsilon]^2 + 
  (((269*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  (((5*I)/32)*CA*CF*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/48)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (3839*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) - (11*CA^2*CF*Pi^2*G[1, x])/(4608*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[1, x])/(128*\[Epsilon]^2) - (349*CA^2*nf*Pi^2*G[1, x])/
   (13824*\[Epsilon]^2) - (17*CA*CF*nf*Pi^2*G[1, x])/(2304*\[Epsilon]^2) + 
  (((9*I)/512)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 - 
  (((13*I)/384)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon]^2 + 
  (((11*I)/384)*CA*CF^2*Pi^3*G[1, x])/\[Epsilon]^2 + 
  (37133*CA^3*G[1, x])/(5184*\[Epsilon]) - (343573*CA^2*CF*G[1, x])/
   (41472*\[Epsilon]) + (1151*CA*CF^2*G[1, x])/(512*\[Epsilon]) - 
  (19615*CA^2*nf*G[1, x])/(10368*\[Epsilon]) + (20045*CA*CF*nf*G[1, x])/
   (20736*\[Epsilon]) + (11*CA*nf^2*G[1, x])/(96*\[Epsilon]) - 
  (((10243*I)/3456)*CA^3*Pi*G[1, x])/\[Epsilon] + 
  (((2501*I)/768)*CA^2*CF*Pi*G[1, x])/\[Epsilon] - 
  (((221*I)/256)*CA*CF^2*Pi*G[1, x])/\[Epsilon] + 
  (((3235*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] - 
  (((181*I)/384)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - 
  (((5*I)/72)*CA*nf^2*Pi*G[1, x])/\[Epsilon] + (16585*CA^3*Pi^2*G[1, x])/
   (82944*\[Epsilon]) + (239*CA^2*CF*Pi^2*G[1, x])/(13824*\[Epsilon]) - 
  (7*CA*CF^2*Pi^2*G[1, x])/(1536*\[Epsilon]) - (293*CA^2*nf*Pi^2*G[1, x])/
   (41472*\[Epsilon]) - (157*CA*CF*nf*Pi^2*G[1, x])/(6912*\[Epsilon]) - 
  (11*CA*nf^2*Pi^2*G[1, x])/(3456*\[Epsilon]) + 
  (((1133*I)/9216)*CA^3*Pi^3*G[1, x])/\[Epsilon] - 
  (((997*I)/4608)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon] + 
  (((9*I)/128)*CA*CF^2*Pi^3*G[1, x])/\[Epsilon] - 
  (((103*I)/4608)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (((71*I)/2304)*CA*CF*nf*Pi^3*G[1, x])/\[Epsilon] - 
  (5521*CA^3*Pi^4*G[1, x])/(552960*\[Epsilon]) + 
  (17*CA^2*CF*Pi^4*G[1, x])/(5120*\[Epsilon]) + 
  (433*CA*CF^2*Pi^4*G[1, x])/(46080*\[Epsilon]) - 
  (CA^3*Pi^2*x*G[1, x])/(384*\[Epsilon]) + (CA^2*CF*Pi^2*x*G[1, x])/
   (128*\[Epsilon]) - (CA*CF^2*Pi^2*x*G[1, x])/(192*\[Epsilon]) - 
  ((I/96)*CA^2*CF*Pi^3*x*G[1, x])/\[Epsilon] - 
  ((I/48)*CA*CF^2*Pi^3*x*G[1, x])/\[Epsilon] + 
  ((I/96)*CA^2*CF*Pi^3*x^2*G[1, x])/\[Epsilon] - 
  ((I/96)*CA*CF^2*Pi^3*x^2*G[1, x])/\[Epsilon] - (3247*CA^3*G[0, 0, x])/324 + 
  (44765*CA^2*CF*G[0, 0, x])/4608 - (1183*CA*CF^2*G[0, 0, x])/512 + 
  (8975*CA^2*nf*G[0, 0, x])/3456 - (2617*CA*CF*nf*G[0, 0, x])/2304 + 
  (13501*CA^3*Pi^2*G[0, 0, x])/9216 - (7855*CA^2*CF*Pi^2*G[0, 0, x])/6912 + 
  (373*CA*CF^2*Pi^2*G[0, 0, x])/1536 + (469*CA^2*nf*Pi^2*G[0, 0, x])/4608 - 
  (229*CA*CF*nf*Pi^2*G[0, 0, x])/3456 - (943*CA^3*Pi^4*G[0, 0, x])/36864 - 
  (671*CA^2*CF*Pi^4*G[0, 0, x])/23040 + (2983*CA*CF^2*Pi^4*G[0, 0, x])/
   46080 - (7*C4AF*Pi^2*G[0, 0, x])/(16*dA*TF) + 
  (C4AF*Pi^4*G[0, 0, x])/(90*dA*TF) - (22811*CA^3*G[0, 0, x])/
   (1728*(-1 + x^(-1))) + (49601*CA^2*CF*G[0, 0, x])/(4608*(-1 + x^(-1))) - 
  (1131*CA*CF^2*G[0, 0, x])/(512*(-1 + x^(-1))) + 
  (30661*CA^2*nf*G[0, 0, x])/(10368*(-1 + x^(-1))) - 
  (2317*CA*CF*nf*G[0, 0, x])/(2304*(-1 + x^(-1))) + 
  (15065*CA^3*Pi^2*G[0, 0, x])/(9216*(-1 + x^(-1))) - 
  (5987*CA^2*CF*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))) + 
  (259*CA*CF^2*Pi^2*G[0, 0, x])/(512*(-1 + x^(-1))) + 
  (103*CA^2*nf*Pi^2*G[0, 0, x])/(1536*(-1 + x^(-1))) - 
  (157*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))) - 
  (3059*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))) - 
  (893*CA^2*CF*Pi^4*G[0, 0, x])/(23040*(-1 + x^(-1))) + 
  (2983*CA*CF^2*Pi^4*G[0, 0, x])/(46080*(-1 + x^(-1))) - 
  (7*C4AF*Pi^2*G[0, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^4*G[0, 0, x])/(90*dA*TF*(-1 + x^(-1))) + 
  (757*CA^3*G[0, 0, x])/(54*(-1 + x^(-1))*x) - (53981*CA^2*CF*G[0, 0, x])/
   (4608*(-1 + x^(-1))*x) + (1183*CA*CF^2*G[0, 0, x])/(512*(-1 + x^(-1))*x) - 
  (32173*CA^2*nf*G[0, 0, x])/(10368*(-1 + x^(-1))*x) + 
  (2617*CA*CF*nf*G[0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (5263*CA^3*Pi^2*G[0, 0, x])/(3072*(-1 + x^(-1))*x) + 
  (8719*CA^2*CF*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))*x) - 
  (373*CA*CF^2*Pi^2*G[0, 0, x])/(1536*(-1 + x^(-1))*x) - 
  (103*CA^2*nf*Pi^2*G[0, 0, x])/(1536*(-1 + x^(-1))*x) + 
  (229*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (3059*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))*x) + 
  (893*CA^2*CF*Pi^4*G[0, 0, x])/(23040*(-1 + x^(-1))*x) - 
  (2983*CA*CF^2*Pi^4*G[0, 0, x])/(46080*(-1 + x^(-1))*x) + 
  (7*C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^4*G[0, 0, x])/(90*dA*TF*(-1 + x^(-1))*x) + 
  (5*CA^3*x*G[0, 0, x])/64 - (3*CA^2*CF*x*G[0, 0, x])/16 + 
  (CA*CF^2*x*G[0, 0, x])/16 - ((47*I)/192)*CA^3*Pi*x*G[0, 0, x] - 
  ((463*I)/192)*CA^2*CF*Pi*x*G[0, 0, x] + ((75*I)/64)*CA*CF^2*Pi*x*
   G[0, 0, x] + ((5*I)/48)*CA^2*nf*Pi*x*G[0, 0, x] + 
  ((29*I)/96)*CA*CF*nf*Pi*x*G[0, 0, x] - (61*CA^3*Pi^2*x*G[0, 0, x])/1152 + 
  (287*CA^2*CF*Pi^2*x*G[0, 0, x])/1152 - (11*CA*CF^2*Pi^2*x*G[0, 0, x])/192 + 
  (CA^2*nf*Pi^2*x*G[0, 0, x])/128 + (7*CA*CF*nf*Pi^2*x*G[0, 0, x])/144 + 
  ((9*I)/256)*CA^3*Pi^3*x*G[0, 0, x] - (I/64)*CA*CF^2*Pi^3*x*G[0, 0, x] - 
  (((3*I)/2)*C4AF*Pi*x*G[0, 0, x])/(dA*TF) + (9*C4AF*Pi^2*x*G[0, 0, x])/
   (16*dA*TF) - (((3*I)/8)*C4AF*Pi^3*x*G[0, 0, x])/(dA*TF) - 
  (157*CA^3*x*G[0, 0, x])/(192*(-1 + x^(-1))) + 
  (365*CA^2*CF*x*G[0, 0, x])/(384*(-1 + x^(-1))) - 
  (13*CA*CF^2*x*G[0, 0, x])/(128*(-1 + x^(-1))) + 
  (7*CA^2*nf*x*G[0, 0, x])/(48*(-1 + x^(-1))) - 
  (25*CA*CF*nf*x*G[0, 0, x])/(192*(-1 + x^(-1))) + 
  (395*CA^3*Pi^2*x*G[0, 0, x])/(2304*(-1 + x^(-1))) + 
  (859*CA^2*CF*Pi^2*x*G[0, 0, x])/(2304*(-1 + x^(-1))) - 
  (103*CA*CF^2*Pi^2*x*G[0, 0, x])/(384*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x*G[0, 0, x])/(96*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x*G[0, 0, x])/(96*(-1 + x^(-1))) + 
  (7*C4AF*Pi^2*x*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))) + 
  ((83*I)/128)*CA^3*Pi*x^2*G[0, 0, x] - ((163*I)/192)*CA^2*CF*Pi*x^2*
   G[0, 0, x] + ((25*I)/128)*CA*CF^2*Pi*x^2*G[0, 0, x] - 
  ((7*I)/64)*CA^2*nf*Pi*x^2*G[0, 0, x] + ((19*I)/192)*CA*CF*nf*Pi*x^2*
   G[0, 0, x] - (5*CA^3*Pi^2*x^2*G[0, 0, x])/1152 - 
  (13*CA^2*CF*Pi^2*x^2*G[0, 0, x])/576 + (3*CA*CF^2*Pi^2*x^2*G[0, 0, x])/64 - 
  (3*CA^2*nf*Pi^2*x^2*G[0, 0, x])/128 + (7*CA*CF*nf*Pi^2*x^2*G[0, 0, x])/
   288 - ((3*I)/256)*CA^3*Pi^3*x^2*G[0, 0, x] + 
  ((5*I)/256)*CA^2*CF*Pi^3*x^2*G[0, 0, x] - (I/128)*CA*CF^2*Pi^3*x^2*
   G[0, 0, x] + (((3*I)/8)*C4AF*Pi*x^2*G[0, 0, x])/(dA*TF) + 
  (5*C4AF*Pi^2*x^2*G[0, 0, x])/(16*dA*TF) - (35*CA^3*Pi^2*x^2*G[0, 0, x])/
   (288*(-1 + x^(-1))) + (35*CA^2*CF*Pi^2*x^2*G[0, 0, x])/
   (288*(-1 + x^(-1))) + (CA*CF^2*Pi^2*x^2*G[0, 0, x])/(96*(-1 + x^(-1))) + 
  (CA^2*nf*Pi^2*x^2*G[0, 0, x])/(96*(-1 + x^(-1))) - 
  (CA*CF*nf*Pi^2*x^2*G[0, 0, x])/(96*(-1 + x^(-1))) + 
  (CA^3*G[0, 0, x])/(16*\[Epsilon]^4) - (CA^2*CF*G[0, 0, x])/
   (8*\[Epsilon]^4) + (11*CA^3*G[0, 0, x])/(24*\[Epsilon]^3) - 
  (3*CA^2*CF*G[0, 0, x])/(16*\[Epsilon]^3) - (CA^2*nf*G[0, 0, x])/
   (12*\[Epsilon]^3) + ((I/16)*CA^3*Pi*G[0, 0, x])/\[Epsilon]^3 + 
  (143*CA^3*G[0, 0, x])/(144*\[Epsilon]^2) - (CA^2*CF*G[0, 0, x])/
   (2*\[Epsilon]^2) - (5*CA^2*nf*G[0, 0, x])/(36*\[Epsilon]^2) - 
  (CA^3*Pi^2*G[0, 0, x])/(64*\[Epsilon]^2) + (CA^2*CF*Pi^2*G[0, 0, x])/
   (32*\[Epsilon]^2) + (CA^3*x*G[0, 0, x])/(64*\[Epsilon]^2) - 
  (3*CA^2*CF*x*G[0, 0, x])/(64*\[Epsilon]^2) + 
  (CA*CF^2*x*G[0, 0, x])/(32*\[Epsilon]^2) - ((I/64)*CA^3*Pi*x*G[0, 0, x])/
   \[Epsilon]^2 + ((I/16)*CA*CF^2*Pi*x*G[0, 0, x])/\[Epsilon]^2 + 
  ((I/64)*CA^3*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 - 
  (((3*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 + 
  ((I/32)*CA*CF^2*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 + 
  (431*CA^3*G[0, 0, x])/(216*\[Epsilon]) - (CA^2*CF*G[0, 0, x])/\[Epsilon] - 
  (7*CA^2*nf*G[0, 0, x])/(27*\[Epsilon]) - (11*CA^3*Pi^2*G[0, 0, x])/
   (96*\[Epsilon]) + (3*CA^2*CF*Pi^2*G[0, 0, x])/(64*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, 0, x])/(48*\[Epsilon]) - ((I/64)*CA^3*Pi^3*G[0, 0, x])/
   \[Epsilon] + (13*CA^3*x*G[0, 0, x])/(64*\[Epsilon]) - 
  (5*CA^2*CF*x*G[0, 0, x])/(16*\[Epsilon]) + (7*CA*CF^2*x*G[0, 0, x])/
   (64*\[Epsilon]) - (CA^2*nf*x*G[0, 0, x])/(32*\[Epsilon]) + 
  (CA*CF*nf*x*G[0, 0, x])/(32*\[Epsilon]) - (((7*I)/64)*CA^3*Pi*x*G[0, 0, x])/
   \[Epsilon] - (((7*I)/16)*CA^2*CF*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*x*G[0, 0, x])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*x*G[0, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF*nf*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (CA^3*Pi^2*x*G[0, 0, x])/(384*\[Epsilon]) + (CA^2*CF*Pi^2*x*G[0, 0, x])/
   (32*\[Epsilon]) + (5*CA*CF^2*Pi^2*x*G[0, 0, x])/(96*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  (((17*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  (((5*I)/64)*CA*CF^2*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  ((I/32)*CA^2*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  ((I/32)*CA*CF*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*x^2*G[0, 0, x])/(384*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*x^2*G[0, 0, x])/(128*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*x^2*G[0, 0, x])/(192*\[Epsilon]) + 
  (3247*CA^3*G[0, 1, x])/324 - (44765*CA^2*CF*G[0, 1, x])/4608 + 
  (1183*CA*CF^2*G[0, 1, x])/512 - (29549*CA^2*nf*G[0, 1, x])/10368 + 
  (2617*CA*CF*nf*G[0, 1, x])/2304 + ((133*I)/108)*CA^3*Pi*G[0, 1, x] - 
  (I/2)*CA^2*CF*Pi*G[0, 1, x] - ((35*I)/216)*CA^2*nf*Pi*G[0, 1, x] + 
  (3359*CA^3*Pi^2*G[0, 1, x])/9216 - (3461*CA^2*CF*Pi^2*G[0, 1, x])/6912 + 
  (295*CA*CF^2*Pi^2*G[0, 1, x])/1536 + (4421*CA^2*nf*Pi^2*G[0, 1, x])/13824 - 
  (707*CA*CF*nf*Pi^2*G[0, 1, x])/3456 - ((517*I)/2304)*CA^3*Pi^3*G[0, 1, x] + 
  ((11*I)/128)*CA^2*CF*Pi^3*G[0, 1, x] + ((47*I)/1152)*CA^2*nf*Pi^3*
   G[0, 1, x] - (7799*CA^3*Pi^4*G[0, 1, x])/552960 + 
  (331*CA^2*CF*Pi^4*G[0, 1, x])/4608 - (341*CA*CF^2*Pi^4*G[0, 1, x])/15360 + 
  (C4AF*Pi^2*G[0, 1, x])/(8*dA*TF) + (13*C4AF*Pi^4*G[0, 1, x])/(180*dA*TF) + 
  (114769*CA^3*G[0, 1, x])/(10368*(-1 + x^(-1))) - 
  (42941*CA^2*CF*G[0, 1, x])/(4608*(-1 + x^(-1))) + 
  (947*CA*CF^2*G[0, 1, x])/(512*(-1 + x^(-1))) - 
  (30661*CA^2*nf*G[0, 1, x])/(10368*(-1 + x^(-1))) + 
  (2317*CA*CF*nf*G[0, 1, x])/(2304*(-1 + x^(-1))) + 
  (1195*CA^3*Pi^2*G[0, 1, x])/(9216*(-1 + x^(-1))) - 
  (103*CA^2*CF*Pi^2*G[0, 1, x])/(864*(-1 + x^(-1))) - 
  (15*CA*CF^2*Pi^2*G[0, 1, x])/(512*(-1 + x^(-1))) + 
  (4517*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))) - 
  (779*CA*CF*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))) - 
  (4283*CA^3*Pi^4*G[0, 1, x])/(552960*(-1 + x^(-1))) + 
  (269*CA^2*CF*Pi^4*G[0, 1, x])/(5760*(-1 + x^(-1))) - 
  (341*CA*CF^2*Pi^4*G[0, 1, x])/(15360*(-1 + x^(-1))) + 
  (11*C4AF*Pi^2*G[0, 1, x])/(16*dA*TF*(-1 + x^(-1))) - 
  (17*C4AF*Pi^4*G[0, 1, x])/(180*dA*TF*(-1 + x^(-1))) - 
  (7789*CA^3*G[0, 1, x])/(648*(-1 + x^(-1))*x) + 
  (49373*CA^2*CF*G[0, 1, x])/(4608*(-1 + x^(-1))*x) - 
  (1183*CA*CF^2*G[0, 1, x])/(512*(-1 + x^(-1))*x) + 
  (32173*CA^2*nf*G[0, 1, x])/(10368*(-1 + x^(-1))*x) - 
  (2617*CA*CF*nf*G[0, 1, x])/(2304*(-1 + x^(-1))*x) - 
  (1927*CA^3*Pi^2*G[0, 1, x])/(9216*(-1 + x^(-1))*x) + 
  (2381*CA^2*CF*Pi^2*G[0, 1, x])/(6912*(-1 + x^(-1))*x) - 
  (199*CA*CF^2*Pi^2*G[0, 1, x])/(1536*(-1 + x^(-1))*x) - 
  (4661*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))*x) + 
  (707*CA*CF*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))*x) + 
  (4283*CA^3*Pi^4*G[0, 1, x])/(552960*(-1 + x^(-1))*x) - 
  (269*CA^2*CF*Pi^4*G[0, 1, x])/(5760*(-1 + x^(-1))*x) + 
  (341*CA*CF^2*Pi^4*G[0, 1, x])/(15360*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 1, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (17*C4AF*Pi^4*G[0, 1, x])/(180*dA*TF*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 1, x])/64 + (3*CA^2*CF*x*G[0, 1, x])/16 - 
  (CA*CF^2*x*G[0, 1, x])/16 + ((91*I)/192)*CA^3*Pi*x*G[0, 1, x] - 
  ((157*I)/192)*CA^2*CF*Pi*x*G[0, 1, x] + ((25*I)/64)*CA*CF^2*Pi*x*
   G[0, 1, x] - (I/12)*CA^2*nf*Pi*x*G[0, 1, x] + 
  (I/12)*CA*CF*nf*Pi*x*G[0, 1, x] - (CA^3*Pi^2*x*G[0, 1, x])/18 - 
  (121*CA^2*CF*Pi^2*x*G[0, 1, x])/1152 + (5*CA*CF^2*Pi^2*x*G[0, 1, x])/48 + 
  (19*CA^2*nf*Pi^2*x*G[0, 1, x])/1152 + (5*CA*CF*nf*Pi^2*x*G[0, 1, x])/144 + 
  (I/384)*CA^3*Pi^3*x*G[0, 1, x] - ((13*I)/192)*CA^2*CF*Pi^3*x*G[0, 1, x] - 
  ((5*I)/96)*CA*CF^2*Pi^3*x*G[0, 1, x] - (5*C4AF*Pi^2*x*G[0, 1, x])/
   (8*dA*TF) + (((3*I)/16)*C4AF*Pi^3*x*G[0, 1, x])/(dA*TF) + 
  (365*CA^3*x*G[0, 1, x])/(384*(-1 + x^(-1))) - 
  (67*CA^2*CF*x*G[0, 1, x])/(48*(-1 + x^(-1))) + 
  (59*CA*CF^2*x*G[0, 1, x])/(128*(-1 + x^(-1))) - 
  (7*CA^2*nf*x*G[0, 1, x])/(48*(-1 + x^(-1))) + 
  (25*CA*CF*nf*x*G[0, 1, x])/(192*(-1 + x^(-1))) + 
  (65*CA^3*Pi^2*x*G[0, 1, x])/(768*(-1 + x^(-1))) - 
  (173*CA^2*CF*Pi^2*x*G[0, 1, x])/(768*(-1 + x^(-1))) + 
  (59*CA*CF^2*Pi^2*x*G[0, 1, x])/(384*(-1 + x^(-1))) + 
  (CA^2*nf*Pi^2*x*G[0, 1, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x*G[0, 1, x])/(96*(-1 + x^(-1))) - 
  (9*C4AF*Pi^2*x*G[0, 1, x])/(16*dA*TF*(-1 + x^(-1))) + 
  (23*CA^3*Pi^2*x^2*G[0, 1, x])/576 - (5*CA^2*CF*Pi^2*x^2*G[0, 1, x])/72 + 
  (11*CA*CF^2*Pi^2*x^2*G[0, 1, x])/384 - (19*CA^2*nf*Pi^2*x^2*G[0, 1, x])/
   1152 + (5*CA*CF*nf*Pi^2*x^2*G[0, 1, x])/288 - 
  ((5*I)/384)*CA^3*Pi^3*x^2*G[0, 1, x] + ((13*I)/192)*CA^2*CF*Pi^3*x^2*
   G[0, 1, x] - ((11*I)/192)*CA*CF^2*Pi^3*x^2*G[0, 1, x] + 
  ((I/16)*C4AF*Pi^3*x^2*G[0, 1, x])/(dA*TF) + (CA^3*Pi^2*x^2*G[0, 1, x])/
   (384*(-1 + x^(-1))) - (CA^2*CF*Pi^2*x^2*G[0, 1, x])/(128*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*x^2*G[0, 1, x])/(192*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x^2*G[0, 1, x])/(96*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x^2*G[0, 1, x])/(96*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, x])/(32*\[Epsilon]^4) + (CA^2*CF*G[0, 1, x])/
   (16*\[Epsilon]^4) - (11*CA^3*G[0, 1, x])/(48*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 1, x])/(32*\[Epsilon]^3) + (CA^2*nf*G[0, 1, x])/
   (24*\[Epsilon]^3) - ((I/16)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^3 - 
  (143*CA^3*G[0, 1, x])/(288*\[Epsilon]^2) + (CA^2*CF*G[0, 1, x])/
   (4*\[Epsilon]^2) + (5*CA^2*nf*G[0, 1, x])/(72*\[Epsilon]^2) + 
  (((55*I)/192)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (3*CA^3*Pi^2*G[0, 1, x])/(128*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[0, 1, x])/(64*\[Epsilon]^2) - 
  (CA^3*x*G[0, 1, x])/(64*\[Epsilon]^2) + (3*CA^2*CF*x*G[0, 1, x])/
   (64*\[Epsilon]^2) - (CA*CF^2*x*G[0, 1, x])/(32*\[Epsilon]^2) - 
  (431*CA^3*G[0, 1, x])/(432*\[Epsilon]) + (CA^2*CF*G[0, 1, x])/
   (2*\[Epsilon]) + (7*CA^2*nf*G[0, 1, x])/(54*\[Epsilon]) + 
  (((353*I)/576)*CA^3*Pi*G[0, 1, x])/\[Epsilon] - 
  ((I/4)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon] - 
  (((25*I)/288)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*G[0, 1, x])/(192*\[Epsilon]) - (3*CA^2*CF*Pi^2*G[0, 1, x])/
   (128*\[Epsilon]) - (CA^2*nf*Pi^2*G[0, 1, x])/(96*\[Epsilon]) - 
  (((7*I)/192)*CA^3*Pi^3*G[0, 1, x])/\[Epsilon] + 
  (((11*I)/192)*CA^2*CF*Pi^3*G[0, 1, x])/\[Epsilon] - 
  (13*CA^3*x*G[0, 1, x])/(64*\[Epsilon]) + (5*CA^2*CF*x*G[0, 1, x])/
   (16*\[Epsilon]) - (7*CA*CF^2*x*G[0, 1, x])/(64*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 1, x])/(32*\[Epsilon]) - (CA*CF*nf*x*G[0, 1, x])/
   (32*\[Epsilon]) - ((I/16)*CA^2*CF*Pi*x*G[0, 1, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*x*G[0, 1, x])/\[Epsilon] - 
  (CA^3*Pi^2*x*G[0, 1, x])/(384*\[Epsilon]) + (CA*CF^2*Pi^2*x*G[0, 1, x])/
   (96*\[Epsilon]) + (CA^3*Pi^2*x^2*G[0, 1, x])/(384*\[Epsilon]) - 
  (CA^2*CF*Pi^2*x^2*G[0, 1, x])/(128*\[Epsilon]) + 
  (CA*CF^2*Pi^2*x^2*G[0, 1, x])/(192*\[Epsilon]) + 
  (3247*CA^3*G[1, 0, x])/324 - (44765*CA^2*CF*G[1, 0, x])/4608 + 
  (1183*CA*CF^2*G[1, 0, x])/512 + (41*CA^2*nf*G[1, 0, x])/162 + 
  ((5399*I)/3456)*CA^3*Pi*G[1, 0, x] - ((169*I)/128)*CA^2*CF*Pi*G[1, 0, x] + 
  ((35*I)/64)*CA*CF^2*Pi*G[1, 0, x] - ((271*I)/1728)*CA^2*nf*Pi*G[1, 0, x] - 
  (9389*CA^3*Pi^2*G[1, 0, x])/9216 + (6667*CA^2*CF*Pi^2*G[1, 0, x])/6912 - 
  (325*CA*CF^2*Pi^2*G[1, 0, x])/1536 - (5*CA^2*nf*Pi^2*G[1, 0, x])/72 + 
  (11*CA*CF*nf*Pi^2*G[1, 0, x])/96 + ((59*I)/768)*CA^3*Pi^3*G[1, 0, x] - 
  ((47*I)/576)*CA^2*CF*Pi^3*G[1, 0, x] - ((3*I)/128)*CA^2*nf*Pi^3*
   G[1, 0, x] + ((5*I)/144)*CA*CF*nf*Pi^3*G[1, 0, x] - 
  (19327*CA^3*Pi^4*G[1, 0, x])/552960 + (1469*CA^2*CF*Pi^4*G[1, 0, x])/
   23040 - (331*CA*CF^2*Pi^4*G[1, 0, x])/9216 - 
  (((3*I)/2)*C4AF*Pi*G[1, 0, x])/(dA*TF) + (3*C4AF*Pi^2*G[1, 0, x])/
   (8*dA*TF) + (((5*I)/16)*C4AF*Pi^3*G[1, 0, x])/(dA*TF) + 
  (C4AF*Pi^4*G[1, 0, x])/(8*dA*TF) + (3935*CA^3*G[1, 0, x])/
   (324*(-1 + x^(-1))) - (51677*CA^2*CF*G[1, 0, x])/(4608*(-1 + x^(-1))) + 
  (1447*CA*CF^2*G[1, 0, x])/(512*(-1 + x^(-1))) - 
  (12365*CA^3*Pi^2*G[1, 0, x])/(9216*(-1 + x^(-1))) + 
  (15295*CA^2*CF*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))) - 
  (1061*CA*CF^2*Pi^2*G[1, 0, x])/(1536*(-1 + x^(-1))) + 
  (8429*CA^3*Pi^4*G[1, 0, x])/(552960*(-1 + x^(-1))) + 
  (7*CA^2*CF*Pi^4*G[1, 0, x])/(1152*(-1 + x^(-1))) - 
  (283*CA*CF^2*Pi^4*G[1, 0, x])/(9216*(-1 + x^(-1))) - 
  (124543*CA^3*G[1, 0, x])/(10368*(-1 + x^(-1))*x) + 
  (49625*CA^2*CF*G[1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (1263*CA*CF^2*G[1, 0, x])/(512*(-1 + x^(-1))*x) + 
  (1493*CA^3*Pi^2*G[1, 0, x])/(1024*(-1 + x^(-1))*x) - 
  (12589*CA^2*CF*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (773*CA*CF^2*Pi^2*G[1, 0, x])/(1536*(-1 + x^(-1))*x) - 
  (8429*CA^3*Pi^4*G[1, 0, x])/(552960*(-1 + x^(-1))*x) - 
  (7*CA^2*CF*Pi^4*G[1, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (283*CA*CF^2*Pi^4*G[1, 0, x])/(9216*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[1, 0, x])/64 + (3*CA^2*CF*x*G[1, 0, x])/16 - 
  (CA*CF^2*x*G[1, 0, x])/16 + ((17*I)/64)*CA^3*Pi*x*G[1, 0, x] + 
  ((511*I)/192)*CA^2*CF*Pi*x*G[1, 0, x] - ((3*I)/2)*CA*CF^2*Pi*x*G[1, 0, x] - 
  ((7*I)/64)*CA^2*nf*Pi*x*G[1, 0, x] - ((29*I)/96)*CA*CF*nf*Pi*x*G[1, 0, x] + 
  (61*CA^3*Pi^2*x*G[1, 0, x])/1152 - (103*CA^2*CF*Pi^2*x*G[1, 0, x])/576 - 
  (CA*CF^2*Pi^2*x*G[1, 0, x])/48 - (7*CA^2*nf*Pi^2*x*G[1, 0, x])/384 - 
  (5*CA*CF*nf*Pi^2*x*G[1, 0, x])/72 - ((23*I)/768)*CA^3*Pi^3*x*G[1, 0, x] - 
  (I/48)*CA^2*CF*Pi^3*x*G[1, 0, x] + (I/64)*CA*CF^2*Pi^3*x*G[1, 0, x] + 
  (((15*I)/8)*C4AF*Pi*x*G[1, 0, x])/(dA*TF) - (C4AF*Pi^2*x*G[1, 0, x])/
   (8*dA*TF) - (17*CA^3*x*G[1, 0, x])/(128*(-1 + x^(-1))) + 
  (57*CA^2*CF*x*G[1, 0, x])/(128*(-1 + x^(-1))) - 
  (23*CA*CF^2*x*G[1, 0, x])/(64*(-1 + x^(-1))) - 
  (253*CA^3*Pi^2*x*G[1, 0, x])/(1152*(-1 + x^(-1))) - 
  (89*CA^2*CF*Pi^2*x*G[1, 0, x])/(288*(-1 + x^(-1))) + 
  (7*CA*CF^2*Pi^2*x*G[1, 0, x])/(32*(-1 + x^(-1))) - 
  ((83*I)/128)*CA^3*Pi*x^2*G[1, 0, x] + ((163*I)/192)*CA^2*CF*Pi*x^2*
   G[1, 0, x] - ((25*I)/128)*CA*CF^2*Pi*x^2*G[1, 0, x] + 
  ((7*I)/64)*CA^2*nf*Pi*x^2*G[1, 0, x] - ((19*I)/192)*CA*CF*nf*Pi*x^2*
   G[1, 0, x] + (5*CA^3*Pi^2*x^2*G[1, 0, x])/1152 + 
  (13*CA^2*CF*Pi^2*x^2*G[1, 0, x])/576 - (3*CA*CF^2*Pi^2*x^2*G[1, 0, x])/64 + 
  (13*CA^2*nf*Pi^2*x^2*G[1, 0, x])/384 - (5*CA*CF*nf*Pi^2*x^2*G[1, 0, x])/
   144 + ((17*I)/768)*CA^3*Pi^3*x^2*G[1, 0, x] - 
  ((23*I)/768)*CA^2*CF*Pi^3*x^2*G[1, 0, x] + (I/128)*CA*CF^2*Pi^3*x^2*
   G[1, 0, x] - (((3*I)/8)*C4AF*Pi*x^2*G[1, 0, x])/(dA*TF) - 
  (5*C4AF*Pi^2*x^2*G[1, 0, x])/(16*dA*TF) + (137*CA^3*Pi^2*x^2*G[1, 0, x])/
   (1152*(-1 + x^(-1))) - (131*CA^2*CF*Pi^2*x^2*G[1, 0, x])/
   (1152*(-1 + x^(-1))) - (CA*CF^2*Pi^2*x^2*G[1, 0, x])/(64*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, x])/(32*\[Epsilon]^4) + (CA^2*CF*G[1, 0, x])/
   (16*\[Epsilon]^4) - (11*CA^3*G[1, 0, x])/(48*\[Epsilon]^3) + 
  (3*CA^2*CF*G[1, 0, x])/(32*\[Epsilon]^3) + (CA^2*nf*G[1, 0, x])/
   (24*\[Epsilon]^3) - ((I/16)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^3 - 
  (143*CA^3*G[1, 0, x])/(288*\[Epsilon]^2) + (CA^2*CF*G[1, 0, x])/
   (4*\[Epsilon]^2) + (5*CA^2*nf*G[1, 0, x])/(72*\[Epsilon]^2) + 
  (((55*I)/192)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (CA^3*Pi^2*G[1, 0, x])/(128*\[Epsilon]^2) - (CA^2*CF*Pi^2*G[1, 0, x])/
   (16*\[Epsilon]^2) + (CA*CF^2*Pi^2*G[1, 0, x])/(32*\[Epsilon]^2) + 
  ((I/64)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/16)*CA*CF^2*Pi*x*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/64)*CA^3*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 + 
  (((3*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF^2*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 - 
  (431*CA^3*G[1, 0, x])/(432*\[Epsilon]) + (CA^2*CF*G[1, 0, x])/
   (2*\[Epsilon]) + (7*CA^2*nf*G[1, 0, x])/(54*\[Epsilon]) + 
  (((353*I)/576)*CA^3*Pi*G[1, 0, x])/\[Epsilon] - 
  ((I/4)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon] - 
  (((25*I)/288)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] + 
  (11*CA^3*Pi^2*G[1, 0, x])/(48*\[Epsilon]) - (17*CA^2*CF*Pi^2*G[1, 0, x])/
   (64*\[Epsilon]) + (3*CA*CF^2*Pi^2*G[1, 0, x])/(32*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[1, 0, x])/(24*\[Epsilon]) + (CA*CF*nf*Pi^2*G[1, 0, x])/
   (32*\[Epsilon]) - ((I/96)*CA^2*CF*Pi^3*G[1, 0, x])/\[Epsilon] + 
  ((I/48)*CA*CF^2*Pi^3*G[1, 0, x])/\[Epsilon] + 
  (((11*I)/64)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*x*G[1, 0, x])/\[Epsilon] - 
  ((I/32)*CA^2*nf*Pi*x*G[1, 0, x])/\[Epsilon] - 
  ((I/16)*CA*CF*nf*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*x*G[1, 0, x])/(384*\[Epsilon]) - (CA^2*CF*Pi^2*x*G[1, 0, x])/
   (32*\[Epsilon]) - (5*CA*CF^2*Pi^2*x*G[1, 0, x])/(96*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  (((17*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  (((5*I)/64)*CA*CF^2*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  ((I/32)*CA^2*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  ((I/32)*CA*CF*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  (CA^3*Pi^2*x^2*G[1, 0, x])/(384*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*x^2*G[1, 0, x])/(128*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*x^2*G[1, 0, x])/(192*\[Epsilon]) - 
  (3247*CA^3*G[1, 1, x])/324 + (44765*CA^2*CF*G[1, 1, x])/4608 - 
  (1183*CA*CF^2*G[1, 1, x])/512 + (29549*CA^2*nf*G[1, 1, x])/10368 - 
  (2617*CA*CF*nf*G[1, 1, x])/2304 - (3*CA*nf^2*G[1, 1, x])/16 + 
  ((16045*I)/3456)*CA^3*Pi*G[1, 1, x] - ((27865*I)/6912)*CA^2*CF*Pi*
   G[1, 1, x] + ((221*I)/256)*CA*CF^2*Pi*G[1, 1, x] - 
  ((5875*I)/3456)*CA^2*nf*Pi*G[1, 1, x] + ((2213*I)/3456)*CA*CF*nf*Pi*
   G[1, 1, x] + ((5*I)/36)*CA*nf^2*Pi*G[1, 1, x] + 
  (1381*CA^3*Pi^2*G[1, 1, x])/3072 - (2407*CA^2*CF*Pi^2*G[1, 1, x])/6912 - 
  (49*CA*CF^2*Pi^2*G[1, 1, x])/1536 - (4375*CA^2*nf*Pi^2*G[1, 1, x])/13824 + 
  (383*CA*CF*nf*Pi^2*G[1, 1, x])/3456 + (65*CA*nf^2*Pi^2*G[1, 1, x])/1728 + 
  ((405*I)/1024)*CA^3*Pi^3*G[1, 1, x] - ((155*I)/4608)*CA^2*CF*Pi^3*
   G[1, 1, x] + (I/128)*CA*CF^2*Pi^3*G[1, 1, x] - 
  ((109*I)/1536)*CA^2*nf*Pi^3*G[1, 1, x] - ((35*I)/2304)*CA*CF*nf*Pi^3*
   G[1, 1, x] + (15127*CA^3*Pi^4*G[1, 1, x])/552960 - 
  (355*CA^2*CF*Pi^4*G[1, 1, x])/4608 + (41*CA*CF^2*Pi^4*G[1, 1, x])/3072 - 
  (3*C4AF*Pi^2*G[1, 1, x])/(8*dA*TF) - ((I/8)*C4AF*Pi^3*G[1, 1, x])/(dA*TF) - 
  (C4AF*Pi^4*G[1, 1, x])/(144*dA*TF) + (5*CA^3*x*G[1, 1, x])/64 - 
  (3*CA^2*CF*x*G[1, 1, x])/16 + (CA*CF^2*x*G[1, 1, x])/16 + 
  (19*CA^3*Pi^2*x*G[1, 1, x])/1152 + (47*CA^2*CF*Pi^2*x*G[1, 1, x])/576 - 
  (CA*CF^2*Pi^2*x*G[1, 1, x])/24 - (7*CA^2*nf*Pi^2*x*G[1, 1, x])/1152 - 
  (CA*CF*nf*Pi^2*x*G[1, 1, x])/72 - ((7*I)/384)*CA^3*Pi^3*x*G[1, 1, x] + 
  ((5*I)/64)*CA^2*CF*Pi^3*x*G[1, 1, x] + ((7*I)/96)*CA*CF^2*Pi^3*x*
   G[1, 1, x] + (3*C4AF*Pi^2*x*G[1, 1, x])/(8*dA*TF) + 
  (((3*I)/16)*C4AF*Pi^3*x*G[1, 1, x])/(dA*TF) - 
  (23*CA^3*Pi^2*x^2*G[1, 1, x])/576 + (5*CA^2*CF*Pi^2*x^2*G[1, 1, x])/72 - 
  (11*CA*CF^2*Pi^2*x^2*G[1, 1, x])/384 + (7*CA^2*nf*Pi^2*x^2*G[1, 1, x])/
   1152 - (CA*CF*nf*Pi^2*x^2*G[1, 1, x])/144 + ((5*I)/384)*CA^3*Pi^3*x^2*
   G[1, 1, x] - ((5*I)/64)*CA^2*CF*Pi^3*x^2*G[1, 1, x] + 
  ((13*I)/192)*CA*CF^2*Pi^3*x^2*G[1, 1, x] - 
  ((I/16)*C4AF*Pi^3*x^2*G[1, 1, x])/(dA*TF) + 
  (CA^3*G[1, 1, x])/(128*\[Epsilon]^4) - (CA*CF^2*G[1, 1, x])/
   (32*\[Epsilon]^4) - (11*CA^3*G[1, 1, x])/(768*\[Epsilon]^3) + 
  (33*CA^2*CF*G[1, 1, x])/(128*\[Epsilon]^3) - 
  (3*CA*CF^2*G[1, 1, x])/(32*\[Epsilon]^3) + (CA^2*nf*G[1, 1, x])/
   (384*\[Epsilon]^3) - (3*CA*CF*nf*G[1, 1, x])/(64*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  ((I/16)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  ((I/32)*CA*CF^2*Pi*G[1, 1, x])/\[Epsilon]^3 - 
  (1519*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) + 
  (63*CA^2*CF*G[1, 1, x])/(64*\[Epsilon]^2) - (41*CA*CF^2*G[1, 1, x])/
   (128*\[Epsilon]^2) + (269*CA^2*nf*G[1, 1, x])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[1, 1, x])/(32*\[Epsilon]^2) - 
  (CA*nf^2*G[1, 1, x])/(48*\[Epsilon]^2) - (((187*I)/768)*CA^3*Pi*G[1, 1, x])/
   \[Epsilon]^2 - (((107*I)/384)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((17*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((13*I)/192)*CA*CF*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (7*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) + 
  (25*CA^2*CF*Pi^2*G[1, 1, x])/(384*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, 1, x])/(128*\[Epsilon]^2) - 
  (10243*CA^3*G[1, 1, x])/(3456*\[Epsilon]) + (2501*CA^2*CF*G[1, 1, x])/
   (768*\[Epsilon]) - (221*CA*CF^2*G[1, 1, x])/(256*\[Epsilon]) + 
  (3235*CA^2*nf*G[1, 1, x])/(3456*\[Epsilon]) - 
  (181*CA*CF*nf*G[1, 1, x])/(384*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, x])/(72*\[Epsilon]) + 
  (((1693*I)/2304)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  (((41*I)/36)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon] + 
  (((41*I)/128)*CA*CF^2*Pi*G[1, 1, x])/\[Epsilon] - 
  (((443*I)/1152)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  (((2*I)/9)*CA*CF*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/24)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (2959*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) - (445*CA^2*CF*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, x])/(128*\[Epsilon]) + (269*CA^2*nf*Pi^2*G[1, 1, x])/
   (4608*\[Epsilon]) + (83*CA*CF*nf*Pi^2*G[1, 1, x])/(2304*\[Epsilon]) + 
  (((13*I)/512)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (((9*I)/128)*CA^2*CF*Pi^3*G[1, 1, x])/\[Epsilon] - 
  ((I/128)*CA*CF^2*Pi^3*G[1, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*x*G[1, 1, x])/(384*\[Epsilon]) - (CA*CF^2*Pi^2*x*G[1, 1, x])/
   (96*\[Epsilon]) - (CA^3*Pi^2*x^2*G[1, 1, x])/(384*\[Epsilon]) + 
  (CA^2*CF*Pi^2*x^2*G[1, 1, x])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x^2*G[1, 1, x])/(192*\[Epsilon]) - 
  (383*CA^3*G[0, 0, 0, x])/54 + (35911*CA^2*CF*G[0, 0, 0, x])/6912 - 
  (249*CA*CF^2*G[0, 0, 0, x])/256 + (271*CA^2*nf*G[0, 0, 0, x])/1728 + 
  ((175*I)/576)*CA^3*Pi*G[0, 0, 0, x] + ((197*I)/192)*CA^2*CF*Pi*
   G[0, 0, 0, x] - ((3*I)/8)*CA*CF^2*Pi*G[0, 0, 0, x] + 
  (929*CA^3*Pi^2*G[0, 0, 0, x])/9216 + (689*CA^2*CF*Pi^2*G[0, 0, 0, x])/
   4608 - (5*CA*CF^2*Pi^2*G[0, 0, 0, x])/128 + 
  (43*CA^2*nf*Pi^2*G[0, 0, 0, x])/1152 - (5*CA*CF*nf*Pi^2*G[0, 0, 0, x])/
   288 + ((5*I)/384)*CA^3*Pi^3*G[0, 0, 0, x] - ((35*I)/384)*CA^2*CF*Pi^3*
   G[0, 0, 0, x] + ((25*I)/192)*CA*CF^2*Pi^3*G[0, 0, 0, x] - 
  (3*C4AF*G[0, 0, 0, x])/(2*dA*TF) - (5*C4AF*Pi^2*G[0, 0, 0, x])/(16*dA*TF) - 
  (1577*CA^3*G[0, 0, 0, x])/(216*(-1 + x^(-1))) + 
  (39727*CA^2*CF*G[0, 0, 0, x])/(6912*(-1 + x^(-1))) - 
  (309*CA*CF^2*G[0, 0, 0, x])/(256*(-1 + x^(-1))) + 
  (253*CA^2*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))) - 
  (5*CA*CF*nf*G[0, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (((101*I)/288)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((317*I)/192)*CA^2*CF*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((21*I)/32)*CA*CF^2*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (977*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))) + 
  (641*CA^2*CF*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))) - 
  (5*CA*CF^2*Pi^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (43*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (5*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (((5*I)/384)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((35*I)/384)*CA^2*CF*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((25*I)/192)*CA*CF^2*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (3*C4AF*G[0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))) - 
  (9*C4AF*Pi^2*G[0, 0, 0, x])/(16*dA*TF*(-1 + x^(-1))) + 
  (383*CA^3*G[0, 0, 0, x])/(54*(-1 + x^(-1))*x) - 
  (35911*CA^2*CF*G[0, 0, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (249*CA*CF^2*G[0, 0, 0, x])/(256*(-1 + x^(-1))*x) - 
  (271*CA^2*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (((175*I)/576)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((197*I)/192)*CA^2*CF*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (929*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))*x) - 
  (689*CA^2*CF*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (5*CA*CF^2*Pi^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (43*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (5*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (((5*I)/384)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((35*I)/384)*CA^2*CF*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((25*I)/192)*CA*CF^2*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (3*C4AF*G[0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (5*C4AF*Pi^2*G[0, 0, 0, x])/(16*dA*TF*(-1 + x^(-1))*x) + 
  (19*CA^3*x*G[0, 0, 0, x])/48 + (419*CA^2*CF*x*G[0, 0, 0, x])/192 - 
  (37*CA*CF^2*x*G[0, 0, 0, x])/32 - (7*CA^2*nf*x*G[0, 0, 0, x])/48 - 
  (25*CA*CF*nf*x*G[0, 0, 0, x])/96 - ((103*I)/192)*CA^3*Pi*x*G[0, 0, 0, x] + 
  ((13*I)/48)*CA^2*CF*Pi*x*G[0, 0, 0, x] + ((5*I)/32)*CA*CF^2*Pi*x*
   G[0, 0, 0, x] + ((5*I)/96)*CA^2*nf*Pi*x*G[0, 0, 0, x] + 
  ((5*I)/48)*CA*CF*nf*Pi*x*G[0, 0, 0, x] + (127*CA^3*Pi^2*x*G[0, 0, 0, x])/
   768 + (CA^2*CF*Pi^2*x*G[0, 0, 0, x])/4 - (7*CA*CF^2*Pi^2*x*G[0, 0, 0, x])/
   192 - (5*CA^2*nf*Pi^2*x*G[0, 0, 0, x])/192 + 
  (3*C4AF*x*G[0, 0, 0, x])/(dA*TF) + (((3*I)/2)*C4AF*Pi*x*G[0, 0, 0, x])/
   (dA*TF) + (C4AF*Pi^2*x*G[0, 0, 0, x])/(dA*TF) + 
  (97*CA^3*x*G[0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (83*CA^2*CF*x*G[0, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (9*CA*CF^2*x*G[0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (5*CA^2*nf*x*G[0, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[0, 0, 0, x])/(12*(-1 + x^(-1))) - 
  (((7*I)/32)*CA^3*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((13*I)/32)*CA^2*CF*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((15*I)/64)*CA*CF^2*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (CA^2*CF*Pi^2*x*G[0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (C4AF*Pi^2*x*G[0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (19*CA^3*x^2*G[0, 0, 0, x])/32 + (263*CA^2*CF*x^2*G[0, 0, 0, x])/384 - 
  (11*CA*CF^2*x^2*G[0, 0, 0, x])/128 + (7*CA^2*nf*x^2*G[0, 0, 0, x])/64 - 
  (19*CA*CF*nf*x^2*G[0, 0, 0, x])/192 + ((29*I)/96)*CA^3*Pi*x^2*
   G[0, 0, 0, x] - ((91*I)/192)*CA^2*CF*Pi*x^2*G[0, 0, 0, x] + 
  (I/4)*CA*CF^2*Pi*x^2*G[0, 0, 0, x] - ((5*I)/96)*CA^2*nf*Pi*x^2*
   G[0, 0, 0, x] + ((5*I)/96)*CA*CF*nf*Pi*x^2*G[0, 0, 0, x] - 
  (47*CA^3*Pi^2*x^2*G[0, 0, 0, x])/256 + (35*CA^2*CF*Pi^2*x^2*G[0, 0, 0, x])/
   256 - (7*CA*CF^2*Pi^2*x^2*G[0, 0, 0, x])/384 + 
  (5*CA^2*nf*Pi^2*x^2*G[0, 0, 0, x])/192 - (3*C4AF*x^2*G[0, 0, 0, x])/
   (8*dA*TF) + (((3*I)/8)*C4AF*Pi*x^2*G[0, 0, 0, x])/(dA*TF) + 
  (((13*I)/64)*CA^3*Pi*x^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((9*I)/32)*CA^2*CF*Pi*x^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((5*I)/64)*CA*CF^2*Pi*x^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (CA^3*Pi^2*x^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*x^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (CA^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) + (CA^3*x*G[0, 0, 0, x])/
   (64*\[Epsilon]^2) - (CA*CF^2*x*G[0, 0, 0, x])/(16*\[Epsilon]^2) - 
  (CA^3*x^2*G[0, 0, 0, x])/(64*\[Epsilon]^2) + (3*CA^2*CF*x^2*G[0, 0, 0, x])/
   (64*\[Epsilon]^2) - (CA*CF^2*x^2*G[0, 0, 0, x])/(32*\[Epsilon]^2) - 
  (353*CA^3*G[0, 0, 0, x])/(576*\[Epsilon]) + (CA^2*CF*G[0, 0, 0, x])/
   (4*\[Epsilon]) + (CA^3*Pi^2*G[0, 0, 0, x])/(24*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x])/(192*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(96*\[Epsilon]) - 
  (371*CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 0, 0, x])/(16*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (353*CA^3*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*CF*G[0, 0, 0, x])/(4*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[0, 0, 0, x])/(8*\[Epsilon]) + (25*CA^2*CF*x*G[0, 0, 0, x])/
   (64*\[Epsilon]) - (CA*CF^2*x*G[0, 0, 0, x])/(4*\[Epsilon]) - 
  (CA^2*nf*x*G[0, 0, 0, x])/(32*\[Epsilon]) - (CA*CF*nf*x*G[0, 0, 0, x])/
   (16*\[Epsilon]) + (((3*I)/32)*CA^3*Pi*x*G[0, 0, 0, x])/\[Epsilon] + 
  (((7*I)/32)*CA^2*CF*Pi*x*G[0, 0, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*x*G[0, 0, 0, x])/\[Epsilon] + 
  (3*CA^3*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (7*CA^2*CF*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*x*G[0, 0, 0, x])/(16*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA^3*x^2*G[0, 0, 0, x])/(16*\[Epsilon]) + (17*CA^2*CF*x^2*G[0, 0, 0, x])/
   (64*\[Epsilon]) - (5*CA*CF^2*x^2*G[0, 0, 0, x])/(64*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 0, 0, x])/(32*\[Epsilon]) - 
  (CA*CF*nf*x^2*G[0, 0, 0, x])/(32*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  ((I/16)*CA^2*CF*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  ((37*I)/576)*CA^3*Pi^3*G[0, 0, 1, x] - ((I/6)*C4AF*Pi^3*G[0, 0, 1, x])/
   (dA*TF) - (47*CA^3*x*G[0, 0, 1, x])/192 - (463*CA^2*CF*x*G[0, 0, 1, x])/
   192 + (75*CA*CF^2*x*G[0, 0, 1, x])/64 + (5*CA^2*nf*x*G[0, 0, 1, x])/48 + 
  (29*CA*CF*nf*x*G[0, 0, 1, x])/96 + ((13*I)/48)*CA^3*Pi*x*G[0, 0, 1, x] + 
  ((179*I)/192)*CA^2*CF*Pi*x*G[0, 0, 1, x] - ((21*I)/32)*CA*CF^2*Pi*x*
   G[0, 0, 1, x] - (I/12)*CA^2*nf*Pi*x*G[0, 0, 1, x] - 
  (I/6)*CA*CF*nf*Pi*x*G[0, 0, 1, x] - (23*CA^3*Pi^2*x*G[0, 0, 1, x])/256 - 
  (CA^2*CF*Pi^2*x*G[0, 0, 1, x])/192 - (23*CA*CF^2*Pi^2*x*G[0, 0, 1, x])/
   192 - (3*C4AF*x*G[0, 0, 1, x])/(2*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*x*G[0, 0, 1, x])/(dA*TF) + 
  (3*C4AF*Pi^2*x*G[0, 0, 1, x])/(16*dA*TF) + (83*CA^3*x^2*G[0, 0, 1, x])/
   128 - (163*CA^2*CF*x^2*G[0, 0, 1, x])/192 + (25*CA*CF^2*x^2*G[0, 0, 1, x])/
   128 - (7*CA^2*nf*x^2*G[0, 0, 1, x])/64 + (19*CA*CF*nf*x^2*G[0, 0, 1, x])/
   192 - ((73*I)/192)*CA^3*Pi*x^2*G[0, 0, 1, x] + 
  ((25*I)/48)*CA^2*CF*Pi*x^2*G[0, 0, 1, x] - ((11*I)/64)*CA*CF^2*Pi*x^2*
   G[0, 0, 1, x] + (I/12)*CA^2*nf*Pi*x^2*G[0, 0, 1, x] - 
  (I/12)*CA*CF*nf*Pi*x^2*G[0, 0, 1, x] + (21*CA^3*Pi^2*x^2*G[0, 0, 1, x])/
   256 - (83*CA^2*CF*Pi^2*x^2*G[0, 0, 1, x])/768 + 
  (13*CA*CF^2*Pi^2*x^2*G[0, 0, 1, x])/384 + (3*C4AF*x^2*G[0, 0, 1, x])/
   (8*dA*TF) - (((3*I)/8)*C4AF*Pi*x^2*G[0, 0, 1, x])/(dA*TF) - 
  (3*C4AF*Pi^2*x^2*G[0, 0, 1, x])/(16*dA*TF) + 
  (CA^3*G[0, 0, 1, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[0, 0, 1, x])/
   \[Epsilon]^2 - (CA^3*x*G[0, 0, 1, x])/(64*\[Epsilon]^2) + 
  (CA*CF^2*x*G[0, 0, 1, x])/(16*\[Epsilon]^2) + 
  (CA^3*x^2*G[0, 0, 1, x])/(64*\[Epsilon]^2) - (3*CA^2*CF*x^2*G[0, 0, 1, x])/
   (64*\[Epsilon]^2) + (CA*CF^2*x^2*G[0, 0, 1, x])/(32*\[Epsilon]^2) - 
  (CA^3*Pi^2*G[0, 0, 1, x])/(64*\[Epsilon]) - (7*CA^3*x*G[0, 0, 1, x])/
   (64*\[Epsilon]) - (7*CA^2*CF*x*G[0, 0, 1, x])/(16*\[Epsilon]) + 
  (9*CA*CF^2*x*G[0, 0, 1, x])/(32*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 0, 1, x])/(32*\[Epsilon]) + (CA*CF*nf*x*G[0, 0, 1, x])/
   (16*\[Epsilon]) - ((I/16)*CA^2*CF*Pi*x*G[0, 0, 1, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*x*G[0, 0, 1, x])/\[Epsilon] + 
  (3*CA^3*x^2*G[0, 0, 1, x])/(16*\[Epsilon]) - (17*CA^2*CF*x^2*G[0, 0, 1, x])/
   (64*\[Epsilon]) + (5*CA*CF^2*x^2*G[0, 0, 1, x])/(64*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 0, 1, x])/(32*\[Epsilon]) + 
  (CA*CF*nf*x^2*G[0, 0, 1, x])/(32*\[Epsilon]) + 
  ((I/16)*CA^2*CF*Pi*x^2*G[0, 0, 1, x])/\[Epsilon] - 
  ((I/16)*CA*CF^2*Pi*x^2*G[0, 0, 1, x])/\[Epsilon] + 
  (211*CA^3*G[0, 1, 0, x])/36 - (32455*CA^2*CF*G[0, 1, 0, x])/6912 + 
  (249*CA*CF^2*G[0, 1, 0, x])/256 - (713*CA^2*nf*G[0, 1, 0, x])/384 + 
  (2213*CA*CF*nf*G[0, 1, 0, x])/3456 + ((1219*I)/256)*CA^3*Pi*G[0, 1, 0, x] - 
  ((93*I)/16)*CA^2*CF*Pi*G[0, 1, 0, x] + ((215*I)/128)*CA*CF^2*Pi*
   G[0, 1, 0, x] - (3349*CA^3*Pi^2*G[0, 1, 0, x])/9216 - 
  (293*CA^2*CF*Pi^2*G[0, 1, 0, x])/4608 + (5*CA*CF^2*Pi^2*G[0, 1, 0, x])/
   128 + (287*CA^2*nf*Pi^2*G[0, 1, 0, x])/4608 + 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, x])/2304 - ((515*I)/4608)*CA^3*Pi^3*
   G[0, 1, 0, x] + ((79*I)/384)*CA^2*CF*Pi^3*G[0, 1, 0, x] - 
  (I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x] + (3*C4AF*G[0, 1, 0, x])/(2*dA*TF) + 
  (5*C4AF*Pi^2*G[0, 1, 0, x])/(16*dA*TF) + ((I/6)*C4AF*Pi^3*G[0, 1, 0, x])/
   (dA*TF) + (437*CA^3*G[0, 1, 0, x])/(72*(-1 + x^(-1))) - 
  (36271*CA^2*CF*G[0, 1, 0, x])/(6912*(-1 + x^(-1))) + 
  (309*CA*CF^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))) - 
  (709*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (2393*CA*CF*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))) + 
  (((1139*I)/256)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((373*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((207*I)/128)*CA*CF^2*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (1333*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))) - 
  (725*CA^2*CF*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))) + 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))) + 
  (95*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))) + 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))) - 
  (((137*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((61*I)/384)*CA^2*CF*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (3*C4AF*G[0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))) + 
  (9*C4AF*Pi^2*G[0, 1, 0, x])/(16*dA*TF*(-1 + x^(-1))) - 
  (211*CA^3*G[0, 1, 0, x])/(36*(-1 + x^(-1))*x) + 
  (32455*CA^2*CF*G[0, 1, 0, x])/(6912*(-1 + x^(-1))*x) - 
  (249*CA*CF^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))*x) + 
  (713*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))*x) - 
  (2213*CA*CF*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (((1203*I)/256)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((45*I)/8)*CA^2*CF*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((199*I)/128)*CA*CF^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (1237*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))*x) + 
  (725*CA^2*CF*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x) - 
  (95*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (((137*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((61*I)/384)*CA^2*CF*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (5*C4AF*Pi^2*G[0, 1, 0, x])/(16*dA*TF*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 1, 0, x])/8 + (67*CA^2*CF*x*G[0, 1, 0, x])/64 - 
  (13*CA*CF^2*x*G[0, 1, 0, x])/32 + (CA^2*nf*x*G[0, 1, 0, x])/8 - 
  (CA*CF*nf*x*G[0, 1, 0, x])/8 + ((37*I)/96)*CA^3*Pi*x*G[0, 1, 0, x] + 
  ((125*I)/192)*CA^2*CF*Pi*x*G[0, 1, 0, x] - ((13*I)/32)*CA*CF^2*Pi*x*
   G[0, 1, 0, x] - ((11*I)/192)*CA^2*nf*Pi*x*G[0, 1, 0, x] - 
  ((5*I)/48)*CA*CF*nf*Pi*x*G[0, 1, 0, x] - (41*CA^3*Pi^2*x*G[0, 1, 0, x])/
   384 - (13*CA^2*CF*Pi^2*x*G[0, 1, 0, x])/96 + 
  (CA*CF^2*Pi^2*x*G[0, 1, 0, x])/48 + (CA^2*nf*Pi^2*x*G[0, 1, 0, x])/64 - 
  (3*C4AF*x*G[0, 1, 0, x])/(2*dA*TF) - (((9*I)/8)*C4AF*Pi*x*G[0, 1, 0, x])/
   (dA*TF) - (11*C4AF*Pi^2*x*G[0, 1, 0, x])/(16*dA*TF) - 
  (97*CA^3*x*G[0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (83*CA^2*CF*x*G[0, 1, 0, x])/(96*(-1 + x^(-1))) - 
  (9*CA*CF^2*x*G[0, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (5*CA^2*nf*x*G[0, 1, 0, x])/(96*(-1 + x^(-1))) - 
  (CA*CF*nf*x*G[0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (((13*I)/32)*CA^3*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/32)*CA^2*CF*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((3*I)/64)*CA*CF^2*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (CA^3*Pi^2*x*G[0, 1, 0, x])/(96*(-1 + x^(-1))) - 
  (C4AF*Pi^2*x*G[0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (7*CA^3*x^2*G[0, 1, 0, x])/128 + (21*CA^2*CF*x^2*G[0, 1, 0, x])/128 - 
  (7*CA*CF^2*x^2*G[0, 1, 0, x])/64 - ((37*I)/96)*CA^3*Pi*x^2*G[0, 1, 0, x] + 
  ((11*I)/24)*CA^2*CF*Pi*x^2*G[0, 1, 0, x] - ((7*I)/64)*CA*CF^2*Pi*x^2*
   G[0, 1, 0, x] + ((11*I)/192)*CA^2*nf*Pi*x^2*G[0, 1, 0, x] - 
  ((5*I)/96)*CA*CF*nf*Pi*x^2*G[0, 1, 0, x] + (19*CA^3*Pi^2*x^2*G[0, 1, 0, x])/
   128 - (17*CA^2*CF*Pi^2*x^2*G[0, 1, 0, x])/96 + 
  (7*CA*CF^2*Pi^2*x^2*G[0, 1, 0, x])/96 - (CA^2*nf*Pi^2*x^2*G[0, 1, 0, x])/
   64 - (((3*I)/8)*C4AF*Pi*x^2*G[0, 1, 0, x])/(dA*TF) - 
  (C4AF*Pi^2*x^2*G[0, 1, 0, x])/(8*dA*TF) - 
  (((13*I)/64)*CA^3*Pi*x^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((9*I)/32)*CA^2*CF*Pi*x^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((5*I)/64)*CA*CF^2*Pi*x^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (CA^3*G[0, 1, 0, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[0, 1, 0, x])/
   \[Epsilon]^2 + (345*CA^3*G[0, 1, 0, x])/(256*\[Epsilon]) - 
  (25*CA^2*CF*G[0, 1, 0, x])/(18*\[Epsilon]) + (41*CA*CF^2*G[0, 1, 0, x])/
   (128*\[Epsilon]) - (29*CA^3*Pi^2*G[0, 1, 0, x])/(512*\[Epsilon]) + 
  (29*CA^2*CF*Pi^2*G[0, 1, 0, x])/(384*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*\[Epsilon]) + 
  (353*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))*\[Epsilon]) - 
  (209*CA^2*CF*G[0, 1, 0, x])/(144*(-1 + x^(-1))*\[Epsilon]) + 
  (45*CA*CF^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 1, 0, x])/(512*(-1 + x^(-1))*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (345*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))*x*\[Epsilon]) + 
  (25*CA^2*CF*G[0, 1, 0, x])/(18*(-1 + x^(-1))*x*\[Epsilon]) - 
  (41*CA*CF^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[0, 1, 0, x])/(512*(-1 + x^(-1))*x*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*x*G[0, 1, 0, x])/(64*\[Epsilon]) + (7*CA^2*CF*x*G[0, 1, 0, x])/
   (64*\[Epsilon]) - (3*CA*CF^2*x*G[0, 1, 0, x])/(32*\[Epsilon]) - 
  ((I/32)*CA^3*Pi*x*G[0, 1, 0, x])/\[Epsilon] - 
  (((3*I)/32)*CA^2*CF*Pi*x*G[0, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA*CF^2*Pi*x*G[0, 1, 0, x])/\[Epsilon] - 
  (3*CA^3*x*G[0, 1, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (7*CA^2*CF*x*G[0, 1, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*x*G[0, 1, 0, x])/(16*(-1 + x^(-1))*\[Epsilon]) + 
  ((I/32)*CA^3*Pi*x^2*G[0, 1, 0, x])/\[Epsilon] - 
  ((I/32)*CA*CF^2*Pi*x^2*G[0, 1, 0, x])/\[Epsilon] + 
  (133*CA^3*G[0, 1, 1, x])/108 - (CA^2*CF*G[0, 1, 1, x])/2 - 
  (35*CA^2*nf*G[0, 1, 1, x])/216 - ((487*I)/576)*CA^3*Pi*G[0, 1, 1, x] + 
  (I/4)*CA^2*CF*Pi*G[0, 1, 1, x] + ((35*I)/288)*CA^2*nf*Pi*G[0, 1, 1, x] - 
  (473*CA^3*Pi^2*G[0, 1, 1, x])/2304 + (3*CA^2*CF*Pi^2*G[0, 1, 1, x])/128 + 
  (43*CA^2*nf*Pi^2*G[0, 1, 1, x])/1152 - ((37*I)/576)*CA^3*Pi^3*
   G[0, 1, 1, x] - (I/64)*CA^2*CF*Pi^3*G[0, 1, 1, x] - 
  ((I/12)*C4AF*Pi^3*G[0, 1, 1, x])/(dA*TF) + (91*CA^3*x*G[0, 1, 1, x])/192 - 
  (157*CA^2*CF*x*G[0, 1, 1, x])/192 + (25*CA*CF^2*x*G[0, 1, 1, x])/64 - 
  (CA^2*nf*x*G[0, 1, 1, x])/12 + (CA*CF*nf*x*G[0, 1, 1, x])/12 + 
  ((5*I)/64)*CA^3*Pi*x*G[0, 1, 1, x] + ((3*I)/64)*CA^2*CF*Pi*x*
   G[0, 1, 1, x] - (I/8)*CA*CF^2*Pi*x*G[0, 1, 1, x] - 
  (3*CA^3*Pi^2*x*G[0, 1, 1, x])/64 + (CA^2*CF*Pi^2*x*G[0, 1, 1, x])/64 + 
  (CA*CF^2*Pi^2*x*G[0, 1, 1, x])/16 + (3*C4AF*Pi^2*x*G[0, 1, 1, x])/
   (16*dA*TF) + (3*CA^3*Pi^2*x^2*G[0, 1, 1, x])/128 - 
  (7*CA^2*CF*Pi^2*x^2*G[0, 1, 1, x])/128 + (CA*CF^2*Pi^2*x^2*G[0, 1, 1, x])/
   32 - (CA^2*CF*G[0, 1, 1, x])/(16*\[Epsilon]^3) + 
  (55*CA^3*G[0, 1, 1, x])/(192*\[Epsilon]^2) - (3*CA^2*CF*G[0, 1, 1, x])/
   (32*\[Epsilon]^2) - (5*CA^2*nf*G[0, 1, 1, x])/(96*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  ((I/16)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  (353*CA^3*G[0, 1, 1, x])/(576*\[Epsilon]) - (CA^2*CF*G[0, 1, 1, x])/
   (4*\[Epsilon]) - (25*CA^2*nf*G[0, 1, 1, x])/(288*\[Epsilon]) - 
  (((77*I)/192)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((7*I)/96)*CA^2*nf*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[0, 1, 1, x])/(16*\[Epsilon]) + (CA^2*CF*Pi^2*G[0, 1, 1, x])/
   (64*\[Epsilon]) - (CA^2*CF*x*G[0, 1, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x*G[0, 1, 1, x])/(16*\[Epsilon]) + (6371*CA^3*G[1, 0, 0, x])/
   1152 - (26785*CA^2*CF*G[1, 0, 0, x])/6912 + (109*CA*CF^2*G[1, 0, 0, x])/
   256 + ((113*I)/192)*CA^3*Pi*G[1, 0, 0, x] - ((263*I)/192)*CA^2*CF*Pi*
   G[1, 0, 0, x] + ((7*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x] - 
  ((5*I)/48)*CA^2*nf*Pi*G[1, 0, 0, x] + ((11*I)/48)*CA*CF*nf*Pi*
   G[1, 0, 0, x] + (1211*CA^3*Pi^2*G[1, 0, 0, x])/9216 - 
  (623*CA^2*CF*Pi^2*G[1, 0, 0, x])/1536 + (25*CA*CF^2*Pi^2*G[1, 0, 0, x])/
   128 - (3*CA^2*nf*Pi^2*G[1, 0, 0, x])/32 + (3*CA*CF*nf*Pi^2*G[1, 0, 0, x])/
   32 - ((17*I)/384)*CA^3*Pi^3*G[1, 0, 0, x] + ((29*I)/384)*CA^2*CF*Pi^3*
   G[1, 0, 0, x] - (I/64)*CA*CF^2*Pi^3*G[1, 0, 0, x] + 
  (3*C4AF*G[1, 0, 0, x])/(dA*TF) + (7*C4AF*Pi^2*G[1, 0, 0, x])/(8*dA*TF) + 
  (6767*CA^3*G[1, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (31321*CA^2*CF*G[1, 0, 0, x])/(6912*(-1 + x^(-1))) + 
  (221*CA*CF^2*G[1, 0, 0, x])/(256*(-1 + x^(-1))) - 
  (2581*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))) - 
  (31*CA^2*CF*Pi^2*G[1, 0, 0, x])/(1536*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))) - 
  (6767*CA^3*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (31321*CA^2*CF*G[1, 0, 0, x])/(6912*(-1 + x^(-1))*x) - 
  (221*CA*CF^2*G[1, 0, 0, x])/(256*(-1 + x^(-1))*x) + 
  (2629*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))*x) + 
  (47*CA^2*CF*Pi^2*G[1, 0, 0, x])/(1536*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[1, 0, 0, x])/12 - (467*CA^2*CF*x*G[1, 0, 0, x])/192 + 
  (95*CA*CF^2*x*G[1, 0, 0, x])/64 + (29*CA^2*nf*x*G[1, 0, 0, x])/192 + 
  (25*CA*CF*nf*x*G[1, 0, 0, x])/96 + ((103*I)/192)*CA^3*Pi*x*G[1, 0, 0, x] - 
  ((25*I)/192)*CA^2*CF*Pi*x*G[1, 0, 0, x] - ((5*I)/16)*CA*CF^2*Pi*x*
   G[1, 0, 0, x] - (I/12)*CA^2*nf*Pi*x*G[1, 0, 0, x] - 
  (I/6)*CA*CF*nf*Pi*x*G[1, 0, 0, x] - (115*CA^3*Pi^2*x*G[1, 0, 0, x])/768 - 
  (13*CA^2*CF*Pi^2*x*G[1, 0, 0, x])/48 - (CA*CF^2*Pi^2*x*G[1, 0, 0, x])/64 + 
  (5*CA^2*nf*Pi^2*x*G[1, 0, 0, x])/192 - (27*C4AF*x*G[1, 0, 0, x])/
   (8*dA*TF) - (((3*I)/8)*C4AF*Pi*x*G[1, 0, 0, x])/(dA*TF) - 
  (21*C4AF*Pi^2*x*G[1, 0, 0, x])/(16*dA*TF) - (CA^3*Pi^2*x*G[1, 0, 0, x])/
   (96*(-1 + x^(-1))) - (CA^2*CF*Pi^2*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (19*CA^3*x^2*G[1, 0, 0, x])/32 - (263*CA^2*CF*x^2*G[1, 0, 0, x])/384 + 
  (11*CA*CF^2*x^2*G[1, 0, 0, x])/128 - (7*CA^2*nf*x^2*G[1, 0, 0, x])/64 + 
  (19*CA*CF*nf*x^2*G[1, 0, 0, x])/192 - ((29*I)/96)*CA^3*Pi*x^2*
   G[1, 0, 0, x] + ((91*I)/192)*CA^2*CF*Pi*x^2*G[1, 0, 0, x] - 
  (I/4)*CA*CF^2*Pi*x^2*G[1, 0, 0, x] + (I/12)*CA^2*nf*Pi*x^2*G[1, 0, 0, x] - 
  (I/12)*CA*CF*nf*Pi*x^2*G[1, 0, 0, x] + (139*CA^3*Pi^2*x^2*G[1, 0, 0, x])/
   768 - (83*CA^2*CF*Pi^2*x^2*G[1, 0, 0, x])/768 - 
  (CA*CF^2*Pi^2*x^2*G[1, 0, 0, x])/128 - (5*CA^2*nf*Pi^2*x^2*G[1, 0, 0, x])/
   192 + (3*C4AF*x^2*G[1, 0, 0, x])/(8*dA*TF) - 
  (((3*I)/8)*C4AF*Pi*x^2*G[1, 0, 0, x])/(dA*TF) + 
  (CA^3*Pi^2*x^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*x^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (CA^3*G[1, 0, 0, x])/(16*\[Epsilon]^3) - ((I/32)*CA^3*Pi*G[1, 0, 0, x])/
   \[Epsilon]^2 - (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x])/\[Epsilon]^2 + 
  ((I/16)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon]^2 - 
  (CA^3*x*G[1, 0, 0, x])/(64*\[Epsilon]^2) + (CA*CF^2*x*G[1, 0, 0, x])/
   (16*\[Epsilon]^2) + (CA^3*x^2*G[1, 0, 0, x])/(64*\[Epsilon]^2) - 
  (3*CA^2*CF*x^2*G[1, 0, 0, x])/(64*\[Epsilon]^2) + 
  (CA*CF^2*x^2*G[1, 0, 0, x])/(32*\[Epsilon]^2) + 
  (((11*I)/32)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (((31*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (5*CA^3*Pi^2*G[1, 0, 0, x])/(64*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(16*\[Epsilon]) - 
  (3*CA^3*x*G[1, 0, 0, x])/(16*\[Epsilon]) - (21*CA^2*CF*x*G[1, 0, 0, x])/
   (64*\[Epsilon]) + (CA*CF^2*x*G[1, 0, 0, x])/(4*\[Epsilon]) + 
  (CA^2*nf*x*G[1, 0, 0, x])/(32*\[Epsilon]) + (CA*CF*nf*x*G[1, 0, 0, x])/
   (16*\[Epsilon]) - ((I/16)*CA^3*Pi*x*G[1, 0, 0, x])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*x*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*x*G[1, 0, 0, x])/\[Epsilon] + 
  (3*CA^3*x^2*G[1, 0, 0, x])/(16*\[Epsilon]) - (17*CA^2*CF*x^2*G[1, 0, 0, x])/
   (64*\[Epsilon]) + (5*CA*CF^2*x^2*G[1, 0, 0, x])/(64*\[Epsilon]) - 
  (CA^2*nf*x^2*G[1, 0, 0, x])/(32*\[Epsilon]) + 
  (CA*CF*nf*x^2*G[1, 0, 0, x])/(32*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*x^2*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/16)*CA*CF^2*Pi*x^2*G[1, 0, 0, x])/\[Epsilon] + 
  (5399*CA^3*G[1, 0, 1, x])/3456 - (169*CA^2*CF*G[1, 0, 1, x])/128 + 
  (35*CA*CF^2*G[1, 0, 1, x])/64 - (271*CA^2*nf*G[1, 0, 1, x])/1728 - 
  ((257*I)/288)*CA^3*Pi*G[1, 0, 1, x] + ((11*I)/32)*CA^2*CF*Pi*
   G[1, 0, 1, x] - (I/16)*CA*CF^2*Pi*G[1, 0, 1, x] + 
  ((35*I)/288)*CA^2*nf*Pi*G[1, 0, 1, x] - (113*CA^3*Pi^2*G[1, 0, 1, x])/768 - 
  (17*CA^2*CF*Pi^2*G[1, 0, 1, x])/576 - (CA*CF^2*Pi^2*G[1, 0, 1, x])/32 + 
  (3*CA^2*nf*Pi^2*G[1, 0, 1, x])/128 + (CA*CF*nf*Pi^2*G[1, 0, 1, x])/72 - 
  (I/24)*CA^3*Pi^3*G[1, 0, 1, x] + (I/96)*CA^2*CF*Pi^3*G[1, 0, 1, x] - 
  (I/48)*CA*CF^2*Pi^3*G[1, 0, 1, x] - (3*C4AF*G[1, 0, 1, x])/(2*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*G[1, 0, 1, x])/(dA*TF) - (5*C4AF*Pi^2*G[1, 0, 1, x])/
   (16*dA*TF) - ((I/4)*C4AF*Pi^3*G[1, 0, 1, x])/(dA*TF) + 
  (17*CA^3*x*G[1, 0, 1, x])/64 + (511*CA^2*CF*x*G[1, 0, 1, x])/192 - 
  (3*CA*CF^2*x*G[1, 0, 1, x])/2 - (7*CA^2*nf*x*G[1, 0, 1, x])/64 - 
  (29*CA*CF*nf*x*G[1, 0, 1, x])/96 - ((13*I)/48)*CA^3*Pi*x*G[1, 0, 1, x] - 
  ((103*I)/96)*CA^2*CF*Pi*x*G[1, 0, 1, x] + ((13*I)/16)*CA*CF^2*Pi*x*
   G[1, 0, 1, x] + (I/12)*CA^2*nf*Pi*x*G[1, 0, 1, x] + 
  (I/6)*CA*CF*nf*Pi*x*G[1, 0, 1, x] + (65*CA^3*Pi^2*x*G[1, 0, 1, x])/768 + 
  (CA^2*CF*Pi^2*x*G[1, 0, 1, x])/48 + (7*CA*CF^2*Pi^2*x*G[1, 0, 1, x])/64 + 
  (15*C4AF*x*G[1, 0, 1, x])/(8*dA*TF) - (((3*I)/4)*C4AF*Pi*x*G[1, 0, 1, x])/
   (dA*TF) + (3*C4AF*Pi^2*x*G[1, 0, 1, x])/(16*dA*TF) - 
  (83*CA^3*x^2*G[1, 0, 1, x])/128 + (163*CA^2*CF*x^2*G[1, 0, 1, x])/192 - 
  (25*CA*CF^2*x^2*G[1, 0, 1, x])/128 + (7*CA^2*nf*x^2*G[1, 0, 1, x])/64 - 
  (19*CA*CF*nf*x^2*G[1, 0, 1, x])/192 + ((73*I)/192)*CA^3*Pi*x^2*
   G[1, 0, 1, x] - ((25*I)/48)*CA^2*CF*Pi*x^2*G[1, 0, 1, x] + 
  ((11*I)/64)*CA*CF^2*Pi*x^2*G[1, 0, 1, x] - (I/12)*CA^2*nf*Pi*x^2*
   G[1, 0, 1, x] + (I/12)*CA*CF*nf*Pi*x^2*G[1, 0, 1, x] - 
  (71*CA^3*Pi^2*x^2*G[1, 0, 1, x])/768 + (95*CA^2*CF*Pi^2*x^2*G[1, 0, 1, x])/
   768 - (5*CA*CF^2*Pi^2*x^2*G[1, 0, 1, x])/128 - 
  (3*C4AF*x^2*G[1, 0, 1, x])/(8*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*x^2*G[1, 0, 1, x])/(dA*TF) + 
  (3*C4AF*Pi^2*x^2*G[1, 0, 1, x])/(16*dA*TF) - 
  (CA^2*CF*G[1, 0, 1, x])/(16*\[Epsilon]^3) + (55*CA^3*G[1, 0, 1, x])/
   (192*\[Epsilon]^2) - (3*CA^2*CF*G[1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (5*CA^2*nf*G[1, 0, 1, x])/(96*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon]^2 + 
  ((I/16)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon]^2 + 
  (CA^3*x*G[1, 0, 1, x])/(64*\[Epsilon]^2) - (CA*CF^2*x*G[1, 0, 1, x])/
   (16*\[Epsilon]^2) - (CA^3*x^2*G[1, 0, 1, x])/(64*\[Epsilon]^2) + 
  (3*CA^2*CF*x^2*G[1, 0, 1, x])/(64*\[Epsilon]^2) - 
  (CA*CF^2*x^2*G[1, 0, 1, x])/(32*\[Epsilon]^2) + 
  (353*CA^3*G[1, 0, 1, x])/(576*\[Epsilon]) - (CA^2*CF*G[1, 0, 1, x])/
   (4*\[Epsilon]) - (25*CA^2*nf*G[1, 0, 1, x])/(288*\[Epsilon]) - 
  (((77*I)/192)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((7*I)/96)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[1, 0, 1, x])/(12*\[Epsilon]) - (CA^2*CF*Pi^2*G[1, 0, 1, x])/
   (64*\[Epsilon]) + (CA*CF^2*Pi^2*G[1, 0, 1, x])/(96*\[Epsilon]) + 
  (11*CA^3*x*G[1, 0, 1, x])/(64*\[Epsilon]) + (3*CA^2*CF*x*G[1, 0, 1, x])/
   (8*\[Epsilon]) - (9*CA*CF^2*x*G[1, 0, 1, x])/(32*\[Epsilon]) - 
  (CA^2*nf*x*G[1, 0, 1, x])/(32*\[Epsilon]) - (CA*CF*nf*x*G[1, 0, 1, x])/
   (16*\[Epsilon]) + ((I/16)*CA^2*CF*Pi*x*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/8)*CA*CF^2*Pi*x*G[1, 0, 1, x])/\[Epsilon] - 
  (3*CA^3*x^2*G[1, 0, 1, x])/(16*\[Epsilon]) + (17*CA^2*CF*x^2*G[1, 0, 1, x])/
   (64*\[Epsilon]) - (5*CA*CF^2*x^2*G[1, 0, 1, x])/(64*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 0, 1, x])/(32*\[Epsilon]) - 
  (CA*CF*nf*x^2*G[1, 0, 1, x])/(32*\[Epsilon]) - 
  ((I/16)*CA^2*CF*Pi*x^2*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*x^2*G[1, 0, 1, x])/\[Epsilon] - 
  (13519*CA^3*G[1, 1, 0, x])/1152 + (1993*CA^2*CF*G[1, 1, 0, x])/216 - 
  (235*CA*CF^2*G[1, 1, 0, x])/128 + (119*CA^2*nf*G[1, 1, 0, x])/32 - 
  (2213*CA*CF*nf*G[1, 1, 0, x])/1728 - (5*CA*nf^2*G[1, 1, 0, x])/18 - 
  ((1805*I)/576)*CA^3*Pi*G[1, 1, 0, x] + ((395*I)/96)*CA^2*CF*Pi*
   G[1, 1, 0, x] - ((87*I)/64)*CA*CF^2*Pi*G[1, 1, 0, x] + 
  ((65*I)/144)*CA^2*nf*Pi*G[1, 1, 0, x] - ((11*I)/24)*CA*CF*nf*Pi*
   G[1, 1, 0, x] - (2989*CA^3*Pi^2*G[1, 1, 0, x])/4608 + 
  (371*CA^2*CF*Pi^2*G[1, 1, 0, x])/2304 - (CA*CF^2*Pi^2*G[1, 1, 0, x])/8 + 
  (323*CA^2*nf*Pi^2*G[1, 1, 0, x])/2304 - (73*CA*CF*nf*Pi^2*G[1, 1, 0, x])/
   1152 - ((97*I)/1152)*CA^3*Pi^3*G[1, 1, 0, x] + 
  ((19*I)/192)*CA^2*CF*Pi^3*G[1, 1, 0, x] - ((7*I)/96)*CA*CF^2*Pi^3*
   G[1, 1, 0, x] - (3*C4AF*G[1, 1, 0, x])/(2*dA*TF) - 
  (((3*I)/4)*C4AF*Pi*G[1, 1, 0, x])/(dA*TF) - (5*C4AF*Pi^2*G[1, 1, 0, x])/
   (4*dA*TF) - ((I/6)*C4AF*Pi^3*G[1, 1, 0, x])/(dA*TF) + 
  (29*CA^3*x*G[1, 1, 0, x])/192 - (11*CA^2*CF*x*G[1, 1, 0, x])/48 + 
  (CA*CF^2*x*G[1, 1, 0, x])/64 - (CA^2*nf*x*G[1, 1, 0, x])/24 + 
  (CA*CF*nf*x*G[1, 1, 0, x])/24 - ((89*I)/192)*CA^3*Pi*x*G[1, 1, 0, x] - 
  ((67*I)/96)*CA^2*CF*Pi*x*G[1, 1, 0, x] + ((17*I)/32)*CA*CF^2*Pi*x*
   G[1, 1, 0, x] + ((17*I)/192)*CA^2*nf*Pi*x*G[1, 1, 0, x] + 
  (I/6)*CA*CF*nf*Pi*x*G[1, 1, 0, x] + (35*CA^3*Pi^2*x*G[1, 1, 0, x])/384 + 
  (5*CA^2*CF*Pi^2*x*G[1, 1, 0, x])/32 + (CA*CF^2*Pi^2*x*G[1, 1, 0, x])/32 - 
  (CA^2*nf*Pi^2*x*G[1, 1, 0, x])/64 + (3*C4AF*x*G[1, 1, 0, x])/(2*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*x*G[1, 1, 0, x])/(dA*TF) + 
  (C4AF*Pi^2*x*G[1, 1, 0, x])/(dA*TF) + (7*CA^3*x^2*G[1, 1, 0, x])/128 - 
  (21*CA^2*CF*x^2*G[1, 1, 0, x])/128 + (7*CA*CF^2*x^2*G[1, 1, 0, x])/64 + 
  ((37*I)/96)*CA^3*Pi*x^2*G[1, 1, 0, x] - ((11*I)/24)*CA^2*CF*Pi*x^2*
   G[1, 1, 0, x] + ((7*I)/64)*CA*CF^2*Pi*x^2*G[1, 1, 0, x] - 
  ((17*I)/192)*CA^2*nf*Pi*x^2*G[1, 1, 0, x] + (I/12)*CA*CF*nf*Pi*x^2*
   G[1, 1, 0, x] - (7*CA^3*Pi^2*x^2*G[1, 1, 0, x])/48 + 
  (19*CA^2*CF*Pi^2*x^2*G[1, 1, 0, x])/128 - 
  (3*CA*CF^2*Pi^2*x^2*G[1, 1, 0, x])/64 + (CA^2*nf*Pi^2*x^2*G[1, 1, 0, x])/
   64 + (((3*I)/8)*C4AF*Pi*x^2*G[1, 1, 0, x])/(dA*TF) + 
  (C4AF*Pi^2*x^2*G[1, 1, 0, x])/(8*dA*TF) - (CA^3*G[1, 1, 0, x])/
   (64*\[Epsilon]^3) - (CA*CF^2*G[1, 1, 0, x])/(16*\[Epsilon]^3) - 
  (11*CA^3*G[1, 1, 0, x])/(128*\[Epsilon]^2) + (143*CA^2*CF*G[1, 1, 0, x])/
   (192*\[Epsilon]^2) - (3*CA*CF^2*G[1, 1, 0, x])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 1, 0, x])/(64*\[Epsilon]^2) - (13*CA*CF*nf*G[1, 1, 0, x])/
   (96*\[Epsilon]^2) - ((I/32)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon]^2 + 
  (((5*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon]^2 - 
  ((I/8)*CA*CF^2*Pi*G[1, 1, 0, x])/\[Epsilon]^2 - 
  (345*CA^3*G[1, 1, 0, x])/(128*\[Epsilon]) + (25*CA^2*CF*G[1, 1, 0, x])/
   (9*\[Epsilon]) - (41*CA*CF^2*G[1, 1, 0, x])/(64*\[Epsilon]) + 
  (181*CA^2*nf*G[1, 1, 0, x])/(192*\[Epsilon]) - 
  (4*CA*CF*nf*G[1, 1, 0, x])/(9*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, x])/
   (12*\[Epsilon]) - (((143*I)/96)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((37*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((13*I)/48)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/8)*CA*CF*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (35*CA^3*Pi^2*G[1, 1, 0, x])/(256*\[Epsilon]) + 
  (CA^2*CF*Pi^2*G[1, 1, 0, x])/(64*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, x])/(64*\[Epsilon]) + 
  (CA^3*x*G[1, 1, 0, x])/(64*\[Epsilon]) - (3*CA^2*CF*x*G[1, 1, 0, x])/
   (64*\[Epsilon]) + (CA*CF^2*x*G[1, 1, 0, x])/(32*\[Epsilon]) + 
  ((I/16)*CA^2*CF*Pi*x*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/8)*CA*CF^2*Pi*x*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*x^2*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*x^2*G[1, 1, 0, x])/\[Epsilon] + 
  (16045*CA^3*G[1, 1, 1, x])/3456 - (27865*CA^2*CF*G[1, 1, 1, x])/6912 + 
  (221*CA*CF^2*G[1, 1, 1, x])/256 - (5875*CA^2*nf*G[1, 1, 1, x])/3456 + 
  (2213*CA*CF*nf*G[1, 1, 1, x])/3456 + (5*CA*nf^2*G[1, 1, 1, x])/36 - 
  ((601*I)/768)*CA^3*Pi*G[1, 1, 1, x] + ((139*I)/96)*CA^2*CF*Pi*
   G[1, 1, 1, x] - ((41*I)/128)*CA*CF^2*Pi*G[1, 1, 1, x] + 
  ((877*I)/1152)*CA^2*nf*Pi*G[1, 1, 1, x] - ((17*I)/48)*CA*CF*nf*Pi*
   G[1, 1, 1, x] - ((7*I)/72)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (13709*CA^3*Pi^2*G[1, 1, 1, x])/9216 - (359*CA^2*CF*Pi^2*G[1, 1, 1, x])/
   512 + (23*CA*CF^2*Pi^2*G[1, 1, 1, x])/128 - 
  (1279*CA^2*nf*Pi^2*G[1, 1, 1, x])/4608 + (21*CA*CF*nf*Pi^2*G[1, 1, 1, x])/
   256 + ((235*I)/1536)*CA^3*Pi^3*G[1, 1, 1, x] - 
  ((17*I)/128)*CA^2*CF*Pi^3*G[1, 1, 1, x] + ((43*I)/384)*CA*CF^2*Pi^3*
   G[1, 1, 1, x] + (9*C4AF*Pi^2*G[1, 1, 1, x])/(16*dA*TF) + 
  (5*CA^3*Pi^2*x*G[1, 1, 1, x])/96 - (CA^2*CF*Pi^2*x*G[1, 1, 1, x])/32 - 
  (5*CA*CF^2*Pi^2*x*G[1, 1, 1, x])/96 - (9*C4AF*Pi^2*x*G[1, 1, 1, x])/
   (16*dA*TF) - (5*CA^3*Pi^2*x^2*G[1, 1, 1, x])/384 + 
  (5*CA^2*CF*Pi^2*x^2*G[1, 1, 1, x])/128 - (5*CA*CF^2*Pi^2*x^2*G[1, 1, 1, x])/
   192 - (3*CA^3*G[1, 1, 1, x])/(128*\[Epsilon]^3) + 
  (CA^2*CF*G[1, 1, 1, x])/(16*\[Epsilon]^3) + (CA*CF^2*G[1, 1, 1, x])/
   (32*\[Epsilon]^3) - (187*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]^2) - 
  (107*CA^2*CF*G[1, 1, 1, x])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 1, x])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, 1, 1, x])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[1, 1, 1, x])/(192*\[Epsilon]^2) + 
  ((I/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF^2*Pi*G[1, 1, 1, x])/\[Epsilon]^2 + 
  (1693*CA^3*G[1, 1, 1, x])/(2304*\[Epsilon]) - 
  (41*CA^2*CF*G[1, 1, 1, x])/(36*\[Epsilon]) + (41*CA*CF^2*G[1, 1, 1, x])/
   (128*\[Epsilon]) - (443*CA^2*nf*G[1, 1, 1, x])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 1, 1, x])/(9*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, x])/
   (24*\[Epsilon]) + (((781*I)/768)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] + 
  (((41*I)/128)*CA^2*CF*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((71*I)/384)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((7*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (97*CA^3*Pi^2*G[1, 1, 1, x])/(1536*\[Epsilon]) - 
  (27*CA^2*CF*Pi^2*G[1, 1, 1, x])/(128*\[Epsilon]) + 
  (25*CA*CF^2*Pi^2*G[1, 1, 1, x])/(384*\[Epsilon]) + 
  (307*CA^3*G[0, 0, 0, 0, x])/144 - (607*CA^2*CF*G[0, 0, 0, 0, x])/192 + 
  (57*CA*CF^2*G[0, 0, 0, 0, x])/64 - (5*CA^2*nf*G[0, 0, 0, 0, x])/288 - 
  (11*CA*CF*nf*G[0, 0, 0, 0, x])/48 - (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/384 + 
  (13*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/192 - (5*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/
   48 - (3*C4AF*G[0, 0, 0, 0, x])/(2*dA*TF) - (C4AF*Pi^2*G[0, 0, 0, 0, x])/
   (12*dA*TF) + (143*CA^3*G[0, 0, 0, 0, x])/(72*(-1 + x^(-1))) - 
  (331*CA^2*CF*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (121*CA*CF^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (7*CA^2*nf*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (11*CA*CF*nf*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))) + 
  (13*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (5*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (9*C4AF*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))) - 
  (307*CA^3*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))*x) + 
  (607*CA^2*CF*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))*x) - 
  (57*CA*CF^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (5*CA^2*nf*G[0, 0, 0, 0, x])/(288*(-1 + x^(-1))*x) + 
  (11*CA*CF*nf*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (19*CA^3*Pi^2*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (13*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))*x) + 
  (5*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (3*C4AF*G[0, 0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))*x) + 
  (43*CA^3*x*G[0, 0, 0, 0, x])/64 + (5*CA^2*CF*x*G[0, 0, 0, 0, x])/32 - 
  (11*CA*CF^2*x*G[0, 0, 0, 0, x])/32 - (CA^2*nf*x*G[0, 0, 0, 0, x])/24 - 
  (CA*CF*nf*x*G[0, 0, 0, 0, x])/48 + ((13*I)/64)*CA^3*Pi*x*G[0, 0, 0, 0, x] + 
  ((7*I)/16)*CA^2*CF*Pi*x*G[0, 0, 0, 0, x] - (I/16)*CA*CF^2*Pi*x*
   G[0, 0, 0, 0, x] - (3*C4AF*x*G[0, 0, 0, 0, x])/(4*dA*TF) + 
  (((3*I)/4)*C4AF*Pi*x*G[0, 0, 0, 0, x])/(dA*TF) + 
  (2*CA^3*x*G[0, 0, 0, 0, x])/(3*(-1 + x^(-1))) + 
  (61*CA^2*CF*x*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (51*CA*CF^2*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (3*C4AF*x*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (35*CA^3*x^2*G[0, 0, 0, 0, x])/64 + (53*CA^2*CF*x^2*G[0, 0, 0, 0, x])/64 - 
  (23*CA*CF^2*x^2*G[0, 0, 0, 0, x])/64 + (CA^2*nf*x^2*G[0, 0, 0, 0, x])/96 - 
  (CA*CF*nf*x^2*G[0, 0, 0, 0, x])/96 - ((15*I)/64)*CA^3*Pi*x^2*
   G[0, 0, 0, 0, x] + ((17*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, 0, 0, x] - 
  (I/32)*CA*CF^2*Pi*x^2*G[0, 0, 0, 0, x] - (31*CA^3*x^2*G[0, 0, 0, 0, x])/
   (48*(-1 + x^(-1))) + (83*CA^2*CF*x^2*G[0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))) - (13*CA*CF^2*x^2*G[0, 0, 0, 0, x])/
   (64*(-1 + x^(-1))) - (CA^3*x*G[0, 0, 0, 0, x])/(8*\[Epsilon]) - 
  (CA^2*CF*x*G[0, 0, 0, 0, x])/(4*\[Epsilon]) + 
  (CA^3*x^2*G[0, 0, 0, 0, x])/(8*\[Epsilon]) - (CA^2*CF*x^2*G[0, 0, 0, 0, x])/
   (8*\[Epsilon]) + (175*CA^3*G[0, 0, 0, 1, x])/576 + 
  (197*CA^2*CF*G[0, 0, 0, 1, x])/192 - (3*CA*CF^2*G[0, 0, 0, 1, x])/8 + 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/384 - (35*CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/
   384 + (25*CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/192 + 
  (101*CA^3*G[0, 0, 0, 1, x])/(288*(-1 + x^(-1))) + 
  (317*CA^2*CF*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (21*CA*CF^2*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))) + 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (35*CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (25*CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (175*CA^3*G[0, 0, 0, 1, x])/(576*(-1 + x^(-1))*x) - 
  (197*CA^2*CF*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))*x) - 
  (5*CA^3*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (35*CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (25*CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))*x) - 
  (103*CA^3*x*G[0, 0, 0, 1, x])/192 + (13*CA^2*CF*x*G[0, 0, 0, 1, x])/48 + 
  (5*CA*CF^2*x*G[0, 0, 0, 1, x])/32 + (5*CA^2*nf*x*G[0, 0, 0, 1, x])/96 + 
  (5*CA*CF*nf*x*G[0, 0, 0, 1, x])/48 - ((11*I)/64)*CA^3*Pi*x*
   G[0, 0, 0, 1, x] - ((5*I)/8)*CA^2*CF*Pi*x*G[0, 0, 0, 1, x] + 
  (3*C4AF*x*G[0, 0, 0, 1, x])/(2*dA*TF) - 
  (((9*I)/8)*C4AF*Pi*x*G[0, 0, 0, 1, x])/(dA*TF) - 
  (7*CA^3*x*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))) - 
  (13*CA^2*CF*x*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))) + 
  (15*CA*CF^2*x*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (29*CA^3*x^2*G[0, 0, 0, 1, x])/96 - (91*CA^2*CF*x^2*G[0, 0, 0, 1, x])/192 + 
  (CA*CF^2*x^2*G[0, 0, 0, 1, x])/4 - (5*CA^2*nf*x^2*G[0, 0, 0, 1, x])/96 + 
  (5*CA*CF*nf*x^2*G[0, 0, 0, 1, x])/96 + ((17*I)/64)*CA^3*Pi*x^2*
   G[0, 0, 0, 1, x] - ((17*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, 0, 1, x] + 
  (3*C4AF*x^2*G[0, 0, 0, 1, x])/(8*dA*TF) + (13*CA^3*x^2*G[0, 0, 0, 1, x])/
   (64*(-1 + x^(-1))) - (9*CA^2*CF*x^2*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))) + 
  (5*CA*CF^2*x^2*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (3*CA^3*x*G[0, 0, 0, 1, x])/(32*\[Epsilon]) + 
  (7*CA^2*CF*x*G[0, 0, 0, 1, x])/(32*\[Epsilon]) + 
  (CA*CF^2*x*G[0, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (3*CA^3*x^2*G[0, 0, 0, 1, x])/(32*\[Epsilon]) + 
  (CA^2*CF*x^2*G[0, 0, 0, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x^2*G[0, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (11311*CA^3*G[0, 0, 1, 0, x])/2304 + (49*CA^2*CF*G[0, 0, 1, 0, x])/12 - 
  (107*CA*CF^2*G[0, 0, 1, 0, x])/128 + (5*CA^2*nf*G[0, 0, 1, 0, x])/288 + 
  (11*CA*CF*nf*G[0, 0, 1, 0, x])/48 + (383*CA^3*Pi^2*G[0, 0, 1, 0, x])/4608 - 
  (CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/48 - (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/
   384 + (3*C4AF*G[0, 0, 1, 0, x])/(2*dA*TF) + (5*C4AF*Pi^2*G[0, 0, 1, 0, x])/
   (12*dA*TF) - (11119*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (355*CA^2*CF*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (207*CA*CF^2*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))) + 
  (7*CA^2*nf*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))) + 
  (11*CA*CF*nf*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (191*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (9*C4AF*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(12*dA*TF*(-1 + x^(-1))) + 
  (11311*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (49*CA^2*CF*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (107*CA*CF^2*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) - 
  (5*CA^2*nf*G[0, 0, 1, 0, x])/(288*(-1 + x^(-1))*x) - 
  (11*CA*CF*nf*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (191*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(12*dA*TF*(-1 + x^(-1))*x) - 
  (13*CA^3*x*G[0, 0, 1, 0, x])/32 - (91*CA^2*CF*x*G[0, 0, 1, 0, x])/64 + 
  (29*CA*CF^2*x*G[0, 0, 1, 0, x])/32 + (7*CA^2*nf*x*G[0, 0, 1, 0, x])/96 + 
  (CA*CF*nf*x*G[0, 0, 1, 0, x])/12 - ((25*I)/64)*CA^3*Pi*x*G[0, 0, 1, 0, x] - 
  ((3*I)/8)*CA^2*CF*Pi*x*G[0, 0, 1, 0, x] - (I/8)*CA*CF^2*Pi*x*
   G[0, 0, 1, 0, x] - (9*C4AF*x*G[0, 0, 1, 0, x])/(8*dA*TF) + 
  (((9*I)/8)*C4AF*Pi*x*G[0, 0, 1, 0, x])/(dA*TF) - 
  (83*CA^3*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) - 
  (193*CA^2*CF*x*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (11*CA*CF^2*x*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[0, 0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (3*C4AF*x*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (5*CA^3*x^2*G[0, 0, 1, 0, x])/8 - (7*CA^2*CF*x^2*G[0, 0, 1, 0, x])/8 + 
  (9*CA*CF^2*x^2*G[0, 0, 1, 0, x])/32 - (CA^2*nf*x^2*G[0, 0, 1, 0, x])/24 + 
  (CA*CF*nf*x^2*G[0, 0, 1, 0, x])/24 + ((23*I)/64)*CA^3*Pi*x^2*
   G[0, 0, 1, 0, x] - ((15*I)/32)*CA^2*CF*Pi*x^2*G[0, 0, 1, 0, x] + 
  (I/8)*CA*CF^2*Pi*x^2*G[0, 0, 1, 0, x] - 
  (((3*I)/8)*C4AF*Pi*x^2*G[0, 0, 1, 0, x])/(dA*TF) + 
  (85*CA^3*x^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) - 
  (7*CA^2*CF*x^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (CA*CF^2*x^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (CA^3*x*G[0, 0, 1, 0, x])/(32*\[Epsilon]) + (3*CA^2*CF*x*G[0, 0, 1, 0, x])/
   (32*\[Epsilon]) + (CA*CF^2*x*G[0, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (CA^3*x^2*G[0, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (CA*CF^2*x^2*G[0, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (13*CA^3*Pi^2*G[0, 0, 1, 1, x])/576 - (C4AF*Pi^2*G[0, 0, 1, 1, x])/
   (6*dA*TF) + (13*CA^3*x*G[0, 0, 1, 1, x])/48 + 
  (179*CA^2*CF*x*G[0, 0, 1, 1, x])/192 - (21*CA*CF^2*x*G[0, 0, 1, 1, x])/32 - 
  (CA^2*nf*x*G[0, 0, 1, 1, x])/12 - (CA*CF*nf*x*G[0, 0, 1, 1, x])/6 + 
  ((5*I)/64)*CA^3*Pi*x*G[0, 0, 1, 1, x] + ((9*I)/32)*CA^2*CF*Pi*x*
   G[0, 0, 1, 1, x] + (I/4)*CA*CF^2*Pi*x*G[0, 0, 1, 1, x] + 
  (3*C4AF*x*G[0, 0, 1, 1, x])/(8*dA*TF) - (73*CA^3*x^2*G[0, 0, 1, 1, x])/
   192 + (25*CA^2*CF*x^2*G[0, 0, 1, 1, x])/48 - 
  (11*CA*CF^2*x^2*G[0, 0, 1, 1, x])/64 + (CA^2*nf*x^2*G[0, 0, 1, 1, x])/12 - 
  (CA*CF*nf*x^2*G[0, 0, 1, 1, x])/12 - ((5*I)/64)*CA^3*Pi*x^2*
   G[0, 0, 1, 1, x] - ((3*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, 1, 1, x] + 
  (I/8)*CA*CF^2*Pi*x^2*G[0, 0, 1, 1, x] - (3*C4AF*x^2*G[0, 0, 1, 1, x])/
   (8*dA*TF) - (CA^3*G[0, 0, 1, 1, x])/(16*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 1, x])/\[Epsilon] - 
  (CA^2*CF*x*G[0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (CA*CF^2*x*G[0, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA^2*CF*x^2*G[0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (CA*CF^2*x^2*G[0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (16583*CA^3*G[0, 1, 0, 0, x])/2304 + (763*CA^2*CF*G[0, 1, 0, 0, x])/96 - 
  (281*CA*CF^2*G[0, 1, 0, 0, x])/128 + (1417*CA^2*nf*G[0, 1, 0, 0, x])/1152 - 
  (7*CA*CF*nf*G[0, 1, 0, 0, x])/12 - ((11*I)/24)*CA^3*Pi*G[0, 1, 0, 0, x] + 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 0, x] + (I/12)*CA^2*nf*Pi*
   G[0, 1, 0, 0, x] + (731*CA^3*Pi^2*G[0, 1, 0, 0, x])/4608 - 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/96 - (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/
   128 + (3*C4AF*G[0, 1, 0, 0, x])/(2*dA*TF) + (5*C4AF*Pi^2*G[0, 1, 0, 0, x])/
   (6*dA*TF) - (16511*CA^3*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))) + 
  (829*CA^2*CF*G[0, 1, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (329*CA*CF^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (1417*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (7*CA*CF*nf*G[0, 1, 0, 0, x])/(12*(-1 + x^(-1))) + 
  (707*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))) - 
  (29*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (21*C4AF*G[0, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))) + 
  (16583*CA^3*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (763*CA^2*CF*G[0, 1, 0, 0, x])/(96*(-1 + x^(-1))*x) + 
  (281*CA*CF^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (1417*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*G[0, 1, 0, 0, x])/(12*(-1 + x^(-1))*x) - 
  (707*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (29*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 1, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))*x) - 
  (25*CA^3*x*G[0, 1, 0, 0, x])/48 - (69*CA^2*CF*x*G[0, 1, 0, 0, x])/64 + 
  (19*CA*CF^2*x*G[0, 1, 0, 0, x])/32 + (19*CA^2*nf*x*G[0, 1, 0, 0, x])/192 + 
  (3*CA*CF*nf*x*G[0, 1, 0, 0, x])/16 - ((3*I)/64)*CA^3*Pi*x*
   G[0, 1, 0, 0, x] - ((3*I)/4)*CA^2*CF*Pi*x*G[0, 1, 0, 0, x] - 
  (3*C4AF*x*G[0, 1, 0, 0, x])/(8*dA*TF) - 
  (((9*I)/8)*C4AF*Pi*x*G[0, 1, 0, 0, x])/(dA*TF) - 
  (9*CA^3*x*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (17*CA^2*CF*x*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (21*CA*CF^2*x*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (9*C4AF*x*G[0, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (121*CA^3*x^2*G[0, 1, 0, 0, x])/192 - (13*CA^2*CF*x^2*G[0, 1, 0, 0, x])/
   16 + (7*CA*CF^2*x^2*G[0, 1, 0, 0, x])/32 - 
  (19*CA^2*nf*x^2*G[0, 1, 0, 0, x])/192 + (3*CA*CF*nf*x^2*G[0, 1, 0, 0, x])/
   32 + ((15*I)/64)*CA^3*Pi*x^2*G[0, 1, 0, 0, x] - 
  ((15*I)/64)*CA^2*CF*Pi*x^2*G[0, 1, 0, 0, x] + 
  (3*C4AF*x^2*G[0, 1, 0, 0, x])/(8*dA*TF) + (7*CA^3*x^2*G[0, 1, 0, 0, x])/
   (32*(-1 + x^(-1))) - (21*CA^2*CF*x^2*G[0, 1, 0, 0, x])/
   (64*(-1 + x^(-1))) + (7*CA*CF^2*x^2*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (CA^3*x*G[0, 1, 0, 0, x])/(64*\[Epsilon]) + (3*CA^2*CF*x*G[0, 1, 0, 0, x])/
   (32*\[Epsilon]) + (CA*CF^2*x*G[0, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (CA^3*x^2*G[0, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (3*CA^2*CF*x^2*G[0, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (CA*CF^2*x^2*G[0, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (1219*CA^3*G[0, 1, 0, 1, x])/256 - (93*CA^2*CF*G[0, 1, 0, 1, x])/16 + 
  (215*CA*CF^2*G[0, 1, 0, 1, x])/128 - (169*CA^3*Pi^2*G[0, 1, 0, 1, x])/
   1536 + (71*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/384 - 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/384 + (1139*CA^3*G[0, 1, 0, 1, x])/
   (256*(-1 + x^(-1))) - (373*CA^2*CF*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (207*CA*CF^2*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))) - 
  (137*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))) + 
  (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (1203*CA^3*G[0, 1, 0, 1, x])/(256*(-1 + x^(-1))*x) + 
  (45*CA^2*CF*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))*x) - 
  (199*CA*CF^2*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))*x) + 
  (137*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))*x) - 
  (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (37*CA^3*x*G[0, 1, 0, 1, x])/96 + (125*CA^2*CF*x*G[0, 1, 0, 1, x])/192 - 
  (13*CA*CF^2*x*G[0, 1, 0, 1, x])/32 - (11*CA^2*nf*x*G[0, 1, 0, 1, x])/192 - 
  (5*CA*CF*nf*x*G[0, 1, 0, 1, x])/48 + (I/8)*CA^3*Pi*x*G[0, 1, 0, 1, x] + 
  ((11*I)/32)*CA^2*CF*Pi*x*G[0, 1, 0, 1, x] + 
  (I/16)*CA*CF^2*Pi*x*G[0, 1, 0, 1, x] - (9*C4AF*x*G[0, 1, 0, 1, x])/
   (8*dA*TF) + (((3*I)/4)*C4AF*Pi*x*G[0, 1, 0, 1, x])/(dA*TF) + 
  (13*CA^3*x*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))) + 
  (CA^2*CF*x*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))) - 
  (37*CA^3*x^2*G[0, 1, 0, 1, x])/96 + (11*CA^2*CF*x^2*G[0, 1, 0, 1, x])/24 - 
  (7*CA*CF^2*x^2*G[0, 1, 0, 1, x])/64 + (11*CA^2*nf*x^2*G[0, 1, 0, 1, x])/
   192 - (5*CA*CF*nf*x^2*G[0, 1, 0, 1, x])/96 - 
  ((17*I)/64)*CA^3*Pi*x^2*G[0, 1, 0, 1, x] + ((13*I)/32)*CA^2*CF*Pi*x^2*
   G[0, 1, 0, 1, x] - ((5*I)/32)*CA*CF^2*Pi*x^2*G[0, 1, 0, 1, x] - 
  (3*C4AF*x^2*G[0, 1, 0, 1, x])/(8*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*x^2*G[0, 1, 0, 1, x])/(dA*TF) - 
  (13*CA^3*x^2*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (9*CA^2*CF*x^2*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))) - 
  (5*CA*CF^2*x^2*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] - 
  (CA^3*x*G[0, 1, 0, 1, x])/(32*\[Epsilon]) - (3*CA^2*CF*x*G[0, 1, 0, 1, x])/
   (32*\[Epsilon]) - (CA*CF^2*x*G[0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA^3*x^2*G[0, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (CA*CF^2*x^2*G[0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (13259*CA^3*G[0, 1, 1, 0, x])/2304 - (13*CA^2*CF*G[0, 1, 1, 0, x])/3 + 
  (107*CA*CF^2*G[0, 1, 1, 0, x])/128 - (1697*CA^2*nf*G[0, 1, 1, 0, x])/1152 + 
  (7*CA*CF*nf*G[0, 1, 1, 0, x])/12 + ((11*I)/12)*CA^3*Pi*G[0, 1, 1, 0, x] - 
  ((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 0, x] - (I/6)*CA^2*nf*Pi*G[0, 1, 1, 0, x] - 
  (167*CA^3*Pi^2*G[0, 1, 1, 0, x])/4608 - (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/
   64 + (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/384 - 
  (3*C4AF*G[0, 1, 1, 0, x])/(2*dA*TF) - (C4AF*Pi^2*G[0, 1, 1, 0, x])/
   (3*dA*TF) + (3349*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))) - 
  (55*CA^2*CF*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (171*CA*CF^2*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (1417*CA^2*nf*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (7*CA*CF*nf*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))) - 
  (21*C4AF*G[0, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF*(-1 + x^(-1))) - 
  (3169*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))*x) + 
  (193*CA^2*CF*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (123*CA*CF^2*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (1417*CA^2*nf*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))*x) - 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))*x) + 
  (3*C4AF*G[0, 1, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF*(-1 + x^(-1))*x) + 
  (11*CA^3*x*G[0, 1, 1, 0, x])/192 + (85*CA^2*CF*x*G[0, 1, 1, 0, x])/192 - 
  (CA*CF^2*x*G[0, 1, 1, 0, x])/8 - (CA^2*nf*x*G[0, 1, 1, 0, x])/24 - 
  (CA*CF*nf*x*G[0, 1, 1, 0, x])/12 + (I/2)*CA^2*CF*Pi*x*G[0, 1, 1, 0, x] + 
  (I/4)*CA*CF^2*Pi*x*G[0, 1, 1, 0, x] + (3*C4AF*x*G[0, 1, 1, 0, x])/
   (2*dA*TF) - (9*CA^3*x*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (41*CA^2*CF*x*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (13*CA*CF^2*x*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (9*C4AF*x*G[0, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (47*CA^3*x^2*G[0, 1, 1, 0, x])/192 + (17*CA^2*CF*x^2*G[0, 1, 1, 0, x])/48 - 
  (7*CA*CF^2*x^2*G[0, 1, 1, 0, x])/64 + (CA^2*nf*x^2*G[0, 1, 1, 0, x])/24 - 
  (CA*CF*nf*x^2*G[0, 1, 1, 0, x])/24 - ((3*I)/32)*CA^3*Pi*x^2*
   G[0, 1, 1, 0, x] - (I/32)*CA^2*CF*Pi*x^2*G[0, 1, 1, 0, x] + 
  (I/8)*CA*CF^2*Pi*x^2*G[0, 1, 1, 0, x] - (CA^3*x^2*G[0, 1, 1, 0, x])/
   (64*(-1 + x^(-1))) + (3*CA^2*CF*x^2*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (CA*CF^2*x^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^2*CF*G[0, 1, 1, 0, x])/(8*\[Epsilon]^2) + 
  (77*CA^3*G[0, 1, 1, 0, x])/(96*\[Epsilon]) - (3*CA^2*CF*G[0, 1, 1, 0, x])/
   (16*\[Epsilon]) - (7*CA^2*nf*G[0, 1, 1, 0, x])/(48*\[Epsilon]) + 
  (((5*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] - 
  ((I/4)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  (CA^3*x*G[0, 1, 1, 0, x])/(64*\[Epsilon]) - (CA*CF^2*x*G[0, 1, 1, 0, x])/
   (16*\[Epsilon]) - (CA^3*x^2*G[0, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (3*CA^2*CF*x^2*G[0, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (CA*CF^2*x^2*G[0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (487*CA^3*G[0, 1, 1, 1, x])/576 + (CA^2*CF*G[0, 1, 1, 1, x])/4 + 
  (35*CA^2*nf*G[0, 1, 1, 1, x])/288 + ((121*I)/192)*CA^3*Pi*
   G[0, 1, 1, 1, x] - ((3*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 1, x] - 
  ((11*I)/96)*CA^2*nf*Pi*G[0, 1, 1, 1, x] - (31*CA^3*Pi^2*G[0, 1, 1, 1, x])/
   144 + (23*CA^2*CF*Pi^2*G[0, 1, 1, 1, x])/192 + 
  (5*C4AF*Pi^2*G[0, 1, 1, 1, x])/(12*dA*TF) + (5*CA^3*x*G[0, 1, 1, 1, x])/
   64 + (3*CA^2*CF*x*G[0, 1, 1, 1, x])/64 - (CA*CF^2*x*G[0, 1, 1, 1, x])/8 + 
  (CA^3*G[0, 1, 1, 1, x])/(16*\[Epsilon]^2) + (CA^2*CF*G[0, 1, 1, 1, x])/
   (16*\[Epsilon]^2) - (77*CA^3*G[0, 1, 1, 1, x])/(192*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 1, x])/(32*\[Epsilon]) + 
  (7*CA^2*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  (871*CA^3*G[1, 0, 0, 0, x])/288 + (673*CA^2*CF*G[1, 0, 0, 0, x])/192 - 
  (61*CA*CF^2*G[1, 0, 0, 0, x])/64 + ((21*I)/32)*CA^3*Pi*G[1, 0, 0, 0, x] - 
  ((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, x] - ((3*I)/16)*CA^2*nf*Pi*
   G[1, 0, 0, 0, x] + ((3*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, 0, x] - 
  (359*CA^3*Pi^2*G[1, 0, 0, 0, x])/1152 + (11*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/
   32 - (CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/24 + (3*C4AF*G[1, 0, 0, 0, x])/
   (2*dA*TF) + (((9*I)/4)*C4AF*Pi*G[1, 0, 0, 0, x])/(dA*TF) + 
  (3*C4AF*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TF) - (1559*CA^3*G[1, 0, 0, 0, x])/
   (576*(-1 + x^(-1))) + (157*CA^2*CF*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (111*CA*CF^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (91*CA^3*Pi^2*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (3*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (7*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (449*CA^3*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (763*CA^2*CF*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))*x) + 
  (81*CA*CF^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))*x) - 
  (91*CA^3*Pi^2*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (3*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (7*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (43*CA^3*x*G[1, 0, 0, 0, x])/64 - (19*CA^2*CF*x*G[1, 0, 0, 0, x])/64 + 
  (CA*CF^2*x*G[1, 0, 0, 0, x])/2 + (7*CA^2*nf*x*G[1, 0, 0, 0, x])/96 + 
  (CA*CF*nf*x*G[1, 0, 0, 0, x])/12 - ((7*I)/32)*CA^3*Pi*x*G[1, 0, 0, 0, x] - 
  ((21*I)/32)*CA^2*CF*Pi*x*G[1, 0, 0, 0, x] - (3*C4AF*x*G[1, 0, 0, 0, x])/
   (8*dA*TF) - (((21*I)/8)*C4AF*Pi*x*G[1, 0, 0, 0, x])/(dA*TF) - 
  (155*CA^3*x*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (11*CA^2*CF*x*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (13*CA*CF^2*x*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (35*CA^3*x^2*G[1, 0, 0, 0, x])/64 - (53*CA^2*CF*x^2*G[1, 0, 0, 0, x])/64 + 
  (23*CA*CF^2*x^2*G[1, 0, 0, 0, x])/64 - (CA^2*nf*x^2*G[1, 0, 0, 0, x])/24 + 
  (CA*CF*nf*x^2*G[1, 0, 0, 0, x])/24 + ((21*I)/64)*CA^3*Pi*x^2*
   G[1, 0, 0, 0, x] - ((21*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, 0, 0, x] + 
  (41*CA^3*x^2*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (103*CA^2*CF*x^2*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (3*CA*CF^2*x^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  ((I/8)*CA^3*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  (3*CA^3*x*G[1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (7*CA^2*CF*x*G[1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (CA*CF^2*x*G[1, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (3*CA^3*x^2*G[1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (CA^2*CF*x^2*G[1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x^2*G[1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (113*CA^3*G[1, 0, 0, 1, x])/192 - (263*CA^2*CF*G[1, 0, 0, 1, x])/192 + 
  (7*CA*CF^2*G[1, 0, 0, 1, x])/16 - (5*CA^2*nf*G[1, 0, 0, 1, x])/48 + 
  (11*CA*CF*nf*G[1, 0, 0, 1, x])/48 - ((161*I)/192)*CA^3*Pi*
   G[1, 0, 0, 1, x] + ((185*I)/192)*CA^2*CF*Pi*G[1, 0, 0, 1, x] - 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 1, x] + (I/6)*CA^2*nf*Pi*G[1, 0, 0, 1, x] - 
  (I/6)*CA*CF*nf*Pi*G[1, 0, 0, 1, x] + (37*CA^3*Pi^2*G[1, 0, 0, 1, x])/384 - 
  (5*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/384 - (13*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/
   192 - (((3*I)/4)*C4AF*Pi*G[1, 0, 0, 1, x])/(dA*TF) + 
  (103*CA^3*x*G[1, 0, 0, 1, x])/192 - (25*CA^2*CF*x*G[1, 0, 0, 1, x])/192 - 
  (5*CA*CF^2*x*G[1, 0, 0, 1, x])/16 - (CA^2*nf*x*G[1, 0, 0, 1, x])/12 - 
  (CA*CF*nf*x*G[1, 0, 0, 1, x])/6 + ((9*I)/64)*CA^3*Pi*x*G[1, 0, 0, 1, x] + 
  ((21*I)/32)*CA^2*CF*Pi*x*G[1, 0, 0, 1, x] + 
  (I/8)*CA*CF^2*Pi*x*G[1, 0, 0, 1, x] - (3*C4AF*x*G[1, 0, 0, 1, x])/
   (8*dA*TF) + (((3*I)/2)*C4AF*Pi*x*G[1, 0, 0, 1, x])/(dA*TF) - 
  (29*CA^3*x^2*G[1, 0, 0, 1, x])/96 + (91*CA^2*CF*x^2*G[1, 0, 0, 1, x])/192 - 
  (CA*CF^2*x^2*G[1, 0, 0, 1, x])/4 + (CA^2*nf*x^2*G[1, 0, 0, 1, x])/12 - 
  (CA*CF*nf*x^2*G[1, 0, 0, 1, x])/12 - (I/4)*CA^3*Pi*x^2*G[1, 0, 0, 1, x] + 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[1, 0, 0, 1, x] + 
  (I/16)*CA*CF^2*Pi*x^2*G[1, 0, 0, 1, x] - (3*C4AF*x^2*G[1, 0, 0, 1, x])/
   (8*dA*TF) - (CA^3*G[1, 0, 0, 1, x])/(32*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 0, 0, 1, x])/(32*\[Epsilon]^2) + 
  (CA*CF^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) + 
  (11*CA^3*G[1, 0, 0, 1, x])/(32*\[Epsilon]) - (31*CA^2*CF*G[1, 0, 0, 1, x])/
   (64*\[Epsilon]) + (3*CA*CF^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, 1, x])/(16*\[Epsilon]) + (CA*CF*nf*G[1, 0, 0, 1, x])/
   (16*\[Epsilon]) + ((I/16)*CA^3*Pi*G[1, 0, 0, 1, x])/\[Epsilon] + 
  ((I/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  (CA^3*x*G[1, 0, 0, 1, x])/(16*\[Epsilon]) - (3*CA^2*CF*x*G[1, 0, 0, 1, x])/
   (16*\[Epsilon]) - (CA*CF^2*x*G[1, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (CA^3*x^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (CA*CF^2*x^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]) + 
  (13367*CA^3*G[1, 0, 1, 0, x])/2304 - (425*CA^2*CF*G[1, 0, 1, 0, x])/96 + 
  (115*CA*CF^2*G[1, 0, 1, 0, x])/128 - (5*CA^2*nf*G[1, 0, 1, 0, x])/36 - 
  (11*CA*CF*nf*G[1, 0, 1, 0, x])/48 - ((167*I)/192)*CA^3*Pi*
   G[1, 0, 1, 0, x] + ((223*I)/192)*CA^2*CF*Pi*G[1, 0, 1, 0, x] - 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, x] + ((19*I)/96)*CA^2*nf*Pi*
   G[1, 0, 1, 0, x] - ((13*I)/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x] + 
  (1049*CA^3*Pi^2*G[1, 0, 1, 0, x])/4608 - (13*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/
   48 + (41*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/384 - 
  (15*C4AF*G[1, 0, 1, 0, x])/(8*dA*TF) - 
  (((15*I)/8)*C4AF*Pi*G[1, 0, 1, 0, x])/(dA*TF) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(2*dA*TF) + (3329*CA^3*G[1, 0, 1, 0, x])/
   (768*(-1 + x^(-1))) - (317*CA^2*CF*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (263*CA*CF^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))) + 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (1215*CA^3*G[1, 0, 1, 0, x])/(256*(-1 + x^(-1))*x) + 
  (363*CA^2*CF*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))*x) - 
  (203*CA*CF^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))*x) - 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (13*CA^3*x*G[1, 0, 1, 0, x])/32 + (25*CA^2*CF*x*G[1, 0, 1, 0, x])/16 - 
  (17*CA*CF^2*x*G[1, 0, 1, 0, x])/16 - (7*CA^2*nf*x*G[1, 0, 1, 0, x])/96 - 
  (CA*CF*nf*x*G[1, 0, 1, 0, x])/12 + ((21*I)/64)*CA^3*Pi*x*G[1, 0, 1, 0, x] + 
  ((15*I)/32)*CA^2*CF*Pi*x*G[1, 0, 1, 0, x] + ((3*I)/16)*CA*CF^2*Pi*x*
   G[1, 0, 1, 0, x] + (3*C4AF*x*G[1, 0, 1, 0, x])/(2*dA*TF) + 
  (((9*I)/8)*C4AF*Pi*x*G[1, 0, 1, 0, x])/(dA*TF) + 
  (155*CA^3*x*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (11*CA^2*CF*x*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (13*CA*CF^2*x*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (5*CA^3*x^2*G[1, 0, 1, 0, x])/8 + (7*CA^2*CF*x^2*G[1, 0, 1, 0, x])/8 - 
  (9*CA*CF^2*x^2*G[1, 0, 1, 0, x])/32 + (CA^2*nf*x^2*G[1, 0, 1, 0, x])/24 - 
  (CA*CF*nf*x^2*G[1, 0, 1, 0, x])/24 - ((25*I)/64)*CA^3*Pi*x^2*
   G[1, 0, 1, 0, x] + ((15*I)/32)*CA^2*CF*Pi*x^2*G[1, 0, 1, 0, x] - 
  ((3*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, 1, 0, x] + 
  (((3*I)/8)*C4AF*Pi*x^2*G[1, 0, 1, 0, x])/(dA*TF) - 
  (41*CA^3*x^2*G[1, 0, 1, 0, x])/(96*(-1 + x^(-1))) + 
  (103*CA^2*CF*x^2*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))) - 
  (3*CA*CF^2*x^2*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 1, 0, x])/(32*\[Epsilon]^2) - (CA^2*CF*G[1, 0, 1, 0, x])/
   (32*\[Epsilon]^2) - (CA*CF^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]^2) + 
  (11*CA^3*G[1, 0, 1, 0, x])/(24*\[Epsilon]) + (19*CA^2*CF*G[1, 0, 1, 0, x])/
   (64*\[Epsilon]) - (3*CA*CF^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, 0, x])/(12*\[Epsilon]) - (CA*CF*nf*G[1, 0, 1, 0, x])/
   (16*\[Epsilon]) + (((3*I)/16)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (CA^3*x*G[1, 0, 1, 0, x])/(32*\[Epsilon]) - (3*CA^2*CF*x*G[1, 0, 1, 0, x])/
   (32*\[Epsilon]) - (CA*CF^2*x*G[1, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (CA^3*x^2*G[1, 0, 1, 0, x])/(32*\[Epsilon]) - 
  (CA*CF^2*x^2*G[1, 0, 1, 0, x])/(32*\[Epsilon]) - 
  (257*CA^3*G[1, 0, 1, 1, x])/288 + (11*CA^2*CF*G[1, 0, 1, 1, x])/32 - 
  (CA*CF^2*G[1, 0, 1, 1, x])/16 + (35*CA^2*nf*G[1, 0, 1, 1, x])/288 + 
  ((121*I)/192)*CA^3*Pi*G[1, 0, 1, 1, x] - ((3*I)/32)*CA^2*CF*Pi*
   G[1, 0, 1, 1, x] - ((11*I)/96)*CA^2*nf*Pi*G[1, 0, 1, 1, x] - 
  (83*CA^3*Pi^2*G[1, 0, 1, 1, x])/576 - (3*CA^2*CF*Pi^2*G[1, 0, 1, 1, x])/
   64 + (CA*CF^2*Pi^2*G[1, 0, 1, 1, x])/8 + (3*C4AF*G[1, 0, 1, 1, x])/
   (8*dA*TF) - (C4AF*Pi^2*G[1, 0, 1, 1, x])/(6*dA*TF) - 
  (13*CA^3*x*G[1, 0, 1, 1, x])/48 - (103*CA^2*CF*x*G[1, 0, 1, 1, x])/96 + 
  (13*CA*CF^2*x*G[1, 0, 1, 1, x])/16 + (CA^2*nf*x*G[1, 0, 1, 1, x])/12 + 
  (CA*CF*nf*x*G[1, 0, 1, 1, x])/6 - ((5*I)/64)*CA^3*Pi*x*G[1, 0, 1, 1, x] - 
  ((9*I)/32)*CA^2*CF*Pi*x*G[1, 0, 1, 1, x] - 
  (I/4)*CA*CF^2*Pi*x*G[1, 0, 1, 1, x] - (3*C4AF*x*G[1, 0, 1, 1, x])/
   (4*dA*TF) + (73*CA^3*x^2*G[1, 0, 1, 1, x])/192 - 
  (25*CA^2*CF*x^2*G[1, 0, 1, 1, x])/48 + (11*CA*CF^2*x^2*G[1, 0, 1, 1, x])/
   64 - (CA^2*nf*x^2*G[1, 0, 1, 1, x])/12 + (CA*CF*nf*x^2*G[1, 0, 1, 1, x])/
   12 + ((5*I)/64)*CA^3*Pi*x^2*G[1, 0, 1, 1, x] + 
  ((3*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, 1, 1, x] - 
  (I/8)*CA*CF^2*Pi*x^2*G[1, 0, 1, 1, x] + (3*C4AF*x^2*G[1, 0, 1, 1, x])/
   (8*dA*TF) + (CA^3*G[1, 0, 1, 1, x])/(16*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 0, 1, 1, x])/(16*\[Epsilon]^2) - 
  (77*CA^3*G[1, 0, 1, 1, x])/(192*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 1, x])/(32*\[Epsilon]) + 
  (7*CA^2*nf*G[1, 0, 1, 1, x])/(96*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[1, 0, 1, 1, x])/\[Epsilon] + 
  (CA^2*CF*x*G[1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x*G[1, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA^2*CF*x^2*G[1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x^2*G[1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (401*CA^3*G[1, 1, 0, 0, x])/72 - (25*CA^2*CF*G[1, 1, 0, 0, x])/4 + 
  (15*CA*CF^2*G[1, 1, 0, 0, x])/8 - (115*CA^2*nf*G[1, 1, 0, 0, x])/144 + 
  (11*CA*CF*nf*G[1, 1, 0, 0, x])/16 + ((47*I)/192)*CA^3*Pi*G[1, 1, 0, 0, x] - 
  ((11*I)/96)*CA^2*CF*Pi*G[1, 1, 0, 0, x] - ((9*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 0, x] - (I/96)*CA^2*nf*Pi*G[1, 1, 0, 0, x] - 
  (I/6)*CA*CF*nf*Pi*G[1, 1, 0, 0, x] + (409*CA^3*Pi^2*G[1, 1, 0, 0, x])/
   1152 - (149*CA^2*CF*Pi^2*G[1, 1, 0, 0, x])/384 + 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, 0, x])/64 - (3*C4AF*G[1, 1, 0, 0, x])/
   (4*dA*TF) - (((9*I)/4)*C4AF*Pi*G[1, 1, 0, 0, x])/(dA*TF) - 
  (4*C4AF*Pi^2*G[1, 1, 0, 0, x])/(3*dA*TF) + (115*CA^3*x*G[1, 1, 0, 0, x])/
   192 + (9*CA^2*CF*x*G[1, 1, 0, 0, x])/8 - (23*CA*CF^2*x*G[1, 1, 0, 0, x])/
   32 - (25*CA^2*nf*x*G[1, 1, 0, 0, x])/192 - (CA*CF*nf*x*G[1, 1, 0, 0, x])/
   4 + (I/32)*CA^3*Pi*x*G[1, 1, 0, 0, x] + ((15*I)/16)*CA^2*CF*Pi*x*
   G[1, 1, 0, 0, x] + (I/8)*CA*CF^2*Pi*x*G[1, 1, 0, 0, x] + 
  (9*C4AF*x*G[1, 1, 0, 0, x])/(8*dA*TF) + ((3*I)*C4AF*Pi*x*G[1, 1, 0, 0, x])/
   (dA*TF) - (121*CA^3*x^2*G[1, 1, 0, 0, x])/192 + 
  (13*CA^2*CF*x^2*G[1, 1, 0, 0, x])/16 - (7*CA*CF^2*x^2*G[1, 1, 0, 0, x])/
   32 + (25*CA^2*nf*x^2*G[1, 1, 0, 0, x])/192 - 
  (CA*CF*nf*x^2*G[1, 1, 0, 0, x])/8 - ((19*I)/64)*CA^3*Pi*x^2*
   G[1, 1, 0, 0, x] + ((15*I)/64)*CA^2*CF*Pi*x^2*G[1, 1, 0, 0, x] + 
  (I/16)*CA*CF^2*Pi*x^2*G[1, 1, 0, 0, x] - (3*C4AF*x^2*G[1, 1, 0, 0, x])/
   (8*dA*TF) + (5*CA^3*G[1, 1, 0, 0, x])/(32*\[Epsilon]^2) - 
  (17*CA^2*CF*G[1, 1, 0, 0, x])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (253*CA^3*G[1, 1, 0, 0, x])/(96*\[Epsilon]) - 
  (117*CA^2*CF*G[1, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 0, 0, x])/(16*\[Epsilon]) - 
  (23*CA^2*nf*G[1, 1, 0, 0, x])/(48*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (((19*I)/32)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (((11*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/\[Epsilon] + 
  (CA^3*x*G[1, 1, 0, 0, x])/(64*\[Epsilon]) - (CA^2*CF*x*G[1, 1, 0, 0, x])/
   (16*\[Epsilon]) - (3*CA*CF^2*x*G[1, 1, 0, 0, x])/(16*\[Epsilon]) - 
  (CA^3*x^2*G[1, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (7*CA^2*CF*x^2*G[1, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (3*CA*CF^2*x^2*G[1, 1, 0, 0, x])/(32*\[Epsilon]) - 
  (1805*CA^3*G[1, 1, 0, 1, x])/576 + (395*CA^2*CF*G[1, 1, 0, 1, x])/96 - 
  (87*CA*CF^2*G[1, 1, 0, 1, x])/64 + (65*CA^2*nf*G[1, 1, 0, 1, x])/144 - 
  (11*CA*CF*nf*G[1, 1, 0, 1, x])/24 + ((177*I)/64)*CA^3*Pi*G[1, 1, 0, 1, x] - 
  ((397*I)/192)*CA^2*CF*Pi*G[1, 1, 0, 1, x] + ((21*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 1, x] - ((17*I)/32)*CA^2*nf*Pi*G[1, 1, 0, 1, x] + 
  (I/3)*CA*CF*nf*Pi*G[1, 1, 0, 1, x] - (425*CA^3*Pi^2*G[1, 1, 0, 1, x])/
   1152 + (5*CA^2*CF*Pi^2*G[1, 1, 0, 1, x])/64 + 
  (CA*CF^2*Pi^2*G[1, 1, 0, 1, x])/6 - (3*C4AF*G[1, 1, 0, 1, x])/(4*dA*TF) + 
  (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, x])/(dA*TF) - 
  (C4AF*Pi^2*G[1, 1, 0, 1, x])/(3*dA*TF) - (89*CA^3*x*G[1, 1, 0, 1, x])/192 - 
  (67*CA^2*CF*x*G[1, 1, 0, 1, x])/96 + (17*CA*CF^2*x*G[1, 1, 0, 1, x])/32 + 
  (17*CA^2*nf*x*G[1, 1, 0, 1, x])/192 + (CA*CF*nf*x*G[1, 1, 0, 1, x])/6 - 
  ((3*I)/32)*CA^3*Pi*x*G[1, 1, 0, 1, x] - ((3*I)/8)*CA^2*CF*Pi*x*
   G[1, 1, 0, 1, x] - ((3*I)/16)*CA*CF^2*Pi*x*G[1, 1, 0, 1, x] + 
  (3*C4AF*x*G[1, 1, 0, 1, x])/(8*dA*TF) - 
  (((9*I)/8)*C4AF*Pi*x*G[1, 1, 0, 1, x])/(dA*TF) + 
  (37*CA^3*x^2*G[1, 1, 0, 1, x])/96 - (11*CA^2*CF*x^2*G[1, 1, 0, 1, x])/24 + 
  (7*CA*CF^2*x^2*G[1, 1, 0, 1, x])/64 - (17*CA^2*nf*x^2*G[1, 1, 0, 1, x])/
   192 + (CA*CF*nf*x^2*G[1, 1, 0, 1, x])/12 + 
  (I/4)*CA^3*Pi*x^2*G[1, 1, 0, 1, x] - ((21*I)/64)*CA^2*CF*Pi*x^2*
   G[1, 1, 0, 1, x] + ((3*I)/32)*CA*CF^2*Pi*x^2*G[1, 1, 0, 1, x] + 
  (3*C4AF*x^2*G[1, 1, 0, 1, x])/(8*dA*TF) - 
  (((3*I)/8)*C4AF*Pi*x^2*G[1, 1, 0, 1, x])/(dA*TF) - 
  (CA^3*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) + (5*CA^2*CF*G[1, 1, 0, 1, x])/
   (16*\[Epsilon]^2) - (CA*CF^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]^2) - 
  (143*CA^3*G[1, 1, 0, 1, x])/(96*\[Epsilon]) + 
  (37*CA^2*CF*G[1, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]) + 
  (13*CA^2*nf*G[1, 1, 0, 1, x])/(48*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 0, 1, x])/(8*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  ((I/4)*CA*CF^2*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  (CA^2*CF*x*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x*G[1, 1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA^2*CF*x^2*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x^2*G[1, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (2377*CA^3*G[1, 1, 1, 0, x])/576 + (253*CA^2*CF*G[1, 1, 1, 0, x])/96 - 
  (33*CA*CF^2*G[1, 1, 1, 0, x])/64 + (85*CA^2*nf*G[1, 1, 1, 0, x])/144 - 
  (11*CA*CF*nf*G[1, 1, 1, 0, x])/48 + ((349*I)/192)*CA^3*Pi*
   G[1, 1, 1, 0, x] - ((325*I)/192)*CA^2*CF*Pi*G[1, 1, 1, 0, x] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 1, 0, x] - ((35*I)/96)*CA^2*nf*Pi*
   G[1, 1, 1, 0, x] + (I/3)*CA*CF*nf*Pi*G[1, 1, 1, 0, x] - 
  (25*CA^3*Pi^2*G[1, 1, 1, 0, x])/48 + (59*CA^2*CF*Pi^2*G[1, 1, 1, 0, x])/
   128 + (7*CA*CF^2*Pi^2*G[1, 1, 1, 0, x])/192 + 
  (3*C4AF*G[1, 1, 1, 0, x])/(2*dA*TF) + (((9*I)/4)*C4AF*Pi*G[1, 1, 1, 0, x])/
   (dA*TF) - (C4AF*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TF) - 
  (13*CA^3*x*G[1, 1, 1, 0, x])/96 - (47*CA^2*CF*x*G[1, 1, 1, 0, x])/96 + 
  (CA*CF^2*x*G[1, 1, 1, 0, x])/4 + (CA^2*nf*x*G[1, 1, 1, 0, x])/24 + 
  (CA*CF*nf*x*G[1, 1, 1, 0, x])/12 + ((3*I)/32)*CA^3*Pi*x*G[1, 1, 1, 0, x] - 
  ((9*I)/16)*CA^2*CF*Pi*x*G[1, 1, 1, 0, x] - ((3*I)/8)*CA*CF^2*Pi*x*
   G[1, 1, 1, 0, x] - (3*C4AF*x*G[1, 1, 1, 0, x])/(2*dA*TF) - 
  (((9*I)/4)*C4AF*Pi*x*G[1, 1, 1, 0, x])/(dA*TF) + 
  (47*CA^3*x^2*G[1, 1, 1, 0, x])/192 - (17*CA^2*CF*x^2*G[1, 1, 1, 0, x])/48 + 
  (7*CA*CF^2*x^2*G[1, 1, 1, 0, x])/64 - (CA^2*nf*x^2*G[1, 1, 1, 0, x])/24 + 
  (CA*CF*nf*x^2*G[1, 1, 1, 0, x])/24 + ((3*I)/32)*CA^3*Pi*x^2*
   G[1, 1, 1, 0, x] + ((3*I)/32)*CA^2*CF*Pi*x^2*G[1, 1, 1, 0, x] - 
  ((3*I)/16)*CA*CF^2*Pi*x^2*G[1, 1, 1, 0, x] - 
  (CA^3*G[1, 1, 1, 0, x])/(16*\[Epsilon]^2) + (11*CA^2*CF*G[1, 1, 1, 0, x])/
   (32*\[Epsilon]^2) - (CA*CF^2*G[1, 1, 1, 0, x])/(16*\[Epsilon]^2) - 
  (187*CA^3*G[1, 1, 1, 0, x])/(96*\[Epsilon]) + 
  (55*CA^2*CF*G[1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (17*CA^2*nf*G[1, 1, 1, 0, x])/(48*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 1, 0, x])/(16*\[Epsilon]) - 
  (((13*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (((5*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x])/\[Epsilon] + 
  ((I/4)*CA*CF^2*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (CA^3*x*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + (CA*CF^2*x*G[1, 1, 1, 0, x])/
   (16*\[Epsilon]) + (CA^3*x^2*G[1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (3*CA^2*CF*x^2*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (CA*CF^2*x^2*G[1, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (601*CA^3*G[1, 1, 1, 1, x])/768 + (139*CA^2*CF*G[1, 1, 1, 1, x])/96 - 
  (41*CA*CF^2*G[1, 1, 1, 1, x])/128 + (877*CA^2*nf*G[1, 1, 1, 1, x])/1152 - 
  (17*CA*CF*nf*G[1, 1, 1, 1, x])/48 - (7*CA*nf^2*G[1, 1, 1, 1, x])/72 - 
  ((2563*I)/768)*CA^3*Pi*G[1, 1, 1, 1, x] - ((155*I)/384)*CA^2*CF*Pi*
   G[1, 1, 1, 1, x] + ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, x] + 
  ((233*I)/384)*CA^2*nf*Pi*G[1, 1, 1, 1, x] + ((37*I)/192)*CA*CF*nf*Pi*
   G[1, 1, 1, 1, x] + (229*CA^3*Pi^2*G[1, 1, 1, 1, x])/512 + 
  (61*CA^2*CF*Pi^2*G[1, 1, 1, 1, x])/384 - (17*CA*CF^2*Pi^2*G[1, 1, 1, 1, x])/
   384 + (CA^3*G[1, 1, 1, 1, x])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 1, 1, x])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 1, 1, x])/(32*\[Epsilon]^2) + 
  (781*CA^3*G[1, 1, 1, 1, x])/(768*\[Epsilon]) + 
  (41*CA^2*CF*G[1, 1, 1, 1, x])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 1, x])/(32*\[Epsilon]) - 
  (71*CA^2*nf*G[1, 1, 1, 1, x])/(384*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, 1, 1, 1, x])/(64*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (((7*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (9*CA^3*x*G[0, 0, 0, 0, 0, x])/64 - (3*CA^2*CF*x*G[0, 0, 0, 0, 0, x])/16 + 
  (CA*CF^2*x*G[0, 0, 0, 0, 0, x])/16 - (CA^2*nf*x*G[0, 0, 0, 0, 0, x])/16 - 
  (3*CA^3*x^2*G[0, 0, 0, 0, 0, x])/64 - (9*CA^2*CF*x^2*G[0, 0, 0, 0, 0, x])/
   64 + (CA*CF^2*x^2*G[0, 0, 0, 0, 0, x])/32 + 
  (CA^2*nf*x^2*G[0, 0, 0, 0, 0, x])/16 + (13*CA^3*x*G[0, 0, 0, 0, 1, x])/64 + 
  (7*CA^2*CF*x*G[0, 0, 0, 0, 1, x])/16 - (CA*CF^2*x*G[0, 0, 0, 0, 1, x])/16 + 
  (3*C4AF*x*G[0, 0, 0, 0, 1, x])/(4*dA*TF) - 
  (15*CA^3*x^2*G[0, 0, 0, 0, 1, x])/64 + (17*CA^2*CF*x^2*G[0, 0, 0, 0, 1, x])/
   64 - (CA*CF^2*x^2*G[0, 0, 0, 0, 1, x])/32 - (3*CA^3*x*G[0, 0, 0, 1, 0, x])/
   16 + (13*CA^2*CF*x*G[0, 0, 0, 1, 0, x])/32 + 
  (CA*CF^2*x*G[0, 0, 0, 1, 0, x])/8 + (CA^2*nf*x*G[0, 0, 0, 1, 0, x])/16 + 
  (3*C4AF*x*G[0, 0, 0, 1, 0, x])/(8*dA*TF) + (CA^3*x^2*G[0, 0, 0, 1, 0, x])/
   32 + (CA^2*CF*x^2*G[0, 0, 0, 1, 0, x])/16 + 
  (CA*CF^2*x^2*G[0, 0, 0, 1, 0, x])/16 - (CA^2*nf*x^2*G[0, 0, 0, 1, 0, x])/
   16 - (11*CA^3*x*G[0, 0, 0, 1, 1, x])/64 - 
  (5*CA^2*CF*x*G[0, 0, 0, 1, 1, x])/8 - (9*C4AF*x*G[0, 0, 0, 1, 1, x])/
   (8*dA*TF) + (17*CA^3*x^2*G[0, 0, 0, 1, 1, x])/64 - 
  (17*CA^2*CF*x^2*G[0, 0, 0, 1, 1, x])/64 + 
  (I/12)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + (I*C4AF*Pi*G[0, 0, 1, 0, 0, x])/
   (dA*TF) + (11*CA^3*x*G[0, 0, 1, 0, 0, x])/32 + 
  (23*CA^2*CF*x*G[0, 0, 1, 0, 0, x])/32 - (CA*CF^2*x*G[0, 0, 1, 0, 0, x])/8 - 
  (9*C4AF*x*G[0, 0, 1, 0, 0, x])/(8*dA*TF) - 
  (11*CA^3*x^2*G[0, 0, 1, 0, 0, x])/32 + (13*CA^2*CF*x^2*G[0, 0, 1, 0, 0, x])/
   32 - (CA*CF^2*x^2*G[0, 0, 1, 0, 0, x])/16 + 
  (I/48)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - ((I/2)*C4AF*Pi*G[0, 0, 1, 0, 1, x])/
   (dA*TF) - (25*CA^3*x*G[0, 0, 1, 0, 1, x])/64 - 
  (3*CA^2*CF*x*G[0, 0, 1, 0, 1, x])/8 - (CA*CF^2*x*G[0, 0, 1, 0, 1, x])/8 + 
  (9*C4AF*x*G[0, 0, 1, 0, 1, x])/(8*dA*TF) + 
  (23*CA^3*x^2*G[0, 0, 1, 0, 1, x])/64 - (15*CA^2*CF*x^2*G[0, 0, 1, 0, 1, x])/
   32 + (CA*CF^2*x^2*G[0, 0, 1, 0, 1, x])/8 - 
  (3*C4AF*x^2*G[0, 0, 1, 0, 1, x])/(8*dA*TF) - 
  (I/4)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - (CA^3*x*G[0, 0, 1, 1, 0, x])/64 - 
  (21*CA^2*CF*x*G[0, 0, 1, 1, 0, x])/32 - (CA*CF^2*x*G[0, 0, 1, 1, 0, x])/8 + 
  (3*CA^3*x^2*G[0, 0, 1, 1, 0, x])/64 + (3*CA^2*CF*x^2*G[0, 0, 1, 1, 0, x])/
   16 - (CA*CF^2*x^2*G[0, 0, 1, 1, 0, x])/4 + 
  (3*C4AF*x^2*G[0, 0, 1, 1, 0, x])/(8*dA*TF) - (CA^3*G[0, 0, 1, 1, 0, x])/
   (8*\[Epsilon]) - (I/16)*CA^3*Pi*G[0, 0, 1, 1, 1, x] + 
  (5*CA^3*x*G[0, 0, 1, 1, 1, x])/64 + (9*CA^2*CF*x*G[0, 0, 1, 1, 1, x])/32 + 
  (CA*CF^2*x*G[0, 0, 1, 1, 1, x])/4 - (5*CA^3*x^2*G[0, 0, 1, 1, 1, x])/64 - 
  (3*CA^2*CF*x^2*G[0, 0, 1, 1, 1, x])/64 + (CA*CF^2*x^2*G[0, 0, 1, 1, 1, x])/
   8 + (CA^3*G[0, 0, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (I/96)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + ((5*I)/32)*CA^2*CF*Pi*
   G[0, 1, 0, 0, 0, x] + ((2*I)*C4AF*Pi*G[0, 1, 0, 0, 0, x])/(dA*TF) - 
  (CA^3*x*G[0, 1, 0, 0, 0, x])/16 + (15*CA^2*CF*x*G[0, 1, 0, 0, 0, x])/16 + 
  (CA^2*nf*x*G[0, 1, 0, 0, 0, x])/32 + (3*C4AF*x*G[0, 1, 0, 0, 0, x])/
   (4*dA*TF) - (13*CA^3*x^2*G[0, 1, 0, 0, 0, x])/64 + 
  (9*CA^2*CF*x^2*G[0, 1, 0, 0, 0, x])/32 - (CA^2*nf*x^2*G[0, 1, 0, 0, 0, x])/
   32 - (11*CA^3*G[0, 1, 0, 0, 1, x])/24 + (3*CA^2*CF*G[0, 1, 0, 0, 1, x])/
   16 + (CA^2*nf*G[0, 1, 0, 0, 1, x])/12 + ((13*I)/96)*CA^3*Pi*
   G[0, 1, 0, 0, 1, x] - ((7*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, x] - 
  (I*C4AF*Pi*G[0, 1, 0, 0, 1, x])/(dA*TF) - (3*CA^3*x*G[0, 1, 0, 0, 1, x])/
   64 - (3*CA^2*CF*x*G[0, 1, 0, 0, 1, x])/4 - (9*C4AF*x*G[0, 1, 0, 0, 1, x])/
   (8*dA*TF) + (15*CA^3*x^2*G[0, 1, 0, 0, 1, x])/64 - 
  (15*CA^2*CF*x^2*G[0, 1, 0, 0, 1, x])/64 - (3*CA^3*G[0, 1, 0, 0, 1, x])/
   (32*\[Epsilon]) + (CA^2*CF*G[0, 1, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (11*CA^3*G[0, 1, 0, 1, 0, x])/24 - (3*CA^2*CF*G[0, 1, 0, 1, 0, x])/16 - 
  (CA^2*nf*G[0, 1, 0, 1, 0, x])/12 + (I/6)*CA^3*Pi*G[0, 1, 0, 1, 0, x] - 
  ((13*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, x] - 
  (I*C4AF*Pi*G[0, 1, 0, 1, 0, x])/(dA*TF) - (CA^3*x*G[0, 1, 0, 1, 0, x])/64 - 
  (15*CA^2*CF*x*G[0, 1, 0, 1, 0, x])/32 + (CA*CF^2*x*G[0, 1, 0, 1, 0, x])/
   16 - (CA^2*nf*x*G[0, 1, 0, 1, 0, x])/32 - (3*C4AF*x*G[0, 1, 0, 1, 0, x])/
   (8*dA*TF) + (15*CA^3*x^2*G[0, 1, 0, 1, 0, x])/64 - 
  (33*CA^2*CF*x^2*G[0, 1, 0, 1, 0, x])/64 + 
  (7*CA*CF^2*x^2*G[0, 1, 0, 1, 0, x])/32 + (CA^2*nf*x^2*G[0, 1, 0, 1, 0, x])/
   32 - (3*C4AF*x^2*G[0, 1, 0, 1, 0, x])/(8*dA*TF) - 
  (CA^3*G[0, 1, 0, 1, 0, x])/(32*\[Epsilon]) - (CA^2*CF*G[0, 1, 0, 1, 0, x])/
   (8*\[Epsilon]) - (I/16)*CA^3*Pi*G[0, 1, 0, 1, 1, x] + 
  (CA^3*x*G[0, 1, 0, 1, 1, x])/8 + (11*CA^2*CF*x*G[0, 1, 0, 1, 1, x])/32 + 
  (CA*CF^2*x*G[0, 1, 0, 1, 1, x])/16 + (3*C4AF*x*G[0, 1, 0, 1, 1, x])/
   (4*dA*TF) - (17*CA^3*x^2*G[0, 1, 0, 1, 1, x])/64 + 
  (13*CA^2*CF*x^2*G[0, 1, 0, 1, 1, x])/32 - 
  (5*CA*CF^2*x^2*G[0, 1, 0, 1, 1, x])/32 + (3*C4AF*x^2*G[0, 1, 0, 1, 1, x])/
   (8*dA*TF) + (CA^3*G[0, 1, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (11*CA^3*G[0, 1, 1, 0, 0, x])/8 + (9*CA^2*CF*G[0, 1, 1, 0, 0, x])/16 + 
  (CA^2*nf*G[0, 1, 1, 0, 0, x])/4 - ((23*I)/48)*CA^3*Pi*G[0, 1, 1, 0, 0, x] - 
  (I/32)*CA^2*CF*Pi*G[0, 1, 1, 0, 0, x] - ((2*I)*C4AF*Pi*G[0, 1, 1, 0, 0, x])/
   (dA*TF) - (11*CA^3*x*G[0, 1, 1, 0, 0, x])/64 - 
  (23*CA^2*CF*x*G[0, 1, 1, 0, 0, x])/32 - (CA*CF^2*x*G[0, 1, 1, 0, 0, x])/8 + 
  (3*C4AF*x*G[0, 1, 1, 0, 0, x])/(4*dA*TF) + 
  (15*CA^3*x^2*G[0, 1, 1, 0, 0, x])/64 - (11*CA^2*CF*x^2*G[0, 1, 1, 0, 0, x])/
   64 - (CA*CF^2*x^2*G[0, 1, 1, 0, 0, x])/16 - (17*CA^3*G[0, 1, 1, 0, 0, x])/
   (32*\[Epsilon]) + (3*CA^2*CF*G[0, 1, 1, 0, 0, x])/(8*\[Epsilon]) + 
  (11*CA^3*G[0, 1, 1, 0, 1, x])/12 - (3*CA^2*CF*G[0, 1, 1, 0, 1, x])/8 - 
  (CA^2*nf*G[0, 1, 1, 0, 1, x])/6 - ((17*I)/48)*CA^3*Pi*G[0, 1, 1, 0, 1, x] + 
  ((7*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 0, 1, x] + (I*C4AF*Pi*G[0, 1, 1, 0, 1, x])/
   (dA*TF) + (CA^2*CF*x*G[0, 1, 1, 0, 1, x])/2 + 
  (CA*CF^2*x*G[0, 1, 1, 0, 1, x])/4 - (3*CA^3*x^2*G[0, 1, 1, 0, 1, x])/32 - 
  (CA^2*CF*x^2*G[0, 1, 1, 0, 1, x])/32 + (CA*CF^2*x^2*G[0, 1, 1, 0, 1, x])/
   8 + (5*CA^3*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, 1, x])/(4*\[Epsilon]) + 
  (11*CA^3*G[0, 1, 1, 1, 0, x])/24 - (3*CA^2*CF*G[0, 1, 1, 1, 0, x])/16 - 
  (CA^2*nf*G[0, 1, 1, 1, 0, x])/12 - ((5*I)/32)*CA^3*Pi*G[0, 1, 1, 1, 0, x] + 
  ((7*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 1, 0, x] + 
  (((3*I)/2)*C4AF*Pi*G[0, 1, 1, 1, 0, x])/(dA*TF) + 
  (11*CA^3*x*G[0, 1, 1, 1, 0, x])/64 + (5*CA^2*CF*x*G[0, 1, 1, 1, 0, x])/32 - 
  (CA*CF^2*x*G[0, 1, 1, 1, 0, x])/4 - (3*C4AF*x*G[0, 1, 1, 1, 0, x])/
   (4*dA*TF) - (9*CA^3*x^2*G[0, 1, 1, 1, 0, x])/64 + 
  (17*CA^2*CF*x^2*G[0, 1, 1, 1, 0, x])/64 - (CA*CF^2*x^2*G[0, 1, 1, 1, 0, x])/
   8 + (11*CA^3*G[0, 1, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 1, 0, x])/(8*\[Epsilon]) + 
  (121*CA^3*G[0, 1, 1, 1, 1, x])/192 - (3*CA^2*CF*G[0, 1, 1, 1, 1, x])/32 - 
  (11*CA^2*nf*G[0, 1, 1, 1, 1, x])/96 + ((7*I)/16)*CA^3*Pi*
   G[0, 1, 1, 1, 1, x] + (I/16)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, x] - 
  (3*CA^3*G[0, 1, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (7*CA^3*G[1, 0, 0, 0, 0, x])/16 - (87*CA^2*CF*G[1, 0, 0, 0, 0, x])/64 + 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, x])/4 - ((25*I)/32)*CA^3*Pi*
   G[1, 0, 0, 0, 0, x] + ((19*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, x] + 
  (I/16)*CA*CF^2*Pi*G[1, 0, 0, 0, 0, x] - (3*C4AF*G[1, 0, 0, 0, 0, x])/
   (2*dA*TF) + ((3*I)*C4AF*Pi*G[1, 0, 0, 0, 0, x])/(dA*TF) - 
  (CA^3*x*G[1, 0, 0, 0, 0, x])/16 + (15*CA^2*CF*x*G[1, 0, 0, 0, 0, x])/32 - 
  (CA*CF^2*x*G[1, 0, 0, 0, 0, x])/16 + (CA^2*nf*x*G[1, 0, 0, 0, 0, x])/16 + 
  (3*C4AF*x*G[1, 0, 0, 0, 0, x])/(2*dA*TF) - (3*CA^3*x^2*G[1, 0, 0, 0, 0, x])/
   32 + (9*CA^2*CF*x^2*G[1, 0, 0, 0, 0, x])/32 - 
  (CA*CF^2*x^2*G[1, 0, 0, 0, 0, x])/32 - (CA^2*nf*x^2*G[1, 0, 0, 0, 0, x])/
   16 + (21*CA^3*G[1, 0, 0, 0, 1, x])/32 - (3*CA^2*CF*G[1, 0, 0, 0, 1, x])/
   32 - (3*CA^2*nf*G[1, 0, 0, 0, 1, x])/16 + (3*CA*CF*nf*G[1, 0, 0, 0, 1, x])/
   16 + ((29*I)/48)*CA^3*Pi*G[1, 0, 0, 0, 1, x] - 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, 1, x] - 
  (I/8)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, x] + (9*C4AF*G[1, 0, 0, 0, 1, x])/
   (4*dA*TF) - (((5*I)/2)*C4AF*Pi*G[1, 0, 0, 0, 1, x])/(dA*TF) - 
  (7*CA^3*x*G[1, 0, 0, 0, 1, x])/32 - (21*CA^2*CF*x*G[1, 0, 0, 0, 1, x])/32 - 
  (21*C4AF*x*G[1, 0, 0, 0, 1, x])/(8*dA*TF) + 
  (21*CA^3*x^2*G[1, 0, 0, 0, 1, x])/64 - (21*CA^2*CF*x^2*G[1, 0, 0, 0, 1, x])/
   64 - (CA^3*G[1, 0, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (127*CA^3*G[1, 0, 0, 1, 0, x])/192 - (59*CA^2*CF*G[1, 0, 0, 1, 0, x])/96 - 
  (7*CA^2*nf*G[1, 0, 0, 1, 0, x])/48 + (7*CA*CF*nf*G[1, 0, 0, 1, 0, x])/48 + 
  ((5*I)/6)*CA^3*Pi*G[1, 0, 0, 1, 0, x] - ((7*I)/8)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 0, x] - ((2*I)*C4AF*Pi*G[1, 0, 0, 1, 0, x])/(dA*TF) + 
  (5*CA^3*x*G[1, 0, 0, 1, 0, x])/32 - (CA^2*CF*x*G[1, 0, 0, 1, 0, x])/2 - 
  (3*CA*CF^2*x*G[1, 0, 0, 1, 0, x])/16 - (CA^2*nf*x*G[1, 0, 0, 1, 0, x])/16 - 
  (3*C4AF*x*G[1, 0, 0, 1, 0, x])/(8*dA*TF) - 
  (CA^2*CF*x^2*G[1, 0, 0, 1, 0, x])/16 - (3*CA*CF^2*x^2*G[1, 0, 0, 1, 0, x])/
   32 + (CA^2*nf*x^2*G[1, 0, 0, 1, 0, x])/16 - (CA^2*CF*G[1, 0, 0, 1, 0, x])/
   (4*\[Epsilon]) + (CA*CF^2*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (161*CA^3*G[1, 0, 0, 1, 1, x])/192 + (185*CA^2*CF*G[1, 0, 0, 1, 1, x])/
   192 - (3*CA*CF^2*G[1, 0, 0, 1, 1, x])/8 + (CA^2*nf*G[1, 0, 0, 1, 1, x])/
   6 - (CA*CF*nf*G[1, 0, 0, 1, 1, x])/6 - ((7*I)/32)*CA^3*Pi*
   G[1, 0, 0, 1, 1, x] - ((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, 1, x] + 
  (I/4)*CA*CF^2*Pi*G[1, 0, 0, 1, 1, x] - (3*C4AF*G[1, 0, 0, 1, 1, x])/
   (4*dA*TF) + (9*CA^3*x*G[1, 0, 0, 1, 1, x])/64 + 
  (21*CA^2*CF*x*G[1, 0, 0, 1, 1, x])/32 + (CA*CF^2*x*G[1, 0, 0, 1, 1, x])/8 + 
  (3*C4AF*x*G[1, 0, 0, 1, 1, x])/(2*dA*TF) - (CA^3*x^2*G[1, 0, 0, 1, 1, x])/
   4 + (3*CA^2*CF*x^2*G[1, 0, 0, 1, 1, x])/16 + 
  (CA*CF^2*x^2*G[1, 0, 0, 1, 1, x])/16 + (CA^3*G[1, 0, 0, 1, 1, x])/
   (16*\[Epsilon]) + (CA^2*CF*G[1, 0, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (37*CA^3*G[1, 0, 1, 0, 0, x])/48 - (31*CA^2*CF*G[1, 0, 1, 0, 0, x])/24 + 
  (3*CA*CF^2*G[1, 0, 1, 0, 0, x])/16 - (5*CA^2*nf*G[1, 0, 1, 0, 0, x])/24 + 
  (17*CA*CF*nf*G[1, 0, 1, 0, 0, x])/48 + ((15*I)/32)*CA^3*Pi*
   G[1, 0, 1, 0, 0, x] - ((5*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 0, 0, x] - 
  (I/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, x] + (9*C4AF*G[1, 0, 1, 0, 0, x])/
   (8*dA*TF) - ((3*I)*C4AF*Pi*G[1, 0, 1, 0, 0, x])/(dA*TF) - 
  (CA^3*x*G[1, 0, 1, 0, 0, x])/4 - (3*CA^2*CF*x*G[1, 0, 1, 0, 0, x])/4 - 
  (3*C4AF*x*G[1, 0, 1, 0, 0, x])/(4*dA*TF) + 
  (21*CA^3*x^2*G[1, 0, 1, 0, 0, x])/64 - (21*CA^2*CF*x^2*G[1, 0, 1, 0, 0, x])/
   64 - (CA^3*G[1, 0, 1, 0, 0, x])/(4*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, 0, x])/(4*\[Epsilon]) - 
  (167*CA^3*G[1, 0, 1, 0, 1, x])/192 + (223*CA^2*CF*G[1, 0, 1, 0, 1, x])/
   192 - (3*CA*CF^2*G[1, 0, 1, 0, 1, x])/8 + (19*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   96 - (13*CA*CF*nf*G[1, 0, 1, 0, 1, x])/48 - 
  ((55*I)/96)*CA^3*Pi*G[1, 0, 1, 0, 1, x] + ((9*I)/32)*CA^2*CF*Pi*
   G[1, 0, 1, 0, 1, x] + (I/4)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, x] - 
  (15*C4AF*G[1, 0, 1, 0, 1, x])/(8*dA*TF) + (I*C4AF*Pi*G[1, 0, 1, 0, 1, x])/
   (dA*TF) + (21*CA^3*x*G[1, 0, 1, 0, 1, x])/64 + 
  (15*CA^2*CF*x*G[1, 0, 1, 0, 1, x])/32 + (3*CA*CF^2*x*G[1, 0, 1, 0, 1, x])/
   16 + (9*C4AF*x*G[1, 0, 1, 0, 1, x])/(8*dA*TF) - 
  (25*CA^3*x^2*G[1, 0, 1, 0, 1, x])/64 + (15*CA^2*CF*x^2*G[1, 0, 1, 0, 1, x])/
   32 - (3*CA*CF^2*x^2*G[1, 0, 1, 0, 1, x])/32 + 
  (3*C4AF*x^2*G[1, 0, 1, 0, 1, x])/(8*dA*TF) + (3*CA^3*G[1, 0, 1, 0, 1, x])/
   (16*\[Epsilon]) + (3*CA^2*CF*G[1, 0, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (157*CA^3*G[1, 0, 1, 1, 0, x])/192 + (79*CA^2*CF*G[1, 0, 1, 1, 0, x])/64 - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/16 + (17*CA^2*nf*G[1, 0, 1, 1, 0, x])/96 - 
  (CA*CF*nf*G[1, 0, 1, 1, 0, x])/4 - ((7*I)/16)*CA^3*Pi*G[1, 0, 1, 1, 0, x] + 
  ((11*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, x] + 
  (I/4)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, x] + (3*C4AF*G[1, 0, 1, 1, 0, x])/
   (4*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 0, 1, 1, 0, x])/(dA*TF) - 
  (CA^3*x*G[1, 0, 1, 1, 0, x])/64 + (19*CA^2*CF*x*G[1, 0, 1, 1, 0, x])/32 + 
  (3*CA*CF^2*x*G[1, 0, 1, 1, 0, x])/16 - (3*C4AF*x*G[1, 0, 1, 1, 0, x])/
   (8*dA*TF) - (17*CA^2*CF*x^2*G[1, 0, 1, 1, 0, x])/64 + 
  (9*CA*CF^2*x^2*G[1, 0, 1, 1, 0, x])/32 - (3*C4AF*x^2*G[1, 0, 1, 1, 0, x])/
   (8*dA*TF) + (3*CA^3*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (7*CA^2*CF*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (121*CA^3*G[1, 0, 1, 1, 1, x])/192 - (3*CA^2*CF*G[1, 0, 1, 1, 1, x])/32 - 
  (11*CA^2*nf*G[1, 0, 1, 1, 1, x])/96 + ((7*I)/16)*CA^3*Pi*
   G[1, 0, 1, 1, 1, x] + (I/16)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, x] - 
  (5*CA^3*x*G[1, 0, 1, 1, 1, x])/64 - (9*CA^2*CF*x*G[1, 0, 1, 1, 1, x])/32 - 
  (CA*CF^2*x*G[1, 0, 1, 1, 1, x])/4 + (5*CA^3*x^2*G[1, 0, 1, 1, 1, x])/64 + 
  (3*CA^2*CF*x^2*G[1, 0, 1, 1, 1, x])/64 - (CA*CF^2*x^2*G[1, 0, 1, 1, 1, x])/
   8 - (3*CA^3*G[1, 0, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (23*CA^3*G[1, 1, 0, 0, 0, x])/32 + (5*CA^2*CF*G[1, 1, 0, 0, 0, x])/12 + 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, x])/8 + (CA^2*nf*G[1, 1, 0, 0, 0, x])/8 + 
  (7*CA*CF*nf*G[1, 1, 0, 0, 0, x])/48 - ((5*I)/96)*CA^3*Pi*
   G[1, 1, 0, 0, 0, x] + ((11*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, 0, x] - 
  ((5*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, x] + (3*C4AF*G[1, 1, 0, 0, 0, x])/
   (4*dA*TF) - ((4*I)*C4AF*Pi*G[1, 1, 0, 0, 0, x])/(dA*TF) + 
  (CA^3*x*G[1, 1, 0, 0, 0, x])/64 - (19*CA^2*CF*x*G[1, 1, 0, 0, 0, x])/16 - 
  (CA*CF^2*x*G[1, 1, 0, 0, 0, x])/16 - (CA^2*nf*x*G[1, 1, 0, 0, 0, x])/32 - 
  (9*C4AF*x*G[1, 1, 0, 0, 0, x])/(4*dA*TF) + (5*CA^3*x^2*G[1, 1, 0, 0, 0, x])/
   16 - (23*CA^2*CF*x^2*G[1, 1, 0, 0, 0, x])/64 - 
  (CA*CF^2*x^2*G[1, 1, 0, 0, 0, x])/32 + (CA^2*nf*x^2*G[1, 1, 0, 0, 0, x])/
   32 - (31*CA^3*G[1, 1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (47*CA^3*G[1, 1, 0, 0, 1, x])/192 - (11*CA^2*CF*G[1, 1, 0, 0, 1, x])/96 - 
  (9*CA*CF^2*G[1, 1, 0, 0, 1, x])/32 - (CA^2*nf*G[1, 1, 0, 0, 1, x])/96 - 
  (CA*CF*nf*G[1, 1, 0, 0, 1, x])/6 - ((107*I)/96)*CA^3*Pi*
   G[1, 1, 0, 0, 1, x] + ((31*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, x] + 
  (I/8)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, x] - (9*C4AF*G[1, 1, 0, 0, 1, x])/
   (4*dA*TF) + ((2*I)*C4AF*Pi*G[1, 1, 0, 0, 1, x])/(dA*TF) + 
  (CA^3*x*G[1, 1, 0, 0, 1, x])/32 + (15*CA^2*CF*x*G[1, 1, 0, 0, 1, x])/16 + 
  (CA*CF^2*x*G[1, 1, 0, 0, 1, x])/8 + (3*C4AF*x*G[1, 1, 0, 0, 1, x])/
   (dA*TF) - (19*CA^3*x^2*G[1, 1, 0, 0, 1, x])/64 + 
  (15*CA^2*CF*x^2*G[1, 1, 0, 0, 1, x])/64 + (CA*CF^2*x^2*G[1, 1, 0, 0, 1, x])/
   16 + (19*CA^3*G[1, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (11*CA^2*CF*G[1, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 0, 0, 1, x])/(8*\[Epsilon]) - 
  (55*CA^3*G[1, 1, 0, 1, 0, x])/192 + (91*CA^2*CF*G[1, 1, 0, 1, 0, x])/192 - 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, x])/8 + (5*CA^2*nf*G[1, 1, 0, 1, 0, x])/96 - 
  (7*CA*CF*nf*G[1, 1, 0, 1, 0, x])/48 - ((25*I)/32)*CA^3*Pi*
   G[1, 1, 0, 1, 0, x] + (I/4)*CA^2*CF*Pi*G[1, 1, 0, 1, 0, x] + 
  ((5*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, x] + 
  (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, 0, x])/(dA*TF) + 
  (3*CA^3*x*G[1, 1, 0, 1, 0, x])/64 + (9*CA^2*CF*x*G[1, 1, 0, 1, 0, x])/16 + 
  (CA^2*nf*x*G[1, 1, 0, 1, 0, x])/32 + (3*C4AF*x*G[1, 1, 0, 1, 0, x])/
   (8*dA*TF) - (17*CA^3*x^2*G[1, 1, 0, 1, 0, x])/64 + 
  (33*CA^2*CF*x^2*G[1, 1, 0, 1, 0, x])/64 - 
  (3*CA*CF^2*x^2*G[1, 1, 0, 1, 0, x])/16 - (CA^2*nf*x^2*G[1, 1, 0, 1, 0, x])/
   32 + (3*C4AF*x^2*G[1, 1, 0, 1, 0, x])/(8*dA*TF) + 
  (CA^3*G[1, 1, 0, 1, 0, x])/(2*\[Epsilon]) - (3*CA^2*CF*G[1, 1, 0, 1, 0, x])/
   (32*\[Epsilon]) - (CA*CF^2*G[1, 1, 0, 1, 0, x])/(8*\[Epsilon]) + 
  (177*CA^3*G[1, 1, 0, 1, 1, x])/64 - (397*CA^2*CF*G[1, 1, 0, 1, 1, x])/192 + 
  (21*CA*CF^2*G[1, 1, 0, 1, 1, x])/32 - (17*CA^2*nf*G[1, 1, 0, 1, 1, x])/32 + 
  (CA*CF*nf*G[1, 1, 0, 1, 1, x])/3 + ((13*I)/16)*CA^3*Pi*
   G[1, 1, 0, 1, 1, x] + ((5*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, x] - 
  (I/2)*CA*CF^2*Pi*G[1, 1, 0, 1, 1, x] + (3*C4AF*G[1, 1, 0, 1, 1, x])/
   (2*dA*TF) - (3*CA^3*x*G[1, 1, 0, 1, 1, x])/32 - 
  (3*CA^2*CF*x*G[1, 1, 0, 1, 1, x])/8 - (3*CA*CF^2*x*G[1, 1, 0, 1, 1, x])/
   16 - (9*C4AF*x*G[1, 1, 0, 1, 1, x])/(8*dA*TF) + 
  (CA^3*x^2*G[1, 1, 0, 1, 1, x])/4 - (21*CA^2*CF*x^2*G[1, 1, 0, 1, 1, x])/
   64 + (3*CA*CF^2*x^2*G[1, 1, 0, 1, 1, x])/32 - 
  (3*C4AF*x^2*G[1, 1, 0, 1, 1, x])/(8*dA*TF) - (3*CA^3*G[1, 1, 0, 1, 1, x])/
   (16*\[Epsilon]) - (3*CA^2*CF*G[1, 1, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 1, 1, x])/(4*\[Epsilon]) + 
  (115*CA^3*G[1, 1, 1, 0, 0, x])/192 + (31*CA^2*CF*G[1, 1, 1, 0, 0, x])/64 - 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, x])/8 - (CA^2*nf*G[1, 1, 1, 0, 0, x])/12 - 
  (CA*CF*nf*G[1, 1, 1, 0, 0, x])/4 - ((13*I)/32)*CA^3*Pi*
   G[1, 1, 1, 0, 0, x] + ((11*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 0, x] + 
  (I/2)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, x] - (9*C4AF*G[1, 1, 1, 0, 0, x])/
   (8*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 1, 1, 0, 0, x])/(dA*TF) + 
  (3*CA^3*x*G[1, 1, 1, 0, 0, x])/64 + (23*CA^2*CF*x*G[1, 1, 1, 0, 0, x])/32 + 
  (5*CA*CF^2*x*G[1, 1, 1, 0, 0, x])/16 + (9*C4AF*x*G[1, 1, 1, 0, 0, x])/
   (8*dA*TF) - (3*CA^3*x^2*G[1, 1, 1, 0, 0, x])/16 + 
  (CA^2*CF*x^2*G[1, 1, 1, 0, 0, x])/32 + (5*CA*CF^2*x^2*G[1, 1, 1, 0, 0, x])/
   32 + (7*CA^3*G[1, 1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (349*CA^3*G[1, 1, 1, 0, 1, x])/192 - (325*CA^2*CF*G[1, 1, 1, 0, 1, x])/
   192 + (9*CA*CF^2*G[1, 1, 1, 0, 1, x])/16 - 
  (35*CA^2*nf*G[1, 1, 1, 0, 1, x])/96 + (CA*CF*nf*G[1, 1, 1, 0, 1, x])/3 + 
  ((41*I)/32)*CA^3*Pi*G[1, 1, 1, 0, 1, x] - ((17*I)/32)*CA^2*CF*Pi*
   G[1, 1, 1, 0, 1, x] - ((3*I)/8)*CA*CF^2*Pi*G[1, 1, 1, 0, 1, x] + 
  (9*C4AF*G[1, 1, 1, 0, 1, x])/(4*dA*TF) + (3*CA^3*x*G[1, 1, 1, 0, 1, x])/
   32 - (9*CA^2*CF*x*G[1, 1, 1, 0, 1, x])/16 - 
  (3*CA*CF^2*x*G[1, 1, 1, 0, 1, x])/8 - (9*C4AF*x*G[1, 1, 1, 0, 1, x])/
   (4*dA*TF) + (3*CA^3*x^2*G[1, 1, 1, 0, 1, x])/32 + 
  (3*CA^2*CF*x^2*G[1, 1, 1, 0, 1, x])/32 - 
  (3*CA*CF^2*x^2*G[1, 1, 1, 0, 1, x])/16 - (13*CA^3*G[1, 1, 1, 0, 1, x])/
   (32*\[Epsilon]) - (5*CA^2*CF*G[1, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 1, 0, 1, x])/(4*\[Epsilon]) + 
  (127*CA^3*G[1, 1, 1, 1, 0, x])/128 + (671*CA^2*CF*G[1, 1, 1, 1, 0, x])/
   192 - (3*CA*CF^2*G[1, 1, 1, 1, 0, x])/4 - (11*CA^2*nf*G[1, 1, 1, 1, 0, x])/
   64 - (61*CA*CF*nf*G[1, 1, 1, 1, 0, x])/96 + 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 1, 1, 0, x] + ((25*I)/32)*CA^2*CF*Pi*
   G[1, 1, 1, 1, 0, x] - I*CA*CF^2*Pi*G[1, 1, 1, 1, 0, x] - 
  (9*C4AF*G[1, 1, 1, 1, 0, x])/(8*dA*TF) - (9*CA^3*x*G[1, 1, 1, 1, 0, x])/
   64 - (3*CA^2*CF*x*G[1, 1, 1, 1, 0, x])/32 + 
  (3*CA*CF^2*x*G[1, 1, 1, 1, 0, x])/16 + (9*C4AF*x*G[1, 1, 1, 1, 0, x])/
   (8*dA*TF) + (3*CA^3*x^2*G[1, 1, 1, 1, 0, x])/32 - 
  (3*CA^2*CF*x^2*G[1, 1, 1, 1, 0, x])/16 + 
  (3*CA*CF^2*x^2*G[1, 1, 1, 1, 0, x])/32 - (27*CA^3*G[1, 1, 1, 1, 0, x])/
   (64*\[Epsilon]) + (CA^2*CF*G[1, 1, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 1, 0, x])/(4*\[Epsilon]) - 
  (2563*CA^3*G[1, 1, 1, 1, 1, x])/768 - (155*CA^2*CF*G[1, 1, 1, 1, 1, x])/
   384 + (3*CA*CF^2*G[1, 1, 1, 1, 1, x])/32 + 
  (233*CA^2*nf*G[1, 1, 1, 1, 1, x])/384 + (37*CA*CF*nf*G[1, 1, 1, 1, 1, x])/
   192 - ((119*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] - 
  ((15*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, 1, x] - 
  (I/32)*CA*CF^2*Pi*G[1, 1, 1, 1, 1, x] + (21*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (7*CA^2*CF*G[1, 1, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 1, 1, 1, x])/(32*\[Epsilon]) + 
  (CA^3*G[0, 0, 1, 0, 0, 1, x])/12 + (C4AF*G[0, 0, 1, 0, 0, 1, x])/(dA*TF) - 
  (CA^3*G[0, 0, 1, 0, 1, 0, x])/8 + (CA^3*G[0, 0, 1, 0, 1, 1, x])/48 - 
  (C4AF*G[0, 0, 1, 0, 1, 1, x])/(2*dA*TF) + (5*CA^3*G[0, 0, 1, 1, 0, 0, x])/
   12 - (C4AF*G[0, 0, 1, 1, 0, 0, x])/(dA*TF) - 
  (CA^3*G[0, 0, 1, 1, 0, 1, x])/4 - (7*CA^3*G[0, 0, 1, 1, 1, 0, x])/48 + 
  (C4AF*G[0, 0, 1, 1, 1, 0, x])/(2*dA*TF) - (CA^3*G[0, 0, 1, 1, 1, 1, x])/
   16 + (CA^3*G[0, 1, 0, 0, 0, 1, x])/96 + (5*CA^2*CF*G[0, 1, 0, 0, 0, 1, x])/
   32 + (2*C4AF*G[0, 1, 0, 0, 0, 1, x])/(dA*TF) - 
  (9*CA^3*G[0, 1, 0, 0, 1, 0, x])/32 + (9*CA^2*CF*G[0, 1, 0, 0, 1, 0, x])/
   32 + (13*CA^3*G[0, 1, 0, 0, 1, 1, x])/96 - 
  (7*CA^2*CF*G[0, 1, 0, 0, 1, 1, x])/32 - (C4AF*G[0, 1, 0, 0, 1, 1, x])/
   (dA*TF) - (11*CA^3*G[0, 1, 0, 1, 0, 0, x])/32 + 
  (21*CA^2*CF*G[0, 1, 0, 1, 0, 0, x])/32 + (CA^3*G[0, 1, 0, 1, 0, 1, x])/6 - 
  (13*CA^2*CF*G[0, 1, 0, 1, 0, 1, x])/32 - (C4AF*G[0, 1, 0, 1, 0, 1, x])/
   (dA*TF) + (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/16 - 
  (15*CA^2*CF*G[0, 1, 0, 1, 1, 0, x])/32 - (CA^3*G[0, 1, 0, 1, 1, 1, x])/16 + 
  (83*CA^3*G[0, 1, 1, 0, 0, 0, x])/96 - (3*CA^2*CF*G[0, 1, 1, 0, 0, 0, x])/
   32 + (C4AF*G[0, 1, 1, 0, 0, 0, x])/(dA*TF) - 
  (23*CA^3*G[0, 1, 1, 0, 0, 1, x])/48 - (CA^2*CF*G[0, 1, 1, 0, 0, 1, x])/32 - 
  (2*C4AF*G[0, 1, 1, 0, 0, 1, x])/(dA*TF) - (11*CA^3*G[0, 1, 1, 0, 1, 0, x])/
   48 - (3*CA^2*CF*G[0, 1, 1, 0, 1, 0, x])/32 - 
  (C4AF*G[0, 1, 1, 0, 1, 0, x])/(2*dA*TF) - (17*CA^3*G[0, 1, 1, 0, 1, 1, x])/
   48 + (7*CA^2*CF*G[0, 1, 1, 0, 1, 1, x])/16 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, x])/(dA*TF) - (15*CA^3*G[0, 1, 1, 1, 0, 0, x])/
   32 - (9*CA^2*CF*G[0, 1, 1, 1, 0, 0, x])/32 - 
  (5*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + (7*CA^2*CF*G[0, 1, 1, 1, 0, 1, x])/
   16 + (3*C4AF*G[0, 1, 1, 1, 0, 1, x])/(2*dA*TF) + 
  (7*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - (CA^2*CF*G[0, 1, 1, 1, 1, 0, x])/2 - 
  (C4AF*G[0, 1, 1, 1, 1, 0, x])/(dA*TF) + (7*CA^3*G[0, 1, 1, 1, 1, 1, x])/
   16 + (CA^2*CF*G[0, 1, 1, 1, 1, 1, x])/16 - 
  (25*CA^3*G[1, 0, 0, 0, 0, 1, x])/32 + (19*CA^2*CF*G[1, 0, 0, 0, 0, 1, x])/
   32 + (CA*CF^2*G[1, 0, 0, 0, 0, 1, x])/16 + (3*C4AF*G[1, 0, 0, 0, 0, 1, x])/
   (dA*TF) - (41*CA^3*G[1, 0, 0, 0, 1, 0, x])/96 + 
  (5*CA^2*CF*G[1, 0, 0, 0, 1, 0, x])/32 + (3*CA*CF^2*G[1, 0, 0, 0, 1, 0, x])/
   16 + (2*C4AF*G[1, 0, 0, 0, 1, 0, x])/(dA*TF) + 
  (29*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - (3*CA^2*CF*G[1, 0, 0, 0, 1, 1, x])/
   8 - (CA*CF^2*G[1, 0, 0, 0, 1, 1, x])/8 - (5*C4AF*G[1, 0, 0, 0, 1, 1, x])/
   (2*dA*TF) - (85*CA^3*G[1, 0, 0, 1, 0, 0, x])/96 + 
  (37*CA^2*CF*G[1, 0, 0, 1, 0, 0, x])/32 - (CA*CF^2*G[1, 0, 0, 1, 0, 0, x])/
   16 + (C4AF*G[1, 0, 0, 1, 0, 0, x])/(dA*TF) + 
  (5*CA^3*G[1, 0, 0, 1, 0, 1, x])/6 - (7*CA^2*CF*G[1, 0, 0, 1, 0, 1, x])/8 - 
  (2*C4AF*G[1, 0, 0, 1, 0, 1, x])/(dA*TF) + (21*CA^3*G[1, 0, 0, 1, 1, 0, x])/
   32 - (21*CA^2*CF*G[1, 0, 0, 1, 1, 0, x])/32 - 
  (CA*CF^2*G[1, 0, 0, 1, 1, 0, x])/16 - (3*C4AF*G[1, 0, 0, 1, 1, 0, x])/
   (2*dA*TF) - (7*CA^3*G[1, 0, 0, 1, 1, 1, x])/32 - 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, 1, x])/32 + (CA*CF^2*G[1, 0, 0, 1, 1, 1, x])/
   4 - (23*CA^3*G[1, 0, 1, 0, 0, 0, x])/96 + 
  (21*CA^2*CF*G[1, 0, 1, 0, 0, 0, x])/32 + (CA*CF^2*G[1, 0, 1, 0, 0, 0, x])/
   16 + (2*C4AF*G[1, 0, 1, 0, 0, 0, x])/(dA*TF) + 
  (15*CA^3*G[1, 0, 1, 0, 0, 1, x])/32 - (5*CA^2*CF*G[1, 0, 1, 0, 0, 1, x])/
   8 - (CA*CF^2*G[1, 0, 1, 0, 0, 1, x])/16 - (3*C4AF*G[1, 0, 1, 0, 0, 1, x])/
   (dA*TF) + (19*CA^3*G[1, 0, 1, 0, 1, 0, x])/48 - 
  (13*CA^2*CF*G[1, 0, 1, 0, 1, 0, x])/32 - (CA*CF^2*G[1, 0, 1, 0, 1, 0, x])/
   8 - (2*C4AF*G[1, 0, 1, 0, 1, 0, x])/(dA*TF) - 
  (55*CA^3*G[1, 0, 1, 0, 1, 1, x])/96 + (9*CA^2*CF*G[1, 0, 1, 0, 1, 1, x])/
   32 + (CA*CF^2*G[1, 0, 1, 0, 1, 1, x])/4 + (C4AF*G[1, 0, 1, 0, 1, 1, x])/
   (dA*TF) + (17*CA^3*G[1, 0, 1, 1, 0, 0, x])/48 - 
  (29*CA^2*CF*G[1, 0, 1, 1, 0, 0, x])/32 - (C4AF*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TF) - (7*CA^3*G[1, 0, 1, 1, 0, 1, x])/16 + 
  (11*CA^2*CF*G[1, 0, 1, 1, 0, 1, x])/32 + (CA*CF^2*G[1, 0, 1, 1, 0, 1, x])/
   4 + (3*C4AF*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TF) - 
  (9*CA^3*G[1, 0, 1, 1, 1, 0, x])/16 + (5*CA^2*CF*G[1, 0, 1, 1, 1, 0, x])/8 - 
  (5*CA*CF^2*G[1, 0, 1, 1, 1, 0, x])/8 + (3*C4AF*G[1, 0, 1, 1, 1, 0, x])/
   (2*dA*TF) + (7*CA^3*G[1, 0, 1, 1, 1, 1, x])/16 + 
  (CA^2*CF*G[1, 0, 1, 1, 1, 1, x])/16 + (7*CA^3*G[1, 1, 0, 0, 0, 0, x])/8 - 
  (23*CA^2*CF*G[1, 1, 0, 0, 0, 0, x])/16 + 
  (19*CA*CF^2*G[1, 1, 0, 0, 0, 0, x])/16 + (3*C4AF*G[1, 1, 0, 0, 0, 0, x])/
   (dA*TF) - (5*CA^3*G[1, 1, 0, 0, 0, 1, x])/96 + 
  (11*CA^2*CF*G[1, 1, 0, 0, 0, 1, x])/32 - (5*CA*CF^2*G[1, 1, 0, 0, 0, 1, x])/
   8 - (4*C4AF*G[1, 1, 0, 0, 0, 1, x])/(dA*TF) - 
  (CA^3*G[1, 1, 0, 0, 1, 0, x])/12 + (CA^2*CF*G[1, 1, 0, 0, 1, 0, x])/2 - 
  (11*CA*CF^2*G[1, 1, 0, 0, 1, 0, x])/16 - (5*C4AF*G[1, 1, 0, 0, 1, 0, x])/
   (2*dA*TF) - (107*CA^3*G[1, 1, 0, 0, 1, 1, x])/96 + 
  (31*CA^2*CF*G[1, 1, 0, 0, 1, 1, x])/32 + (CA*CF^2*G[1, 1, 0, 0, 1, 1, x])/
   8 + (2*C4AF*G[1, 1, 0, 0, 1, 1, x])/(dA*TF) + 
  (17*CA^3*G[1, 1, 0, 1, 0, 0, x])/96 - (3*CA^2*CF*G[1, 1, 0, 1, 0, 0, x])/
   16 - (9*CA*CF^2*G[1, 1, 0, 1, 0, 0, x])/16 - 
  (2*C4AF*G[1, 1, 0, 1, 0, 0, x])/(dA*TF) - (25*CA^3*G[1, 1, 0, 1, 0, 1, x])/
   32 + (CA^2*CF*G[1, 1, 0, 1, 0, 1, x])/4 + 
  (5*CA*CF^2*G[1, 1, 0, 1, 0, 1, x])/8 + (3*C4AF*G[1, 1, 0, 1, 0, 1, x])/
   (2*dA*TF) - (35*CA^3*G[1, 1, 0, 1, 1, 0, x])/96 - 
  (31*CA^2*CF*G[1, 1, 0, 1, 1, 0, x])/32 + 
  (11*CA*CF^2*G[1, 1, 0, 1, 1, 0, x])/16 + (2*C4AF*G[1, 1, 0, 1, 1, 0, x])/
   (dA*TF) + (13*CA^3*G[1, 1, 0, 1, 1, 1, x])/16 + 
  (5*CA^2*CF*G[1, 1, 0, 1, 1, 1, x])/16 - (CA*CF^2*G[1, 1, 0, 1, 1, 1, x])/
   2 - (3*CA^3*G[1, 1, 1, 0, 0, 0, x])/4 + (7*CA^2*CF*G[1, 1, 1, 0, 0, 0, x])/
   16 - (5*CA*CF^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (3*C4AF*G[1, 1, 1, 0, 0, 0, x])/(dA*TF) - (13*CA^3*G[1, 1, 1, 0, 0, 1, x])/
   32 + (11*CA^2*CF*G[1, 1, 1, 0, 0, 1, x])/32 + 
  (CA*CF^2*G[1, 1, 1, 0, 0, 1, x])/2 + (3*C4AF*G[1, 1, 1, 0, 0, 1, x])/
   (2*dA*TF) - (CA^3*G[1, 1, 1, 0, 1, 0, x])/8 - 
  (13*CA^2*CF*G[1, 1, 1, 0, 1, 0, x])/16 + (5*CA*CF^2*G[1, 1, 1, 0, 1, 0, x])/
   8 + (3*C4AF*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TF) + 
  (41*CA^3*G[1, 1, 1, 0, 1, 1, x])/32 - (17*CA^2*CF*G[1, 1, 1, 0, 1, 1, x])/
   32 - (3*CA*CF^2*G[1, 1, 1, 0, 1, 1, x])/8 + 
  (9*CA^3*G[1, 1, 1, 1, 0, 0, x])/32 - (67*CA^2*CF*G[1, 1, 1, 1, 0, 0, x])/
   32 + (5*CA*CF^2*G[1, 1, 1, 1, 0, 0, x])/4 + 
  (3*CA^3*G[1, 1, 1, 1, 0, 1, x])/4 + (25*CA^2*CF*G[1, 1, 1, 1, 0, 1, x])/
   32 - CA*CF^2*G[1, 1, 1, 1, 0, 1, x] + (5*CA^3*G[1, 1, 1, 1, 1, 0, x])/16 + 
  (71*CA^2*CF*G[1, 1, 1, 1, 1, 0, x])/32 - (5*CA*CF^2*G[1, 1, 1, 1, 1, 0, x])/
   8 - (119*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 - 
  (15*CA^2*CF*G[1, 1, 1, 1, 1, 1, x])/16 - (CA*CF^2*G[1, 1, 1, 1, 1, 1, x])/
   32 + (5203223*CA^2*nf*Log[Q2/\[Mu]2])/93312 - 
  (25814449*CA*CF*nf*Log[Q2/\[Mu]2])/373248 + (14221*CF^2*nf*Log[Q2/\[Mu]2])/
   768 - (621697*CA*nf^2*Log[Q2/\[Mu]2])/93312 + 
  (350747*CF*nf^2*Log[Q2/\[Mu]2])/93312 + (53*nf^3*Log[Q2/\[Mu]2])/216 - 
  ((37133*I)/1728)*CA^3*Pi*Log[Q2/\[Mu]2] + ((343573*I)/13824)*CA^2*CF*Pi*
   Log[Q2/\[Mu]2] - ((3453*I)/512)*CA*CF^2*Pi*Log[Q2/\[Mu]2] + 
  ((19615*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2] - ((20045*I)/6912)*CA*CF*nf*Pi*
   Log[Q2/\[Mu]2] - ((11*I)/32)*CA*nf^2*Pi*Log[Q2/\[Mu]2] - 
  (10243*CA^3*Pi^2*Log[Q2/\[Mu]2])/2304 + (2501*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/
   512 - (663*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/512 + 
  (53*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/972 - (5071*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/
   62208 + (19*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/54 + 
  (259*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/10368 - (61*CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/
   3456 - (nf^3*Pi^2*Log[Q2/\[Mu]2])/288 + ((8831*I)/27648)*CA^3*Pi^3*
   Log[Q2/\[Mu]2] - ((1967*I)/4608)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2] + 
  ((7*I)/512)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2] - ((1507*I)/13824)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2] + ((157*I)/2304)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2] + 
  ((11*I)/1152)*CA*nf^2*Pi^3*Log[Q2/\[Mu]2] + (143*CA^3*Pi^4*Log[Q2/\[Mu]2])/
   1024 - (41*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/256 + 
  (7*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/128 + (3409*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   552960 + (181*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/46080 - 
  (1679*CF^2*nf*Pi^4*Log[Q2/\[Mu]2])/138240 + ((1201*I)/184320)*CA^3*Pi^5*
   Log[Q2/\[Mu]2] - ((131*I)/5120)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2] + 
  ((287*I)/15360)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2] + 
  (6842783*CA^3*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))) - 
  (219785131*CA^2*CF*Log[Q2/\[Mu]2])/(746496*(-1 + x^(-1))) + 
  (5097695*CA*CF^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))) - 
  (9073*CF^3*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) - 
  (1086013*CA^3*Pi^2*Log[Q2/\[Mu]2])/(248832*(-1 + x^(-1))) + 
  (488659*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))) + 
  (56021*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))) - 
  (467*CF^3*Pi^2*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) + 
  (130691*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))) + 
  (13129*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))) - 
  (16079*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(55296*(-1 + x^(-1))) + 
  (487*CF^3*Pi^4*Log[Q2/\[Mu]2])/(5120*(-1 + x^(-1))) - 
  (6842783*CA^3*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))*x) + 
  (219785131*CA^2*CF*Log[Q2/\[Mu]2])/(746496*(-1 + x^(-1))*x) - 
  (5097695*CA*CF^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))*x) + 
  (9073*CF^3*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) + 
  (1035469*CA^3*Pi^2*Log[Q2/\[Mu]2])/(248832*(-1 + x^(-1))*x) - 
  (449779*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))*x) - 
  (59045*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))*x) + 
  (467*CF^3*Pi^2*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) - 
  (130691*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))*x) - 
  (13129*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))*x) + 
  (16079*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(55296*(-1 + x^(-1))*x) - 
  (487*CF^3*Pi^4*Log[Q2/\[Mu]2])/(5120*(-1 + x^(-1))*x) + 
  (13*CA^3*Pi^2*x*Log[Q2/\[Mu]2])/64 - (5*CA^2*CF*Pi^2*x*Log[Q2/\[Mu]2])/16 + 
  (7*CA*CF^2*Pi^2*x*Log[Q2/\[Mu]2])/64 + ((11*I)/64)*CA^3*Pi^3*x*
   Log[Q2/\[Mu]2] + ((13*I)/32)*CA^2*CF*Pi^3*x*Log[Q2/\[Mu]2] - 
  ((5*I)/16)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2] - (I/32)*CA^2*nf*Pi^3*x*
   Log[Q2/\[Mu]2] - (I/16)*CA*CF*nf*Pi^3*x*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^4*x*Log[Q2/\[Mu]2])/512 - (CA^2*CF*Pi^4*x*Log[Q2/\[Mu]2])/32 - 
  (7*CA*CF^2*Pi^4*x*Log[Q2/\[Mu]2])/128 + (13*CA^3*Pi^2*x*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))) - (5*CA^2*CF*Pi^2*x*Log[Q2/\[Mu]2])/
   (16*(-1 + x^(-1))) + (7*CA*CF^2*Pi^2*x*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))) - ((3*I)/16)*CA^3*Pi^3*x^2*Log[Q2/\[Mu]2] + 
  ((17*I)/64)*CA^2*CF*Pi^3*x^2*Log[Q2/\[Mu]2] - 
  ((5*I)/64)*CA*CF^2*Pi^3*x^2*Log[Q2/\[Mu]2] + 
  (I/32)*CA^2*nf*Pi^3*x^2*Log[Q2/\[Mu]2] - (I/32)*CA*CF*nf*Pi^3*x^2*
   Log[Q2/\[Mu]2] + (CA^3*Pi^4*x^2*Log[Q2/\[Mu]2])/512 + 
  (13*CA^2*CF*Pi^4*x^2*Log[Q2/\[Mu]2])/512 - 
  (7*CA*CF^2*Pi^4*x^2*Log[Q2/\[Mu]2])/256 - (CA^3*Log[Q2/\[Mu]2])/
   (128*\[Epsilon]^5) + (3*CA^2*CF*Log[Q2/\[Mu]2])/(64*\[Epsilon]^5) - 
  (3*CA*CF^2*Log[Q2/\[Mu]2])/(32*\[Epsilon]^5) + 
  (CF^3*Log[Q2/\[Mu]2])/(16*\[Epsilon]^5) - (33*CA^3*Log[Q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (75*CA^2*CF*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (51*CA*CF^2*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) + 
  (9*CF^3*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) + (3*CA^2*nf*Log[Q2/\[Mu]2])/
   (128*\[Epsilon]^4) - (3*CA*CF*nf*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) + 
  (3*CF^2*nf*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 + 
  (((3*I)/32)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (((3*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (1975*CA^3*Log[Q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (27275*CA^2*CF*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (125*CA*CF^2*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (75*CF^3*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + (1213*CA^2*nf*Log[Q2/\[Mu]2])/
   (3456*\[Epsilon]^3) - (3263*CA*CF*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (31*CF^2*nf*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (49*CA*nf^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (49*CF*nf^2*Log[Q2/\[Mu]2])/(864*\[Epsilon]^3) - 
  (((77*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (((95*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (((7*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((7*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (11*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (CF^3*Pi^2*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (145999*CA^3*Log[Q2/\[Mu]2])/(20736*\[Epsilon]^2) + 
  (98789*CA^2*CF*Log[Q2/\[Mu]2])/(5184*\[Epsilon]^2) - 
  (12017*CA*CF^2*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (249*CF^3*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (427*CA^2*nf*Log[Q2/\[Mu]2])/(162*\[Epsilon]^2) - 
  (25249*CA*CF*nf*Log[Q2/\[Mu]2])/(5184*\[Epsilon]^2) + 
  (2*CF^2*nf*Log[Q2/\[Mu]2])/\[Epsilon]^2 - (839*CA*nf^2*Log[Q2/\[Mu]2])/
   (2592*\[Epsilon]^2) + (787*CF*nf^2*Log[Q2/\[Mu]2])/(2592*\[Epsilon]^2) + 
  (nf^3*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) - 
  (((4177*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((1045*I)/384)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((123*I)/128)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((589*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((71*I)/192)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((11*I)/288)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (3223*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) + 
  (305*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (19*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (3*CF^3*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (293*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (47*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^2) - 
  (5*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (((5*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/64)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/128)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (177487*CA^3*Log[Q2/\[Mu]2])/(5184*\[Epsilon]) + 
  (3247069*CA^2*CF*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (256319*CA*CF^2*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (1545*CF^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (137735*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (407849*CA*CF*nf*Log[Q2/\[Mu]2])/(20736*\[Epsilon]) + 
  (2503*CF^2*nf*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (241*CA*nf^2*Log[Q2/\[Mu]2])/(144*\[Epsilon]) + 
  (691*CF*nf^2*Log[Q2/\[Mu]2])/(576*\[Epsilon]) + 
  (5*nf^3*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((11731*I)/1728)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((19831*I)/2304)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((663*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((6559*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((1319*I)/1152)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((55*I)/432)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (101*CA^3*Pi^2*Log[Q2/\[Mu]2])/(2592*\[Epsilon]) + 
  (10067*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(82944*\[Epsilon]) - 
  (217*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(576*\[Epsilon]) + 
  (77*CF^3*Pi^2*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (2957*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (31*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) + 
  (37*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (67*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(6912*\[Epsilon]) - 
  (7*CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (((121*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((205*I)/1536)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/128)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((17*I)/768)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (601*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*\[Epsilon]) - 
  (5479*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(276480*\[Epsilon]) + 
  (151*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(3072*\[Epsilon]) - 
  (71*CF^3*Pi^4*Log[Q2/\[Mu]2])/(2560*\[Epsilon]) + 
  ((I/64)*CA^3*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/16)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/64)*CA^3*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA*CF^2*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (37133*CA^3*G[0, x]*Log[Q2/\[Mu]2])/1728 - 
  (343573*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/13824 + 
  (3453*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/512 - 
  (19615*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/1728 + 
  (20045*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/3456 + 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/16 + ((431*I)/144)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2] - ((3*I)/2)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/18)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  (18271*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/27648 - 
  (201*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/512 + 
  (75*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/512 + 
  (1507*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/6912 - 
  (157*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/1152 - 
  (11*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/576 - 
  ((11*I)/64)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/128)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] - 
  (1009*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/184320 + 
  (533*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/15360 - 
  (31*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/15360 - 
  (37133*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))) + 
  (343573*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))) - 
  (3453*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) + 
  (37013*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))) - 
  (5995*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))) + 
  (97*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) - 
  (47*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))) - 
  (253*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))) + 
  (181*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(5120*(-1 + x^(-1))) + 
  (37133*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))*x) - 
  (343573*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))*x) + 
  (3453*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) - 
  (35933*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))*x) + 
  (5743*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))*x) - 
  (89*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) + 
  (47*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))*x) + 
  (253*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))*x) - 
  (181*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(5120*(-1 + x^(-1))*x) + 
  ((39*I)/64)*CA^3*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/16)*CA^2*CF*Pi*x*G[0, x]*Log[Q2/\[Mu]2] + 
  ((21*I)/64)*CA*CF^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/32)*CA*CF*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/128 + 
  (7*CA^2*CF*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/64 - (I/32)*CA^3*Pi^3*x*G[0, x]*
   Log[Q2/\[Mu]2] - (I/16)*CA^2*CF*Pi^3*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (I/32)*CA^3*Pi^3*x^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA^2*CF*Pi^3*x^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (3*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^4) + 
  (3*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^4) + 
  (77*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (95*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (7*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (7*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (((3*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (4177*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (1045*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (123*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (589*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (71*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) + 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((11*I)/16)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/8)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (13*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(864*\[Epsilon]) - 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (663*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (6559*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (1319*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]) + 
  (55*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((143*I)/96)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/4)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/24)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (121*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (205*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (11*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (17*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^3*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (37133*CA^3*G[1, x]*Log[Q2/\[Mu]2])/1728 + 
  (343573*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/13824 - 
  (3453*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/512 + 
  (19615*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/3456 - 
  (20045*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/6912 - 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/32 + ((10243*I)/1152)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - ((2501*I)/256)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((663*I)/256)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3235*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((181*I)/128)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/24)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (16585*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/27648 - 
  (239*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/4608 + 
  (7*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/512 + 
  (293*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/13824 + 
  (157*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/2304 + 
  (11*CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/1152 - 
  ((1133*I)/3072)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  ((997*I)/1536)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((27*I)/128)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  ((103*I)/1536)*CA^2*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((71*I)/768)*CA*CF*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (5521*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/184320 - 
  (51*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/5120 - 
  (433*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/15360 + 
  (CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA^2*CF*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/64 + (I/32)*CA^2*CF*Pi^3*x*G[1, x]*
   Log[Q2/\[Mu]2] + (I/16)*CA*CF^2*Pi^3*x*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA^2*CF*Pi^3*x^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA*CF^2*Pi^3*x^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (3*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (3*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (77*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (95*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (7*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (7*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (4177*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (1045*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (123*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (589*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (71*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) - 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(288*\[Epsilon]^2) + 
  (((11*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((99*I)/128)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (11*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (5*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11731*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (19831*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (663*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (6559*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (1319*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) - 
  (55*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(432*\[Epsilon]) + 
  (((1519*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((189*I)/64)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((123*I)/128)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((269*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/16)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3839*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (11*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(1536*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (349*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (17*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((13*I)/128)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/128)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (431*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/72 + 3*CA^2*CF*G[0, 0, x]*
   Log[Q2/\[Mu]2] + (7*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/9 + 
  (11*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/64)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (39*CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (15*CA^2*CF*x*G[0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA*CF^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((21*I)/64)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((21*I)/16)*CA^2*CF*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA^2*CF*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA*CF^2*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((9*I)/16)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((51*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/64)*CA*CF^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/32)*CA^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (9*CA^2*CF*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (5*CA*CF^2*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (((3*I)/16)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (143*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (431*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/144 - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (7*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/18 - ((353*I)/192)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2] + ((3*I)/4)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  ((25*I)/96)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((7*I)/64)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/64)*CA^2*CF*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (39*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (15*CA^2*CF*x*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (21*CA*CF^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/16)*CA^2*CF*Pi*x*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*x*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*CF^2*Pi^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^3*Pi^2*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (3*CA^2*CF*Pi^2*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*CF^2*Pi^2*x^2*G[0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (143*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((55*I)/64)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (431*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/144 - 
  (3*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (7*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/18 - ((353*I)/192)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] + ((3*I)/4)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((25*I)/96)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (51*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (I/32)*CA^2*CF*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*CF^2*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((33*I)/64)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/32)*CA^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (3*CA^2*CF*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA*CF^2*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((9*I)/16)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((51*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((15*I)/64)*CA*CF^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/32)*CA*CF*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (9*CA^2*CF*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (5*CA*CF^2*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (3*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (143*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((55*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/32)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (10243*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (2501*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (663*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (3235*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (181*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - ((1693*I)/768)*CA^3*Pi*
   G[1, 1, x]*Log[Q2/\[Mu]2] + ((41*I)/12)*CA^2*CF*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] - ((123*I)/128)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((443*I)/384)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  ((2*I)/3)*CA*CF*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (2959*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 + 
  (445*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (3*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (269*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (83*CA*CF*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/768 - 
  ((39*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*CF*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/128)*CA*CF^2*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^3*Pi^2*x^2*G[1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA^2*CF*Pi^2*x^2*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*x^2*G[1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (99*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (1519*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (189*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (123*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (269*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (15*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (((187*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((107*I)/128)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((17*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (7*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (353*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (371*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (15*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (3*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (353*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))*x) + 
  (3*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))*x) + 
  (CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (75*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((9*I)/32)*CA^3*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/32)*CA^2*CF*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (21*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (9*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (51*CA^2*CF*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (15*CA*CF^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((9*I)/32)*CA^3*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (3*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (21*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (21*CA^2*CF*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (27*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/16)*CA^2*CF*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (51*CA^2*CF*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (15*CA*CF^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF^2*Pi*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (1035*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (25*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (123*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (87*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/512 - 
  (29*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (1059*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) + 
  (209*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))) - 
  (135*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (1035*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) - 
  (25*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))*x) + 
  (123*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (3*CA^3*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (21*CA^2*CF*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/32)*CA^3*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/32)*CA^2*CF*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF^2*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (21*CA^2*CF*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (3*CA*CF^2*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) - 
  ((3*I)/32)*CA^3*Pi*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/32)*CA*CF^2*Pi*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (353*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (3*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (25*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/96 + 
  ((77*I)/64)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/32)*CA^2*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*CF*x*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (55*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((33*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((93*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (63*CA^2*CF*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/16)*CA^3*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (51*CA^2*CF*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (15*CA*CF^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF^2*Pi*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (353*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (3*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (25*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/96 + 
  ((77*I)/64)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/32)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*CF*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*CF^2*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (33*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (27*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^2*CF*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF^2*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (51*CA^2*CF*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (15*CA*CF^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (55*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (1035*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (25*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (123*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (181*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (4*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (CA*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + ((143*I)/32)*CA^3*Pi*
   G[1, 1, 0, x]*Log[Q2/\[Mu]2] - ((111*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] + ((9*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/16)*CA^2*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (105*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (3*CA^2*CF*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^3*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*CF*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^2*CF*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF^2*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (33*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (143*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((15*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (1693*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/768 + 
  (41*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (443*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/3 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 - ((781*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] - ((123*I)/128)*CA^2*CF*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((71*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((21*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (97*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 + 
  (81*CA^2*CF*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (25*CA*CF^2*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (9*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (187*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (107*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^3*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (9*CA^3*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA^2*CF*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^3*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*CF*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF^2*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*CF*x^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF^2*x^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*CF*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA^2*CF*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*x^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (77*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (7*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((15*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA*CF^2*x*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*x^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*x^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA*CF^2*x^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (77*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (7*CA^2*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((9*I)/16)*CA^3*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  ((3*I)/8)*CA^3*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA^2*CF*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (33*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (93*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF^2*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*x^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF^2*x^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (11*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (57*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA^2*CF*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (77*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (7*CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*x^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (253*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (351*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (23*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA*CF*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((57*I)/32)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((33*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*CF*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA*CF^2*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (21*CA^2*CF*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (15*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (51*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (143*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (111*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (13*CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  ((9*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*x^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (187*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (165*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (17*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((39*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((15*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*x*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*x^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*CF*x^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*x^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (33*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (781*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (123*CA^2*CF*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (71*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (51*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (15*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (33*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^3*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA^2*CF*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^2*CF*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA^2*CF*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (93*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (27*CA^2*CF*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (57*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (33*CA^2*CF*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (9*CA^2*CF*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (21*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^2*CF*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA*CF^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (39*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^2*CF*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (81*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (63*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (21*CA^2*CF*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (177487*CA^3*Log[Q2/\[Mu]2]^2)/3456 - (3247069*CA^2*CF*Log[Q2/\[Mu]2]^2)/
   27648 + (256319*CA*CF^2*Log[Q2/\[Mu]2]^2)/3072 - 
  (4635*CF^3*Log[Q2/\[Mu]2]^2)/256 - (137735*CA^2*nf*Log[Q2/\[Mu]2]^2)/6912 + 
  (407849*CA*CF*nf*Log[Q2/\[Mu]2]^2)/13824 - (2503*CF^2*nf*Log[Q2/\[Mu]2]^2)/
   256 + (241*CA*nf^2*Log[Q2/\[Mu]2]^2)/96 - (691*CF*nf^2*Log[Q2/\[Mu]2]^2)/
   384 - (5*nf^3*Log[Q2/\[Mu]2]^2)/48 + ((11731*I)/1152)*CA^3*Pi*
   Log[Q2/\[Mu]2]^2 - ((19831*I)/1536)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2 + 
  ((1989*I)/512)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2 - ((6559*I)/2304)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^2 + ((1319*I)/768)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + 
  ((55*I)/288)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2 + (101*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   1728 - (10067*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/55296 + 
  (217*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/384 - (231*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   512 - (2957*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/27648 + 
  (31*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/27648 - 
  (37*CF^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/1536 + 
  (67*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/4608 + (7*CF*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   768 - ((121*I)/6144)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2 + 
  ((205*I)/1024)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^2 + ((11*I)/3072)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((17*I)/512)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2]^2 - 
  (601*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/368640 + 
  (5479*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/184320 - 
  (151*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/2048 + (213*CF^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   5120 - ((3*I)/128)*CA^3*Pi^3*x*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/32)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2]^2 + ((3*I)/128)*CA^3*Pi^3*x^2*
   Log[Q2/\[Mu]2]^2 - ((9*I)/128)*CA^2*CF*Pi^3*x^2*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/64)*CA*CF^2*Pi^3*x^2*Log[Q2/\[Mu]2]^2 + 
  (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^4) - 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^4) + 
  (9*CA*CF^2*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^4) - 
  (3*CF^3*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^4) + 
  (99*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (225*CA^2*CF*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (153*CA*CF^2*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) - 
  (27*CF^3*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (9*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CF^2*nf*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 - 
  (((9*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (((9*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (1975*CA^3*Log[Q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (27275*CA^2*CF*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (375*CA*CF^2*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (225*CF^3*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (1213*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) + 
  (3263*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (93*CF^2*nf*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (49*CA*nf^2*Log[Q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (49*CF*nf^2*Log[Q2/\[Mu]2]^2)/(576*\[Epsilon]^2) + 
  (((231*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((285*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((21*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((21*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (33*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (3*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (3*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (145999*CA^3*Log[Q2/\[Mu]2]^2)/(13824*\[Epsilon]) - 
  (98789*CA^2*CF*Log[Q2/\[Mu]2]^2)/(3456*\[Epsilon]) + 
  (12017*CA*CF^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (747*CF^3*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (427*CA^2*nf*Log[Q2/\[Mu]2]^2)/(108*\[Epsilon]) + 
  (25249*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(3456*\[Epsilon]) - 
  (3*CF^2*nf*Log[Q2/\[Mu]2]^2)/\[Epsilon] + (839*CA*nf^2*Log[Q2/\[Mu]2]^2)/
   (1728*\[Epsilon]) - (787*CF*nf^2*Log[Q2/\[Mu]2]^2)/(1728*\[Epsilon]) - 
  (nf^3*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (((4177*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((1045*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((369*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((589*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((71*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((11*I)/192)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (3223*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) - 
  (305*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (19*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (9*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (293*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (47*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((15*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/576 + 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/768 - 
  (1989*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (6559*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 - 
  (1319*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/384 - 
  (55*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/144 - ((143*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 + ((9*I)/8)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (121*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3072 - 
  (205*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (11*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 + 
  (17*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  ((9*I)/256)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^3*Pi*x*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/128)*CA^2*CF*Pi*x*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^3) - 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^3) - 
  (231*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (285*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (21*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (21*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (4177*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (1045*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (369*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (589*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (71*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((33*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (39*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11731*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/1152 - 
  (19831*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/1536 + 
  (1989*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (6559*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 + 
  (1319*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/768 + 
  (55*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 - ((1519*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((567*I)/128)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((369*I)/256)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((269*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((45*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3839*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 - 
  (11*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (349*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 - 
  (17*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  ((81*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((39*I)/256)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((33*I)/256)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (231*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (285*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (21*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (21*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (4177*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (1045*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (369*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (589*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (71*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(192*\[Epsilon]) - 
  (((33*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((297*I)/256)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/128)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (33*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (15*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (143*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (9*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/128)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/128)*CA^2*CF*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/64)*CA*CF^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (27*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (143*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((165*I)/128)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((15*I)/64)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (143*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((165*I)/128)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((15*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/128)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/32)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/128)*CA^2*CF*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (1519*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (567*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (369*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (269*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (45*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  ((561*I)/512)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((321*I)/256)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((51*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((39*I)/128)*CA*CF*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (21*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 + 
  (75*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (9*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (297*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/64)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (9*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (165*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (15*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  ((9*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (165*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (15*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (99*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (429*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (39*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/64)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (561*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (321*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (51*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((9*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF^2*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (27*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (153*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (45*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (99*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (145999*CA^3*Log[Q2/\[Mu]2]^3)/13824 + (98789*CA^2*CF*Log[Q2/\[Mu]2]^3)/
   3456 - (12017*CA*CF^2*Log[Q2/\[Mu]2]^3)/512 + 
  (747*CF^3*Log[Q2/\[Mu]2]^3)/128 + (427*CA^2*nf*Log[Q2/\[Mu]2]^3)/108 - 
  (25249*CA*CF*nf*Log[Q2/\[Mu]2]^3)/3456 + 3*CF^2*nf*Log[Q2/\[Mu]2]^3 - 
  (839*CA*nf^2*Log[Q2/\[Mu]2]^3)/1728 + (787*CF*nf^2*Log[Q2/\[Mu]2]^3)/1728 + 
  (nf^3*Log[Q2/\[Mu]2]^3)/48 - ((4177*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + 
  ((1045*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3 - ((369*I)/256)*CA*CF^2*Pi*
   Log[Q2/\[Mu]2]^3 + ((589*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3 - 
  ((71*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^3 - ((11*I)/192)*CA*nf^2*Pi*
   Log[Q2/\[Mu]2]^3 + (3223*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/18432 + 
  (305*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/9216 + 
  (19*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^3)/512 + (9*CF^3*Pi^2*Log[Q2/\[Mu]2]^3)/
   256 - (293*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 - 
  (47*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^3)/2304 - 
  (5*CF^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/256 + ((15*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 - ((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^3 + 
  ((9*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^3 - (3*CA^3*Log[Q2/\[Mu]2]^3)/
   (256*\[Epsilon]^3) + (9*CA^2*CF*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^3) + 
  (3*CF^3*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]^3) - 
  (99*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (225*CA^2*CF*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (153*CA*CF^2*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) + 
  (27*CF^3*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (9*CA*CF*nf*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CF^2*nf*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 + 
  (((9*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (1975*CA^3*Log[Q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (27275*CA^2*CF*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (375*CA*CF^2*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (225*CF^3*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (1213*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) - 
  (3263*CA*CF*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (93*CF^2*nf*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (49*CA*nf^2*Log[Q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (49*CF*nf^2*Log[Q2/\[Mu]2]^3)/(576*\[Epsilon]) - 
  (((231*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (((285*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (((21*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((21*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (33*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (3*CF^3*Pi^2*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (4177*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (1045*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (369*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (589*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (71*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/96 + ((33*I)/32)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((27*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  ((3*I)/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (39*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (3*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]^2) + 
  (231*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (285*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) - 
  (21*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (21*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (4177*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 + 
  (1045*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (369*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (589*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (71*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/192 + ((33*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 - ((297*I)/256)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  ((3*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  ((27*I)/128)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (33*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 + 
  (15*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (231*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (285*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (21*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (21*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 + 
  (27*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/8 - ((9*I)/32)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(16*\[Epsilon]) + 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/16 + 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/16 + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^3 + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 - 
  (297*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (27*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (27*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/128 + 
  ((27*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  ((9*I)/64)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (1975*CA^3*Log[Q2/\[Mu]2]^4)/1536 - (27275*CA^2*CF*Log[Q2/\[Mu]2]^4)/6144 + 
  (1125*CA*CF^2*Log[Q2/\[Mu]2]^4)/256 - (675*CF^3*Log[Q2/\[Mu]2]^4)/512 - 
  (1213*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 + (3263*CA*CF*nf*Log[Q2/\[Mu]2]^4)/
   3072 - (279*CF^2*nf*Log[Q2/\[Mu]2]^4)/512 + (49*CA*nf^2*Log[Q2/\[Mu]2]^4)/
   1536 - (49*CF*nf^2*Log[Q2/\[Mu]2]^4)/768 + ((693*I)/2048)*CA^3*Pi*
   Log[Q2/\[Mu]2]^4 - ((855*I)/1024)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^4 + 
  ((81*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^4 - ((63*I)/1024)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^4 + ((63*I)/512)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^4 - 
  (99*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/4096 + (99*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^4)/
   2048 - (9*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^4)/1024 + 
  (9*CF^3*Pi^2*Log[Q2/\[Mu]2]^4)/512 + (9*CA^3*Log[Q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) - (27*CA^2*CF*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]^2) + 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]^2) - 
  (9*CF^3*Log[Q2/\[Mu]2]^4)/(128*\[Epsilon]^2) + 
  (297*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (675*CA^2*CF*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (459*CA*CF^2*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (81*CF^3*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (27*CA*CF*nf*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CF^2*nf*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] - 
  (((27*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (((27*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] - 
  (693*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 + 
  (855*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/512 - 
  (81*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (63*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 - 
  (63*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/256 - ((27*I)/256)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^4 + ((27*I)/128)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) + 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/(128*\[Epsilon]) - 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^4)/(128*\[Epsilon]) + 
  (693*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 - 
  (855*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 + 
  (81*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (63*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 + 
  (63*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/512 + ((27*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 - ((27*I)/256)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 - 
  (27*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/64 - 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/128 - 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (891*CA^3*Log[Q2/\[Mu]2]^5)/10240 + (405*CA^2*CF*Log[Q2/\[Mu]2]^5)/1024 - 
  (1377*CA*CF^2*Log[Q2/\[Mu]2]^5)/2560 + (243*CF^3*Log[Q2/\[Mu]2]^5)/1280 + 
  (81*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - (81*CA*CF*nf*Log[Q2/\[Mu]2]^5)/1280 + 
  (81*CF^2*nf*Log[Q2/\[Mu]2]^5)/1280 - ((81*I)/5120)*CA^3*Pi*
   Log[Q2/\[Mu]2]^5 + ((81*I)/1280)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^5 - 
  ((81*I)/1280)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^5 - (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^2*CF*Log[Q2/\[Mu]2]^5)/(2560*\[Epsilon]) - 
  (81*CA*CF^2*Log[Q2/\[Mu]2]^5)/(1280*\[Epsilon]) + 
  (27*CF^3*Log[Q2/\[Mu]2]^5)/(640*\[Epsilon]) + 
  (81*CA^3*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^5)/640 + 
  (81*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^5)/640 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 + 
  (81*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^5)/1280 - 
  (81*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^5)/1280 + (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 - (81*CA^2*CF*Log[Q2/\[Mu]2]^6)/5120 + 
  (81*CA*CF^2*Log[Q2/\[Mu]2]^6)/2560 - (27*CF^3*Log[Q2/\[Mu]2]^6)/1280 + 
  (47099*CA^3*Zeta[3])/3456 - (19643*CA^2*CF*Zeta[3])/1728 + 
  (375*CA*CF^2*Zeta[3])/128 - (209*CA^2*nf*Zeta[3])/54 + 
  (2213*CA*CF*nf*Zeta[3])/1728 - (2461*CA*nf^2*Zeta[3])/7776 - 
  (3235*CF*nf^2*Zeta[3])/7776 + (7*nf^3*Zeta[3])/216 - 
  ((373*I)/288)*CA^3*Pi*Zeta[3] + ((171*I)/32)*CA^2*CF*Pi*Zeta[3] - 
  ((141*I)/64)*CA*CF^2*Pi*Zeta[3] + ((13435*I)/3456)*CA^2*nf*Pi*Zeta[3] - 
  ((197*I)/192)*CA*CF*nf*Pi*Zeta[3] - ((271*I)/864)*CA*nf^2*Pi*Zeta[3] + 
  (1897*CA^3*Pi^2*Zeta[3])/1152 + (865*CA^2*CF*Pi^2*Zeta[3])/1152 - 
  (CA*CF^2*Pi^2*Zeta[3])/4 - (325*CA^2*nf*Pi^2*Zeta[3])/1152 - 
  (19*CA*CF*nf*Pi^2*Zeta[3])/576 + ((251*I)/1152)*CA^3*Pi^3*Zeta[3] - 
  ((15*I)/64)*CA^2*CF*Pi^3*Zeta[3] + ((5*I)/48)*CA*CF^2*Pi^3*Zeta[3] - 
  (3*C4AF*Zeta[3])/(2*dA*TF) + (7*C4FF*nf*Zeta[3])/(12*dA*TF) + 
  (((15*I)/4)*C4AF*Pi*Zeta[3])/(dA*TF) + (11*C4AF*Pi^2*Zeta[3])/(4*dA*TF) - 
  ((I/2)*C4AF*Pi^3*Zeta[3])/(dA*TF) + (5437663*CA^3*Zeta[3])/
   (62208*(-1 + x^(-1))) - (7104199*CA^2*CF*Zeta[3])/(31104*(-1 + x^(-1))) + 
  (1257733*CA*CF^2*Zeta[3])/(6912*(-1 + x^(-1))) - 
  (2669*CF^3*Zeta[3])/(64*(-1 + x^(-1))) - (533*CA^2*nf*Zeta[3])/
   (36*(-1 + x^(-1))) + (1527*CA*CF*nf*Zeta[3])/(64*(-1 + x^(-1))) - 
  (1801*CF^2*nf*Zeta[3])/(162*(-1 + x^(-1))) + 
  (((34817*I)/2304)*CA^3*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((14951*I)/1152)*CA^2*CF*Pi*Zeta[3])/(-1 + x^(-1)) + 
  (((569*I)/128)*CA*CF^2*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (26915*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))) + 
  (9017*CA^2*CF*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))) - 
  (4435*CA*CF^2*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))) - 
  (61*CF^3*Pi^2*Zeta[3])/(384*(-1 + x^(-1))) + (3421*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + x^(-1))) - (1265*CA*CF*nf*Pi^2*Zeta[3])/
   (3456*(-1 + x^(-1))) + (457*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))) - 
  ((I/128)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1)) + 
  (((65*I)/768)*CA^2*CF*Pi^3*Zeta[3])/(-1 + x^(-1)) - 
  (((5*I)/128)*CA*CF^2*Pi^3*Zeta[3])/(-1 + x^(-1)) - 
  (16*C4AF*Zeta[3])/(3*dA*TF*(-1 + x^(-1))) + (29*C4AF*Pi^2*Zeta[3])/
   (8*dA*TF*(-1 + x^(-1))) - (5409475*CA^3*Zeta[3])/(62208*(-1 + x^(-1))*x) + 
  (7061917*CA^2*CF*Zeta[3])/(31104*(-1 + x^(-1))*x) - 
  (1252225*CA*CF^2*Zeta[3])/(6912*(-1 + x^(-1))*x) + 
  (2669*CF^3*Zeta[3])/(64*(-1 + x^(-1))*x) + (8555*CA^2*nf*Zeta[3])/
   (576*(-1 + x^(-1))*x) - (1527*CA*CF*nf*Zeta[3])/(64*(-1 + x^(-1))*x) + 
  (1801*CF^2*nf*Zeta[3])/(162*(-1 + x^(-1))*x) - 
  (((33977*I)/2304)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (((13217*I)/1152)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))*x) - 
  (((441*I)/128)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (23891*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))*x) - 
  (9557*CA^2*CF*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))*x) + 
  (4723*CA*CF^2*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))*x) + 
  (61*CF^3*Pi^2*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (3421*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))*x) + 
  (1265*CA*CF*nf*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))*x) - 
  (457*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))*x) + 
  ((I/128)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))*x) - 
  (((65*I)/768)*CA^2*CF*Pi^3*Zeta[3])/((-1 + x^(-1))*x) + 
  (((5*I)/128)*CA*CF^2*Pi^3*Zeta[3])/((-1 + x^(-1))*x) + 
  (83*C4AF*Zeta[3])/(24*dA*TF*(-1 + x^(-1))*x) - 
  (13*C4AF*Pi^2*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) - (3*CA^3*x*Zeta[3])/32 + 
  (1223*CA^2*CF*x*Zeta[3])/192 - (109*CA*CF^2*x*Zeta[3])/32 - 
  (3*CA^2*nf*x*Zeta[3])/32 - (35*CA*CF*nf*x*Zeta[3])/48 - 
  ((85*I)/192)*CA^3*Pi*x*Zeta[3] + ((13*I)/96)*CA^2*CF*Pi*x*Zeta[3] - 
  (I/32)*CA*CF^2*Pi*x*Zeta[3] + ((5*I)/64)*CA^2*nf*Pi*x*Zeta[3] + 
  (I/6)*CA*CF*nf*Pi*x*Zeta[3] + (15*CA^3*Pi^2*x*Zeta[3])/64 + 
  (5*CA^2*CF*Pi^2*x*Zeta[3])/192 + (CA*CF^2*Pi^2*x*Zeta[3])/24 + 
  (CA^2*nf*Pi^2*x*Zeta[3])/64 + (9*C4AF*x*Zeta[3])/(4*dA*TF) - 
  (((15*I)/8)*C4AF*Pi*x*Zeta[3])/(dA*TF) - (45*C4AF*Pi^2*x*Zeta[3])/
   (16*dA*TF) + (9*CA^3*x*Zeta[3])/(64*(-1 + x^(-1))) + 
  (47*CA^2*CF*x*Zeta[3])/(64*(-1 + x^(-1))) - (45*CA*CF^2*x*Zeta[3])/
   (64*(-1 + x^(-1))) - (11*CA^2*nf*x*Zeta[3])/(64*(-1 + x^(-1))) + 
  (CA*CF*nf*x*Zeta[3])/(16*(-1 + x^(-1))) - ((I/24)*CA^3*Pi*x*Zeta[3])/
   (-1 + x^(-1)) + (((143*I)/192)*CA^2*CF*Pi*x*Zeta[3])/(-1 + x^(-1)) - 
  (((37*I)/64)*CA*CF^2*Pi*x*Zeta[3])/(-1 + x^(-1)) + 
  (CA^3*Pi^2*x*Zeta[3])/(12*(-1 + x^(-1))) + (25*CA^2*CF*Pi^2*x*Zeta[3])/
   (64*(-1 + x^(-1))) - (11*CA*CF^2*Pi^2*x*Zeta[3])/(48*(-1 + x^(-1))) + 
  (15*C4AF*x*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) - 
  (2*C4AF*Pi^2*x*Zeta[3])/(dA*TF*(-1 + x^(-1))) - 
  (173*CA^3*x^2*Zeta[3])/128 + (715*CA^2*CF*x^2*Zeta[3])/384 - 
  (CA*CF^2*x^2*Zeta[3])/2 + (7*CA^2*nf*x^2*Zeta[3])/32 - 
  (19*CA*CF*nf*x^2*Zeta[3])/96 + ((7*I)/48)*CA^3*Pi*x^2*Zeta[3] - 
  (I/24)*CA^2*CF*Pi*x^2*Zeta[3] - (I/16)*CA*CF^2*Pi*x^2*Zeta[3] - 
  ((5*I)/64)*CA^2*nf*Pi*x^2*Zeta[3] + (I/12)*CA*CF*nf*Pi*x^2*Zeta[3] - 
  (7*CA^3*Pi^2*x^2*Zeta[3])/192 - (31*CA^2*CF*Pi^2*x^2*Zeta[3])/384 + 
  (CA*CF^2*Pi^2*x^2*Zeta[3])/12 - (CA^2*nf*Pi^2*x^2*Zeta[3])/64 - 
  (3*C4AF*x^2*Zeta[3])/(4*dA*TF) + (((3*I)/8)*C4AF*Pi*x^2*Zeta[3])/(dA*TF) + 
  (C4AF*Pi^2*x^2*Zeta[3])/(4*dA*TF) - (((11*I)/48)*CA^3*Pi*x^2*Zeta[3])/
   (-1 + x^(-1)) + (((13*I)/24)*CA^2*CF*Pi*x^2*Zeta[3])/(-1 + x^(-1)) - 
  (((19*I)/64)*CA*CF^2*Pi*x^2*Zeta[3])/(-1 + x^(-1)) + 
  (5*CA^3*Pi^2*x^2*Zeta[3])/(192*(-1 + x^(-1))) - 
  (15*CA^2*CF*Pi^2*x^2*Zeta[3])/(64*(-1 + x^(-1))) + 
  (7*CA*CF^2*Pi^2*x^2*Zeta[3])/(48*(-1 + x^(-1))) - 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) + (17*CA^2*CF*Zeta[3])/(64*\[Epsilon]^3) - 
  (3*CA*CF^2*Zeta[3])/(4*\[Epsilon]^3) + (25*CF^3*Zeta[3])/
   (48*\[Epsilon]^3) - (2615*CA^3*Zeta[3])/(6912*\[Epsilon]^2) + 
  (6937*CA^2*CF*Zeta[3])/(1728*\[Epsilon]^2) - 
  (301*CA*CF^2*Zeta[3])/(48*\[Epsilon]^2) + 
  (69*CF^3*Zeta[3])/(32*\[Epsilon]^2) - (419*CA^2*nf*Zeta[3])/
   (3456*\[Epsilon]^2) - (35*CA*CF*nf*Zeta[3])/(864*\[Epsilon]^2) + 
  (79*CF^2*nf*Zeta[3])/(288*\[Epsilon]^2) - (((3*I)/64)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 + (((25*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon]^2 - 
  (((13*I)/32)*CA*CF^2*Pi*Zeta[3])/\[Epsilon]^2 + 
  (CA^3*x*Zeta[3])/(32*\[Epsilon]^2) - (CA*CF^2*x*Zeta[3])/(8*\[Epsilon]^2) - 
  (CA^3*x^2*Zeta[3])/(32*\[Epsilon]^2) + (3*CA^2*CF*x^2*Zeta[3])/
   (32*\[Epsilon]^2) - (CA*CF^2*x^2*Zeta[3])/(16*\[Epsilon]^2) + 
  (3811*CA^3*Zeta[3])/(1152*\[Epsilon]) - (109*CA^2*CF*Zeta[3])/
   (36*\[Epsilon]) + (41*CA*CF^2*Zeta[3])/(64*\[Epsilon]) - 
  (5729*CA^2*nf*Zeta[3])/(10368*\[Epsilon]) - (24485*CA*CF*nf*Zeta[3])/
   (10368*\[Epsilon]) + (2617*CF^2*nf*Zeta[3])/(1728*\[Epsilon]) + 
  (1225*CA*nf^2*Zeta[3])/(5184*\[Epsilon]) - (229*CF*nf^2*Zeta[3])/
   (2592*\[Epsilon]) - (((3101*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] + 
  (((1411*I)/384)*CA^2*CF*Pi*Zeta[3])/\[Epsilon] - 
  (((9*I)/8)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] + 
  (((31*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  (((19*I)/64)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] + 
  (27*CA^3*Pi^2*Zeta[3])/(256*\[Epsilon]) - (49*CA^2*CF*Pi^2*Zeta[3])/
   (384*\[Epsilon]) - (7*CA*CF^2*Pi^2*Zeta[3])/(96*\[Epsilon]) - 
  (C4AF*Pi^2*Zeta[3])/(12*dA*TF*\[Epsilon]) + 
  (6049*CA^3*Zeta[3])/(576*(-1 + x^(-1))*\[Epsilon]) - 
  (259495*CA^2*CF*Zeta[3])/(6912*(-1 + x^(-1))*\[Epsilon]) + 
  (5333*CA*CF^2*Zeta[3])/(144*(-1 + x^(-1))*\[Epsilon]) - 
  (2119*CF^3*Zeta[3])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (133*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))*\[Epsilon]) + 
  (2561*CA^2*CF*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))*\[Epsilon]) - 
  (277*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (107*CF^3*Pi^2*Zeta[3])/(576*(-1 + x^(-1))*\[Epsilon]) - 
  (755*CA^3*Zeta[3])/(72*(-1 + x^(-1))*x*\[Epsilon]) + 
  (259171*CA^2*CF*Zeta[3])/(6912*(-1 + x^(-1))*x*\[Epsilon]) - 
  (10657*CA*CF^2*Zeta[3])/(288*(-1 + x^(-1))*x*\[Epsilon]) + 
  (2119*CF^3*Zeta[3])/(192*(-1 + x^(-1))*x*\[Epsilon]) + 
  (133*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))*x*\[Epsilon]) - 
  (2561*CA^2*CF*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))*x*\[Epsilon]) + 
  (277*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + x^(-1))*x*\[Epsilon]) - 
  (107*CF^3*Pi^2*Zeta[3])/(576*(-1 + x^(-1))*x*\[Epsilon]) + 
  (21*CA^3*x*Zeta[3])/(64*\[Epsilon]) + (55*CA^2*CF*x*Zeta[3])/
   (64*\[Epsilon]) - (21*CA*CF^2*x*Zeta[3])/(32*\[Epsilon]) - 
  (CA^2*nf*x*Zeta[3])/(16*\[Epsilon]) - (CA*CF*nf*x*Zeta[3])/(8*\[Epsilon]) + 
  ((I/16)*CA^2*CF*Pi*x*Zeta[3])/\[Epsilon] + ((I/8)*CA*CF^2*Pi*x*Zeta[3])/
   \[Epsilon] + (CA^3*x*Zeta[3])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA^2*CF*x*Zeta[3])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*x*Zeta[3])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA^3*x^2*Zeta[3])/(8*\[Epsilon]) + (17*CA^2*CF*x^2*Zeta[3])/
   (32*\[Epsilon]) - (5*CA*CF^2*x^2*Zeta[3])/(32*\[Epsilon]) + 
  (CA^2*nf*x^2*Zeta[3])/(16*\[Epsilon]) - (CA*CF*nf*x^2*Zeta[3])/
   (16*\[Epsilon]) - ((I/16)*CA^2*CF*Pi*x^2*Zeta[3])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*x^2*Zeta[3])/\[Epsilon] + (8683*CA^3*G[0, x]*Zeta[3])/
   2304 - (175*CA^2*CF*G[0, x]*Zeta[3])/24 + (323*CA*CF^2*G[0, x]*Zeta[3])/
   128 - (1921*CA^2*nf*G[0, x]*Zeta[3])/864 - (47*CA*CF*nf*G[0, x]*Zeta[3])/
   192 + (271*CA*nf^2*G[0, x]*Zeta[3])/432 - ((123*I)/256)*CA^3*Pi*G[0, x]*
   Zeta[3] + ((1561*I)/384)*CA^2*CF*Pi*G[0, x]*Zeta[3] - 
  ((45*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3] - ((39*I)/128)*CA^2*nf*Pi*G[0, x]*
   Zeta[3] - ((35*I)/192)*CA*CF*nf*Pi*G[0, x]*Zeta[3] - 
  (287*CA^3*Pi^2*G[0, x]*Zeta[3])/512 + (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/
   64 + (3*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/128 - (15*C4AF*G[0, x]*Zeta[3])/
   (4*dA*TF) + (((33*I)/8)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF) + 
  (5*C4AF*Pi^2*G[0, x]*Zeta[3])/(12*dA*TF) - (66319*CA^3*G[0, x]*Zeta[3])/
   (2304*(-1 + x^(-1))) + (13895*CA^2*CF*G[0, x]*Zeta[3])/
   (576*(-1 + x^(-1))) - (975*CA*CF^2*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (9755*CA^2*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))) - 
  (147*CA*CF*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (((3401*I)/768)*CA^3*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((1801*I)/384)*CA^2*CF*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (((43*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((139*I)/384)*CA^2*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (((35*I)/192)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (167*CA^3*Pi^2*G[0, x]*Zeta[3])/(4608*(-1 + x^(-1))) - 
  (95*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))) + 
  (119*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (15*C4AF*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) + 
  (((81*I)/8)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) - 
  (7*C4AF*Pi^2*G[0, x]*Zeta[3])/(12*dA*TF*(-1 + x^(-1))) + 
  (63295*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) - 
  (14255*CA^2*CF*G[0, x]*Zeta[3])/(576*(-1 + x^(-1))*x) + 
  (987*CA*CF^2*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))*x) - 
  (9593*CA^2*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))*x) + 
  (147*CA*CF*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))*x) + 
  (((3185*I)/768)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((1813*I)/384)*CA^2*CF*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((45*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((139*I)/384)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((35*I)/192)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (167*CA^3*Pi^2*G[0, x]*Zeta[3])/(4608*(-1 + x^(-1))*x) + 
  (95*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (119*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (15*C4AF*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (((33*I)/8)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) + 
  (7*C4AF*Pi^2*G[0, x]*Zeta[3])/(12*dA*TF*(-1 + x^(-1))*x) + 
  (85*CA^3*x*G[0, x]*Zeta[3])/192 - (7*CA^2*CF*x*G[0, x]*Zeta[3])/96 - 
  (CA*CF^2*x*G[0, x]*Zeta[3])/32 + (5*CA^2*nf*x*G[0, x]*Zeta[3])/192 + 
  (CA*CF*nf*x*G[0, x]*Zeta[3])/6 + ((29*I)/32)*CA^3*Pi*x*G[0, x]*Zeta[3] - 
  ((15*I)/32)*CA^2*CF*Pi*x*G[0, x]*Zeta[3] - (I/16)*CA*CF^2*Pi*x*G[0, x]*
   Zeta[3] + (3*C4AF*x*G[0, x]*Zeta[3])/(8*dA*TF) - 
  (((27*I)/4)*C4AF*Pi*x*G[0, x]*Zeta[3])/(dA*TF) + 
  (117*CA^3*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (19*CA^2*CF*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (19*CA*CF^2*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (3*CA^2*nf*x*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (((5*I)/16)*CA^3*Pi*x*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/32)*CA^2*CF*Pi*x*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/32)*CA*CF^2*Pi*x*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((6*I)*C4AF*Pi*x*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) - 
  (7*CA^3*x^2*G[0, x]*Zeta[3])/48 + (CA^2*CF*x^2*G[0, x]*Zeta[3])/24 + 
  (CA*CF^2*x^2*G[0, x]*Zeta[3])/16 - (17*CA^2*nf*x^2*G[0, x]*Zeta[3])/192 + 
  (CA*CF*nf*x^2*G[0, x]*Zeta[3])/12 - ((27*I)/64)*CA^3*Pi*x^2*G[0, x]*
   Zeta[3] + ((51*I)/64)*CA^2*CF*Pi*x^2*G[0, x]*Zeta[3] - 
  ((13*I)/32)*CA*CF^2*Pi*x^2*G[0, x]*Zeta[3] + (3*C4AF*x^2*G[0, x]*Zeta[3])/
   (8*dA*TF) + (((3*I)/4)*C4AF*Pi*x^2*G[0, x]*Zeta[3])/(dA*TF) - 
  (39*CA^3*x^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (31*CA^2*CF*x^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (9*CA*CF^2*x^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  ((I/32)*CA^3*Pi*x^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  ((I/16)*CA^2*CF*Pi*x^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  ((I/32)*CA*CF^2*Pi*x^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (3*CA^3*G[0, x]*Zeta[3])/(32*\[Epsilon]^2) - (25*CA^2*CF*G[0, x]*Zeta[3])/
   (32*\[Epsilon]^2) + (13*CA*CF^2*G[0, x]*Zeta[3])/(16*\[Epsilon]^2) - 
  (199*CA^3*G[0, x]*Zeta[3])/(2304*\[Epsilon]) - 
  (817*CA^2*CF*G[0, x]*Zeta[3])/(384*\[Epsilon]) + 
  (9*CA*CF^2*G[0, x]*Zeta[3])/(16*\[Epsilon]) - 
  (31*CA^2*nf*G[0, x]*Zeta[3])/(576*\[Epsilon]) + 
  (19*CA*CF*nf*G[0, x]*Zeta[3])/(32*\[Epsilon]) + 
  (((7*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  (((7*I)/16)*CA^2*CF*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  (6401*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (2005*CA^2*CF*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (27*CA*CF^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))*\[Epsilon]) + 
  (6401*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (2005*CA^2*CF*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (27*CA*CF^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))*x*\[Epsilon]) - 
  (3*CA^3*x*G[0, x]*Zeta[3])/(32*\[Epsilon]) - (CA^2*CF*x*G[0, x]*Zeta[3])/
   (8*\[Epsilon]) + (CA*CF^2*x*G[0, x]*Zeta[3])/(8*\[Epsilon]) + 
  (3*CA^3*x^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (5*CA^2*CF*x^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) + 
  (CA*CF^2*x^2*G[0, x]*Zeta[3])/(16*\[Epsilon]) - 
  (719*CA^3*G[1, x]*Zeta[3])/576 + (21*CA^2*CF*G[1, x]*Zeta[3])/4 - 
  (137*CA*CF^2*G[1, x]*Zeta[3])/64 + (13435*CA^2*nf*G[1, x]*Zeta[3])/3456 - 
  (197*CA*CF*nf*G[1, x]*Zeta[3])/192 - (271*CA*nf^2*G[1, x]*Zeta[3])/864 + 
  ((1195*I)/256)*CA^3*Pi*G[1, x]*Zeta[3] - ((3023*I)/384)*CA^2*CF*Pi*G[1, x]*
   Zeta[3] + ((69*I)/32)*CA*CF^2*Pi*G[1, x]*Zeta[3] - 
  ((73*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3] + ((163*I)/192)*CA*CF*nf*Pi*G[1, x]*
   Zeta[3] - (593*CA^3*Pi^2*G[1, x]*Zeta[3])/1152 + 
  (67*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/96 - (5*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/
   48 + (15*C4AF*G[1, x]*Zeta[3])/(8*dA*TF) + 
  (((3*I)/4)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF) - 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(4*dA*TF) + (35345*CA^3*G[1, x]*Zeta[3])/
   (2304*(-1 + x^(-1))) - (13163*CA^2*CF*G[1, x]*Zeta[3])/
   (1152*(-1 + x^(-1))) + (457*CA*CF^2*G[1, x]*Zeta[3])/(128*(-1 + x^(-1))) - 
  (145*CA^3*Pi^2*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))) + 
  (265*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))) - 
  (71*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (33761*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (13109*CA^2*CF*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) - 
  (433*CA*CF^2*G[1, x]*Zeta[3])/(128*(-1 + x^(-1))*x) + 
  (145*CA^3*Pi^2*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) - 
  (265*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))*x) + 
  (71*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (25*CA^3*x*G[1, x]*Zeta[3])/48 + (CA^2*CF*x*G[1, x]*Zeta[3])/6 + 
  (7*CA^2*nf*x*G[1, x]*Zeta[3])/192 - (CA*CF*nf*x*G[1, x]*Zeta[3])/24 - 
  ((21*I)/32)*CA^3*Pi*x*G[1, x]*Zeta[3] + (I/2)*CA^2*CF*Pi*x*G[1, x]*
   Zeta[3] - (I/8)*CA*CF^2*Pi*x*G[1, x]*Zeta[3] - 
  (3*C4AF*x*G[1, x]*Zeta[3])/(2*dA*TF) + 
  (((9*I)/4)*C4AF*Pi*x*G[1, x]*Zeta[3])/(dA*TF) - 
  (27*CA^3*x*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (7*CA^2*CF*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (9*CA*CF^2*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (7*CA^3*x^2*G[1, x]*Zeta[3])/48 - (CA^2*CF*x^2*G[1, x]*Zeta[3])/24 - 
  (CA*CF^2*x^2*G[1, x]*Zeta[3])/16 + (5*CA^2*nf*x^2*G[1, x]*Zeta[3])/192 - 
  (CA*CF*nf*x^2*G[1, x]*Zeta[3])/48 + ((23*I)/64)*CA^3*Pi*x^2*G[1, x]*
   Zeta[3] - ((41*I)/64)*CA^2*CF*Pi*x^2*G[1, x]*Zeta[3] + 
  ((5*I)/16)*CA*CF^2*Pi*x^2*G[1, x]*Zeta[3] - (3*C4AF*x^2*G[1, x]*Zeta[3])/
   (8*dA*TF) - (((3*I)/4)*C4AF*Pi*x^2*G[1, x]*Zeta[3])/(dA*TF) + 
  (7*CA^3*x^2*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (CA^2*CF*x^2*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (17*CA*CF^2*x^2*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (3*CA^3*G[1, x]*Zeta[3])/(64*\[Epsilon]^2) + (25*CA^2*CF*G[1, x]*Zeta[3])/
   (64*\[Epsilon]^2) - (13*CA*CF^2*G[1, x]*Zeta[3])/(32*\[Epsilon]^2) - 
  (3101*CA^3*G[1, x]*Zeta[3])/(2304*\[Epsilon]) + 
  (1411*CA^2*CF*G[1, x]*Zeta[3])/(384*\[Epsilon]) - 
  (9*CA*CF^2*G[1, x]*Zeta[3])/(8*\[Epsilon]) + (31*CA^2*nf*G[1, x]*Zeta[3])/
   (1152*\[Epsilon]) - (19*CA*CF*nf*G[1, x]*Zeta[3])/(64*\[Epsilon]) + 
  (((17*I)/64)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (((65*I)/64)*CA^2*CF*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (((25*I)/32)*CA*CF^2*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (CA^3*x*G[1, x]*Zeta[3])/(32*\[Epsilon]) + (CA^2*CF*x*G[1, x]*Zeta[3])/
   (16*\[Epsilon]) - (CA^3*x^2*G[1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (CA^2*CF*x^2*G[1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (475*CA^3*G[0, 0, x]*Zeta[3])/256 - (1777*CA^2*CF*G[0, 0, x]*Zeta[3])/384 + 
  (45*CA*CF^2*G[0, 0, x]*Zeta[3])/32 + (373*CA^2*nf*G[0, 0, x]*Zeta[3])/384 + 
  (35*CA*CF*nf*G[0, 0, x]*Zeta[3])/192 - ((7*I)/16)*CA^3*Pi*G[0, 0, x]*
   Zeta[3] - (33*C4AF*G[0, 0, x]*Zeta[3])/(8*dA*TF) + 
  (7237*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))) - 
  (2437*CA^2*CF*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))) + 
  (49*CA*CF^2*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (139*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))) + 
  (35*CA*CF*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (81*C4AF*G[0, 0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) - 
  (7057*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))*x) + 
  (2281*CA^2*CF*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (45*CA*CF^2*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))*x) + 
  (139*CA^2*nf*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (35*CA*CF*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (33*C4AF*G[0, 0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (37*CA^3*x*G[0, 0, x]*Zeta[3])/64 + (13*CA^2*CF*x*G[0, 0, x]*Zeta[3])/16 + 
  (CA*CF^2*x*G[0, 0, x]*Zeta[3])/16 + (CA^2*nf*x*G[0, 0, x]*Zeta[3])/32 + 
  (6*C4AF*x*G[0, 0, x]*Zeta[3])/(dA*TF) - (3*CA^3*x*G[0, 0, x]*Zeta[3])/
   (8*(-1 + x^(-1))) + (79*CA^2*CF*x*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (5*CA*CF^2*x*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (6*C4AF*x*G[0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) + 
  (CA^3*x^2*G[0, 0, x]*Zeta[3])/4 - (61*CA^2*CF*x^2*G[0, 0, x]*Zeta[3])/64 + 
  (19*CA*CF^2*x^2*G[0, 0, x]*Zeta[3])/32 - (CA^2*nf*x^2*G[0, 0, x]*Zeta[3])/
   32 + (9*CA^3*x^2*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (53*CA^2*CF*x^2*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (CA*CF^2*x^2*G[0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (7*CA^3*G[0, 0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (7*CA^2*CF*G[0, 0, x]*Zeta[3])/(8*\[Epsilon]) - 
  (123*CA^3*G[0, 1, x]*Zeta[3])/256 + (1561*CA^2*CF*G[0, 1, x]*Zeta[3])/384 - 
  (45*CA*CF^2*G[0, 1, x]*Zeta[3])/32 - (39*CA^2*nf*G[0, 1, x]*Zeta[3])/128 - 
  (35*CA*CF*nf*G[0, 1, x]*Zeta[3])/192 - ((43*I)/48)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] + ((41*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3] + 
  (33*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF) - (I*C4AF*Pi*G[0, 1, x]*Zeta[3])/
   (dA*TF) - (3401*CA^3*G[0, 1, x]*Zeta[3])/(768*(-1 + x^(-1))) + 
  (1801*CA^2*CF*G[0, 1, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (43*CA*CF^2*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (139*CA^2*nf*G[0, 1, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (35*CA*CF*nf*G[0, 1, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (81*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) + 
  (3185*CA^3*G[0, 1, x]*Zeta[3])/(768*(-1 + x^(-1))*x) - 
  (1813*CA^2*CF*G[0, 1, x]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (45*CA*CF^2*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))*x) - 
  (139*CA^2*nf*G[0, 1, x]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (35*CA*CF*nf*G[0, 1, x]*Zeta[3])/(192*(-1 + x^(-1))*x) - 
  (33*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 1, x]*Zeta[3])/16 + (7*CA^2*CF*x*G[0, 1, x]*Zeta[3])/32 + 
  (CA*CF^2*x*G[0, 1, x]*Zeta[3])/2 + (CA^2*nf*x*G[0, 1, x]*Zeta[3])/16 - 
  (27*C4AF*x*G[0, 1, x]*Zeta[3])/(8*dA*TF) + (5*CA^3*x*G[0, 1, x]*Zeta[3])/
   (16*(-1 + x^(-1))) - (CA^2*CF*x*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (CA*CF^2*x*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (6*C4AF*x*G[0, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) + 
  (3*CA^3*x^2*G[0, 1, x]*Zeta[3])/8 - (41*CA^2*CF*x^2*G[0, 1, x]*Zeta[3])/
   64 + (7*CA*CF^2*x^2*G[0, 1, x]*Zeta[3])/16 - 
  (CA^2*nf*x^2*G[0, 1, x]*Zeta[3])/16 - (3*C4AF*x^2*G[0, 1, x]*Zeta[3])/
   (8*dA*TF) - (CA^3*x^2*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (CA^2*CF*x^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (CA*CF^2*x^2*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (7*CA^3*G[0, 1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (7*CA^2*CF*G[0, 1, x]*Zeta[3])/(16*\[Epsilon]) - 
  (1489*CA^3*G[1, 0, x]*Zeta[3])/768 + (1825*CA^2*CF*G[1, 0, x]*Zeta[3])/
   384 - (51*CA*CF^2*G[1, 0, x]*Zeta[3])/32 - (2*CA^2*nf*G[1, 0, x]*Zeta[3])/
   3 - ((13*I)/12)*CA^3*Pi*G[1, 0, x]*Zeta[3] + 
  ((43*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Zeta[3] - (I/8)*CA*CF^2*Pi*G[1, 0, x]*
   Zeta[3] + (3*C4AF*G[1, 0, x]*Zeta[3])/(8*dA*TF) + 
  ((I/2)*C4AF*Pi*G[1, 0, x]*Zeta[3])/(dA*TF) - (1395*CA^3*G[1, 0, x]*Zeta[3])/
   (256*(-1 + x^(-1))) + (2155*CA^2*CF*G[1, 0, x]*Zeta[3])/
   (384*(-1 + x^(-1))) - (45*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (1407*CA^3*G[1, 0, x]*Zeta[3])/(256*(-1 + x^(-1))*x) - 
  (1987*CA^2*CF*G[1, 0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (39*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))*x) + 
  (33*CA^3*x*G[1, 0, x]*Zeta[3])/64 - (19*CA^2*CF*x*G[1, 0, x]*Zeta[3])/32 - 
  (CA*CF^2*x*G[1, 0, x]*Zeta[3])/8 - (CA^2*nf*x*G[1, 0, x]*Zeta[3])/32 - 
  (3*C4AF*x*G[1, 0, x]*Zeta[3])/(2*dA*TF) + (CA^3*x*G[1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))) - (77*CA^2*CF*x*G[1, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))) + (21*CA*CF^2*x*G[1, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))) - (3*CA^3*x^2*G[1, 0, x]*Zeta[3])/8 + 
  (71*CA^2*CF*x^2*G[1, 0, x]*Zeta[3])/64 - (5*CA*CF^2*x^2*G[1, 0, x]*Zeta[3])/
   8 + (CA^2*nf*x^2*G[1, 0, x]*Zeta[3])/32 - (7*CA^3*x^2*G[1, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))) + (49*CA^2*CF*x^2*G[1, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))) - (15*CA*CF^2*x^2*G[1, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))) + (7*CA^3*G[1, 0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (7*CA^2*CF*G[1, 0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (1331*CA^3*G[1, 1, x]*Zeta[3])/768 - (3625*CA^2*CF*G[1, 1, x]*Zeta[3])/
   384 + (21*CA*CF^2*G[1, 1, x]*Zeta[3])/8 + (11*CA^2*nf*G[1, 1, x]*Zeta[3])/
   384 + (221*CA*CF*nf*G[1, 1, x]*Zeta[3])/192 + 
  ((287*I)/192)*CA^3*Pi*G[1, 1, x]*Zeta[3] - ((115*I)/64)*CA^2*CF*Pi*
   G[1, 1, x]*Zeta[3] - ((5*I)/32)*CA*CF^2*Pi*G[1, 1, x]*Zeta[3] + 
  ((I/2)*C4AF*Pi*G[1, 1, x]*Zeta[3])/(dA*TF) + (7*CA^3*x*G[1, 1, x]*Zeta[3])/
   16 - (3*CA^2*CF*x*G[1, 1, x]*Zeta[3])/8 - (9*CA*CF^2*x*G[1, 1, x]*Zeta[3])/
   16 - (CA^2*nf*x*G[1, 1, x]*Zeta[3])/16 - (9*C4AF*x*G[1, 1, x]*Zeta[3])/
   (8*dA*TF) - (5*CA^3*x^2*G[1, 1, x]*Zeta[3])/16 + 
  (39*CA^2*CF*x^2*G[1, 1, x]*Zeta[3])/64 - 
  (15*CA*CF^2*x^2*G[1, 1, x]*Zeta[3])/32 + (CA^2*nf*x^2*G[1, 1, x]*Zeta[3])/
   16 + (3*C4AF*x^2*G[1, 1, x]*Zeta[3])/(8*dA*TF) + 
  (CA^3*G[1, 1, x]*Zeta[3])/(32*\[Epsilon]) - (37*CA^2*CF*G[1, 1, x]*Zeta[3])/
   (64*\[Epsilon]) + (27*CA*CF^2*G[1, 1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (29*CA^3*G[0, 0, 0, x]*Zeta[3])/192 - (7*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/
   64 + (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/32 - (3*C4AF*G[0, 0, 0, x]*Zeta[3])/
   (2*dA*TF) - (139*CA^3*G[0, 0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (7*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (3*C4AF*G[0, 0, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))) + 
  (139*CA^3*G[0, 0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (7*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))*x) - 
  (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))*x) + 
  (3*C4AF*G[0, 0, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (7*CA^3*G[0, 0, 1, x]*Zeta[3])/16 + (CA^3*G[0, 1, 0, x]*Zeta[3])/64 - 
  (11*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/64 - (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/
   32 + (3*C4AF*G[0, 1, 0, x]*Zeta[3])/(2*dA*TF) + 
  (29*CA^3*G[0, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (11*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (3*C4AF*G[0, 1, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))) - 
  (29*CA^3*G[0, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))*x) + 
  (11*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))*x) + 
  (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 1, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*G[0, 1, 1, x]*Zeta[3])/4 + (35*CA^2*CF*G[0, 1, 1, x]*Zeta[3])/32 + 
  (3*C4AF*G[0, 1, 1, x]*Zeta[3])/(2*dA*TF) + (55*CA^3*G[1, 0, 0, x]*Zeta[3])/
   192 - (11*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/64 - 
  (9*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/32 + (139*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (192*(-1 + x^(-1))) - (11*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))) - (9*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))) - (139*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (192*(-1 + x^(-1))*x) + (11*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))*x) + (9*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))*x) + (7*CA^3*G[1, 0, 1, x]*Zeta[3])/24 - 
  (21*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/32 + (9*CA*CF^2*G[1, 0, 1, x]*Zeta[3])/
   8 + (2*C4AF*G[1, 0, 1, x]*Zeta[3])/(dA*TF) - 
  (55*CA^3*G[1, 1, 0, x]*Zeta[3])/96 + (31*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/
   32 + (7*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/16 - (C4AF*G[1, 1, 0, x]*Zeta[3])/
   (2*dA*TF) + (31*CA^3*G[1, 1, 1, x]*Zeta[3])/64 - 
  (45*CA^2*CF*G[1, 1, 1, x]*Zeta[3])/64 - (25*CA*CF^2*G[1, 1, 1, x]*Zeta[3])/
   32 - (3*C4AF*G[1, 1, 1, x]*Zeta[3])/(2*dA*TF) - 
  (3811*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (109*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (123*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (5729*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/3456 + 
  (24485*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/3456 - 
  (2617*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/576 - 
  (1225*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/1728 + 
  (229*CF*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/864 + ((3101*I)/768)*CA^3*Pi*
   Log[Q2/\[Mu]2]*Zeta[3] - ((1411*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*
   Zeta[3] + ((27*I)/8)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((31*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((57*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  (81*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/256 + 
  (49*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (7*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (C4AF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TF) - 
  (6049*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (259495*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (5333*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (2119*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (133*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(576*(-1 + x^(-1))) - 
  (2561*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))) + 
  (277*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (107*CF^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (755*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))*x) - 
  (259171*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (10657*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(96*(-1 + x^(-1))*x) - 
  (2119*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))*x) - 
  (133*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(576*(-1 + x^(-1))*x) + 
  (2561*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))*x) - 
  (277*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (107*CF^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))*x) - 
  (63*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (165*CA^2*CF*x*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (63*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA*CF*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/8 - ((3*I)/16)*CA^2*CF*Pi*x*
   Log[Q2/\[Mu]2]*Zeta[3] - ((3*I)/8)*CA*CF^2*Pi*x*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (9*CA^2*CF*x*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (9*CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (51*CA^2*CF*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (15*CA*CF^2*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA*CF*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/16 + ((3*I)/16)*CA^2*CF*Pi*x^2*
   Log[Q2/\[Mu]2]*Zeta[3] - ((3*I)/16)*CA*CF^2*Pi*x^2*Log[Q2/\[Mu]2]*
   Zeta[3] + (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) - 
  (51*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (9*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*\[Epsilon]^2) - 
  (25*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]^2) + 
  (2615*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (6937*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(576*\[Epsilon]) + 
  (301*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (207*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (419*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (35*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(288*\[Epsilon]) - 
  (79*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(96*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((75*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (((39*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (3*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (3*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) + 
  (3*CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (9*CA^2*CF*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (3*CA*CF^2*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (199*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 + 
  (817*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 - 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (31*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/192 - 
  (57*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  ((21*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((21*I)/16)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (6401*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))) - 
  (2005*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (81*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (6401*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))*x) + 
  (2005*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))*x) - 
  (81*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))*x) + 
  (9*CA^3*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA^2*CF*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (3*CA*CF^2*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (9*CA^3*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (15*CA^2*CF*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA*CF^2*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (75*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (39*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (3101*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 - 
  (1411*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (31*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (57*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  ((51*I)/64)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((195*I)/64)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((75*I)/32)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*CA^3*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*CF*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^3*x^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*CF*x^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (75*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (39*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (21*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (21*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (21*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (21*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (21*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (21*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (111*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (81*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (2615*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (6937*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/384 - 
  (903*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (621*CF^3*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (419*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/768 - 
  (35*CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/192 + 
  (79*CF^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - ((27*I)/128)*CA^3*Pi*
   Log[Q2/\[Mu]2]^2*Zeta[3] + ((225*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2*
   Zeta[3] - ((117*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (9*CA^3*x*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (9*CA*CF^2*x*Log[Q2/\[Mu]2]^2*Zeta[3])/16 - 
  (9*CA^3*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (27*CA^2*CF*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (9*CA*CF^2*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (3*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*\[Epsilon]) + 
  (153*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) - 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(8*\[Epsilon]) + 
  (75*CF^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(32*\[Epsilon]) + 
  (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - 
  (225*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (117*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  (225*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 - 
  (117*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (3*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/64 - 
  (153*CA^2*CF*Log[Q2/\[Mu]2]^3*Zeta[3])/128 + 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^3*Zeta[3])/8 - 
  (75*CF^3*Log[Q2/\[Mu]2]^3*Zeta[3])/32 + (47*CA^3*Zeta[3]^2)/192 - 
  (27*CA^2*CF*Zeta[3]^2)/64 + (11*CA*CF^2*Zeta[3]^2)/32 + 
  (11*C4AF*Zeta[3]^2)/(4*dA*TF) - (7015*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))) + (17851*CA^2*CF*Zeta[3]^2)/(1152*(-1 + x^(-1))) - 
  (4241*CA*CF^2*Zeta[3]^2)/(192*(-1 + x^(-1))) + 
  (913*CF^3*Zeta[3]^2)/(96*(-1 + x^(-1))) + (3*C4AF*Zeta[3]^2)/
   (dA*TF*(-1 + x^(-1))) + (7015*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))*x) - 
  (17851*CA^2*CF*Zeta[3]^2)/(1152*(-1 + x^(-1))*x) + 
  (4241*CA*CF^2*Zeta[3]^2)/(192*(-1 + x^(-1))*x) - 
  (913*CF^3*Zeta[3]^2)/(96*(-1 + x^(-1))*x) - 
  (3*C4AF*Zeta[3]^2)/(dA*TF*(-1 + x^(-1))*x) - (1151*CA^3*Zeta[5])/384 + 
  (439*CA^2*CF*Zeta[5])/384 - (87*CA*CF^2*Zeta[5])/64 + (CA^2*nf*Zeta[5])/3 + 
  (CA*CF*nf*Zeta[5])/3 - ((29*I)/48)*CA^3*Pi*Zeta[5] + 
  ((175*I)/64)*CA^2*CF*Pi*Zeta[5] - ((67*I)/32)*CA*CF^2*Pi*Zeta[5] + 
  (39*C4AF*Zeta[5])/(8*dA*TF) - (10*C4FF*nf*Zeta[5])/(3*dA*TF) - 
  (265583*CA^3*Zeta[5])/(11520*(-1 + x^(-1))) + 
  (29323*CA^2*CF*Zeta[5])/(1152*(-1 + x^(-1))) + 
  (40969*CA*CF^2*Zeta[5])/(2880*(-1 + x^(-1))) - 
  (2119*CF^3*Zeta[5])/(160*(-1 + x^(-1))) + (8641*CA^2*nf*Zeta[5])/
   (1920*(-1 + x^(-1))) - (11543*CA*CF*nf*Zeta[5])/(1440*(-1 + x^(-1))) + 
  (3443*CF^2*nf*Zeta[5])/(1440*(-1 + x^(-1))) - 
  (((2563*I)/960)*CA^3*Pi*Zeta[5])/(-1 + x^(-1)) + 
  (((26*I)/5)*CA^2*CF*Pi*Zeta[5])/(-1 + x^(-1)) - 
  (((53*I)/40)*CA*CF^2*Pi*Zeta[5])/(-1 + x^(-1)) - 
  (139*C4AF*Zeta[5])/(24*dA*TF*(-1 + x^(-1))) + 
  (265583*CA^3*Zeta[5])/(11520*(-1 + x^(-1))*x) - 
  (29323*CA^2*CF*Zeta[5])/(1152*(-1 + x^(-1))*x) - 
  (40969*CA*CF^2*Zeta[5])/(2880*(-1 + x^(-1))*x) + 
  (2119*CF^3*Zeta[5])/(160*(-1 + x^(-1))*x) - (8641*CA^2*nf*Zeta[5])/
   (1920*(-1 + x^(-1))*x) + (11543*CA*CF*nf*Zeta[5])/(1440*(-1 + x^(-1))*x) - 
  (3443*CF^2*nf*Zeta[5])/(1440*(-1 + x^(-1))*x) + 
  (((2563*I)/960)*CA^3*Pi*Zeta[5])/((-1 + x^(-1))*x) - 
  (((26*I)/5)*CA^2*CF*Pi*Zeta[5])/((-1 + x^(-1))*x) + 
  (((53*I)/40)*CA*CF^2*Pi*Zeta[5])/((-1 + x^(-1))*x) + 
  (139*C4AF*Zeta[5])/(24*dA*TF*(-1 + x^(-1))*x) - (163*CA^3*x*Zeta[5])/128 - 
  (49*CA^2*CF*x*Zeta[5])/64 - (CA*CF^2*x*Zeta[5])/16 + 
  (15*CA^2*nf*x*Zeta[5])/64 - (3*C4AF*x*Zeta[5])/(dA*TF) + 
  (107*CA^3*x^2*Zeta[5])/128 + (5*CA^2*CF*x^2*Zeta[5])/128 - 
  (5*CA*CF^2*x^2*Zeta[5])/16 - (15*CA^2*nf*x^2*Zeta[5])/64 + 
  (9*C4AF*x^2*Zeta[5])/(16*dA*TF) - (CA^3*Zeta[5])/(4*\[Epsilon]) + 
  (35*CA^2*CF*Zeta[5])/(64*\[Epsilon]) - (3*CA*CF^2*Zeta[5])/
   (32*\[Epsilon]) - (C4AF*Zeta[5])/(4*dA*TF*\[Epsilon]) - 
  (101*CA^3*Zeta[5])/(60*(-1 + x^(-1))*\[Epsilon]) + 
  (667*CA^2*CF*Zeta[5])/(120*(-1 + x^(-1))*\[Epsilon]) - 
  (347*CA*CF^2*Zeta[5])/(160*(-1 + x^(-1))*\[Epsilon]) - 
  (161*CF^3*Zeta[5])/(80*(-1 + x^(-1))*\[Epsilon]) + 
  (101*CA^3*Zeta[5])/(60*(-1 + x^(-1))*x*\[Epsilon]) - 
  (667*CA^2*CF*Zeta[5])/(120*(-1 + x^(-1))*x*\[Epsilon]) + 
  (347*CA*CF^2*Zeta[5])/(160*(-1 + x^(-1))*x*\[Epsilon]) + 
  (161*CF^3*Zeta[5])/(80*(-1 + x^(-1))*x*\[Epsilon]) + 
  (83*CA^3*G[0, x]*Zeta[5])/192 - (7*CA^2*CF*G[0, x]*Zeta[5])/32 + 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF) + (4381*CA^3*G[0, x]*Zeta[5])/
   (960*(-1 + x^(-1))) - (103*CA^2*CF*G[0, x]*Zeta[5])/(20*(-1 + x^(-1))) - 
  (123*CA*CF^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))) + 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))) - 
  (4381*CA^3*G[0, x]*Zeta[5])/(960*(-1 + x^(-1))*x) + 
  (103*CA^2*CF*G[0, x]*Zeta[5])/(20*(-1 + x^(-1))*x) + 
  (123*CA*CF^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (29*CA^3*G[1, x]*Zeta[5])/48 + (175*CA^2*CF*G[1, x]*Zeta[5])/64 - 
  (67*CA*CF^2*G[1, x]*Zeta[5])/32 - (2563*CA^3*G[1, x]*Zeta[5])/
   (960*(-1 + x^(-1))) + (26*CA^2*CF*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))) - 
  (53*CA*CF^2*G[1, x]*Zeta[5])/(40*(-1 + x^(-1))) + 
  (2563*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))*x) - 
  (26*CA^2*CF*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))*x) + 
  (53*CA*CF^2*G[1, x]*Zeta[5])/(40*(-1 + x^(-1))*x) + 
  (3*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/4 - (105*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/
   64 + (9*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/32 + 
  (3*C4AF*Log[Q2/\[Mu]2]*Zeta[5])/(4*dA*TF) + 
  (101*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))) - 
  (667*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/(40*(-1 + x^(-1))) + 
  (1041*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))) + 
  (483*CF^3*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))) - 
  (101*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))*x) + 
  (667*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/(40*(-1 + x^(-1))*x) - 
  (1041*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))*x) - 
  (483*CF^3*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))*x), 
 (13312931*CA*nf^2)/1679616 - (5477815*CF*nf^2)/1679616 - (1457*nf^3)/5832 + 
  ((209*I)/729)*CA*nf^2*Pi - (109*CA*nf^2*Pi^2)/1296 - 
  (49*CF*nf^2*Pi^2)/6912 + (5*nf^3*Pi^2)/864 - ((16045*I)/20736)*CA^3*Pi^3 + 
  ((27865*I)/41472)*CA^2*CF*Pi^3 - ((221*I)/1536)*CA*CF^2*Pi^3 + 
  ((5875*I)/20736)*CA^2*nf*Pi^3 - ((2213*I)/20736)*CA*CF*nf*Pi^3 - 
  ((55*I)/5184)*CA*nf^2*Pi^3 + (691*CA^3*Pi^4)/12960 - 
  (253*CA^2*CF*Pi^4)/8640 + (41*CA*CF^2*Pi^4)/11520 - 
  (28303*CA^2*nf*Pi^4)/414720 + (181*CA*CF*nf*Pi^4)/5760 + 
  (4151*CA*nf^2*Pi^4)/497664 - (3491*CF*nf^2*Pi^4)/1244160 + 
  ((1447*I)/23040)*CA^3*Pi^5 - ((785*I)/6912)*CA^2*CF*Pi^5 + 
  ((61*I)/1920)*CA*CF^2*Pi^5 - ((13*I)/6912)*CA^2*nf*Pi^5 - 
  ((5*I)/3456)*CA*CF*nf*Pi^5 + (43537*CA^3*Pi^6)/17418240 + 
  (3391*CA^2*CF*Pi^6)/1451520 - (269*CA*CF^2*Pi^6)/290304 + 
  (C4FF*nf)/(2*dA*TF) + (5*C4FF*nf*Pi^2)/(24*dA*TF) - 
  (C4FF*nf*Pi^4)/(720*dA*TF) - ((I/320)*C4AF*Pi^5)/(dA*TF) + 
  (863*C4AF*Pi^6)/(45360*dA*TF) + (329795939*CA^3)/
   (1679616*(-1 + x^(-1))^2) - (4732664387*CA^2*CF)/
   (13436928*(-1 + x^(-1))^2) + (98006087*CA*CF^2)/(497664*(-1 + x^(-1))^2) - 
  (53675*CF^3)/(1536*(-1 + x^(-1))^2) - (120343687*CA^2*nf)/
   (1679616*(-1 + x^(-1))^2) + (497655893*CA*CF*nf)/
   (6718464*(-1 + x^(-1))^2) - (209617*CF^2*nf)/(13824*(-1 + x^(-1))^2) + 
  (((1968091*I)/93312)*CA^3*Pi)/(-1 + x^(-1))^2 - 
  (((5650525*I)/248832)*CA^2*CF*Pi)/(-1 + x^(-1))^2 + 
  (((5693*I)/1024)*CA*CF^2*Pi)/(-1 + x^(-1))^2 - 
  (((489431*I)/93312)*CA^2*nf*Pi)/(-1 + x^(-1))^2 + 
  (((271637*I)/124416)*CA*CF*nf*Pi)/(-1 + x^(-1))^2 + 
  (131651*CA^3*Pi^2)/(279936*(-1 + x^(-1))^2) - 
  (17602699*CA^2*CF*Pi^2)/(4478976*(-1 + x^(-1))^2) + 
  (3532817*CA*CF^2*Pi^2)/(497664*(-1 + x^(-1))^2) - 
  (13001*CF^3*Pi^2)/(4608*(-1 + x^(-1))^2) + (1831213*CA^2*nf*Pi^2)/
   (1119744*(-1 + x^(-1))^2) - (195799*CA*CF*nf*Pi^2)/
   (2239488*(-1 + x^(-1))^2) - (99791*CF^2*nf*Pi^2)/
   (124416*(-1 + x^(-1))^2) + (((3707*I)/15552)*CA^3*Pi^3)/(-1 + x^(-1))^2 - 
  (((273*I)/1024)*CA^2*CF*Pi^3)/(-1 + x^(-1))^2 + 
  (((775*I)/3072)*CA*CF^2*Pi^3)/(-1 + x^(-1))^2 + 
  (((30485*I)/124416)*CA^2*nf*Pi^3)/(-1 + x^(-1))^2 - 
  (((3409*I)/41472)*CA*CF*nf*Pi^3)/(-1 + x^(-1))^2 + 
  (320137*CA^3*Pi^4)/(1244160*(-1 + x^(-1))^2) + 
  (498403*CA^2*CF*Pi^4)/(1990656*(-1 + x^(-1))^2) - 
  (291257*CA*CF^2*Pi^4)/(622080*(-1 + x^(-1))^2) + 
  (12743*CF^3*Pi^4)/(92160*(-1 + x^(-1))^2) + 
  (21179*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))^2) - 
  (127091*CA*CF*nf*Pi^4)/(4976640*(-1 + x^(-1))^2) + 
  (39281*CF^2*nf*Pi^4)/(2488320*(-1 + x^(-1))^2) - 
  (((49547*I)/1105920)*CA^3*Pi^5)/(-1 + x^(-1))^2 + 
  (((28201*I)/552960)*CA^2*CF*Pi^5)/(-1 + x^(-1))^2 - 
  (((79*I)/3072)*CA*CF^2*Pi^5)/(-1 + x^(-1))^2 - 
  (((31*I)/110592)*CA^2*nf*Pi^5)/(-1 + x^(-1))^2 - 
  (((2173*I)/276480)*CA*CF*nf*Pi^5)/(-1 + x^(-1))^2 + 
  (439823*CA^3*Pi^6)/(83607552*(-1 + x^(-1))^2) - 
  (6180547*CA^2*CF*Pi^6)/(209018880*(-1 + x^(-1))^2) + 
  (134557*CA*CF^2*Pi^6)/(4976640*(-1 + x^(-1))^2) - 
  (9095*CF^3*Pi^6)/(3483648*(-1 + x^(-1))^2) - 
  C4AF/(4*dA*TF*(-1 + x^(-1))^2) - (5*C4AF*Pi^2)/(48*dA*TF*(-1 + x^(-1))^2) - 
  (((3*I)/16)*C4AF*Pi^3)/(dA*TF*(-1 + x^(-1))^2) - 
  (281*C4AF*Pi^4)/(1440*dA*TF*(-1 + x^(-1))^2) + 
  (((19*I)/480)*C4AF*Pi^5)/(dA*TF*(-1 + x^(-1))^2) - 
  (163*C4AF*Pi^6)/(7560*dA*TF*(-1 + x^(-1))^2) + 
  (29549*CA^2*nf*Pi^2)/(20736*(-1 + x^(-1))) - 
  (2617*CA*CF*nf*Pi^2)/(4608*(-1 + x^(-1))) + (((7283*I)/20736)*CA^2*nf*Pi^3)/
   (-1 + x^(-1)) - (((2501*I)/20736)*CA*CF*nf*Pi^3)/(-1 + x^(-1)) + 
  (245377*CA^3*Pi^4)/(829440*(-1 + x^(-1))) - 
  (1025*CA^2*CF*Pi^4)/(3456*(-1 + x^(-1))) + (3839*CA*CF^2*Pi^4)/
   (46080*(-1 + x^(-1))) - (2801*CA^2*nf*Pi^4)/(414720*(-1 + x^(-1))) + 
  (1201*CA*CF*nf*Pi^4)/(34560*(-1 + x^(-1))) + (((1109*I)/23040)*CA^3*Pi^5)/
   (-1 + x^(-1)) - (((1517*I)/11520)*CA^2*CF*Pi^5)/(-1 + x^(-1)) + 
  (((9*I)/320)*CA*CF^2*Pi^5)/(-1 + x^(-1)) - (((67*I)/27648)*CA^2*nf*Pi^5)/
   (-1 + x^(-1)) - (((79*I)/13824)*CA*CF*nf*Pi^5)/(-1 + x^(-1)) - 
  (4961*CA^3*Pi^6)/(1658880*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^6)/(3456*(-1 + x^(-1))) + (17*CA*CF^2*Pi^6)/
   (5120*(-1 + x^(-1))) + (((3*I)/16)*C4AF*Pi^3)/(dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^4)/(5*dA*TF*(-1 + x^(-1))) - ((I/960)*C4AF*Pi^5)/
   (dA*TF*(-1 + x^(-1))) + (7*C4AF*Pi^6)/(540*dA*TF*(-1 + x^(-1))) + 
  (329795939*CA^3)/(1679616*(-1 + x^(-1))^2*x^2) - 
  (4732664387*CA^2*CF)/(13436928*(-1 + x^(-1))^2*x^2) + 
  (98006087*CA*CF^2)/(497664*(-1 + x^(-1))^2*x^2) - 
  (53675*CF^3)/(1536*(-1 + x^(-1))^2*x^2) - (120343687*CA^2*nf)/
   (1679616*(-1 + x^(-1))^2*x^2) + (497655893*CA*CF*nf)/
   (6718464*(-1 + x^(-1))^2*x^2) - (209617*CF^2*nf)/
   (13824*(-1 + x^(-1))^2*x^2) + (((1968091*I)/93312)*CA^3*Pi)/
   ((-1 + x^(-1))^2*x^2) - (((5650525*I)/248832)*CA^2*CF*Pi)/
   ((-1 + x^(-1))^2*x^2) + (((5693*I)/1024)*CA*CF^2*Pi)/
   ((-1 + x^(-1))^2*x^2) - (((489431*I)/93312)*CA^2*nf*Pi)/
   ((-1 + x^(-1))^2*x^2) + (((271637*I)/124416)*CA*CF*nf*Pi)/
   ((-1 + x^(-1))^2*x^2) - (16391*CA^3*Pi^2)/(559872*(-1 + x^(-1))^2*x^2) - 
  (14091835*CA^2*CF*Pi^2)/(4478976*(-1 + x^(-1))^2*x^2) + 
  (3384425*CA*CF^2*Pi^2)/(497664*(-1 + x^(-1))^2*x^2) - 
  (13001*CF^3*Pi^2)/(4608*(-1 + x^(-1))^2*x^2) + 
  (1910917*CA^2*nf*Pi^2)/(1119744*(-1 + x^(-1))^2*x^2) - 
  (341599*CA*CF*nf*Pi^2)/(2239488*(-1 + x^(-1))^2*x^2) - 
  (99791*CF^2*nf*Pi^2)/(124416*(-1 + x^(-1))^2*x^2) + 
  (((5759*I)/15552)*CA^3*Pi^3)/((-1 + x^(-1))^2*x^2) - 
  (((3601*I)/9216)*CA^2*CF*Pi^3)/((-1 + x^(-1))^2*x^2) + 
  (((871*I)/3072)*CA*CF^2*Pi^3)/((-1 + x^(-1))^2*x^2) + 
  (((24545*I)/124416)*CA^2*nf*Pi^3)/((-1 + x^(-1))^2*x^2) - 
  (((2545*I)/41472)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^2*x^2) + 
  (306367*CA^3*Pi^4)/(1244160*(-1 + x^(-1))^2*x^2) + 
  (3057503*CA^2*CF*Pi^4)/(9953280*(-1 + x^(-1))^2*x^2) - 
  (157063*CA*CF^2*Pi^4)/(311040*(-1 + x^(-1))^2*x^2) + 
  (12743*CF^3*Pi^4)/(92160*(-1 + x^(-1))^2*x^2) + 
  (3199*CA^2*nf*Pi^4)/(331776*(-1 + x^(-1))^2*x^2) - 
  (136163*CA*CF*nf*Pi^4)/(4976640*(-1 + x^(-1))^2*x^2) + 
  (39281*CF^2*nf*Pi^4)/(2488320*(-1 + x^(-1))^2*x^2) - 
  (((44507*I)/1105920)*CA^3*Pi^5)/((-1 + x^(-1))^2*x^2) + 
  (((28849*I)/552960)*CA^2*CF*Pi^5)/((-1 + x^(-1))^2*x^2) - 
  (((451*I)/15360)*CA*CF^2*Pi^5)/((-1 + x^(-1))^2*x^2) - 
  (((31*I)/110592)*CA^2*nf*Pi^5)/((-1 + x^(-1))^2*x^2) - 
  (((2173*I)/276480)*CA*CF*nf*Pi^5)/((-1 + x^(-1))^2*x^2) + 
  (439823*CA^3*Pi^6)/(83607552*(-1 + x^(-1))^2*x^2) - 
  (6180547*CA^2*CF*Pi^6)/(209018880*(-1 + x^(-1))^2*x^2) + 
  (134557*CA*CF^2*Pi^6)/(4976640*(-1 + x^(-1))^2*x^2) - 
  (9095*CF^3*Pi^6)/(3483648*(-1 + x^(-1))^2*x^2) - 
  C4AF/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (5*C4AF*Pi^2)/(48*dA*TF*(-1 + x^(-1))^2*x^2) - 
  ((I/4)*C4AF*Pi^3)/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (113*C4AF*Pi^4)/(2880*dA*TF*(-1 + x^(-1))^2*x^2) - 
  ((I/60)*C4AF*Pi^5)/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (163*C4AF*Pi^6)/(7560*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (329795939*CA^3)/(839808*(-1 + x^(-1))^2*x) + 
  (4732664387*CA^2*CF)/(6718464*(-1 + x^(-1))^2*x) - 
  (98006087*CA*CF^2)/(248832*(-1 + x^(-1))^2*x) + 
  (53675*CF^3)/(768*(-1 + x^(-1))^2*x) + (120343687*CA^2*nf)/
   (839808*(-1 + x^(-1))^2*x) - (497655893*CA*CF*nf)/
   (3359232*(-1 + x^(-1))^2*x) + (209617*CF^2*nf)/(6912*(-1 + x^(-1))^2*x) - 
  (((1968091*I)/46656)*CA^3*Pi)/((-1 + x^(-1))^2*x) + 
  (((5650525*I)/124416)*CA^2*CF*Pi)/((-1 + x^(-1))^2*x) - 
  (((5693*I)/512)*CA*CF^2*Pi)/((-1 + x^(-1))^2*x) + 
  (((489431*I)/46656)*CA^2*nf*Pi)/((-1 + x^(-1))^2*x) - 
  (((271637*I)/62208)*CA*CF*nf*Pi)/((-1 + x^(-1))^2*x) - 
  (246911*CA^3*Pi^2)/(559872*(-1 + x^(-1))^2*x) + 
  (15847267*CA^2*CF*Pi^2)/(2239488*(-1 + x^(-1))^2*x) - 
  (3458621*CA*CF^2*Pi^2)/(248832*(-1 + x^(-1))^2*x) + 
  (13001*CF^3*Pi^2)/(2304*(-1 + x^(-1))^2*x) - 
  (1871065*CA^2*nf*Pi^2)/(559872*(-1 + x^(-1))^2*x) + 
  (268699*CA*CF*nf*Pi^2)/(1119744*(-1 + x^(-1))^2*x) + 
  (99791*CF^2*nf*Pi^2)/(62208*(-1 + x^(-1))^2*x) - 
  (((11005*I)/15552)*CA^3*Pi^3)/((-1 + x^(-1))^2*x) + 
  (((3509*I)/4608)*CA^2*CF*Pi^3)/((-1 + x^(-1))^2*x) - 
  (((847*I)/1536)*CA*CF^2*Pi^3)/((-1 + x^(-1))^2*x) - 
  (((26219*I)/62208)*CA^2*nf*Pi^3)/((-1 + x^(-1))^2*x) + 
  (((2761*I)/20736)*CA*CF*nf*Pi^3)/((-1 + x^(-1))^2*x) - 
  (305683*CA^3*Pi^4)/(622080*(-1 + x^(-1))^2*x) - 
  (2869151*CA^2*CF*Pi^4)/(4976640*(-1 + x^(-1))^2*x) + 
  (305189*CA*CF^2*Pi^4)/(311040*(-1 + x^(-1))^2*x) - 
  (12743*CF^3*Pi^4)/(46080*(-1 + x^(-1))^2*x) - 
  (18887*CA^2*nf*Pi^4)/(829440*(-1 + x^(-1))^2*x) + 
  (133139*CA*CF*nf*Pi^4)/(2488320*(-1 + x^(-1))^2*x) - 
  (39281*CF^2*nf*Pi^4)/(1244160*(-1 + x^(-1))^2*x) + 
  (((47723*I)/552960)*CA^3*Pi^5)/((-1 + x^(-1))^2*x) - 
  (((28201*I)/276480)*CA^2*CF*Pi^5)/((-1 + x^(-1))^2*x) + 
  (((1241*I)/23040)*CA*CF^2*Pi^5)/((-1 + x^(-1))^2*x) - 
  (((13*I)/276480)*CA^2*nf*Pi^5)/((-1 + x^(-1))^2*x) + 
  (((2173*I)/138240)*CA*CF*nf*Pi^5)/((-1 + x^(-1))^2*x) - 
  (439823*CA^3*Pi^6)/(41803776*(-1 + x^(-1))^2*x) + 
  (6180547*CA^2*CF*Pi^6)/(104509440*(-1 + x^(-1))^2*x) - 
  (134557*CA*CF^2*Pi^6)/(2488320*(-1 + x^(-1))^2*x) + 
  (9095*CF^3*Pi^6)/(1741824*(-1 + x^(-1))^2*x) + 
  C4AF/(2*dA*TF*(-1 + x^(-1))^2*x) + (5*C4AF*Pi^2)/
   (24*dA*TF*(-1 + x^(-1))^2*x) + (((7*I)/16)*C4AF*Pi^3)/
   (dA*TF*(-1 + x^(-1))^2*x) + (347*C4AF*Pi^4)/(2880*dA*TF*(-1 + x^(-1))^2*
    x) - ((I/64)*C4AF*Pi^5)/(dA*TF*(-1 + x^(-1))^2*x) + 
  (163*C4AF*Pi^6)/(3780*dA*TF*(-1 + x^(-1))^2*x) - 
  (29549*CA^2*nf*Pi^2)/(20736*(-1 + x^(-1))*x) + 
  (2617*CA*CF*nf*Pi^2)/(4608*(-1 + x^(-1))*x) - 
  (((6977*I)/20736)*CA^2*nf*Pi^3)/((-1 + x^(-1))*x) + 
  (((2213*I)/20736)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*x) - 
  (234289*CA^3*Pi^4)/(829440*(-1 + x^(-1))*x) + 
  (9443*CA^2*CF*Pi^4)/(34560*(-1 + x^(-1))*x) - 
  (371*CA*CF^2*Pi^4)/(5120*(-1 + x^(-1))*x) + 
  (1613*CA^2*nf*Pi^4)/(414720*(-1 + x^(-1))*x) - 
  (1201*CA*CF*nf*Pi^4)/(34560*(-1 + x^(-1))*x) - 
  (((1109*I)/23040)*CA^3*Pi^5)/((-1 + x^(-1))*x) + 
  (((1517*I)/11520)*CA^2*CF*Pi^5)/((-1 + x^(-1))*x) - 
  (((9*I)/320)*CA*CF^2*Pi^5)/((-1 + x^(-1))*x) + 
  (((67*I)/27648)*CA^2*nf*Pi^5)/((-1 + x^(-1))*x) + 
  (((79*I)/13824)*CA*CF*nf*Pi^5)/((-1 + x^(-1))*x) + 
  (4961*CA^3*Pi^6)/(1658880*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^6)/(3456*(-1 + x^(-1))*x) - (17*CA*CF^2*Pi^6)/
   (5120*(-1 + x^(-1))*x) - ((I/4)*C4AF*Pi^3)/(dA*TF*(-1 + x^(-1))*x) - 
  (227*C4AF*Pi^4)/(960*dA*TF*(-1 + x^(-1))*x) + 
  ((I/960)*C4AF*Pi^5)/(dA*TF*(-1 + x^(-1))*x) - 
  (7*C4AF*Pi^6)/(540*dA*TF*(-1 + x^(-1))*x) + (((19*I)/192)*CA^3*Pi^3*x)/
   (-1 + x^(-1))^2 - (((5*I)/48)*CA^2*CF*Pi^3*x)/(-1 + x^(-1))^2 + 
  ((I/64)*CA*CF^2*Pi^3*x)/(-1 + x^(-1))^2 - ((I/48)*CA^2*nf*Pi^3*x)/
   (-1 + x^(-1))^2 + ((I/96)*CA*CF*nf*Pi^3*x)/(-1 + x^(-1))^2 - 
  (17*CA^3*Pi^4*x)/(11520*(-1 + x^(-1))^2) - (23*CA^2*CF*Pi^4*x)/
   (3840*(-1 + x^(-1))^2) + (43*CA*CF^2*Pi^4*x)/(5760*(-1 + x^(-1))^2) - 
  (19*CA^3*Pi^4*x)/(23040*(-1 + x^(-1))) + (19*CA^2*CF*Pi^4*x)/
   (7680*(-1 + x^(-1))) - (19*CA*CF^2*Pi^4*x)/(11520*(-1 + x^(-1))) + 
  CA^3/(384*\[Epsilon]^6) - (CA^2*CF)/(64*\[Epsilon]^6) + 
  (CA*CF^2)/(32*\[Epsilon]^6) - CF^3/(48*\[Epsilon]^6) + 
  (11*CA^3)/(256*\[Epsilon]^5) - (25*CA^2*CF)/(128*\[Epsilon]^5) + 
  (17*CA*CF^2)/(64*\[Epsilon]^5) - (3*CF^3)/(32*\[Epsilon]^5) - 
  (CA^2*nf)/(128*\[Epsilon]^5) + (CA*CF*nf)/(32*\[Epsilon]^5) - 
  (CF^2*nf)/(32*\[Epsilon]^5) + ((I/128)*CA^3*Pi)/\[Epsilon]^5 - 
  ((I/32)*CA^2*CF*Pi)/\[Epsilon]^5 + ((I/32)*CA*CF^2*Pi)/\[Epsilon]^5 + 
  (1975*CA^3)/(5184*\[Epsilon]^4) - (27275*CA^2*CF)/(20736*\[Epsilon]^4) + 
  (125*CA*CF^2)/(96*\[Epsilon]^4) - (25*CF^3)/(64*\[Epsilon]^4) - 
  (1213*CA^2*nf)/(10368*\[Epsilon]^4) + (3263*CA*CF*nf)/
   (10368*\[Epsilon]^4) - (31*CF^2*nf)/(192*\[Epsilon]^4) + 
  (49*CA*nf^2)/(5184*\[Epsilon]^4) - (49*CF*nf^2)/(2592*\[Epsilon]^4) + 
  (((77*I)/768)*CA^3*Pi)/\[Epsilon]^4 - (((95*I)/384)*CA^2*CF*Pi)/
   \[Epsilon]^4 + (((3*I)/32)*CA*CF^2*Pi)/\[Epsilon]^4 - 
  (((7*I)/384)*CA^2*nf*Pi)/\[Epsilon]^4 + (((7*I)/192)*CA*CF*nf*Pi)/
   \[Epsilon]^4 - (11*CA^3*Pi^2)/(1536*\[Epsilon]^4) + 
  (11*CA^2*CF*Pi^2)/(768*\[Epsilon]^4) - (CA*CF^2*Pi^2)/(384*\[Epsilon]^4) + 
  (CF^3*Pi^2)/(192*\[Epsilon]^4) + (145999*CA^3)/(62208*\[Epsilon]^3) - 
  (98789*CA^2*CF)/(15552*\[Epsilon]^3) + (12017*CA*CF^2)/
   (2304*\[Epsilon]^3) - (83*CF^3)/(64*\[Epsilon]^3) - 
  (427*CA^2*nf)/(486*\[Epsilon]^3) + (25249*CA*CF*nf)/(15552*\[Epsilon]^3) - 
  (2*CF^2*nf)/(3*\[Epsilon]^3) + (839*CA*nf^2)/(7776*\[Epsilon]^3) - 
  (787*CF*nf^2)/(7776*\[Epsilon]^3) - nf^3/(216*\[Epsilon]^3) + 
  (((4177*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - (((1045*I)/1152)*CA^2*CF*Pi)/
   \[Epsilon]^3 + (((41*I)/128)*CA*CF^2*Pi)/\[Epsilon]^3 - 
  (((589*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 + (((71*I)/576)*CA*CF*nf*Pi)/
   \[Epsilon]^3 + (((11*I)/864)*CA*nf^2*Pi)/\[Epsilon]^3 - 
  (3223*CA^3*Pi^2)/(82944*\[Epsilon]^3) - (305*CA^2*CF*Pi^2)/
   (41472*\[Epsilon]^3) - (19*CA*CF^2*Pi^2)/(2304*\[Epsilon]^3) - 
  (CF^3*Pi^2)/(128*\[Epsilon]^3) + (293*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) + 
  (47*CA*CF*nf*Pi^2)/(10368*\[Epsilon]^3) + 
  (5*CF^2*nf*Pi^2)/(1152*\[Epsilon]^3) - (((5*I)/1536)*CA^3*Pi^3)/
   \[Epsilon]^3 + ((I/192)*CA^2*CF*Pi^3)/\[Epsilon]^3 - 
  ((I/128)*CA*CF^2*Pi^3)/\[Epsilon]^3 - (137735*CA^2*nf)/
   (31104*\[Epsilon]^2) + (407849*CA*CF*nf)/(62208*\[Epsilon]^2) - 
  (2503*CF^2*nf)/(1152*\[Epsilon]^2) + (241*CA*nf^2)/(432*\[Epsilon]^2) - 
  (691*CF*nf^2)/(1728*\[Epsilon]^2) - (5*nf^3)/(216*\[Epsilon]^2) + 
  (((11731*I)/5184)*CA^3*Pi)/\[Epsilon]^2 - (((19831*I)/6912)*CA^2*CF*Pi)/
   \[Epsilon]^2 + (((221*I)/256)*CA*CF^2*Pi)/\[Epsilon]^2 - 
  (((6559*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 + (((1319*I)/3456)*CA*CF*nf*Pi)/
   \[Epsilon]^2 + (((55*I)/1296)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (769*CA^3*Pi^2)/(13824*\[Epsilon]^2) - (31*CA^2*CF*Pi^2)/
   (384*\[Epsilon]^2) + (41*CA*CF^2*Pi^2)/(768*\[Epsilon]^2) - 
  (2957*CA^2*nf*Pi^2)/(124416*\[Epsilon]^2) + 
  (31*CA*CF*nf*Pi^2)/(124416*\[Epsilon]^2) - 
  (37*CF^2*nf*Pi^2)/(6912*\[Epsilon]^2) + (67*CA*nf^2*Pi^2)/
   (20736*\[Epsilon]^2) + (7*CF*nf^2*Pi^2)/(3456*\[Epsilon]^2) - 
  (((121*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((205*I)/4608)*CA^2*CF*Pi^3)/
   \[Epsilon]^2 - ((I/128)*CA*CF^2*Pi^3)/\[Epsilon]^2 + 
  (((11*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - (((17*I)/2304)*CA*CF*nf*Pi^3)/
   \[Epsilon]^2 + (13*CA^3*Pi^4)/(4608*\[Epsilon]^2) + 
  (CA^2*CF*Pi^4)/(288*\[Epsilon]^2) - (CA*CF^2*Pi^4)/(128*\[Epsilon]^2) + 
  (177487*CA^3)/(15552*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (3247069*CA^2*CF)/(124416*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (256319*CA*CF^2)/(13824*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (515*CF^3)/(128*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (39073*CA^3*Pi^2)/(124416*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (110461*CA^2*CF*Pi^2)/(248832*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (203*CA*CF^2*Pi^2)/(6912*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (77*CF^3*Pi^2)/(768*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (6599*CA^3*Pi^4)/(1658880*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (5321*CA^2*CF*Pi^4)/(829440*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (71*CA*CF^2*Pi^4)/(9216*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (71*CF^3*Pi^4)/(7680*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (2699*CA^3*Pi^2)/(6912*(-1 + x^(-1))*\[Epsilon]^2) + 
  (41*CA^2*CF*Pi^2)/(96*(-1 + x^(-1))*\[Epsilon]^2) - 
  (15*CA*CF^2*Pi^2)/(128*(-1 + x^(-1))*\[Epsilon]^2) + 
  (11*CA^3*Pi^4)/(1536*(-1 + x^(-1))*\[Epsilon]^2) - 
  (11*CA^2*CF*Pi^4)/(1152*(-1 + x^(-1))*\[Epsilon]^2) + 
  (CA*CF^2*Pi^4)/(1152*(-1 + x^(-1))*\[Epsilon]^2) + 
  (177487*CA^3)/(15552*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (3247069*CA^2*CF)/(124416*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (256319*CA*CF^2)/(13824*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (515*CF^3)/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (39397*CA^3*Pi^2)/(124416*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (112405*CA^2*CF*Pi^2)/(248832*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (239*CA*CF^2*Pi^2)/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (77*CF^3*Pi^2)/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (6599*CA^3*Pi^4)/(1658880*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (5321*CA^2*CF*Pi^4)/(829440*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (71*CA*CF^2*Pi^4)/(9216*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (71*CF^3*Pi^4)/(7680*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (177487*CA^3)/(7776*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (3247069*CA^2*CF)/(62208*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (256319*CA*CF^2)/(6912*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (515*CF^3)/(64*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (39235*CA^3*Pi^2)/(62208*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (111433*CA^2*CF*Pi^2)/(124416*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (221*CA*CF^2*Pi^2)/(3456*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (77*CF^3*Pi^2)/(384*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (6599*CA^3*Pi^4)/(829440*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (5321*CA^2*CF*Pi^4)/(414720*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (71*CA*CF^2*Pi^4)/(4608*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (71*CF^3*Pi^4)/(3840*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (2663*CA^3*Pi^2)/(6912*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (79*CA^2*CF*Pi^2)/(192*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (41*CA*CF^2*Pi^2)/(384*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (11*CA^3*Pi^4)/(1536*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (11*CA^2*CF*Pi^4)/(1152*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (CA*CF^2*Pi^4)/(1152*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (621697*CA*nf^2)/(279936*\[Epsilon]) - (350747*CF*nf^2)/
   (279936*\[Epsilon]) - (53*nf^3)/(648*\[Epsilon]) + 
  (((11*I)/96)*CA*nf^2*Pi)/\[Epsilon] + (10243*CA^3*Pi^2)/(6912*\[Epsilon]) - 
  (2501*CA^2*CF*Pi^2)/(1536*\[Epsilon]) + (221*CA*CF^2*Pi^2)/
   (512*\[Epsilon]) - (3235*CA^2*nf*Pi^2)/(6912*\[Epsilon]) + 
  (181*CA*CF*nf*Pi^2)/(768*\[Epsilon]) - (259*CA*nf^2*Pi^2)/
   (31104*\[Epsilon]) + (61*CF*nf^2*Pi^2)/(10368*\[Epsilon]) + 
  (nf^3*Pi^2)/(864*\[Epsilon]) + (((353*I)/3456)*CA^3*Pi^3)/\[Epsilon] - 
  ((I/24)*CA^2*CF*Pi^3)/\[Epsilon] - (((25*I)/1728)*CA^2*nf*Pi^3)/
   \[Epsilon] - (((11*I)/3456)*CA*nf^2*Pi^3)/\[Epsilon] - 
  (869*CA^3*Pi^4)/(27648*\[Epsilon]) + (CA^2*CF*Pi^4)/(32*\[Epsilon]) - 
  (29*CA*CF^2*Pi^4)/(1920*\[Epsilon]) + (1591*CA^2*nf*Pi^4)/
   (69120*\[Epsilon]) - (9*CA*CF*nf*Pi^4)/(256*\[Epsilon]) - 
  (((391*I)/46080)*CA^3*Pi^5)/\[Epsilon] + ((I/64)*CA^2*CF*Pi^5)/\[Epsilon] - 
  (((49*I)/11520)*CA*CF^2*Pi^5)/\[Epsilon] + 
  (6842783*CA^3)/(139968*(-1 + x^(-1))^2*\[Epsilon]) - 
  (219785131*CA^2*CF)/(2239488*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5097695*CA*CF^2)/(82944*(-1 + x^(-1))^2*\[Epsilon]) - 
  (9073*CF^3)/(768*(-1 + x^(-1))^2*\[Epsilon]) - 
  (5203223*CA^2*nf)/(279936*(-1 + x^(-1))^2*\[Epsilon]) + 
  (25814449*CA*CF*nf)/(1119744*(-1 + x^(-1))^2*\[Epsilon]) - 
  (14221*CF^2*nf)/(2304*(-1 + x^(-1))^2*\[Epsilon]) + 
  (((37133*I)/5184)*CA^3*Pi)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((343573*I)/41472)*CA^2*CF*Pi)/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((1151*I)/512)*CA*CF^2*Pi)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (959653*CA^3*Pi^2)/(746496*(-1 + x^(-1))^2*\[Epsilon]) + 
  (391459*CA^2*CF*Pi^2)/(373248*(-1 + x^(-1))^2*\[Epsilon]) + 
  (63581*CA*CF^2*Pi^2)/(82944*(-1 + x^(-1))^2*\[Epsilon]) - 
  (467*CF^3*Pi^2)/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (149275*CA^2*nf*Pi^2)/(186624*(-1 + x^(-1))^2*\[Epsilon]) - 
  (33631*CA*CF*nf*Pi^2)/(93312*(-1 + x^(-1))^2*\[Epsilon]) - 
  (19*CF^2*nf*Pi^2)/(162*(-1 + x^(-1))^2*\[Epsilon]) - 
  (((45053*I)/82944)*CA^3*Pi^3)/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((6715*I)/13824)*CA^2*CF*Pi^3)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((121*I)/1536)*CA*CF^2*Pi^3)/((-1 + x^(-1))^2*\[Epsilon]) + 
  (96371*CA^3*Pi^4)/(3317760*(-1 + x^(-1))^2*\[Epsilon]) + 
  (30529*CA^2*CF*Pi^4)/(552960*(-1 + x^(-1))^2*\[Epsilon]) - 
  (16295*CA*CF^2*Pi^4)/(165888*(-1 + x^(-1))^2*\[Epsilon]) + 
  (487*CF^3*Pi^4)/(15360*(-1 + x^(-1))^2*\[Epsilon]) - 
  (51793*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1433*CA*CF*nf*Pi^4)/(46080*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1679*CF^2*nf*Pi^4)/(414720*(-1 + x^(-1))^2*\[Epsilon]) + 
  (((5831*I)/552960)*CA^3*Pi^5)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((467*I)/46080)*CA^2*CF*Pi^5)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((151*I)/46080)*CA*CF^2*Pi^5)/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((19615*I)/10368)*CA^2*nf*Pi)/((-1 + x^(-1))*\[Epsilon]) - 
  (((20045*I)/20736)*CA*CF*nf*Pi)/((-1 + x^(-1))*\[Epsilon]) + 
  (3791*CA^2*nf*Pi^2)/(10368*(-1 + x^(-1))*\[Epsilon]) - 
  (193*CA*CF*nf*Pi^2)/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (((4661*I)/13824)*CA^3*Pi^3)/((-1 + x^(-1))*\[Epsilon]) + 
  (((127*I)/432)*CA^2*CF*Pi^3)/((-1 + x^(-1))*\[Epsilon]) - 
  (((49*I)/768)*CA*CF^2*Pi^3)/((-1 + x^(-1))*\[Epsilon]) - 
  (((2107*I)/41472)*CA^2*nf*Pi^3)/((-1 + x^(-1))*\[Epsilon]) + 
  (((157*I)/6912)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*\[Epsilon]) + 
  (11*CA^3*Pi^4)/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (13*CA^2*CF*Pi^4)/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*Pi^4)/(480*(-1 + x^(-1))*\[Epsilon]) - 
  (85*CA^2*nf*Pi^4)/(13824*(-1 + x^(-1))*\[Epsilon]) - 
  (19*CA*CF*nf*Pi^4)/(6912*(-1 + x^(-1))*\[Epsilon]) + 
  (((13*I)/3072)*CA^3*Pi^5)/((-1 + x^(-1))*\[Epsilon]) - 
  (((7*I)/2304)*CA^2*CF*Pi^5)/((-1 + x^(-1))*\[Epsilon]) - 
  ((I/768)*CA*CF^2*Pi^5)/((-1 + x^(-1))*\[Epsilon]) + 
  (6842783*CA^3)/(139968*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (219785131*CA^2*CF)/(2239488*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5097695*CA*CF^2)/(82944*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (9073*CF^3)/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5203223*CA^2*nf)/(279936*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (25814449*CA*CF*nf)/(1119744*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (14221*CF^2*nf)/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((37133*I)/5184)*CA^3*Pi)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((343573*I)/41472)*CA^2*CF*Pi)/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((1151*I)/512)*CA*CF^2*Pi)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (1035469*CA^3*Pi^2)/(746496*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (449779*CA^2*CF*Pi^2)/(373248*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (59045*CA*CF^2*Pi^2)/(82944*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (467*CF^3*Pi^2)/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (150247*CA^2*nf*Pi^2)/(186624*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (34117*CA*CF*nf*Pi^2)/(93312*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (19*CF^2*nf*Pi^2)/(162*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((44405*I)/82944)*CA^3*Pi^3)/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((6319*I)/13824)*CA^2*CF*Pi^3)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((89*I)/1536)*CA*CF^2*Pi^3)/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (96371*CA^3*Pi^4)/(3317760*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (31609*CA^2*CF*Pi^4)/(552960*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (16943*CA*CF^2*Pi^4)/(165888*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (487*CF^3*Pi^4)/(15360*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (51793*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (1433*CA*CF*nf*Pi^4)/(46080*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (1679*CF^2*nf*Pi^4)/(414720*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((5831*I)/552960)*CA^3*Pi^5)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((467*I)/46080)*CA^2*CF*Pi^5)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((151*I)/46080)*CA*CF^2*Pi^5)/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (6842783*CA^3)/(69984*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (219785131*CA^2*CF)/(1119744*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5097695*CA*CF^2)/(41472*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (9073*CF^3)/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5203223*CA^2*nf)/(139968*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (25814449*CA*CF*nf)/(559872*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (14221*CF^2*nf)/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((37133*I)/2592)*CA^3*Pi)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((343573*I)/20736)*CA^2*CF*Pi)/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((1151*I)/256)*CA*CF^2*Pi)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (997561*CA^3*Pi^2)/(373248*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (420619*CA^2*CF*Pi^2)/(186624*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (61313*CA*CF^2*Pi^2)/(41472*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (467*CF^3*Pi^2)/(384*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (149761*CA^2*nf*Pi^2)/(93312*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (16937*CA*CF*nf*Pi^2)/(23328*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (19*CF^2*nf*Pi^2)/(81*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((44513*I)/41472)*CA^3*Pi^3)/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((6409*I)/6912)*CA^2*CF*Pi^3)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((97*I)/768)*CA*CF^2*Pi^3)/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (95291*CA^3*Pi^4)/(1658880*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (31609*CA^2*CF*Pi^4)/(276480*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (16727*CA*CF^2*Pi^4)/(82944*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (487*CF^3*Pi^4)/(7680*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (51793*CA^2*nf*Pi^4)/(829440*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (1433*CA*CF*nf*Pi^4)/(23040*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (1679*CF^2*nf*Pi^4)/(207360*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((5831*I)/276480)*CA^3*Pi^5)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((467*I)/23040)*CA^2*CF*Pi^5)/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((151*I)/23040)*CA*CF^2*Pi^5)/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((19615*I)/10368)*CA^2*nf*Pi)/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((20045*I)/20736)*CA*CF*nf*Pi)/((-1 + x^(-1))*x*\[Epsilon]) - 
  (3683*CA^2*nf*Pi^2)/(10368*(-1 + x^(-1))*x*\[Epsilon]) + 
  (181*CA*CF*nf*Pi^2)/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (((4517*I)/13824)*CA^3*Pi^3)/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((59*I)/216)*CA^2*CF*Pi^3)/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((41*I)/768)*CA*CF^2*Pi^3)/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((2107*I)/41472)*CA^2*nf*Pi^3)/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((157*I)/6912)*CA*CF*nf*Pi^3)/((-1 + x^(-1))*x*\[Epsilon]) - 
  (11*CA^3*Pi^4)/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (13*CA^2*CF*Pi^4)/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF^2*Pi^4)/(480*(-1 + x^(-1))*x*\[Epsilon]) + 
  (85*CA^2*nf*Pi^4)/(13824*(-1 + x^(-1))*x*\[Epsilon]) + 
  (19*CA*CF*nf*Pi^4)/(6912*(-1 + x^(-1))*x*\[Epsilon]) - 
  (((13*I)/3072)*CA^3*Pi^5)/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((7*I)/2304)*CA^2*CF*Pi^5)/((-1 + x^(-1))*x*\[Epsilon]) + 
  ((I/768)*CA*CF^2*Pi^5)/((-1 + x^(-1))*x*\[Epsilon]) + 
  ((I/192)*CA^3*Pi^3*x)/((-1 + x^(-1))^2*\[Epsilon]) - 
  ((I/64)*CA^2*CF*Pi^3*x)/((-1 + x^(-1))^2*\[Epsilon]) + 
  ((I/96)*CA*CF^2*Pi^3*x)/((-1 + x^(-1))^2*\[Epsilon]) - 
  (418*CA*nf^2*G[0, x])/729 + (16045*CA^3*Pi^2*G[0, x])/6912 - 
  (27865*CA^2*CF*Pi^2*G[0, x])/13824 + (221*CA*CF^2*Pi^2*G[0, x])/512 - 
  (5875*CA^2*nf*Pi^2*G[0, x])/6912 + (2213*CA*CF*nf*Pi^2*G[0, x])/6912 + 
  (55*CA*nf^2*Pi^2*G[0, x])/2592 + ((487*I)/3456)*CA^3*Pi^3*G[0, x] - 
  (I/24)*CA^2*CF*Pi^3*G[0, x] - (443*CA^3*Pi^4*G[0, x])/4608 + 
  (11989*CA^2*CF*Pi^4*G[0, x])/34560 - (131*CA*CF^2*Pi^4*G[0, x])/1280 + 
  (731*CA^2*nf*Pi^4*G[0, x])/46080 - (539*CA*CF*nf*Pi^4*G[0, x])/69120 - 
  ((127*I)/34560)*CA^3*Pi^5*G[0, x] + ((217*I)/11520)*CA^2*CF*Pi^5*G[0, x] - 
  (C4AF*Pi^4*G[0, x])/(80*dA*TF) + (((7*I)/240)*C4AF*Pi^5*G[0, x])/(dA*TF) - 
  (3938369*CA^3*G[0, x])/(93312*(-1 + x^(-1))^2) + 
  (5659273*CA^2*CF*G[0, x])/(124416*(-1 + x^(-1))^2) - 
  (5717*CA*CF^2*G[0, x])/(512*(-1 + x^(-1))^2) + 
  (489431*CA^2*nf*G[0, x])/(46656*(-1 + x^(-1))^2) - 
  (271637*CA*CF*nf*G[0, x])/(62208*(-1 + x^(-1))^2) - 
  (((19343*I)/10368)*CA^3*Pi*G[0, x])/(-1 + x^(-1))^2 + 
  (((71*I)/128)*CA^2*CF*Pi*G[0, x])/(-1 + x^(-1))^2 + 
  (((23*I)/64)*CA*CF^2*Pi*G[0, x])/(-1 + x^(-1))^2 + 
  (((32173*I)/10368)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1))^2 - 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1))^2 - 
  (25111*CA^3*Pi^2*G[0, x])/(15552*(-1 + x^(-1))^2) + 
  (60827*CA^2*CF*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^2) - 
  (1013*CA*CF^2*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2) - 
  (1865*CA^2*nf*Pi^2*G[0, x])/(15552*(-1 + x^(-1))^2) - 
  (1769*CA*CF*nf*Pi^2*G[0, x])/(10368*(-1 + x^(-1))^2) + 
  (((13747*I)/13824)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1))^2 - 
  (((745*I)/1152)*CA^2*CF*Pi^3*G[0, x])/(-1 + x^(-1))^2 + 
  (((115*I)/768)*CA*CF^2*Pi^3*G[0, x])/(-1 + x^(-1))^2 - 
  (((187*I)/1536)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1))^2 + 
  (((227*I)/3456)*CA*CF*nf*Pi^3*G[0, x])/(-1 + x^(-1))^2 + 
  (527*CA^3*Pi^4*G[0, x])/(12288*(-1 + x^(-1))^2) - 
  (2791*CA^2*CF*Pi^4*G[0, x])/(10240*(-1 + x^(-1))^2) + 
  (703*CA*CF^2*Pi^4*G[0, x])/(7680*(-1 + x^(-1))^2) - 
  (3191*CA^2*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2) + 
  (1217*CA*CF*nf*Pi^4*G[0, x])/(46080*(-1 + x^(-1))^2) - 
  (((137*I)/7680)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1))^2 + 
  (((31*I)/4608)*CA^2*CF*Pi^5*G[0, x])/(-1 + x^(-1))^2 + 
  (((17*I)/2304)*CA*CF^2*Pi^5*G[0, x])/(-1 + x^(-1))^2 - 
  (5*C4AF*Pi^2*G[0, x])/(16*dA*TF*(-1 + x^(-1))^2) + 
  ((I/8)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (37*C4AF*Pi^4*G[0, x])/(480*dA*TF*(-1 + x^(-1))^2) + 
  (((7*I)/180)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (((29549*I)/10368)*CA^2*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[0, x])/(-1 + x^(-1)) - 
  (7283*CA^2*nf*Pi^2*G[0, x])/(10368*(-1 + x^(-1))) + 
  (2501*CA*CF*nf*Pi^2*G[0, x])/(10368*(-1 + x^(-1))) + 
  (((13979*I)/13824)*CA^3*Pi^3*G[0, x])/(-1 + x^(-1)) - 
  (((1015*I)/1152)*CA^2*CF*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (((179*I)/768)*CA*CF^2*Pi^3*G[0, x])/(-1 + x^(-1)) - 
  (((553*I)/4608)*CA^2*nf*Pi^3*G[0, x])/(-1 + x^(-1)) + 
  (((371*I)/3456)*CA*CF*nf*Pi^3*G[0, x])/(-1 + x^(-1)) - 
  (1109*CA^3*Pi^4*G[0, x])/(13824*(-1 + x^(-1))) + 
  (1517*CA^2*CF*Pi^4*G[0, x])/(6912*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^4*G[0, x])/(64*(-1 + x^(-1))) + 
  (67*CA^2*nf*Pi^4*G[0, x])/(13824*(-1 + x^(-1))) + 
  (79*CA*CF*nf*Pi^4*G[0, x])/(6912*(-1 + x^(-1))) - 
  (((719*I)/27648)*CA^3*Pi^5*G[0, x])/(-1 + x^(-1)) + 
  (((35*I)/1152)*CA^2*CF*Pi^5*G[0, x])/(-1 + x^(-1)) + 
  (((17*I)/2304)*CA*CF^2*Pi^5*G[0, x])/(-1 + x^(-1)) - 
  (3*C4AF*Pi^2*G[0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (((3*I)/8)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))) + 
  (((49*I)/720)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))) - 
  (985139*CA^3*G[0, x])/(23328*(-1 + x^(-1))^2*x^2) + 
  (5668021*CA^2*CF*G[0, x])/(124416*(-1 + x^(-1))^2*x^2) - 
  (5741*CA*CF^2*G[0, x])/(512*(-1 + x^(-1))^2*x^2) + 
  (489431*CA^2*nf*G[0, x])/(46656*(-1 + x^(-1))^2*x^2) - 
  (271637*CA*CF*nf*G[0, x])/(62208*(-1 + x^(-1))^2*x^2) - 
  (((1295*I)/648)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (I*CA^2*CF*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((32173*I)/10368)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (87079*CA^3*Pi^2*G[0, x])/(62208*(-1 + x^(-1))^2*x^2) + 
  (25601*CA^2*CF*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^2*x^2) - 
  (217*CA*CF^2*Pi^2*G[0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (865*CA^2*nf*Pi^2*G[0, x])/(7776*(-1 + x^(-1))^2*x^2) + 
  (83*CA*CF*nf*Pi^2*G[0, x])/(5184*(-1 + x^(-1))^2*x^2) + 
  (((13243*I)/13824)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((955*I)/1152)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((151*I)/768)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((203*I)/1536)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((371*I)/3456)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (11209*CA^3*Pi^4*G[0, x])/(184320*(-1 + x^(-1))^2*x^2) - 
  (7513*CA^2*CF*Pi^4*G[0, x])/(30720*(-1 + x^(-1))^2*x^2) + 
  (701*CA*CF^2*Pi^4*G[0, x])/(7680*(-1 + x^(-1))^2*x^2) - 
  (3191*CA^2*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2*x^2) + 
  (1217*CA*CF*nf*Pi^4*G[0, x])/(46080*(-1 + x^(-1))^2*x^2) - 
  (((137*I)/7680)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((31*I)/4608)*CA^2*CF*Pi^5*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (((17*I)/2304)*CA*CF^2*Pi^5*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^2*G[0, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((5*I)/16)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^4*G[0, x])/(240*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((7*I)/180)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (7878925*CA^3*G[0, x])/(93312*(-1 + x^(-1))^2*x) - 
  (5663647*CA^2*CF*G[0, x])/(62208*(-1 + x^(-1))^2*x) + 
  (5729*CA*CF^2*G[0, x])/(256*(-1 + x^(-1))^2*x) - 
  (489431*CA^2*nf*G[0, x])/(23328*(-1 + x^(-1))^2*x) + 
  (271637*CA*CF*nf*G[0, x])/(31104*(-1 + x^(-1))^2*x) + 
  (((40063*I)/10368)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((199*I)/128)*CA^2*CF*Pi*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((23*I)/64)*CA*CF^2*Pi*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((32173*I)/5184)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((2617*I)/1152)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x) + 
  (41555*CA^3*Pi^2*G[0, x])/(15552*(-1 + x^(-1))^2*x) - 
  (19123*CA^2*CF*Pi^2*G[0, x])/(5184*(-1 + x^(-1))^2*x) + 
  (7*CA*CF^2*Pi^2*G[0, x])/(4*(-1 + x^(-1))^2*x) + 
  (8891*CA^2*nf*Pi^2*G[0, x])/(31104*(-1 + x^(-1))^2*x) + 
  (545*CA*CF*nf*Pi^2*G[0, x])/(5184*(-1 + x^(-1))^2*x) - 
  (((13735*I)/6912)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((191*I)/128)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((41*I)/128)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((617*I)/2304)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((323*I)/1728)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x) - 
  (7373*CA^3*Pi^4*G[0, x])/(92160*(-1 + x^(-1))^2*x) + 
  (23731*CA^2*CF*Pi^4*G[0, x])/(46080*(-1 + x^(-1))^2*x) - 
  (731*CA*CF^2*Pi^4*G[0, x])/(3840*(-1 + x^(-1))^2*x) + 
  (2363*CA^2*nf*Pi^4*G[0, x])/(138240*(-1 + x^(-1))^2*x) - 
  (1217*CA*CF*nf*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*x) + 
  (((137*I)/3840)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((31*I)/2304)*CA^2*CF*Pi^5*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((17*I)/1152)*CA*CF^2*Pi^5*G[0, x])/((-1 + x^(-1))^2*x) + 
  (5*C4AF*Pi^2*G[0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (((5*I)/8)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^4*G[0, x])/(20*dA*TF*(-1 + x^(-1))^2*x) - 
  (((7*I)/90)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (((29549*I)/10368)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))*x) + 
  (6977*CA^2*nf*Pi^2*G[0, x])/(10368*(-1 + x^(-1))*x) - 
  (2213*CA*CF*nf*Pi^2*G[0, x])/(10368*(-1 + x^(-1))*x) - 
  (((13475*I)/13824)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  (((931*I)/1152)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (((151*I)/768)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  (((529*I)/4608)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) - 
  (((371*I)/3456)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))*x) + 
  (1109*CA^3*Pi^4*G[0, x])/(13824*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*Pi^4*G[0, x])/(6912*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^4*G[0, x])/(64*(-1 + x^(-1))*x) - 
  (67*CA^2*nf*Pi^4*G[0, x])/(13824*(-1 + x^(-1))*x) - 
  (79*CA*CF*nf*Pi^4*G[0, x])/(6912*(-1 + x^(-1))*x) + 
  (((719*I)/27648)*CA^3*Pi^5*G[0, x])/((-1 + x^(-1))*x) - 
  (((35*I)/1152)*CA^2*CF*Pi^5*G[0, x])/((-1 + x^(-1))*x) - 
  (((17*I)/2304)*CA*CF^2*Pi^5*G[0, x])/((-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, x])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (((5*I)/16)*C4AF*Pi^3*G[0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^4*G[0, x])/(60*dA*TF*(-1 + x^(-1))*x) - 
  (((49*I)/720)*C4AF*Pi^5*G[0, x])/(dA*TF*(-1 + x^(-1))*x) - 
  (((5*I)/384)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/128)*CA^2*CF*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/192)*CA*CF^2*Pi^3*x*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/384)*CA^3*Pi^3*x*G[0, x])/(-1 + x^(-1)) - 
  ((I/384)*CA^2*CF*Pi^3*x*G[0, x])/(-1 + x^(-1)) + 
  ((I/192)*CA*CF^2*Pi^3*x*G[0, x])/(-1 + x^(-1)) - 
  (CA^3*G[0, x])/(64*\[Epsilon]^5) + (CA^2*CF*G[0, x])/(16*\[Epsilon]^5) - 
  (CA*CF^2*G[0, x])/(16*\[Epsilon]^5) - (77*CA^3*G[0, x])/
   (384*\[Epsilon]^4) + (95*CA^2*CF*G[0, x])/(192*\[Epsilon]^4) - 
  (3*CA*CF^2*G[0, x])/(16*\[Epsilon]^4) + (7*CA^2*nf*G[0, x])/
   (192*\[Epsilon]^4) - (7*CA*CF*nf*G[0, x])/(96*\[Epsilon]^4) - 
  ((I/32)*CA^3*Pi*G[0, x])/\[Epsilon]^4 + ((I/16)*CA^2*CF*Pi*G[0, x])/
   \[Epsilon]^4 - (4177*CA^3*G[0, x])/(3456*\[Epsilon]^3) + 
  (1045*CA^2*CF*G[0, x])/(576*\[Epsilon]^3) - 
  (41*CA*CF^2*G[0, x])/(64*\[Epsilon]^3) + (589*CA^2*nf*G[0, x])/
   (1728*\[Epsilon]^3) - (71*CA*CF*nf*G[0, x])/(288*\[Epsilon]^3) - 
  (11*CA*nf^2*G[0, x])/(432*\[Epsilon]^3) - (((11*I)/48)*CA^3*Pi*G[0, x])/
   \[Epsilon]^3 + (((3*I)/32)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^3 + 
  ((I/24)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^3 + (13*CA^3*Pi^2*G[0, x])/
   (768*\[Epsilon]^3) - (CA^2*CF*Pi^2*G[0, x])/(96*\[Epsilon]^3) + 
  (CA*CF^2*Pi^2*G[0, x])/(64*\[Epsilon]^3) - (11731*CA^3*G[0, x])/
   (5184*\[Epsilon]^2) + (19831*CA^2*CF*G[0, x])/(6912*\[Epsilon]^2) - 
  (221*CA*CF^2*G[0, x])/(256*\[Epsilon]^2) + (6559*CA^2*nf*G[0, x])/
   (5184*\[Epsilon]^2) - (1319*CA*CF*nf*G[0, x])/(1728*\[Epsilon]^2) - 
  (55*CA*nf^2*G[0, x])/(648*\[Epsilon]^2) - (((143*I)/288)*CA^3*Pi*G[0, x])/
   \[Epsilon]^2 + ((I/4)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^2 + 
  (((5*I)/72)*CA^2*nf*Pi*G[0, x])/\[Epsilon]^2 - 
  (1397*CA^3*Pi^2*G[0, x])/(27648*\[Epsilon]^2) + 
  (17*CA^2*CF*Pi^2*G[0, x])/(512*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, x])/(128*\[Epsilon]^2) - (11*CA^2*nf*Pi^2*G[0, x])/
   (6912*\[Epsilon]^2) + (17*CA*CF*nf*Pi^2*G[0, x])/(1152*\[Epsilon]^2) + 
  ((I/128)*CA^3*Pi^3*G[0, x])/\[Epsilon]^2 - ((I/64)*CA^2*CF*Pi^3*G[0, x])/
   \[Epsilon]^2 - (11731*CA^3*G[0, x])/(5184*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (19831*CA^2*CF*G[0, x])/(6912*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (221*CA*CF^2*G[0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (1639*CA^3*Pi^2*G[0, x])/(27648*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (455*CA^2*CF*Pi^2*G[0, x])/(4608*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (3*CA*CF^2*Pi^2*G[0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (11731*CA^3*G[0, x])/(5184*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (19831*CA^2*CF*G[0, x])/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (221*CA*CF^2*G[0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (1639*CA^3*Pi^2*G[0, x])/(27648*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (563*CA^2*CF*Pi^2*G[0, x])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (3*CA*CF^2*Pi^2*G[0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (11731*CA^3*G[0, x])/(2592*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (19831*CA^2*CF*G[0, x])/(3456*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (221*CA*CF^2*G[0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (1747*CA^3*Pi^2*G[0, x])/(13824*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (563*CA^2*CF*Pi^2*G[0, x])/(2304*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (11*CA*nf^2*G[0, x])/(48*\[Epsilon]) + (((10243*I)/3456)*CA^3*Pi*G[0, x])/
   \[Epsilon] - (((2501*I)/768)*CA^2*CF*Pi*G[0, x])/\[Epsilon] + 
  (((221*I)/256)*CA*CF^2*Pi*G[0, x])/\[Epsilon] - 
  (((3235*I)/3456)*CA^2*nf*Pi*G[0, x])/\[Epsilon] + 
  (((181*I)/384)*CA*CF*nf*Pi*G[0, x])/\[Epsilon] - 
  (353*CA^3*Pi^2*G[0, x])/(1152*\[Epsilon]) + (CA^2*CF*Pi^2*G[0, x])/
   (8*\[Epsilon]) + (25*CA^2*nf*Pi^2*G[0, x])/(1728*\[Epsilon]) + 
  (11*CA*nf^2*Pi^2*G[0, x])/(1728*\[Epsilon]) - 
  (((583*I)/3072)*CA^3*Pi^3*G[0, x])/\[Epsilon] + 
  (((1069*I)/4608)*CA^2*CF*Pi^3*G[0, x])/\[Epsilon] - 
  (((9*I)/128)*CA*CF^2*Pi^3*G[0, x])/\[Epsilon] + 
  (((53*I)/1536)*CA^2*nf*Pi^3*G[0, x])/\[Epsilon] - 
  (((71*I)/2304)*CA*CF*nf*Pi^3*G[0, x])/\[Epsilon] + 
  (5*CA^3*Pi^4*G[0, x])/(256*\[Epsilon]) - (7*CA^2*CF*Pi^4*G[0, x])/
   (288*\[Epsilon]) - (37133*CA^3*G[0, x])/(2592*(-1 + x^(-1))^2*
    \[Epsilon]) + (343573*CA^2*CF*G[0, x])/(20736*(-1 + x^(-1))^2*
    \[Epsilon]) - (1151*CA*CF^2*G[0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) + 
  (19615*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))^2*\[Epsilon]) - 
  (20045*CA*CF*nf*G[0, x])/(20736*(-1 + x^(-1))^2*\[Epsilon]) - 
  (((13691*I)/3456)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((2885*I)/768)*CA^2*CF*Pi*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((221*I)/256)*CA*CF^2*Pi*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((3683*I)/3456)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((181*I)/384)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (40169*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^2*\[Epsilon]) - 
  (4015*CA^2*CF*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA*CF^2*Pi^2*G[0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (5365*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^2*\[Epsilon]) + 
  (89*CA*CF*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*\[Epsilon]) + 
  (((253*I)/1024)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((997*I)/4608)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((5*I)/128)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((23*I)/512)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((71*I)/2304)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (2939*CA^3*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2*\[Epsilon]) + 
  (107*CA^2*CF*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*\[Epsilon]) + 
  (347*CA*CF^2*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*\[Epsilon]) - 
  (19615*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))*\[Epsilon]) + 
  (20045*CA*CF*nf*G[0, x])/(20736*(-1 + x^(-1))*\[Epsilon]) + 
  (119*CA^3*Pi^2*G[0, x])/(256*(-1 + x^(-1))*\[Epsilon]) - 
  (863*CA^2*CF*Pi^2*G[0, x])/(1728*(-1 + x^(-1))*\[Epsilon]) + 
  (49*CA*CF^2*Pi^2*G[0, x])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (1751*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*\[Epsilon]) + 
  (11*CA*CF*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))*\[Epsilon]) + 
  (11*CA^3*Pi^4*G[0, x])/(1536*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*CF*Pi^4*G[0, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*Pi^4*G[0, x])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (37133*CA^3*G[0, x])/(2592*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (343573*CA^2*CF*G[0, x])/(20736*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (1151*CA*CF^2*G[0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (19615*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (20045*CA*CF*nf*G[0, x])/(20736*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((13691*I)/3456)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((2885*I)/768)*CA^2*CF*Pi*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((221*I)/256)*CA*CF^2*Pi*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((3683*I)/3456)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((181*I)/384)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (40169*CA^3*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (6031*CA^2*CF*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (89*CA*CF^2*Pi^2*G[0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5365*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (413*CA*CF*nf*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((253*I)/1024)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((1177*I)/4608)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((9*I)/128)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((23*I)/512)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((71*I)/2304)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (2939*CA^3*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (107*CA^2*CF*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (347*CA*CF^2*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (37133*CA^3*G[0, x])/(1296*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (343573*CA^2*CF*G[0, x])/(10368*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (1151*CA*CF^2*G[0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (19615*CA^2*nf*G[0, x])/(5184*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (20045*CA*CF*nf*G[0, x])/(10368*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((13691*I)/1728)*CA^3*Pi*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((2885*I)/384)*CA^2*CF*Pi*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((221*I)/128)*CA*CF^2*Pi*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((3683*I)/1728)*CA^2*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((181*I)/192)*CA*CF*nf*Pi*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (42005*CA^3*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (1357*CA^2*CF*Pi^2*G[0, x])/(864*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (13*CA*CF^2*Pi^2*G[0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5689*CA^2*nf*Pi^2*G[0, x])/(20736*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (305*CA*CF*nf*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((779*I)/1536)*CA^3*Pi^3*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((1141*I)/2304)*CA^2*CF*Pi^3*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((23*I)/192)*CA*CF^2*Pi^3*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((23*I)/256)*CA^2*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((71*I)/1152)*CA*CF*nf*Pi^3*G[0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (2939*CA^3*Pi^4*G[0, x])/(138240*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (107*CA^2*CF*Pi^4*G[0, x])/(11520*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (347*CA*CF^2*Pi^4*G[0, x])/(11520*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (19615*CA^2*nf*G[0, x])/(10368*(-1 + x^(-1))*x*\[Epsilon]) - 
  (20045*CA*CF*nf*G[0, x])/(20736*(-1 + x^(-1))*x*\[Epsilon]) - 
  (115*CA^3*Pi^2*G[0, x])/(256*(-1 + x^(-1))*x*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[0, x])/(54*(-1 + x^(-1))*x*\[Epsilon]) - 
  (41*CA*CF^2*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (1751*CA^2*nf*Pi^2*G[0, x])/(41472*(-1 + x^(-1))*x*\[Epsilon]) - 
  (11*CA*CF*nf*Pi^2*G[0, x])/(768*(-1 + x^(-1))*x*\[Epsilon]) - 
  (11*CA^3*Pi^4*G[0, x])/(1536*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^2*CF*Pi^4*G[0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF^2*Pi^4*G[0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*Pi^2*x*G[0, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^2*CF*Pi^2*x*G[0, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x*G[0, x])/(96*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^3*Pi^2*x*G[0, x])/(192*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*CF*Pi^2*x*G[0, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x*G[0, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  (209*CA*nf^2*G[1, x])/729 - ((3*I)/16)*CA*nf^2*Pi*G[1, x] - 
  (16045*CA^3*Pi^2*G[1, x])/6912 + (27865*CA^2*CF*Pi^2*G[1, x])/13824 - 
  (221*CA*CF^2*Pi^2*G[1, x])/512 + (5875*CA^2*nf*Pi^2*G[1, x])/6912 - 
  (2213*CA*CF*nf*Pi^2*G[1, x])/6912 - (55*CA*nf^2*Pi^2*G[1, x])/5184 + 
  ((601*I)/4608)*CA^3*Pi^3*G[1, x] - ((139*I)/576)*CA^2*CF*Pi^3*G[1, x] + 
  ((41*I)/768)*CA*CF^2*Pi^3*G[1, x] + ((35*I)/1728)*CA^2*nf*Pi^3*G[1, x] + 
  (I/192)*CA*nf^2*Pi^3*G[1, x] + (1285*CA^3*Pi^4*G[1, x])/13824 - 
  (11627*CA^2*CF*Pi^4*G[1, x])/34560 + (389*CA*CF^2*Pi^4*G[1, x])/3840 + 
  (19*CA^2*nf*Pi^4*G[1, x])/5760 - (67*CA*CF*nf*Pi^4*G[1, x])/3456 + 
  ((2653*I)/69120)*CA^3*Pi^5*G[1, x] - ((299*I)/3840)*CA^2*CF*Pi^5*G[1, x] + 
  ((11*I)/384)*CA*CF^2*Pi^5*G[1, x] + (C4AF*Pi^4*G[1, x])/(80*dA*TF) - 
  ((I/12)*C4AF*Pi^5*G[1, x])/(dA*TF) + (1968091*CA^3*G[1, x])/
   (93312*(-1 + x^(-1))^2) - (5650525*CA^2*CF*G[1, x])/
   (248832*(-1 + x^(-1))^2) + (5693*CA*CF^2*G[1, x])/(1024*(-1 + x^(-1))^2) - 
  (489431*CA^2*nf*G[1, x])/(93312*(-1 + x^(-1))^2) + 
  (271637*CA*CF*nf*G[1, x])/(124416*(-1 + x^(-1))^2) - 
  (((103823*I)/10368)*CA^3*Pi*G[1, x])/(-1 + x^(-1))^2 + 
  (((45017*I)/4608)*CA^2*CF*Pi*G[1, x])/(-1 + x^(-1))^2 - 
  (((1263*I)/512)*CA*CF^2*Pi*G[1, x])/(-1 + x^(-1))^2 + 
  (159527*CA^3*Pi^2*G[1, x])/(62208*(-1 + x^(-1))^2) - 
  (171409*CA^2*CF*Pi^2*G[1, x])/(82944*(-1 + x^(-1))^2) + 
  (1891*CA*CF^2*Pi^2*G[1, x])/(3072*(-1 + x^(-1))^2) - 
  (10933*CA^2*nf*Pi^2*G[1, x])/(124416*(-1 + x^(-1))^2) + 
  (9*CA*CF*nf*Pi^2*G[1, x])/(512*(-1 + x^(-1))^2) - 
  (((8765*I)/27648)*CA^3*Pi^3*G[1, x])/(-1 + x^(-1))^2 + 
  (((71*I)/6912)*CA^2*CF*Pi^3*G[1, x])/(-1 + x^(-1))^2 + 
  (((11*I)/512)*CA*CF^2*Pi^3*G[1, x])/(-1 + x^(-1))^2 + 
  (21143*CA^3*Pi^4*G[1, x])/(368640*(-1 + x^(-1))^2) + 
  (5813*CA^2*CF*Pi^4*G[1, x])/(110592*(-1 + x^(-1))^2) - 
  (371*CA*CF^2*Pi^4*G[1, x])/(15360*(-1 + x^(-1))^2) - 
  (5053*CA^2*nf*Pi^4*G[1, x])/(184320*(-1 + x^(-1))^2) + 
  (8167*CA*CF*nf*Pi^4*G[1, x])/(276480*(-1 + x^(-1))^2) + 
  (((247*I)/552960)*CA^3*Pi^5*G[1, x])/(-1 + x^(-1))^2 - 
  (((131*I)/23040)*CA^2*CF*Pi^5*G[1, x])/(-1 + x^(-1))^2 + 
  (((101*I)/15360)*CA*CF^2*Pi^5*G[1, x])/(-1 + x^(-1))^2 + 
  (5*C4AF*Pi^2*G[1, x])/(16*dA*TF*(-1 + x^(-1))^2) + 
  (13*C4AF*Pi^4*G[1, x])/(960*dA*TF*(-1 + x^(-1))^2) - 
  (((29549*I)/10368)*CA^2*nf*Pi*G[1, x])/(-1 + x^(-1)) + 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[1, x])/(-1 + x^(-1)) + 
  (7283*CA^2*nf*Pi^2*G[1, x])/(10368*(-1 + x^(-1))) - 
  (2501*CA*CF*nf*Pi^2*G[1, x])/(10368*(-1 + x^(-1))) - 
  (((115*I)/192)*CA^3*Pi^3*G[1, x])/(-1 + x^(-1)) + 
  (((653*I)/1152)*CA^2*CF*Pi^3*G[1, x])/(-1 + x^(-1)) - 
  (((73*I)/384)*CA*CF^2*Pi^3*G[1, x])/(-1 + x^(-1)) + 
  (((553*I)/4608)*CA^2*nf*Pi^3*G[1, x])/(-1 + x^(-1)) - 
  (((371*I)/3456)*CA*CF*nf*Pi^3*G[1, x])/(-1 + x^(-1)) + 
  (1109*CA^3*Pi^4*G[1, x])/(13824*(-1 + x^(-1))) - 
  (1517*CA^2*CF*Pi^4*G[1, x])/(6912*(-1 + x^(-1))) + 
  (3*CA*CF^2*Pi^4*G[1, x])/(64*(-1 + x^(-1))) - 
  (67*CA^2*nf*Pi^4*G[1, x])/(13824*(-1 + x^(-1))) - 
  (79*CA*CF*nf*Pi^4*G[1, x])/(6912*(-1 + x^(-1))) + 
  (((13*I)/432)*CA^3*Pi^5*G[1, x])/(-1 + x^(-1)) - 
  (((103*I)/2304)*CA^2*CF*Pi^5*G[1, x])/(-1 + x^(-1)) + 
  (((11*I)/1152)*CA*CF^2*Pi^5*G[1, x])/(-1 + x^(-1)) + 
  (3*C4AF*Pi^2*G[1, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/8)*C4AF*Pi^3*G[1, x])/(dA*TF*(-1 + x^(-1))) - 
  (((49*I)/720)*C4AF*Pi^5*G[1, x])/(dA*TF*(-1 + x^(-1))) + 
  (1968091*CA^3*G[1, x])/(93312*(-1 + x^(-1))^2*x^2) - 
  (5650525*CA^2*CF*G[1, x])/(248832*(-1 + x^(-1))^2*x^2) + 
  (5693*CA*CF^2*G[1, x])/(1024*(-1 + x^(-1))^2*x^2) - 
  (489431*CA^2*nf*G[1, x])/(93312*(-1 + x^(-1))^2*x^2) + 
  (271637*CA*CF*nf*G[1, x])/(124416*(-1 + x^(-1))^2*x^2) - 
  (((103823*I)/10368)*CA^3*Pi*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (((45017*I)/4608)*CA^2*CF*Pi*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (((1263*I)/512)*CA*CF^2*Pi*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (160769*CA^3*Pi^2*G[1, x])/(62208*(-1 + x^(-1))^2*x^2) - 
  (180481*CA^2*CF*Pi^2*G[1, x])/(82944*(-1 + x^(-1))^2*x^2) + 
  (2147*CA*CF^2*Pi^2*G[1, x])/(3072*(-1 + x^(-1))^2*x^2) - 
  (13849*CA^2*nf*Pi^2*G[1, x])/(124416*(-1 + x^(-1))^2*x^2) + 
  (209*CA*CF*nf*Pi^2*G[1, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (((8045*I)/27648)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (((325*I)/6912)*CA^2*CF*Pi^3*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (((65*I)/1536)*CA*CF^2*Pi^3*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (19319*CA^3*Pi^4*G[1, x])/(368640*(-1 + x^(-1))^2*x^2) + 
  (30721*CA^2*CF*Pi^4*G[1, x])/(552960*(-1 + x^(-1))^2*x^2) - 
  (431*CA*CF^2*Pi^4*G[1, x])/(15360*(-1 + x^(-1))^2*x^2) - 
  (5053*CA^2*nf*Pi^4*G[1, x])/(184320*(-1 + x^(-1))^2*x^2) + 
  (8167*CA*CF*nf*Pi^4*G[1, x])/(276480*(-1 + x^(-1))^2*x^2) + 
  (((247*I)/552960)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (((131*I)/23040)*CA^2*CF*Pi^5*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (((101*I)/15360)*CA*CF^2*Pi^5*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[1, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (119*C4AF*Pi^4*G[1, x])/(960*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (1968091*CA^3*G[1, x])/(46656*(-1 + x^(-1))^2*x) + 
  (5650525*CA^2*CF*G[1, x])/(124416*(-1 + x^(-1))^2*x) - 
  (5693*CA*CF^2*G[1, x])/(512*(-1 + x^(-1))^2*x) + 
  (489431*CA^2*nf*G[1, x])/(46656*(-1 + x^(-1))^2*x) - 
  (271637*CA*CF*nf*G[1, x])/(62208*(-1 + x^(-1))^2*x) + 
  (((103823*I)/5184)*CA^3*Pi*G[1, x])/((-1 + x^(-1))^2*x) - 
  (((45017*I)/2304)*CA^2*CF*Pi*G[1, x])/((-1 + x^(-1))^2*x) + 
  (((1263*I)/256)*CA*CF^2*Pi*G[1, x])/((-1 + x^(-1))^2*x) - 
  (40037*CA^3*Pi^2*G[1, x])/(7776*(-1 + x^(-1))^2*x) + 
  (175945*CA^2*CF*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^2*x) - 
  (673*CA*CF^2*Pi^2*G[1, x])/(512*(-1 + x^(-1))^2*x) + 
  (12391*CA^2*nf*Pi^2*G[1, x])/(62208*(-1 + x^(-1))^2*x) - 
  (145*CA*CF*nf*Pi^2*G[1, x])/(2304*(-1 + x^(-1))^2*x) + 
  (((8369*I)/13824)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))^2*x) + 
  (((41*I)/1728)*CA^2*CF*Pi^3*G[1, x])/((-1 + x^(-1))^2*x) - 
  (((37*I)/768)*CA*CF^2*Pi^3*G[1, x])/((-1 + x^(-1))^2*x) - 
  (20047*CA^3*Pi^4*G[1, x])/(184320*(-1 + x^(-1))^2*x) - 
  (30529*CA^2*CF*Pi^4*G[1, x])/(276480*(-1 + x^(-1))^2*x) + 
  (137*CA*CF^2*Pi^4*G[1, x])/(2560*(-1 + x^(-1))^2*x) + 
  (5053*CA^2*nf*Pi^4*G[1, x])/(92160*(-1 + x^(-1))^2*x) - 
  (8167*CA*CF*nf*Pi^4*G[1, x])/(138240*(-1 + x^(-1))^2*x) - 
  (((247*I)/276480)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))^2*x) + 
  (((131*I)/11520)*CA^2*CF*Pi^5*G[1, x])/((-1 + x^(-1))^2*x) - 
  (((101*I)/7680)*CA*CF^2*Pi^5*G[1, x])/((-1 + x^(-1))^2*x) - 
  (9*C4AF*Pi^2*G[1, x])/(16*dA*TF*(-1 + x^(-1))^2*x) - 
  (11*C4AF*Pi^4*G[1, x])/(80*dA*TF*(-1 + x^(-1))^2*x) + 
  (((29549*I)/10368)*CA^2*nf*Pi*G[1, x])/((-1 + x^(-1))*x) - 
  (((2617*I)/2304)*CA*CF*nf*Pi*G[1, x])/((-1 + x^(-1))*x) - 
  (6977*CA^2*nf*Pi^2*G[1, x])/(10368*(-1 + x^(-1))*x) + 
  (2213*CA*CF*nf*Pi^2*G[1, x])/(10368*(-1 + x^(-1))*x) + 
  (((9*I)/16)*CA^3*Pi^3*G[1, x])/((-1 + x^(-1))*x) - 
  (((557*I)/1152)*CA^2*CF*Pi^3*G[1, x])/((-1 + x^(-1))*x) + 
  (((55*I)/384)*CA*CF^2*Pi^3*G[1, x])/((-1 + x^(-1))*x) - 
  (((529*I)/4608)*CA^2*nf*Pi^3*G[1, x])/((-1 + x^(-1))*x) + 
  (((371*I)/3456)*CA*CF*nf*Pi^3*G[1, x])/((-1 + x^(-1))*x) - 
  (1109*CA^3*Pi^4*G[1, x])/(13824*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*Pi^4*G[1, x])/(6912*(-1 + x^(-1))*x) - 
  (3*CA*CF^2*Pi^4*G[1, x])/(64*(-1 + x^(-1))*x) + 
  (67*CA^2*nf*Pi^4*G[1, x])/(13824*(-1 + x^(-1))*x) + 
  (79*CA*CF*nf*Pi^4*G[1, x])/(6912*(-1 + x^(-1))*x) - 
  (((13*I)/432)*CA^3*Pi^5*G[1, x])/((-1 + x^(-1))*x) + 
  (((103*I)/2304)*CA^2*CF*Pi^5*G[1, x])/((-1 + x^(-1))*x) - 
  (((11*I)/1152)*CA*CF^2*Pi^5*G[1, x])/((-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[1, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (((5*I)/16)*C4AF*Pi^3*G[1, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^4*G[1, x])/(120*dA*TF*(-1 + x^(-1))*x) + 
  (((49*I)/720)*C4AF*Pi^5*G[1, x])/(dA*TF*(-1 + x^(-1))*x) + 
  ((I/384)*CA^3*Pi^3*x*G[1, x])/(-1 + x^(-1))^2 + 
  (((5*I)/384)*CA^2*CF*Pi^3*x*G[1, x])/(-1 + x^(-1))^2 - 
  ((I/64)*CA*CF^2*Pi^3*x*G[1, x])/(-1 + x^(-1))^2 + 
  ((I/384)*CA^3*Pi^3*x*G[1, x])/(-1 + x^(-1)) + 
  ((I/384)*CA^2*CF*Pi^3*x*G[1, x])/(-1 + x^(-1)) - 
  ((I/192)*CA*CF^2*Pi^3*x*G[1, x])/(-1 + x^(-1)) + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (CA^2*CF*G[1, x])/(32*\[Epsilon]^5) + 
  (CA*CF^2*G[1, x])/(32*\[Epsilon]^5) + (77*CA^3*G[1, x])/
   (768*\[Epsilon]^4) - (95*CA^2*CF*G[1, x])/(384*\[Epsilon]^4) + 
  (3*CA*CF^2*G[1, x])/(32*\[Epsilon]^4) - (7*CA^2*nf*G[1, x])/
   (384*\[Epsilon]^4) + (7*CA*CF*nf*G[1, x])/(192*\[Epsilon]^4) + 
  ((I/128)*CA^3*Pi*G[1, x])/\[Epsilon]^4 - ((I/32)*CA*CF^2*Pi*G[1, x])/
   \[Epsilon]^4 + (4177*CA^3*G[1, x])/(6912*\[Epsilon]^3) - 
  (1045*CA^2*CF*G[1, x])/(1152*\[Epsilon]^3) + 
  (41*CA*CF^2*G[1, x])/(128*\[Epsilon]^3) - (589*CA^2*nf*G[1, x])/
   (3456*\[Epsilon]^3) + (71*CA*CF*nf*G[1, x])/(576*\[Epsilon]^3) + 
  (11*CA*nf^2*G[1, x])/(864*\[Epsilon]^3) - (((11*I)/768)*CA^3*Pi*G[1, x])/
   \[Epsilon]^3 + (((33*I)/128)*CA^2*CF*Pi*G[1, x])/\[Epsilon]^3 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, x])/\[Epsilon]^3 + 
  ((I/384)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, x])/\[Epsilon]^3 + 
  (11*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) - (5*CA^2*CF*Pi^2*G[1, x])/
   (192*\[Epsilon]^3) - (CA*CF^2*Pi^2*G[1, x])/(128*\[Epsilon]^3) + 
  (11731*CA^3*G[1, x])/(5184*\[Epsilon]^2) - (19831*CA^2*CF*G[1, x])/
   (6912*\[Epsilon]^2) + (221*CA*CF^2*G[1, x])/(256*\[Epsilon]^2) - 
  (6559*CA^2*nf*G[1, x])/(10368*\[Epsilon]^2) + 
  (1319*CA*CF*nf*G[1, x])/(3456*\[Epsilon]^2) + 
  (55*CA*nf^2*G[1, x])/(1296*\[Epsilon]^2) - 
  (((1519*I)/2304)*CA^3*Pi*G[1, x])/\[Epsilon]^2 + 
  (((63*I)/64)*CA^2*CF*Pi*G[1, x])/\[Epsilon]^2 - 
  (((41*I)/128)*CA*CF^2*Pi*G[1, x])/\[Epsilon]^2 + 
  (((269*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  (((5*I)/32)*CA*CF*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/48)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (3839*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) - (11*CA^2*CF*Pi^2*G[1, x])/(4608*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[1, x])/(128*\[Epsilon]^2) - (349*CA^2*nf*Pi^2*G[1, x])/
   (13824*\[Epsilon]^2) - (17*CA*CF*nf*Pi^2*G[1, x])/(2304*\[Epsilon]^2) + 
  (((9*I)/512)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 - 
  (((13*I)/384)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon]^2 + 
  (((11*I)/384)*CA*CF^2*Pi^3*G[1, x])/\[Epsilon]^2 + 
  (11*CA*nf^2*G[1, x])/(96*\[Epsilon]) - (((10243*I)/3456)*CA^3*Pi*G[1, x])/
   \[Epsilon] + (((2501*I)/768)*CA^2*CF*Pi*G[1, x])/\[Epsilon] - 
  (((221*I)/256)*CA*CF^2*Pi*G[1, x])/\[Epsilon] + 
  (((3235*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] - 
  (((181*I)/384)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - 
  (((5*I)/72)*CA*nf^2*Pi*G[1, x])/\[Epsilon] - (1693*CA^3*Pi^2*G[1, x])/
   (4608*\[Epsilon]) + (41*CA^2*CF*Pi^2*G[1, x])/(72*\[Epsilon]) - 
  (41*CA*CF^2*Pi^2*G[1, x])/(256*\[Epsilon]) + (9*CA^2*nf*Pi^2*G[1, x])/
   (256*\[Epsilon]) - (CA*CF*nf*Pi^2*G[1, x])/(27*\[Epsilon]) - 
  (11*CA*nf^2*Pi^2*G[1, x])/(3456*\[Epsilon]) + 
  (((1133*I)/9216)*CA^3*Pi^3*G[1, x])/\[Epsilon] - 
  (((997*I)/4608)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon] + 
  (((9*I)/128)*CA*CF^2*Pi^3*G[1, x])/\[Epsilon] - 
  (((103*I)/4608)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (((71*I)/2304)*CA*CF*nf*Pi^3*G[1, x])/\[Epsilon] - 
  (101*CA^3*Pi^4*G[1, x])/(7680*\[Epsilon]) - (11*CA^2*CF*Pi^4*G[1, x])/
   (768*\[Epsilon]) + (203*CA*CF^2*Pi^4*G[1, x])/(5760*\[Epsilon]) + 
  (37133*CA^3*G[1, x])/(5184*(-1 + x^(-1))^2*\[Epsilon]) - 
  (343573*CA^2*CF*G[1, x])/(41472*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1151*CA*CF^2*G[1, x])/(512*(-1 + x^(-1))^2*\[Epsilon]) - 
  (45053*CA^3*Pi^2*G[1, x])/(82944*(-1 + x^(-1))^2*\[Epsilon]) + 
  (6715*CA^2*CF*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^2*\[Epsilon]) - 
  (121*CA*CF^2*Pi^2*G[1, x])/(1536*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5831*CA^3*Pi^4*G[1, x])/(552960*(-1 + x^(-1))^2*\[Epsilon]) - 
  (467*CA^2*CF*Pi^4*G[1, x])/(46080*(-1 + x^(-1))^2*\[Epsilon]) - 
  (151*CA*CF^2*Pi^4*G[1, x])/(46080*(-1 + x^(-1))^2*\[Epsilon]) + 
  (19615*CA^2*nf*G[1, x])/(10368*(-1 + x^(-1))*\[Epsilon]) - 
  (20045*CA*CF*nf*G[1, x])/(20736*(-1 + x^(-1))*\[Epsilon]) - 
  (3847*CA^3*Pi^2*G[1, x])/(3456*(-1 + x^(-1))*\[Epsilon]) + 
  (445*CA^2*CF*Pi^2*G[1, x])/(432*(-1 + x^(-1))*\[Epsilon]) - 
  (43*CA*CF^2*Pi^2*G[1, x])/(192*(-1 + x^(-1))*\[Epsilon]) + 
  (1751*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))*\[Epsilon]) - 
  (11*CA*CF*nf*Pi^2*G[1, x])/(768*(-1 + x^(-1))*\[Epsilon]) + 
  (17*CA^3*Pi^4*G[1, x])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*CF*Pi^4*G[1, x])/(36*(-1 + x^(-1))*\[Epsilon]) + 
  (13*CA*CF^2*Pi^4*G[1, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (37133*CA^3*G[1, x])/(5184*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (343573*CA^2*CF*G[1, x])/(41472*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (1151*CA*CF^2*G[1, x])/(512*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (44405*CA^3*Pi^2*G[1, x])/(82944*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (6319*CA^2*CF*Pi^2*G[1, x])/(13824*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (89*CA*CF^2*Pi^2*G[1, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5831*CA^3*Pi^4*G[1, x])/(552960*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (467*CA^2*CF*Pi^4*G[1, x])/(46080*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (151*CA*CF^2*Pi^4*G[1, x])/(46080*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (37133*CA^3*G[1, x])/(2592*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (343573*CA^2*CF*G[1, x])/(20736*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (1151*CA*CF^2*G[1, x])/(256*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (44513*CA^3*Pi^2*G[1, x])/(41472*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (6409*CA^2*CF*Pi^2*G[1, x])/(6912*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (97*CA*CF^2*Pi^2*G[1, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5831*CA^3*Pi^4*G[1, x])/(276480*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (467*CA^2*CF*Pi^4*G[1, x])/(23040*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (151*CA*CF^2*Pi^4*G[1, x])/(23040*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (19615*CA^2*nf*G[1, x])/(10368*(-1 + x^(-1))*x*\[Epsilon]) + 
  (20045*CA*CF*nf*G[1, x])/(20736*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3811*CA^3*Pi^2*G[1, x])/(3456*(-1 + x^(-1))*x*\[Epsilon]) - 
  (109*CA^2*CF*Pi^2*G[1, x])/(108*(-1 + x^(-1))*x*\[Epsilon]) + 
  (41*CA*CF^2*Pi^2*G[1, x])/(192*(-1 + x^(-1))*x*\[Epsilon]) - 
  (1751*CA^2*nf*Pi^2*G[1, x])/(41472*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA*CF*nf*Pi^2*G[1, x])/(768*(-1 + x^(-1))*x*\[Epsilon]) - 
  (17*CA^3*Pi^4*G[1, x])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^2*CF*Pi^4*G[1, x])/(36*(-1 + x^(-1))*x*\[Epsilon]) - 
  (13*CA*CF^2*Pi^4*G[1, x])/(576*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*Pi^2*x*G[1, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) - 
  (CA^2*CF*Pi^2*x*G[1, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*x*G[1, x])/(96*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA^3*Pi^2*x*G[1, x])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (CA^2*CF*Pi^2*x*G[1, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*Pi^2*x*G[1, x])/(96*(-1 + x^(-1))*\[Epsilon]) + 
  ((16045*I)/3456)*CA^3*Pi*G[0, 0, x] - ((27865*I)/6912)*CA^2*CF*Pi*
   G[0, 0, x] + ((221*I)/256)*CA*CF^2*Pi*G[0, 0, x] - 
  ((5875*I)/3456)*CA^2*nf*Pi*G[0, 0, x] + ((2213*I)/3456)*CA*CF*nf*Pi*
   G[0, 0, x] - (487*CA^3*Pi^2*G[0, 0, x])/1152 + 
  (CA^2*CF*Pi^2*G[0, 0, x])/8 - (1417*CA^2*nf*Pi^2*G[0, 0, x])/3456 + 
  (7*CA*CF*nf*Pi^2*G[0, 0, x])/36 - ((475*I)/9216)*CA^3*Pi^3*G[0, 0, x] + 
  ((109*I)/512)*CA^2*CF*Pi^3*G[0, 0, x] - ((11*I)/128)*CA*CF^2*Pi^3*
   G[0, 0, x] + ((9*I)/512)*CA^2*nf*Pi^3*G[0, 0, x] - 
  ((163*I)/2304)*CA*CF*nf*Pi^3*G[0, 0, x] + (529*CA^3*Pi^4*G[0, 0, x])/
   17280 - (31*CA^2*CF*Pi^4*G[0, 0, x])/384 + ((I/16)*C4AF*Pi^3*G[0, 0, x])/
   (dA*TF) - (17*C4AF*Pi^4*G[0, 0, x])/(360*dA*TF) + 
  (6341*CA^3*G[0, 0, x])/(1296*(-1 + x^(-1))^2) - 
  (1205*CA^2*CF*G[0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (21*CA*CF^2*G[0, 0, x])/(128*(-1 + x^(-1))^2) - 
  (12103*CA^2*nf*G[0, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (2917*CA*CF*nf*G[0, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (((8531*I)/1728)*CA^3*Pi*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (((28927*I)/6912)*CA^2*CF*Pi*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (((205*I)/256)*CA*CF^2*Pi*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (((6271*I)/3456)*CA^2*nf*Pi*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (((2285*I)/3456)*CA*CF*nf*Pi*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (3995*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (437*CA^2*CF*Pi^2*G[0, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (17*CA*CF^2*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (5261*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^2) - 
  (569*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (((331*I)/9216)*CA^3*Pi^3*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (((157*I)/512)*CA^2*CF*Pi^3*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (((17*I)/128)*CA*CF^2*Pi^3*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (((9*I)/512)*CA^2*nf*Pi^3*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (((163*I)/2304)*CA*CF*nf*Pi^3*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (1783*CA^3*Pi^4*G[0, 0, x])/(69120*(-1 + x^(-1))^2) + 
  (41*CA^2*CF*Pi^4*G[0, 0, x])/(11520*(-1 + x^(-1))^2) - 
  (CA*CF^2*Pi^4*G[0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (((3*I)/2)*C4AF*Pi*G[0, 0, x])/(dA*TF*(-1 + x^(-1))^2) - 
  (7*C4AF*Pi^2*G[0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) - 
  ((I/16)*C4AF*Pi^3*G[0, 0, x])/(dA*TF*(-1 + x^(-1))^2) - 
  (C4AF*Pi^4*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))^2) - 
  (29549*CA^2*nf*G[0, 0, x])/(10368*(-1 + x^(-1))) + 
  (2617*CA*CF*nf*G[0, 0, x])/(2304*(-1 + x^(-1))) - 
  (703*CA^3*Pi^2*G[0, 0, x])/(864*(-1 + x^(-1))) - 
  (61*CA^2*CF*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[0, 0, x])/(12*(-1 + x^(-1))) - 
  (959*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))) + 
  (229*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))) + 
  (113*CA^3*Pi^4*G[0, 0, x])/(1728*(-1 + x^(-1))) - 
  (25*CA^2*CF*Pi^4*G[0, 0, x])/(288*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^4*G[0, 0, x])/(64*(-1 + x^(-1))) - 
  (3*C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))) - 
  (79*C4AF*Pi^4*G[0, 0, x])/(720*dA*TF*(-1 + x^(-1))) + 
  (1295*CA^3*G[0, 0, x])/(324*(-1 + x^(-1))^2*x^2) - 
  (2*CA^2*CF*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (11599*CA^2*nf*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (2617*CA*CF*nf*G[0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (((16045*I)/3456)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((27865*I)/6912)*CA^2*CF*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((221*I)/256)*CA*CF^2*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5875*I)/3456)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((2213*I)/3456)*CA*CF*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (257*CA^3*Pi^2*G[0, 0, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (61*CA^2*CF*Pi^2*G[0, 0, x])/(288*(-1 + x^(-1))^2*x^2) + 
  (17*CA*CF^2*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (5261*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^2*x^2) - 
  (443*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (((475*I)/9216)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((109*I)/512)*CA^2*CF*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((11*I)/128)*CA*CF^2*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((9*I)/512)*CA^2*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((163*I)/2304)*CA*CF*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (1783*CA^3*Pi^4*G[0, 0, x])/(69120*(-1 + x^(-1))^2*x^2) + 
  (41*CA^2*CF*Pi^4*G[0, 0, x])/(11520*(-1 + x^(-1))^2*x^2) - 
  (CA*CF^2*Pi^4*G[0, 0, x])/(64*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  ((I/16)*C4AF*Pi^3*G[0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^4*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (11521*CA^3*G[0, 0, x])/(1296*(-1 + x^(-1))^2*x) + 
  (1973*CA^2*CF*G[0, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (21*CA*CF^2*G[0, 0, x])/(128*(-1 + x^(-1))^2*x) + 
  (11851*CA^2*nf*G[0, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (2767*CA*CF*nf*G[0, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (((7973*I)/864)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((26749*I)/3456)*CA^2*CF*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((193*I)/128)*CA*CF^2*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5965*I)/1728)*CA^2*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((2195*I)/1728)*CA*CF*nf*Pi*G[0, 0, x])/((-1 + x^(-1))^2*x) + 
  (7873*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x) + 
  (1049*CA^2*CF*Pi^2*G[0, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (101*CA*CF^2*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (5171*CA^2*nf*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x) + 
  (485*CA*CF*nf*Pi^2*G[0, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (((103*I)/4608)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((367*I)/768)*CA^2*CF*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((13*I)/64)*CA*CF^2*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/256)*CA^2*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((163*I)/1152)*CA*CF*nf*Pi^3*G[0, 0, x])/((-1 + x^(-1))^2*x) - 
  (1783*CA^3*Pi^4*G[0, 0, x])/(34560*(-1 + x^(-1))^2*x) - 
  (41*CA^2*CF*Pi^4*G[0, 0, x])/(5760*(-1 + x^(-1))^2*x) + 
  (CA*CF^2*Pi^4*G[0, 0, x])/(32*(-1 + x^(-1))^2*x) + 
  (((3*I)/2)*C4AF*Pi*G[0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (11*C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))^2*x) + 
  ((I/8)*C4AF*Pi^3*G[0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (C4AF*Pi^4*G[0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (29549*CA^2*nf*G[0, 0, x])/(10368*(-1 + x^(-1))*x) - 
  (2617*CA*CF*nf*G[0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (2659*CA^3*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (61*CA^2*CF*Pi^2*G[0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (17*CA*CF^2*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))*x) + 
  (887*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))*x) - 
  (229*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (113*CA^3*Pi^4*G[0, 0, x])/(1728*(-1 + x^(-1))*x) + 
  (25*CA^2*CF*Pi^4*G[0, 0, x])/(288*(-1 + x^(-1))*x) + 
  (CA*CF^2*Pi^4*G[0, 0, x])/(64*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (79*C4AF*Pi^4*G[0, 0, x])/(720*dA*TF*(-1 + x^(-1))*x) + 
  (((19*I)/64)*CA^3*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 - 
  (((5*I)/16)*CA^2*CF*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/64)*CA*CF^2*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/16)*CA^2*nf*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/32)*CA*CF*nf*Pi*x*G[0, 0, x])/(-1 + x^(-1))^2 + 
  (CA^3*Pi^2*x*G[0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (5*CA^2*CF*Pi^2*x*G[0, 0, x])/(384*(-1 + x^(-1))^2) - 
  (CA*CF^2*Pi^2*x*G[0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*x*G[0, 0, x])/(192*(-1 + x^(-1))) + 
  (7*CA^2*CF*Pi^2*x*G[0, 0, x])/(192*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x*G[0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA^3*G[0, 0, x])/(16*\[Epsilon]^4) - (CA^2*CF*G[0, 0, x])/
   (8*\[Epsilon]^4) + (11*CA^3*G[0, 0, x])/(24*\[Epsilon]^3) - 
  (3*CA^2*CF*G[0, 0, x])/(16*\[Epsilon]^3) - (CA^2*nf*G[0, 0, x])/
   (12*\[Epsilon]^3) + ((I/16)*CA^3*Pi*G[0, 0, x])/\[Epsilon]^3 + 
  (143*CA^3*G[0, 0, x])/(288*\[Epsilon]^2) - (CA^2*CF*G[0, 0, x])/
   (4*\[Epsilon]^2) - (5*CA^2*nf*G[0, 0, x])/(36*\[Epsilon]^2) + 
  (CA^3*Pi^2*G[0, 0, x])/(384*\[Epsilon]^2) + (5*CA^2*CF*Pi^2*G[0, 0, x])/
   (192*\[Epsilon]^2) - (295*CA^3*G[0, 0, x])/(576*(-1 + x^(-1))*
    \[Epsilon]^2) + (19*CA^2*CF*G[0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]^2) + 
  (7*CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))*\[Epsilon]^2) + 
  (143*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 0, x])/(4*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (7*CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (10243*CA^3*G[0, 0, x])/(3456*\[Epsilon]) + (2501*CA^2*CF*G[0, 0, x])/
   (768*\[Epsilon]) - (221*CA*CF^2*G[0, 0, x])/(256*\[Epsilon]) + 
  (3235*CA^2*nf*G[0, 0, x])/(3456*\[Epsilon]) - 
  (181*CA*CF*nf*G[0, 0, x])/(384*\[Epsilon]) - 
  (((353*I)/576)*CA^3*Pi*G[0, 0, x])/\[Epsilon] + 
  ((I/4)*CA^2*CF*Pi*G[0, 0, x])/\[Epsilon] + (3355*CA^3*Pi^2*G[0, 0, x])/
   (9216*\[Epsilon]) - (1375*CA^2*CF*Pi^2*G[0, 0, x])/(4608*\[Epsilon]) + 
  (7*CA*CF^2*Pi^2*G[0, 0, x])/(128*\[Epsilon]) - 
  (5*CA^2*nf*Pi^2*G[0, 0, x])/(512*\[Epsilon]) - 
  (43*CA*CF*nf*Pi^2*G[0, 0, x])/(2304*\[Epsilon]) + 
  ((I/32)*CA^3*Pi^3*G[0, 0, x])/\[Epsilon] - 
  (((5*I)/192)*CA^2*CF*Pi^3*G[0, 0, x])/\[Epsilon] + 
  (5947*CA^3*G[0, 0, x])/(1152*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3509*CA^2*CF*G[0, 0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (249*CA*CF^2*G[0, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3683*CA^2*nf*G[0, 0, x])/(3456*(-1 + x^(-1))^2*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (4411*CA^3*Pi^2*G[0, 0, x])/(9216*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1195*CA^2*CF*Pi^2*G[0, 0, x])/(4608*(-1 + x^(-1))^2*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[0, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) + 
  (149*CA^2*nf*Pi^2*G[0, 0, x])/(4608*(-1 + x^(-1))^2*\[Epsilon]) + 
  (43*CA*CF*nf*Pi^2*G[0, 0, x])/(2304*(-1 + x^(-1))^2*\[Epsilon]) + 
  (139*CA^2*nf*G[0, 0, x])/(864*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF*nf*G[0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (((181*I)/288)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (((17*I)/64)*CA^2*CF*Pi*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  (((5*I)/192)*CA^2*CF*Pi^3*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (5713*CA^3*G[0, 0, x])/(1152*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (3269*CA^2*CF*G[0, 0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (221*CA*CF^2*G[0, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (3683*CA^2*nf*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (4411*CA^3*Pi^2*G[0, 0, x])/(9216*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (1591*CA^2*CF*Pi^2*G[0, 0, x])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (7*CA*CF^2*Pi^2*G[0, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (149*CA^2*nf*Pi^2*G[0, 0, x])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (43*CA*CF*nf*Pi^2*G[0, 0, x])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (2915*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (3389*CA^2*CF*G[0, 0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (235*CA*CF^2*G[0, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (3683*CA^2*nf*G[0, 0, x])/(1728*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (181*CA*CF*nf*G[0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (4543*CA^3*Pi^2*G[0, 0, x])/(4608*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (1447*CA^2*CF*Pi^2*G[0, 0, x])/(2304*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (23*CA*CF^2*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (149*CA^2*nf*Pi^2*G[0, 0, x])/(2304*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (43*CA*CF*nf*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (7*CA^2*nf*G[0, 0, x])/(54*(-1 + x^(-1))*x*\[Epsilon]) + 
  (((353*I)/576)*CA^3*Pi*G[0, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  ((I/4)*CA^2*CF*Pi*G[0, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))*x*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi^3*G[0, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((5*I)/192)*CA^2*CF*Pi^3*G[0, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  ((I/64)*CA^3*Pi*x*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (((3*I)/64)*CA^2*CF*Pi*x*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  ((I/32)*CA*CF^2*Pi*x*G[0, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  ((16045*I)/3456)*CA^3*Pi*G[0, 1, x] + ((27865*I)/6912)*CA^2*CF*Pi*
   G[0, 1, x] - ((221*I)/256)*CA*CF^2*Pi*G[0, 1, x] + 
  ((5875*I)/3456)*CA^2*nf*Pi*G[0, 1, x] - ((2213*I)/3456)*CA*CF*nf*Pi*
   G[0, 1, x] + (487*CA^3*Pi^2*G[0, 1, x])/1152 - 
  (CA^2*CF*Pi^2*G[0, 1, x])/8 - (35*CA^2*nf*Pi^2*G[0, 1, x])/576 + 
  ((65*I)/1024)*CA^3*Pi^3*G[0, 1, x] + ((155*I)/1536)*CA^2*CF*Pi^3*
   G[0, 1, x] + (I/128)*CA*CF^2*Pi^3*G[0, 1, x] - 
  ((9*I)/512)*CA^2*nf*Pi^3*G[0, 1, x] + ((163*I)/2304)*CA*CF*nf*Pi^3*
   G[0, 1, x] - (451*CA^3*Pi^4*G[0, 1, x])/17280 + 
  (13*CA^2*CF*Pi^4*G[0, 1, x])/180 - ((I/16)*C4AF*Pi^3*G[0, 1, x])/(dA*TF) + 
  (151*C4AF*Pi^4*G[0, 1, x])/(720*dA*TF) - (19343*CA^3*G[0, 1, x])/
   (10368*(-1 + x^(-1))^2) + (71*CA^2*CF*G[0, 1, x])/(128*(-1 + x^(-1))^2) + 
  (23*CA*CF^2*G[0, 1, x])/(64*(-1 + x^(-1))^2) + 
  (32173*CA^2*nf*G[0, 1, x])/(10368*(-1 + x^(-1))^2) - 
  (2617*CA*CF*nf*G[0, 1, x])/(2304*(-1 + x^(-1))^2) + 
  (((6767*I)/1152)*CA^3*Pi*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (((31321*I)/6912)*CA^2*CF*Pi*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (((221*I)/256)*CA*CF^2*Pi*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (((715*I)/384)*CA^2*nf*Pi*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (((2213*I)/3456)*CA*CF*nf*Pi*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (229*CA^3*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))^2) + 
  (121*CA^2*CF*Pi^2*G[0, 1, x])/(288*(-1 + x^(-1))^2) - 
  (31*CA*CF^2*Pi^2*G[0, 1, x])/(192*(-1 + x^(-1))^2) + 
  (1487*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))^2) - 
  (229*CA*CF*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))^2) - 
  (((2773*I)/9216)*CA^3*Pi^3*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (((85*I)/1536)*CA^2*CF*Pi^3*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (((9*I)/128)*CA*CF^2*Pi^3*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (((269*I)/4608)*CA^2*nf*Pi^3*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (((163*I)/2304)*CA*CF*nf*Pi^3*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (1009*CA^3*Pi^4*G[0, 1, x])/(138240*(-1 + x^(-1))^2) - 
  (21*CA^2*CF*Pi^4*G[0, 1, x])/(512*(-1 + x^(-1))^2) + 
  (CA*CF^2*Pi^4*G[0, 1, x])/(64*(-1 + x^(-1))^2) + 
  (C4AF*Pi^2*G[0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (((3*I)/16)*C4AF*Pi^3*G[0, 1, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (C4AF*Pi^4*G[0, 1, x])/(90*dA*TF*(-1 + x^(-1))^2) + 
  (29549*CA^2*nf*G[0, 1, x])/(10368*(-1 + x^(-1))) - 
  (2617*CA*CF*nf*G[0, 1, x])/(2304*(-1 + x^(-1))) + 
  (331*CA^3*Pi^2*G[0, 1, x])/(864*(-1 + x^(-1))) + 
  (107*CA^2*CF*Pi^2*G[0, 1, x])/(576*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*G[0, 1, x])/(12*(-1 + x^(-1))) + 
  (959*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))) - 
  (229*CA*CF*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))) - 
  (43*CA^3*Pi^4*G[0, 1, x])/(3456*(-1 + x^(-1))) + 
  (7*CA^2*CF*Pi^4*G[0, 1, x])/(1152*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^4*G[0, 1, x])/(64*(-1 + x^(-1))) + 
  (5*C4AF*Pi^2*G[0, 1, x])/(16*dA*TF*(-1 + x^(-1))) + 
  (13*C4AF*Pi^4*G[0, 1, x])/(240*dA*TF*(-1 + x^(-1))) - 
  (1295*CA^3*G[0, 1, x])/(648*(-1 + x^(-1))^2*x^2) + 
  (CA^2*CF*G[0, 1, x])/((-1 + x^(-1))^2*x^2) + (32173*CA^2*nf*G[0, 1, x])/
   (10368*(-1 + x^(-1))^2*x^2) - (2617*CA*CF*nf*G[0, 1, x])/
   (2304*(-1 + x^(-1))^2*x^2) + (((6767*I)/1152)*CA^3*Pi*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) - (((31321*I)/6912)*CA^2*CF*Pi*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) + (((221*I)/256)*CA*CF^2*Pi*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) - (((715*I)/384)*CA^2*nf*Pi*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) + (((2213*I)/3456)*CA*CF*nf*Pi*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) + (137*CA^3*Pi^2*G[0, 1, x])/
   (1728*(-1 + x^(-1))^2*x^2) + (11*CA^2*CF*Pi^2*G[0, 1, x])/
   (36*(-1 + x^(-1))^2*x^2) - (11*CA*CF^2*Pi^2*G[0, 1, x])/
   (96*(-1 + x^(-1))^2*x^2) + (1487*CA^2*nf*Pi^2*G[0, 1, x])/
   (13824*(-1 + x^(-1))^2*x^2) - (229*CA*CF*nf*Pi^2*G[0, 1, x])/
   (3456*(-1 + x^(-1))^2*x^2) - (((2653*I)/9216)*CA^3*Pi^3*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) - (((23*I)/1536)*CA^2*CF*Pi^3*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) - ((I/128)*CA*CF^2*Pi^3*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) + (((269*I)/4608)*CA^2*nf*Pi^3*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) - (((163*I)/2304)*CA*CF*nf*Pi^3*G[0, 1, x])/
   ((-1 + x^(-1))^2*x^2) + (1009*CA^3*Pi^4*G[0, 1, x])/
   (138240*(-1 + x^(-1))^2*x^2) - (21*CA^2*CF*Pi^4*G[0, 1, x])/
   (512*(-1 + x^(-1))^2*x^2) + (CA*CF^2*Pi^4*G[0, 1, x])/
   (64*(-1 + x^(-1))^2*x^2) + (3*C4AF*Pi^2*G[0, 1, x])/
   (8*dA*TF*(-1 + x^(-1))^2*x^2) + ((I/16)*C4AF*Pi^3*G[0, 1, x])/
   (dA*TF*(-1 + x^(-1))^2*x^2) + (C4AF*Pi^4*G[0, 1, x])/
   (90*dA*TF*(-1 + x^(-1))^2*x^2) + (40063*CA^3*G[0, 1, x])/
   (10368*(-1 + x^(-1))^2*x) - (199*CA^2*CF*G[0, 1, x])/
   (128*(-1 + x^(-1))^2*x) - (23*CA*CF^2*G[0, 1, x])/(64*(-1 + x^(-1))^2*x) - 
  (32173*CA^2*nf*G[0, 1, x])/(5184*(-1 + x^(-1))^2*x) + 
  (2617*CA*CF*nf*G[0, 1, x])/(1152*(-1 + x^(-1))^2*x) - 
  (((6767*I)/576)*CA^3*Pi*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  (((31321*I)/3456)*CA^2*CF*Pi*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((221*I)/128)*CA*CF^2*Pi*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  (((715*I)/192)*CA^2*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((2213*I)/1728)*CA*CF*nf*Pi*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (217*CA^3*Pi^2*G[0, 1, x])/(1728*(-1 + x^(-1))^2*x) - 
  (451*CA^2*CF*Pi^2*G[0, 1, x])/(576*(-1 + x^(-1))^2*x) + 
  (61*CA*CF^2*Pi^2*G[0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (1481*CA^2*nf*Pi^2*G[0, 1, x])/(6912*(-1 + x^(-1))^2*x) + 
  (229*CA*CF*nf*Pi^2*G[0, 1, x])/(1728*(-1 + x^(-1))^2*x) + 
  (((2653*I)/4608)*CA^3*Pi^3*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((29*I)/768)*CA^2*CF*Pi^3*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/64)*CA*CF^2*Pi^3*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((257*I)/2304)*CA^2*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  (((163*I)/1152)*CA*CF*nf*Pi^3*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (1009*CA^3*Pi^4*G[0, 1, x])/(69120*(-1 + x^(-1))^2*x) + 
  (21*CA^2*CF*Pi^4*G[0, 1, x])/(256*(-1 + x^(-1))^2*x) - 
  (CA*CF^2*Pi^4*G[0, 1, x])/(32*(-1 + x^(-1))^2*x) - 
  (5*C4AF*Pi^2*G[0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (((5*I)/16)*C4AF*Pi^3*G[0, 1, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^4*G[0, 1, x])/(45*dA*TF*(-1 + x^(-1))^2*x) - 
  (29549*CA^2*nf*G[0, 1, x])/(10368*(-1 + x^(-1))*x) + 
  (2617*CA*CF*nf*G[0, 1, x])/(2304*(-1 + x^(-1))*x) - 
  (599*CA^3*Pi^2*G[0, 1, x])/(1728*(-1 + x^(-1))*x) - 
  (97*CA^2*CF*Pi^2*G[0, 1, x])/(288*(-1 + x^(-1))*x) + 
  (17*CA*CF^2*Pi^2*G[0, 1, x])/(96*(-1 + x^(-1))*x) - 
  (887*CA^2*nf*Pi^2*G[0, 1, x])/(13824*(-1 + x^(-1))*x) + 
  (229*CA*CF*nf*Pi^2*G[0, 1, x])/(3456*(-1 + x^(-1))*x) + 
  (43*CA^3*Pi^4*G[0, 1, x])/(3456*(-1 + x^(-1))*x) - 
  (7*CA^2*CF*Pi^4*G[0, 1, x])/(1152*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^4*G[0, 1, x])/(64*(-1 + x^(-1))*x) - 
  (3*C4AF*Pi^2*G[0, 1, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (13*C4AF*Pi^4*G[0, 1, x])/(240*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*Pi^2*x*G[0, 1, x])/(384*(-1 + x^(-1))^2) - 
  (5*CA^2*CF*Pi^2*x*G[0, 1, x])/(384*(-1 + x^(-1))^2) + 
  (CA*CF^2*Pi^2*x*G[0, 1, x])/(64*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*x*G[0, 1, x])/(192*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*x*G[0, 1, x])/(192*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*x*G[0, 1, x])/(96*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, x])/(32*\[Epsilon]^4) + (CA^2*CF*G[0, 1, x])/
   (16*\[Epsilon]^4) - (11*CA^3*G[0, 1, x])/(48*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 1, x])/(32*\[Epsilon]^3) + (CA^2*nf*G[0, 1, x])/
   (24*\[Epsilon]^3) - ((I/16)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^3 - 
  (143*CA^3*G[0, 1, x])/(288*\[Epsilon]^2) + (CA^2*CF*G[0, 1, x])/
   (4*\[Epsilon]^2) + (5*CA^2*nf*G[0, 1, x])/(72*\[Epsilon]^2) + 
  (((55*I)/192)*CA^3*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  (3*CA^3*Pi^2*G[0, 1, x])/(128*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[0, 1, x])/(64*\[Epsilon]^2) + 
  (10243*CA^3*G[0, 1, x])/(3456*\[Epsilon]) - (2501*CA^2*CF*G[0, 1, x])/
   (768*\[Epsilon]) + (221*CA*CF^2*G[0, 1, x])/(256*\[Epsilon]) - 
  (3235*CA^2*nf*G[0, 1, x])/(3456*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 1, x])/(384*\[Epsilon]) + 
  (((353*I)/576)*CA^3*Pi*G[0, 1, x])/\[Epsilon] - 
  ((I/4)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon] - 
  (((25*I)/288)*CA^2*nf*Pi*G[0, 1, x])/\[Epsilon] + 
  (121*CA^3*Pi^2*G[0, 1, x])/(9216*\[Epsilon]) - 
  (509*CA^2*CF*Pi^2*G[0, 1, x])/(4608*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*G[0, 1, x])/(128*\[Epsilon]) + 
  (233*CA^2*nf*Pi^2*G[0, 1, x])/(4608*\[Epsilon]) - 
  (137*CA*CF*nf*Pi^2*G[0, 1, x])/(2304*\[Epsilon]) - 
  (((7*I)/192)*CA^3*Pi^3*G[0, 1, x])/\[Epsilon] + 
  (((11*I)/192)*CA^2*CF*Pi^3*G[0, 1, x])/\[Epsilon] - 
  (13691*CA^3*G[0, 1, x])/(3456*(-1 + x^(-1))^2*\[Epsilon]) + 
  (2885*CA^2*CF*G[0, 1, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) - 
  (221*CA*CF^2*G[0, 1, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) + 
  (3683*CA^2*nf*G[0, 1, x])/(3456*(-1 + x^(-1))^2*\[Epsilon]) - 
  (181*CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) + 
  (407*CA^3*Pi^2*G[0, 1, x])/(9216*(-1 + x^(-1))^2*\[Epsilon]) + 
  (509*CA^2*CF*Pi^2*G[0, 1, x])/(4608*(-1 + x^(-1))^2*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[0, 1, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (281*CA^2*nf*Pi^2*G[0, 1, x])/(4608*(-1 + x^(-1))^2*\[Epsilon]) + 
  (137*CA*CF*nf*Pi^2*G[0, 1, x])/(2304*(-1 + x^(-1))^2*\[Epsilon]) - 
  (13691*CA^3*G[0, 1, x])/(3456*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (2885*CA^2*CF*G[0, 1, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (221*CA*CF^2*G[0, 1, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (3683*CA^2*nf*G[0, 1, x])/(3456*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (181*CA*CF*nf*G[0, 1, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (407*CA^3*Pi^2*G[0, 1, x])/(9216*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (401*CA^2*CF*Pi^2*G[0, 1, x])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[0, 1, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (281*CA^2*nf*Pi^2*G[0, 1, x])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (137*CA*CF*nf*Pi^2*G[0, 1, x])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (13691*CA^3*G[0, 1, x])/(1728*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (2885*CA^2*CF*G[0, 1, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (221*CA*CF^2*G[0, 1, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (3683*CA^2*nf*G[0, 1, x])/(1728*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 1, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (443*CA^3*Pi^2*G[0, 1, x])/(4608*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (437*CA^2*CF*Pi^2*G[0, 1, x])/(2304*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*G[0, 1, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (281*CA^2*nf*Pi^2*G[0, 1, x])/(2304*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (137*CA*CF*nf*Pi^2*G[0, 1, x])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  ((16045*I)/3456)*CA^3*Pi*G[1, 0, x] + ((27865*I)/6912)*CA^2*CF*Pi*
   G[1, 0, x] - ((221*I)/256)*CA*CF^2*Pi*G[1, 0, x] + 
  ((5875*I)/3456)*CA^2*nf*Pi*G[1, 0, x] - ((2213*I)/3456)*CA*CF*nf*Pi*
   G[1, 0, x] - (601*CA^3*Pi^2*G[1, 0, x])/1536 + 
  (139*CA^2*CF*Pi^2*G[1, 0, x])/192 - (41*CA*CF^2*Pi^2*G[1, 0, x])/256 + 
  (1207*CA^2*nf*Pi^2*G[1, 0, x])/3456 - (7*CA*CF*nf*Pi^2*G[1, 0, x])/36 - 
  ((493*I)/9216)*CA^3*Pi^3*G[1, 0, x] - ((101*I)/512)*CA^2*CF*Pi^3*
   G[1, 0, x] + ((11*I)/128)*CA*CF^2*Pi^3*G[1, 0, x] + 
  ((47*I)/4608)*CA^2*nf*Pi^3*G[1, 0, x] + ((11*I)/256)*CA*CF*nf*Pi^3*
   G[1, 0, x] - (953*CA^3*Pi^4*G[1, 0, x])/9216 + 
  (19*CA^2*CF*Pi^4*G[1, 0, x])/120 - (253*CA*CF^2*Pi^4*G[1, 0, x])/11520 - 
  ((I/16)*C4AF*Pi^3*G[1, 0, x])/(dA*TF) + (11*C4AF*Pi^4*G[1, 0, x])/
   (60*dA*TF) - (479*CA^3*G[1, 0, x])/(162*(-1 + x^(-1))^2) + 
  (899*CA^2*CF*G[1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (39*CA*CF^2*G[1, 0, x])/(128*(-1 + x^(-1))^2) + 
  (33685*CA^2*nf*G[1, 0, x])/(10368*(-1 + x^(-1))^2) - 
  (2917*CA*CF*nf*G[1, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (((3427*I)/576)*CA^3*Pi*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((30799*I)/6912)*CA^2*CF*Pi*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (((201*I)/256)*CA*CF^2*Pi*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((247*I)/128)*CA^2*nf*Pi*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (((2141*I)/3456)*CA*CF*nf*Pi*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (3185*CA^3*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (685*CA^2*CF*Pi^2*G[1, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (11*CA*CF^2*Pi^2*G[1, 0, x])/(96*(-1 + x^(-1))^2) - 
  (4901*CA^2*nf*Pi^2*G[1, 0, x])/(13824*(-1 + x^(-1))^2) + 
  (677*CA*CF*nf*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (((1441*I)/9216)*CA^3*Pi^3*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (((281*I)/4608)*CA^2*CF*Pi^3*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((7*I)/128)*CA*CF^2*Pi^3*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((155*I)/4608)*CA^2*nf*Pi^3*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((19*I)/2304)*CA*CF*nf*Pi^3*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (3379*CA^3*Pi^4*G[1, 0, x])/(138240*(-1 + x^(-1))^2) + 
  (671*CA^2*CF*Pi^4*G[1, 0, x])/(23040*(-1 + x^(-1))^2) - 
  (53*CA*CF^2*Pi^4*G[1, 0, x])/(2880*(-1 + x^(-1))^2) + 
  (((3*I)/2)*C4AF*Pi*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (3*C4AF*Pi^2*G[1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) + 
  ((I/8)*C4AF*Pi^3*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (37*C4AF*Pi^4*G[1, 0, x])/(720*dA*TF*(-1 + x^(-1))^2) + 
  (29549*CA^2*nf*G[1, 0, x])/(10368*(-1 + x^(-1))) - 
  (2617*CA*CF*nf*G[1, 0, x])/(2304*(-1 + x^(-1))) - 
  (5849*CA^3*Pi^2*G[1, 0, x])/(13824*(-1 + x^(-1))) + 
  (1147*CA^2*CF*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))) - 
  (163*CA*CF^2*Pi^2*G[1, 0, x])/(768*(-1 + x^(-1))) + 
  (959*CA^2*nf*Pi^2*G[1, 0, x])/(13824*(-1 + x^(-1))) - 
  (229*CA*CF*nf*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))) - 
  (2147*CA^3*Pi^4*G[1, 0, x])/(27648*(-1 + x^(-1))) + 
  (299*CA^2*CF*Pi^4*G[1, 0, x])/(2304*(-1 + x^(-1))) - 
  (9*CA*CF^2*Pi^4*G[1, 0, x])/(256*(-1 + x^(-1))) + 
  (3*C4AF*Pi^2*G[1, 0, x])/(16*dA*TF*(-1 + x^(-1))) + 
  (79*C4AF*Pi^4*G[1, 0, x])/(720*dA*TF*(-1 + x^(-1))) - 
  (20801*CA^3*G[1, 0, x])/(10368*(-1 + x^(-1))^2*x^2) + 
  (121*CA^2*CF*G[1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (5*CA*CF^2*G[1, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (32173*CA^2*nf*G[1, 0, x])/(10368*(-1 + x^(-1))^2*x^2) - 
  (2617*CA*CF*nf*G[1, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (((211*I)/36)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((32455*I)/6912)*CA^2*CF*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((249*I)/256)*CA*CF^2*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((713*I)/384)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((2213*I)/3456)*CA*CF*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (1273*CA^3*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (473*CA^2*CF*Pi^2*G[1, 0, x])/(1152*(-1 + x^(-1))^2*x^2) + 
  (CA*CF^2*Pi^2*G[1, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (4901*CA^2*nf*Pi^2*G[1, 0, x])/(13824*(-1 + x^(-1))^2*x^2) + 
  (839*CA*CF*nf*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (((1345*I)/9216)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((65*I)/4608)*CA^2*CF*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((3*I)/128)*CA*CF^2*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((155*I)/4608)*CA^2*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((19*I)/2304)*CA*CF*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (3379*CA^3*Pi^4*G[1, 0, x])/(138240*(-1 + x^(-1))^2*x^2) + 
  (671*CA^2*CF*Pi^4*G[1, 0, x])/(23040*(-1 + x^(-1))^2*x^2) - 
  (53*CA*CF^2*Pi^4*G[1, 0, x])/(2880*(-1 + x^(-1))^2*x^2) + 
  (((3*I)/2)*C4AF*Pi*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((3*I)/8)*C4AF*Pi^3*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (37*C4AF*Pi^4*G[1, 0, x])/(720*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (51457*CA^3*G[1, 0, x])/(10368*(-1 + x^(-1))^2*x) - 
  (631*CA^2*CF*G[1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (19*CA*CF^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (32929*CA^2*nf*G[1, 0, x])/(5184*(-1 + x^(-1))^2*x) + 
  (2767*CA*CF*nf*G[1, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (((829*I)/72)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((30547*I)/3456)*CA^2*CF*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((219*I)/128)*CA*CF^2*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((715*I)/192)*CA^2*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((2123*I)/1728)*CA*CF*nf*Pi*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (6379*CA^3*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))^2*x) + 
  (1949*CA^2*CF*Pi^2*G[1, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (109*CA*CF^2*Pi^2*G[1, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (5009*CA^2*nf*Pi^2*G[1, 0, x])/(6912*(-1 + x^(-1))^2*x) - 
  (785*CA*CF*nf*Pi^2*G[1, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (((1465*I)/4608)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((113*I)/2304)*CA^2*CF*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((13*I)/192)*CA*CF^2*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((155*I)/2304)*CA^2*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((19*I)/1152)*CA*CF*nf*Pi^3*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (3379*CA^3*Pi^4*G[1, 0, x])/(69120*(-1 + x^(-1))^2*x) - 
  (671*CA^2*CF*Pi^4*G[1, 0, x])/(11520*(-1 + x^(-1))^2*x) + 
  (53*CA*CF^2*Pi^4*G[1, 0, x])/(1440*(-1 + x^(-1))^2*x) - 
  ((3*I)*C4AF*Pi*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^2*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  ((I/2)*C4AF*Pi^3*G[1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (37*C4AF*Pi^4*G[1, 0, x])/(360*dA*TF*(-1 + x^(-1))^2*x) - 
  (29549*CA^2*nf*G[1, 0, x])/(10368*(-1 + x^(-1))*x) + 
  (2617*CA*CF*nf*G[1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (6461*CA^3*Pi^2*G[1, 0, x])/(13824*(-1 + x^(-1))*x) - 
  (683*CA^2*CF*Pi^2*G[1, 0, x])/(576*(-1 + x^(-1))*x) + 
  (259*CA*CF^2*Pi^2*G[1, 0, x])/(768*(-1 + x^(-1))*x) - 
  (887*CA^2*nf*Pi^2*G[1, 0, x])/(13824*(-1 + x^(-1))*x) + 
  (229*CA*CF*nf*Pi^2*G[1, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (2147*CA^3*Pi^4*G[1, 0, x])/(27648*(-1 + x^(-1))*x) - 
  (299*CA^2*CF*Pi^4*G[1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (9*CA*CF^2*Pi^4*G[1, 0, x])/(256*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (79*C4AF*Pi^4*G[1, 0, x])/(720*dA*TF*(-1 + x^(-1))*x) - 
  (((19*I)/64)*CA^3*Pi*x*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (((5*I)/16)*CA^2*CF*Pi*x*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (((3*I)/64)*CA*CF^2*Pi*x*G[1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/16)*CA^2*nf*Pi*x*G[1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/32)*CA*CF*nf*Pi*x*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (CA^3*Pi^2*x*G[1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (5*CA^2*CF*Pi^2*x*G[1, 0, x])/(384*(-1 + x^(-1))^2) + 
  (CA*CF^2*Pi^2*x*G[1, 0, x])/(64*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*x*G[1, 0, x])/(192*(-1 + x^(-1))) - 
  (7*CA^2*CF*Pi^2*x*G[1, 0, x])/(192*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*x*G[1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, x])/(32*\[Epsilon]^4) + (CA^2*CF*G[1, 0, x])/
   (16*\[Epsilon]^4) - (11*CA^3*G[1, 0, x])/(48*\[Epsilon]^3) + 
  (3*CA^2*CF*G[1, 0, x])/(32*\[Epsilon]^3) + (CA^2*nf*G[1, 0, x])/
   (24*\[Epsilon]^3) - ((I/16)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^3 + 
  (1519*CA^3*G[1, 0, x])/(2304*\[Epsilon]^2) - 
  (63*CA^2*CF*G[1, 0, x])/(64*\[Epsilon]^2) + (41*CA*CF^2*G[1, 0, x])/
   (128*\[Epsilon]^2) + (5*CA^2*nf*G[1, 0, x])/(72*\[Epsilon]^2) + 
  (((55*I)/192)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (15*CA^3*Pi^2*G[1, 0, x])/(512*\[Epsilon]^2) - 
  (13*CA^2*CF*Pi^2*G[1, 0, x])/(384*\[Epsilon]^2) + 
  (11*CA*CF^2*Pi^2*G[1, 0, x])/(384*\[Epsilon]^2) + 
  (2699*CA^3*G[1, 0, x])/(2304*(-1 + x^(-1))*\[Epsilon]^2) - 
  (41*CA^2*CF*G[1, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]^2) + 
  (45*CA*CF^2*G[1, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]^2) - 
  (11*CA^3*Pi^2*G[1, 0, x])/(512*(-1 + x^(-1))*\[Epsilon]^2) + 
  (11*CA^2*CF*Pi^2*G[1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]^2) - 
  (2663*CA^3*G[1, 0, x])/(2304*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (79*CA^2*CF*G[1, 0, x])/(64*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (41*CA*CF^2*G[1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (11*CA^3*Pi^2*G[1, 0, x])/(512*(-1 + x^(-1))*x*\[Epsilon]^2) - 
  (11*CA^2*CF*Pi^2*G[1, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]^2) + 
  (10243*CA^3*G[1, 0, x])/(3456*\[Epsilon]) - (2501*CA^2*CF*G[1, 0, x])/
   (768*\[Epsilon]) + (221*CA*CF^2*G[1, 0, x])/(256*\[Epsilon]) - 
  (3235*CA^2*nf*G[1, 0, x])/(3456*\[Epsilon]) + 
  (181*CA*CF*nf*G[1, 0, x])/(384*\[Epsilon]) - 
  (((1693*I)/2304)*CA^3*Pi*G[1, 0, x])/\[Epsilon] + 
  (((41*I)/36)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon] - 
  (((41*I)/128)*CA*CF^2*Pi*G[1, 0, x])/\[Epsilon] - 
  (((25*I)/288)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] - 
  (1507*CA^3*Pi^2*G[1, 0, x])/(9216*\[Epsilon]) + 
  (1159*CA^2*CF*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) - 
  (7*CA*CF^2*Pi^2*G[1, 0, x])/(128*\[Epsilon]) - 
  (107*CA^2*nf*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) + 
  (91*CA*CF*nf*Pi^2*G[1, 0, x])/(2304*\[Epsilon]) - 
  (((5*I)/1536)*CA^3*Pi^3*G[1, 0, x])/\[Epsilon] - 
  (((29*I)/384)*CA^2*CF*Pi^3*G[1, 0, x])/\[Epsilon] + 
  (((37*I)/384)*CA*CF^2*Pi^3*G[1, 0, x])/\[Epsilon] - 
  (14393*CA^3*G[1, 0, x])/(3456*(-1 + x^(-1))^2*\[Epsilon]) + 
  (3125*CA^2*CF*G[1, 0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) - 
  (249*CA*CF^2*G[1, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) + 
  (3619*CA^3*Pi^2*G[1, 0, x])/(9216*(-1 + x^(-1))^2*\[Epsilon]) - 
  (2167*CA^2*CF*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^2*\[Epsilon]) + 
  (13*CA*CF^2*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3791*CA^2*nf*G[1, 0, x])/(3456*(-1 + x^(-1))*\[Epsilon]) + 
  (193*CA*CF*nf*G[1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (((337*I)/256)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (((191*I)/144)*CA^2*CF*Pi*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  (((37*I)/128)*CA*CF^2*Pi*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (85*CA^2*nf*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))*\[Epsilon]) + 
  (19*CA*CF*nf*Pi^2*G[1, 0, x])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (((5*I)/1536)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  (((25*I)/384)*CA^2*CF*Pi^3*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  (((29*I)/384)*CA*CF^2*Pi^3*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  (13691*CA^3*G[1, 0, x])/(3456*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (2885*CA^2*CF*G[1, 0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (221*CA*CF^2*G[1, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (3619*CA^3*Pi^2*G[1, 0, x])/(9216*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (2383*CA^2*CF*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (19*CA*CF^2*Pi^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (7021*CA^3*G[1, 0, x])/(864*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (3005*CA^2*CF*G[1, 0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (235*CA*CF^2*G[1, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (3691*CA^3*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (2347*CA^2*CF*Pi^2*G[1, 0, x])/(2304*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (17*CA*CF^2*Pi^2*G[1, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (3683*CA^2*nf*G[1, 0, x])/(3456*(-1 + x^(-1))*x*\[Epsilon]) - 
  (181*CA*CF*nf*G[1, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (((345*I)/256)*CA^3*Pi*G[1, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((25*I)/18)*CA^2*CF*Pi*G[1, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((41*I)/128)*CA*CF^2*Pi*G[1, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (85*CA^2*nf*Pi^2*G[1, 0, x])/(4608*(-1 + x^(-1))*x*\[Epsilon]) - 
  (19*CA*CF*nf*Pi^2*G[1, 0, x])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (((5*I)/1536)*CA^3*Pi^3*G[1, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((25*I)/384)*CA^2*CF*Pi^3*G[1, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((29*I)/384)*CA*CF^2*Pi^3*G[1, 0, x])/((-1 + x^(-1))*x*\[Epsilon]) + 
  ((I/64)*CA^3*Pi*x*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  (((3*I)/64)*CA^2*CF*Pi*x*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) + 
  ((I/32)*CA*CF^2*Pi*x*G[1, 0, x])/((-1 + x^(-1))*\[Epsilon]) - 
  (3*CA*nf^2*G[1, 1, x])/16 + ((16045*I)/3456)*CA^3*Pi*G[1, 1, x] - 
  ((27865*I)/6912)*CA^2*CF*Pi*G[1, 1, x] + ((221*I)/256)*CA*CF^2*Pi*
   G[1, 1, x] - ((5875*I)/3456)*CA^2*nf*Pi*G[1, 1, x] + 
  ((2213*I)/3456)*CA*CF*nf*Pi*G[1, 1, x] + ((5*I)/36)*CA*nf^2*Pi*G[1, 1, x] + 
  (601*CA^3*Pi^2*G[1, 1, x])/1536 - (139*CA^2*CF*Pi^2*G[1, 1, x])/192 + 
  (41*CA*CF^2*Pi^2*G[1, 1, x])/256 - (877*CA^2*nf*Pi^2*G[1, 1, x])/2304 + 
  (17*CA*CF*nf*Pi^2*G[1, 1, x])/96 + (65*CA*nf^2*Pi^2*G[1, 1, x])/1728 + 
  ((397*I)/1024)*CA^3*Pi^3*G[1, 1, x] - ((83*I)/4608)*CA^2*CF*Pi^3*
   G[1, 1, x] - ((3*I)/128)*CA*CF^2*Pi^3*G[1, 1, x] - 
  ((109*I)/1536)*CA^2*nf*Pi^3*G[1, 1, x] - ((35*I)/2304)*CA*CF*nf*Pi^3*
   G[1, 1, x] + (17*CA^3*Pi^4*G[1, 1, x])/432 - 
  (223*CA^2*CF*Pi^4*G[1, 1, x])/2880 - (17*CA*CF^2*Pi^4*G[1, 1, x])/1920 + 
  ((I/16)*C4AF*Pi^3*G[1, 1, x])/(dA*TF) - (11*C4AF*Pi^4*G[1, 1, x])/
   (180*dA*TF) - (103823*CA^3*G[1, 1, x])/(10368*(-1 + x^(-1))^2) + 
  (45017*CA^2*CF*G[1, 1, x])/(4608*(-1 + x^(-1))^2) - 
  (1263*CA*CF^2*G[1, 1, x])/(512*(-1 + x^(-1))^2) - 
  (8765*CA^3*Pi^2*G[1, 1, x])/(27648*(-1 + x^(-1))^2) + 
  (71*CA^2*CF*Pi^2*G[1, 1, x])/(6912*(-1 + x^(-1))^2) + 
  (11*CA*CF^2*Pi^2*G[1, 1, x])/(512*(-1 + x^(-1))^2) + 
  (247*CA^3*Pi^4*G[1, 1, x])/(552960*(-1 + x^(-1))^2) - 
  (131*CA^2*CF*Pi^4*G[1, 1, x])/(23040*(-1 + x^(-1))^2) + 
  (101*CA*CF^2*Pi^4*G[1, 1, x])/(15360*(-1 + x^(-1))^2) - 
  (29549*CA^2*nf*G[1, 1, x])/(10368*(-1 + x^(-1))) + 
  (2617*CA*CF*nf*G[1, 1, x])/(2304*(-1 + x^(-1))) - 
  (331*CA^3*Pi^2*G[1, 1, x])/(864*(-1 + x^(-1))) - 
  (107*CA^2*CF*Pi^2*G[1, 1, x])/(576*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[1, 1, x])/(12*(-1 + x^(-1))) - 
  (959*CA^2*nf*Pi^2*G[1, 1, x])/(13824*(-1 + x^(-1))) + 
  (229*CA*CF*nf*Pi^2*G[1, 1, x])/(3456*(-1 + x^(-1))) + 
  (43*CA^3*Pi^4*G[1, 1, x])/(3456*(-1 + x^(-1))) - 
  (7*CA^2*CF*Pi^4*G[1, 1, x])/(1152*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^4*G[1, 1, x])/(64*(-1 + x^(-1))) - 
  (5*C4AF*Pi^2*G[1, 1, x])/(16*dA*TF*(-1 + x^(-1))) - 
  (13*C4AF*Pi^4*G[1, 1, x])/(240*dA*TF*(-1 + x^(-1))) - 
  (103823*CA^3*G[1, 1, x])/(10368*(-1 + x^(-1))^2*x^2) + 
  (45017*CA^2*CF*G[1, 1, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (1263*CA*CF^2*G[1, 1, x])/(512*(-1 + x^(-1))^2*x^2) - 
  (8045*CA^3*Pi^2*G[1, 1, x])/(27648*(-1 + x^(-1))^2*x^2) - 
  (325*CA^2*CF*Pi^2*G[1, 1, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (65*CA*CF^2*Pi^2*G[1, 1, x])/(1536*(-1 + x^(-1))^2*x^2) + 
  (247*CA^3*Pi^4*G[1, 1, x])/(552960*(-1 + x^(-1))^2*x^2) - 
  (131*CA^2*CF*Pi^4*G[1, 1, x])/(23040*(-1 + x^(-1))^2*x^2) + 
  (101*CA*CF^2*Pi^4*G[1, 1, x])/(15360*(-1 + x^(-1))^2*x^2) + 
  (103823*CA^3*G[1, 1, x])/(5184*(-1 + x^(-1))^2*x) - 
  (45017*CA^2*CF*G[1, 1, x])/(2304*(-1 + x^(-1))^2*x) + 
  (1263*CA*CF^2*G[1, 1, x])/(256*(-1 + x^(-1))^2*x) + 
  (8369*CA^3*Pi^2*G[1, 1, x])/(13824*(-1 + x^(-1))^2*x) + 
  (41*CA^2*CF*Pi^2*G[1, 1, x])/(1728*(-1 + x^(-1))^2*x) - 
  (37*CA*CF^2*Pi^2*G[1, 1, x])/(768*(-1 + x^(-1))^2*x) - 
  (247*CA^3*Pi^4*G[1, 1, x])/(276480*(-1 + x^(-1))^2*x) + 
  (131*CA^2*CF*Pi^4*G[1, 1, x])/(11520*(-1 + x^(-1))^2*x) - 
  (101*CA*CF^2*Pi^4*G[1, 1, x])/(7680*(-1 + x^(-1))^2*x) + 
  (29549*CA^2*nf*G[1, 1, x])/(10368*(-1 + x^(-1))*x) - 
  (2617*CA*CF*nf*G[1, 1, x])/(2304*(-1 + x^(-1))*x) + 
  (599*CA^3*Pi^2*G[1, 1, x])/(1728*(-1 + x^(-1))*x) + 
  (97*CA^2*CF*Pi^2*G[1, 1, x])/(288*(-1 + x^(-1))*x) - 
  (17*CA*CF^2*Pi^2*G[1, 1, x])/(96*(-1 + x^(-1))*x) + 
  (887*CA^2*nf*Pi^2*G[1, 1, x])/(13824*(-1 + x^(-1))*x) - 
  (229*CA*CF*nf*Pi^2*G[1, 1, x])/(3456*(-1 + x^(-1))*x) - 
  (43*CA^3*Pi^4*G[1, 1, x])/(3456*(-1 + x^(-1))*x) + 
  (7*CA^2*CF*Pi^4*G[1, 1, x])/(1152*(-1 + x^(-1))*x) + 
  (CA*CF^2*Pi^4*G[1, 1, x])/(64*(-1 + x^(-1))*x) + 
  (3*C4AF*Pi^2*G[1, 1, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (13*C4AF*Pi^4*G[1, 1, x])/(240*dA*TF*(-1 + x^(-1))*x) + 
  (CA^3*Pi^2*x*G[1, 1, x])/(384*(-1 + x^(-1))^2) + 
  (5*CA^2*CF*Pi^2*x*G[1, 1, x])/(384*(-1 + x^(-1))^2) - 
  (CA*CF^2*Pi^2*x*G[1, 1, x])/(64*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*x*G[1, 1, x])/(192*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*x*G[1, 1, x])/(192*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x*G[1, 1, x])/(96*(-1 + x^(-1))) + 
  (CA^3*G[1, 1, x])/(128*\[Epsilon]^4) - (CA*CF^2*G[1, 1, x])/
   (32*\[Epsilon]^4) - (11*CA^3*G[1, 1, x])/(768*\[Epsilon]^3) + 
  (33*CA^2*CF*G[1, 1, x])/(128*\[Epsilon]^3) - 
  (3*CA*CF^2*G[1, 1, x])/(32*\[Epsilon]^3) + (CA^2*nf*G[1, 1, x])/
   (384*\[Epsilon]^3) - (3*CA*CF*nf*G[1, 1, x])/(64*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  ((I/16)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  ((I/32)*CA*CF^2*Pi*G[1, 1, x])/\[Epsilon]^3 - 
  (1519*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) + 
  (63*CA^2*CF*G[1, 1, x])/(64*\[Epsilon]^2) - (41*CA*CF^2*G[1, 1, x])/
   (128*\[Epsilon]^2) + (269*CA^2*nf*G[1, 1, x])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[1, 1, x])/(32*\[Epsilon]^2) - 
  (CA*nf^2*G[1, 1, x])/(48*\[Epsilon]^2) - (((187*I)/768)*CA^3*Pi*G[1, 1, x])/
   \[Epsilon]^2 - (((107*I)/384)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((17*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((13*I)/192)*CA*CF*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (7*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) + 
  (25*CA^2*CF*Pi^2*G[1, 1, x])/(384*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, 1, x])/(128*\[Epsilon]^2) - 
  (10243*CA^3*G[1, 1, x])/(3456*\[Epsilon]) + (2501*CA^2*CF*G[1, 1, x])/
   (768*\[Epsilon]) - (221*CA*CF^2*G[1, 1, x])/(256*\[Epsilon]) + 
  (3235*CA^2*nf*G[1, 1, x])/(3456*\[Epsilon]) - 
  (181*CA*CF*nf*G[1, 1, x])/(384*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, x])/(72*\[Epsilon]) + 
  (((1693*I)/2304)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  (((41*I)/36)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon] + 
  (((41*I)/128)*CA*CF^2*Pi*G[1, 1, x])/\[Epsilon] - 
  (((443*I)/1152)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  (((2*I)/9)*CA*CF*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/24)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (2959*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) - (445*CA^2*CF*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, x])/(128*\[Epsilon]) + (269*CA^2*nf*Pi^2*G[1, 1, x])/
   (4608*\[Epsilon]) + (83*CA*CF*nf*Pi^2*G[1, 1, x])/(2304*\[Epsilon]) + 
  (((13*I)/512)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (((9*I)/128)*CA^2*CF*Pi^3*G[1, 1, x])/\[Epsilon] - 
  ((I/128)*CA*CF^2*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (16045*CA^3*G[0, 0, 0, x])/3456 + (27865*CA^2*CF*G[0, 0, 0, x])/6912 - 
  (221*CA*CF^2*G[0, 0, 0, x])/256 + (5875*CA^2*nf*G[0, 0, 0, x])/3456 - 
  (2213*CA*CF*nf*G[0, 0, 0, x])/3456 - ((487*I)/576)*CA^3*Pi*G[0, 0, 0, x] + 
  (I/4)*CA^2*CF*Pi*G[0, 0, 0, x] - ((1417*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, x] + 
  ((7*I)/12)*CA*CF*nf*Pi*G[0, 0, 0, x] + (325*CA^3*Pi^2*G[0, 0, 0, x])/9216 + 
  (717*CA^2*CF*Pi^2*G[0, 0, 0, x])/512 - (51*CA*CF^2*Pi^2*G[0, 0, 0, x])/
   128 + (449*CA^2*nf*Pi^2*G[0, 0, 0, x])/4608 - 
  (19*CA*CF*nf*Pi^2*G[0, 0, 0, x])/2304 + ((23*I)/288)*CA^3*Pi^3*
   G[0, 0, 0, x] - ((31*I)/192)*CA^2*CF*Pi^3*G[0, 0, 0, x] - 
  (C4AF*Pi^2*G[0, 0, 0, x])/(4*dA*TF) + (15667*CA^3*G[0, 0, 0, x])/
   (3456*(-1 + x^(-1))^2) - (6391*CA^2*CF*G[0, 0, 0, x])/
   (6912*(-1 + x^(-1))^2) - (145*CA*CF^2*G[0, 0, 0, x])/
   (256*(-1 + x^(-1))^2) - (757*CA^2*nf*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))^2) + (899*CA*CF*nf*G[0, 0, 0, x])/
   (3456*(-1 + x^(-1))^2) + (((8987*I)/2304)*CA^3*Pi*G[0, 0, 0, x])/
   (-1 + x^(-1))^2 - (((73*I)/16)*CA^2*CF*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((153*I)/128)*CA*CF^2*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((7*I)/144)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (553*CA^3*Pi^2*G[0, 0, 0, x])/(1024*(-1 + x^(-1))^2) - 
  (1159*CA^2*CF*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^2) + 
  (7*CA*CF^2*Pi^2*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (69*CA^2*nf*Pi^2*G[0, 0, 0, x])/(512*(-1 + x^(-1))^2) + 
  (59*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(2304*(-1 + x^(-1))^2) + 
  (((61*I)/4608)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/384)*CA^2*CF*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/384)*CA*CF^2*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (3*C4AF*G[0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2) + 
  (((3*I)/8)*C4AF*Pi*G[0, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (3*C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) - 
  (35*CA^2*nf*G[0, 0, 0, x])/(216*(-1 + x^(-1))) + 
  (((7363*I)/2304)*CA^3*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((85*I)/16)*CA^2*CF*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((211*I)/128)*CA*CF^2*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((1433*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((13*I)/16)*CA*CF*nf*Pi*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (1109*CA^3*Pi^2*G[0, 0, 0, x])/(2304*(-1 + x^(-1))) + 
  (1517*CA^2*CF*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (9*CA*CF^2*Pi^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (43*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (5*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) + 
  (((143*I)/1536)*CA^3*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((61*I)/384)*CA^2*CF*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/384)*CA*CF^2*Pi^3*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (9*C4AF*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (((3*I)/4)*C4AF*Pi*G[0, 0, 0, x])/(dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (16045*CA^3*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (27865*CA^2*CF*G[0, 0, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (221*CA*CF^2*G[0, 0, 0, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (713*CA^2*nf*G[0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (2213*CA*CF*nf*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (((9131*I)/2304)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((359*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((219*I)/128)*CA*CF^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/288)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((11*I)/48)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (529*CA^3*Pi^2*G[0, 0, 0, x])/(1024*(-1 + x^(-1))^2*x^2) - 
  (385*CA^2*CF*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (15*CA*CF^2*Pi^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (69*CA^2*nf*Pi^2*G[0, 0, 0, x])/(512*(-1 + x^(-1))^2*x^2) + 
  (59*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (((61*I)/4608)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/384)*CA^2*CF*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/384)*CA*CF^2*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((3*I)/2)*C4AF*Pi*G[0, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (16369*CA^3*G[0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (18415*CA^2*CF*G[0, 0, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (43*CA*CF^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))^2*x) + 
  (31*CA^2*nf*G[0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (1673*CA*CF*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (((9179*I)/1152)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((1961*I)/192)*CA^2*CF*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((181*I)/64)*CA*CF^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((7*I)/288)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((3*I)/8)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (1745*CA^3*Pi^2*G[0, 0, 0, x])/(1536*(-1 + x^(-1))^2*x) + 
  (625*CA^2*CF*Pi^2*G[0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (11*CA*CF^2*Pi^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (203*CA^2*nf*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))^2*x) - 
  (59*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (((61*I)/2304)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/192)*CA^2*CF*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  ((I/192)*CA*CF^2*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (((9*I)/4)*C4AF*Pi*G[0, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^2*G[0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x) + 
  (271*CA^2*nf*G[0, 0, 0, x])/(1728*(-1 + x^(-1))*x) - 
  (((7183*I)/2304)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((343*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((219*I)/128)*CA*CF^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((1397*I)/1152)*CA^2*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((13*I)/16)*CA*CF*nf*Pi*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (1109*CA^3*Pi^2*G[0, 0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (9*CA*CF^2*Pi^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (43*CA^2*nf*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (5*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (((143*I)/1536)*CA^3*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((61*I)/384)*CA^2*CF*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  ((I/384)*CA*CF^2*Pi^3*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (3*C4AF*G[0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (((3*I)/2)*C4AF*Pi*G[0, 0, 0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (19*CA^3*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (5*CA^2*CF*x*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA*CF*nf*x*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2) - 
  (((3*I)/32)*CA^3*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/16)*CA^2*CF*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((3*I)/32)*CA*CF^2*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/8)*CA^2*CF*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/8)*CA*CF^2*Pi*x*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (CA^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) - (55*CA^3*G[0, 0, 0, x])/
   (192*\[Epsilon]^2) + (3*CA^2*CF*G[0, 0, 0, x])/(32*\[Epsilon]^2) + 
  (55*CA^3*G[0, 0, 0, x])/(192*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (55*CA^3*G[0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (113*CA^3*G[0, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (353*CA^3*G[0, 0, 0, x])/(576*\[Epsilon]) - (CA^2*CF*G[0, 0, 0, x])/
   (4*\[Epsilon]) - (181*CA^2*nf*G[0, 0, 0, x])/(384*\[Epsilon]) + 
  (2*CA*CF*nf*G[0, 0, 0, x])/(9*\[Epsilon]) + 
  (((11*I)/192)*CA^3*Pi*G[0, 0, 0, x])/\[Epsilon] + 
  (((25*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[0, 0, 0, x])/(48*\[Epsilon]) + (5*CA^2*CF*Pi^2*G[0, 0, 0, x])/
   (192*\[Epsilon]) + (4481*CA^3*G[0, 0, 0, x])/(2304*(-1 + x^(-1))^2*
    \[Epsilon]) - (611*CA^2*CF*G[0, 0, 0, x])/(576*(-1 + x^(-1))^2*
    \[Epsilon]) + (3*CA*CF^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))^2*
    \[Epsilon]) - (25*CA^2*nf*G[0, 0, 0, x])/(288*(-1 + x^(-1))^2*
    \[Epsilon]) - (3*CA*CF*nf*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*
    \[Epsilon]) - (((11*I)/192)*CA^3*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) - (((19*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) + (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) - (31*CA^3*Pi^2*G[0, 0, 0, x])/
   (1536*(-1 + x^(-1))^2*\[Epsilon]) + (7*CA^2*CF*Pi^2*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))^2*\[Epsilon]) + (CA*CF^2*Pi^2*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))^2*\[Epsilon]) + (6109*CA^3*G[0, 0, 0, x])/
   (2304*(-1 + x^(-1))*\[Epsilon]) - (1169*CA^2*CF*G[0, 0, 0, x])/
   (576*(-1 + x^(-1))*\[Epsilon]) + (49*CA*CF^2*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))*\[Epsilon]) - (643*CA^2*nf*G[0, 0, 0, x])/
   (1152*(-1 + x^(-1))*\[Epsilon]) + (2*CA*CF*nf*G[0, 0, 0, x])/
   (9*(-1 + x^(-1))*\[Epsilon]) - (37*CA^3*Pi^2*G[0, 0, 0, x])/
   (512*(-1 + x^(-1))*\[Epsilon]) + (17*CA^2*CF*Pi^2*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))*\[Epsilon]) + (CA*CF^2*Pi^2*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))*\[Epsilon]) + (4517*CA^3*G[0, 0, 0, x])/
   (2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (59*CA^2*CF*G[0, 0, 0, x])/
   (36*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (41*CA*CF^2*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (25*CA^2*nf*G[0, 0, 0, x])/
   (288*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((11*I)/192)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((25*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (31*CA^3*Pi^2*G[0, 0, 0, x])/(1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (4715*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (427*CA^2*CF*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (27*CA*CF^2*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (59*CA^2*nf*G[0, 0, 0, x])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA*CF*nf*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  ((I/12)*CA^3*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((3*I)/4)*CA^2*CF*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((5*I)/16)*CA*CF^2*Pi*G[0, 0, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (31*CA^3*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5929*CA^3*G[0, 0, 0, x])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (17*CA^2*CF*G[0, 0, 0, x])/(9*(-1 + x^(-1))*x*\[Epsilon]) - 
  (41*CA*CF^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (643*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]) - 
  (2*CA*CF*nf*G[0, 0, 0, x])/(9*(-1 + x^(-1))*x*\[Epsilon]) + 
  (37*CA^3*Pi^2*G[0, 0, 0, x])/(512*(-1 + x^(-1))*x*\[Epsilon]) - 
  (17*CA^2*CF*Pi^2*G[0, 0, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA^2*CF*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*x*G[0, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (16045*CA^3*G[0, 0, 1, x])/3456 - (27865*CA^2*CF*G[0, 0, 1, x])/6912 + 
  (221*CA*CF^2*G[0, 0, 1, x])/256 - (5875*CA^2*nf*G[0, 0, 1, x])/3456 + 
  (2213*CA*CF*nf*G[0, 0, 1, x])/3456 + ((487*I)/576)*CA^3*Pi*G[0, 0, 1, x] - 
  (I/4)*CA^2*CF*Pi*G[0, 0, 1, x] - (1645*CA^3*Pi^2*G[0, 0, 1, x])/9216 - 
  (1375*CA^2*CF*Pi^2*G[0, 0, 1, x])/1536 + (27*CA*CF^2*Pi^2*G[0, 0, 1, x])/
   128 - (127*CA^2*nf*Pi^2*G[0, 0, 1, x])/1536 + 
  (215*CA*CF*nf*Pi^2*G[0, 0, 1, x])/2304 - (I/24)*CA^3*Pi^3*G[0, 0, 1, x] + 
  ((31*I)/192)*CA^2*CF*Pi^3*G[0, 0, 1, x] + (C4AF*Pi^2*G[0, 0, 1, x])/
   (4*dA*TF) - ((I/6)*C4AF*Pi^3*G[0, 0, 1, x])/(dA*TF) - 
  (8531*CA^3*G[0, 0, 1, x])/(1728*(-1 + x^(-1))^2) + 
  (28927*CA^2*CF*G[0, 0, 1, x])/(6912*(-1 + x^(-1))^2) - 
  (205*CA*CF^2*G[0, 0, 1, x])/(256*(-1 + x^(-1))^2) + 
  (6271*CA^2*nf*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^2) - 
  (2285*CA*CF*nf*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^2) + 
  (1645*CA^3*Pi^2*G[0, 0, 1, x])/(9216*(-1 + x^(-1))^2) + 
  (1375*CA^2*CF*Pi^2*G[0, 0, 1, x])/(1536*(-1 + x^(-1))^2) - 
  (27*CA*CF^2*Pi^2*G[0, 0, 1, x])/(128*(-1 + x^(-1))^2) + 
  (127*CA^2*nf*Pi^2*G[0, 0, 1, x])/(1536*(-1 + x^(-1))^2) - 
  (215*CA*CF*nf*Pi^2*G[0, 0, 1, x])/(2304*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))^2) - 
  (C4AF*Pi^2*G[0, 0, 1, x])/(16*dA*TF*(-1 + x^(-1))^2) + 
  (((31*I)/36)*CA^3*Pi*G[0, 0, 1, x])/(-1 + x^(-1)) - 
  (((17*I)/64)*CA^2*CF*Pi*G[0, 0, 1, x])/(-1 + x^(-1)) - 
  (((61*I)/576)*CA^3*Pi^3*G[0, 0, 1, x])/(-1 + x^(-1)) + 
  (((31*I)/192)*CA^2*CF*Pi^3*G[0, 0, 1, x])/(-1 + x^(-1)) - 
  (16045*CA^3*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (27865*CA^2*CF*G[0, 0, 1, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (221*CA*CF^2*G[0, 0, 1, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (5875*CA^2*nf*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (2213*CA*CF*nf*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (1645*CA^3*Pi^2*G[0, 0, 1, x])/(9216*(-1 + x^(-1))^2*x^2) + 
  (1375*CA^2*CF*Pi^2*G[0, 0, 1, x])/(1536*(-1 + x^(-1))^2*x^2) - 
  (27*CA*CF^2*Pi^2*G[0, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (127*CA^2*nf*Pi^2*G[0, 0, 1, x])/(1536*(-1 + x^(-1))^2*x^2) - 
  (215*CA*CF*nf*Pi^2*G[0, 0, 1, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^2*G[0, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (7973*CA^3*G[0, 0, 1, x])/(864*(-1 + x^(-1))^2*x) - 
  (26749*CA^2*CF*G[0, 0, 1, x])/(3456*(-1 + x^(-1))^2*x) + 
  (193*CA*CF^2*G[0, 0, 1, x])/(128*(-1 + x^(-1))^2*x) - 
  (5965*CA^2*nf*G[0, 0, 1, x])/(1728*(-1 + x^(-1))^2*x) + 
  (2195*CA*CF*nf*G[0, 0, 1, x])/(1728*(-1 + x^(-1))^2*x) - 
  (1525*CA^3*Pi^2*G[0, 0, 1, x])/(4608*(-1 + x^(-1))^2*x) - 
  (1447*CA^2*CF*Pi^2*G[0, 0, 1, x])/(768*(-1 + x^(-1))^2*x) + 
  (31*CA*CF^2*Pi^2*G[0, 0, 1, x])/(64*(-1 + x^(-1))^2*x) - 
  (41*CA^2*nf*Pi^2*G[0, 0, 1, x])/(256*(-1 + x^(-1))^2*x) + 
  (215*CA*CF*nf*Pi^2*G[0, 0, 1, x])/(1152*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[0, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))^2*x) + 
  (C4AF*Pi^2*G[0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (((487*I)/576)*CA^3*Pi*G[0, 0, 1, x])/((-1 + x^(-1))*x) + 
  ((I/4)*CA^2*CF*Pi*G[0, 0, 1, x])/((-1 + x^(-1))*x) + 
  (((61*I)/576)*CA^3*Pi^3*G[0, 0, 1, x])/((-1 + x^(-1))*x) - 
  (((31*I)/192)*CA^2*CF*Pi^3*G[0, 0, 1, x])/((-1 + x^(-1))*x) + 
  (19*CA^3*x*G[0, 0, 1, x])/(64*(-1 + x^(-1))^2) - 
  (5*CA^2*CF*x*G[0, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*x*G[0, 0, 1, x])/(64*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (CA*CF*nf*x*G[0, 0, 1, x])/(32*(-1 + x^(-1))^2) - 
  ((I/16)*CA^2*CF*Pi*x*G[0, 0, 1, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF^2*Pi*x*G[0, 0, 1, x])/(-1 + x^(-1)) + 
  (CA^3*G[0, 0, 1, x])/(16*\[Epsilon]^3) - ((I/16)*CA^3*Pi*G[0, 0, 1, x])/
   \[Epsilon]^2 - (353*CA^3*G[0, 0, 1, x])/(576*\[Epsilon]) + 
  (CA^2*CF*G[0, 0, 1, x])/(4*\[Epsilon]) + (CA^3*Pi^2*G[0, 0, 1, x])/
   (32*\[Epsilon]) - (5*CA^2*CF*Pi^2*G[0, 0, 1, x])/(192*\[Epsilon]) - 
  (181*CA^3*G[0, 0, 1, x])/(288*(-1 + x^(-1))*\[Epsilon]) + 
  (17*CA^2*CF*G[0, 0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, x])/(192*(-1 + x^(-1))*\[Epsilon]) + 
  (353*CA^3*G[0, 0, 1, x])/(576*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*CF*G[0, 0, 1, x])/(4*(-1 + x^(-1))*x*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[0, 0, 1, x])/(64*(-1 + x^(-1))*x*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, x])/(192*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*x*G[0, 0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^2*CF*x*G[0, 0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*x*G[0, 0, 1, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (16045*CA^3*G[0, 1, 0, x])/3456 - (27865*CA^2*CF*G[0, 1, 0, x])/6912 + 
  (221*CA*CF^2*G[0, 1, 0, x])/256 - (5875*CA^2*nf*G[0, 1, 0, x])/3456 + 
  (2213*CA*CF*nf*G[0, 1, 0, x])/3456 + ((487*I)/576)*CA^3*Pi*G[0, 1, 0, x] - 
  (I/4)*CA^2*CF*Pi*G[0, 1, 0, x] - ((35*I)/288)*CA^2*nf*Pi*G[0, 1, 0, x] - 
  (655*CA^3*Pi^2*G[0, 1, 0, x])/9216 - (1199*CA^2*CF*Pi^2*G[0, 1, 0, x])/
   512 + (81*CA*CF^2*Pi^2*G[0, 1, 0, x])/128 - 
  (253*CA^2*nf*Pi^2*G[0, 1, 0, x])/4608 + (215*CA*CF*nf*Pi^2*G[0, 1, 0, x])/
   2304 - ((19*I)/192)*CA^3*Pi^3*G[0, 1, 0, x] + 
  ((13*I)/64)*CA^2*CF*Pi^3*G[0, 1, 0, x] + (C4AF*Pi^2*G[0, 1, 0, x])/
   (8*dA*TF) + ((I/4)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF) - 
  (3253*CA^3*G[0, 1, 0, x])/(864*(-1 + x^(-1))^2) - 
  (323*CA^2*CF*G[0, 1, 0, x])/(6912*(-1 + x^(-1))^2) + 
  (229*CA*CF^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2) + 
  (119*CA^2*nf*G[0, 1, 0, x])/(32*(-1 + x^(-1))^2) - 
  (95*CA*CF*nf*G[0, 1, 0, x])/(108*(-1 + x^(-1))^2) - 
  (((1219*I)/256)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((273*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((135*I)/128)*CA*CF^2*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((1501*I)/1152)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((9*I)/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (379*CA^3*Pi^2*G[0, 1, 0, x])/(1024*(-1 + x^(-1))^2) + 
  (5641*CA^2*CF*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))^2) - 
  (7*CA*CF^2*Pi^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (21*CA^2*nf*Pi^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2) - 
  (49*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2) + 
  (((137*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((61*I)/384)*CA^2*CF*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2) - 
  (3*C4AF*Pi^2*G[0, 1, 0, x])/(16*dA*TF*(-1 + x^(-1))^2) - 
  ((I/4)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (7283*CA^2*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))) - 
  (2501*CA*CF*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))) - 
  (((9347*I)/2304)*CA^3*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((357*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((211*I)/128)*CA*CF^2*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (((1433*I)/1152)*CA^2*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((13*I)/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (1109*CA^3*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))) - 
  (1517*CA^2*CF*Pi^2*G[0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (67*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))) - 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (((59*I)/4608)*CA^3*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/384)*CA^2*CF*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (9*C4AF*G[0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  ((I/6)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))) - 
  (16045*CA^3*G[0, 1, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (27865*CA^2*CF*G[0, 1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (221*CA*CF^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (119*CA^2*nf*G[0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (2213*CA*CF*nf*G[0, 1, 0, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (((1215*I)/256)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((363*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((203*I)/128)*CA*CF^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((1537*I)/1152)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((13*I)/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (331*CA^3*Pi^2*G[0, 1, 0, x])/(1024*(-1 + x^(-1))^2*x^2) + 
  (5155*CA^2*CF*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (45*CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (21*CA^2*nf*Pi^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (49*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (((137*I)/1536)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((61*I)/384)*CA^2*CF*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) - 
  ((I/4)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (15649*CA^3*G[0, 1, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (16705*CA^2*CF*G[0, 1, 0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (21*CA*CF^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (483*CA^2*nf*G[0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (61*CA*CF*nf*G[0, 1, 0, x])/(27*(-1 + x^(-1))^2*x) + 
  (((3803*I)/384)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((1999*I)/192)*CA^2*CF*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((173*I)/64)*CA*CF^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((1567*I)/576)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((35*I)/24)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (1211*CA^3*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))^2*x) - 
  (5059*CA^2*CF*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x) + 
  (23*CA*CF^2*Pi^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))^2*x) - 
  (61*CA^2*nf*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (49*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (((137*I)/768)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((61*I)/192)*CA^2*CF*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/192)*CA*CF^2*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (9*C4AF*G[0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (((3*I)/4)*C4AF*Pi*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (5*C4AF*Pi^2*G[0, 1, 0, x])/(16*dA*TF*(-1 + x^(-1))^2*x) + 
  ((I/2)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (6977*CA^2*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (2213*CA*CF*nf*G[0, 1, 0, x])/(3456*(-1 + x^(-1))*x) + 
  (((9131*I)/2304)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((359*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((219*I)/128)*CA*CF^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((1397*I)/1152)*CA^2*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((13*I)/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (1109*CA^3*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*Pi^2*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))*x) + 
  (67*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (((59*I)/4608)*CA^3*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/384)*CA^2*CF*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/384)*CA*CF^2*Pi^3*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  ((I/6)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  ((I/32)*CA^3*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/16)*CA^2*CF*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/32)*CA*CF^2*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1))^2 - 
  ((I/16)*CA^2*CF*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF^2*Pi*x*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (CA^3*G[0, 1, 0, x])/(16*\[Epsilon]^3) + (11*CA^3*G[0, 1, 0, x])/
   (256*\[Epsilon]^2) - (143*CA^2*CF*G[0, 1, 0, x])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 1, 0, x])/(32*\[Epsilon]^2) - 
  ((I/16)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon]^2 - 
  (11*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (125*CA^2*CF*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (11*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (143*CA^2*CF*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (13*CA^3*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (143*CA^2*CF*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 1, 0, x])/(8*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (353*CA^3*G[0, 1, 0, x])/(576*\[Epsilon]) + (CA^2*CF*G[0, 1, 0, x])/
   (4*\[Epsilon]) + (25*CA^2*nf*G[0, 1, 0, x])/(288*\[Epsilon]) + 
  (((671*I)/768)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon] - 
  (((201*I)/128)*CA^2*CF*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[0, 1, 0, x])/(32*\[Epsilon]) + (11*CA^2*CF*Pi^2*G[0, 1, 0, x])/
   (192*\[Epsilon]) - (341*CA^3*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*
    \[Epsilon]) + (431*CA^2*CF*G[0, 1, 0, x])/(576*(-1 + x^(-1))^2*
    \[Epsilon]) + (5*CA*CF^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*
    \[Epsilon]) + (181*CA^2*nf*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*
    \[Epsilon]) - (37*CA*CF*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))^2*
    \[Epsilon]) - (((671*I)/768)*CA^3*Pi*G[0, 1, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) + (((183*I)/128)*CA^2*CF*Pi*G[0, 1, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) - (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x])/
   ((-1 + x^(-1))^2*\[Epsilon]) - (3*CA^3*Pi^2*G[0, 1, 0, x])/
   (512*(-1 + x^(-1))^2*\[Epsilon]) - (5*CA^2*CF*Pi^2*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))^2*\[Epsilon]) - (CA*CF^2*Pi^2*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))^2*\[Epsilon]) - (4661*CA^3*G[0, 1, 0, x])/
   (2304*(-1 + x^(-1))*\[Epsilon]) + (127*CA^2*CF*G[0, 1, 0, x])/
   (72*(-1 + x^(-1))*\[Epsilon]) - (49*CA*CF^2*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))*\[Epsilon]) + (643*CA^2*nf*G[0, 1, 0, x])/
   (1152*(-1 + x^(-1))*\[Epsilon]) - (2*CA*CF*nf*G[0, 1, 0, x])/
   (9*(-1 + x^(-1))*\[Epsilon]) + (13*CA^3*Pi^2*G[0, 1, 0, x])/
   (512*(-1 + x^(-1))*\[Epsilon]) - (7*CA^2*CF*Pi^2*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))*\[Epsilon]) - (CA*CF^2*Pi^2*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))*\[Epsilon]) - (345*CA^3*G[0, 1, 0, x])/
   (256*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (25*CA^2*CF*G[0, 1, 0, x])/
   (18*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (41*CA*CF^2*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (181*CA^2*nf*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (2*CA*CF*nf*G[0, 1, 0, x])/
   (9*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (((671*I)/768)*CA^3*Pi*G[0, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((201*I)/128)*CA^2*CF*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[0, 1, 0, x])/(512*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (367*CA^3*G[0, 1, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (173*CA^2*CF*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (23*CA*CF^2*G[0, 1, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (187*CA^2*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (55*CA*CF*nf*G[0, 1, 0, x])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((689*I)/384)*CA^3*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((199*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((13*I)/16)*CA*CF^2*Pi*G[0, 1, 0, x])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 1, 0, x])/(256*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (4517*CA^3*G[0, 1, 0, x])/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (59*CA^2*CF*G[0, 1, 0, x])/(36*(-1 + x^(-1))*x*\[Epsilon]) + 
  (41*CA*CF^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (643*CA^2*nf*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (2*CA*CF*nf*G[0, 1, 0, x])/(9*(-1 + x^(-1))*x*\[Epsilon]) - 
  (13*CA^3*Pi^2*G[0, 1, 0, x])/(512*(-1 + x^(-1))*x*\[Epsilon]) + 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (16045*CA^3*G[0, 1, 1, x])/3456 + (27865*CA^2*CF*G[0, 1, 1, x])/6912 - 
  (221*CA*CF^2*G[0, 1, 1, x])/256 + (5875*CA^2*nf*G[0, 1, 1, x])/3456 - 
  (2213*CA*CF*nf*G[0, 1, 1, x])/3456 - ((487*I)/576)*CA^3*Pi*G[0, 1, 1, x] + 
  (I/4)*CA^2*CF*Pi*G[0, 1, 1, x] + ((35*I)/288)*CA^2*nf*Pi*G[0, 1, 1, x] - 
  (1259*CA^3*Pi^2*G[0, 1, 1, x])/9216 + (1447*CA^2*CF*Pi^2*G[0, 1, 1, x])/
   1536 - (27*CA*CF^2*Pi^2*G[0, 1, 1, x])/128 + 
  (145*CA^2*nf*Pi^2*G[0, 1, 1, x])/4608 - (137*CA*CF*nf*Pi^2*G[0, 1, 1, x])/
   768 - ((37*I)/576)*CA^3*Pi^3*G[0, 1, 1, x] - 
  (I/64)*CA^2*CF*Pi^3*G[0, 1, 1, x] - (C4AF*Pi^2*G[0, 1, 1, x])/(8*dA*TF) - 
  ((I/12)*C4AF*Pi^3*G[0, 1, 1, x])/(dA*TF) + (6767*CA^3*G[0, 1, 1, x])/
   (1152*(-1 + x^(-1))^2) - (31321*CA^2*CF*G[0, 1, 1, x])/
   (6912*(-1 + x^(-1))^2) + (221*CA*CF^2*G[0, 1, 1, x])/
   (256*(-1 + x^(-1))^2) - (715*CA^2*nf*G[0, 1, 1, x])/
   (384*(-1 + x^(-1))^2) + (2213*CA*CF*nf*G[0, 1, 1, x])/
   (3456*(-1 + x^(-1))^2) - (163*CA^3*Pi^2*G[0, 1, 1, x])/
   (3072*(-1 + x^(-1))^2) - (1411*CA^2*CF*Pi^2*G[0, 1, 1, x])/
   (1536*(-1 + x^(-1))^2) + (15*CA*CF^2*Pi^2*G[0, 1, 1, x])/
   (128*(-1 + x^(-1))^2) + (3*CA^2*nf*Pi^2*G[0, 1, 1, x])/
   (512*(-1 + x^(-1))^2) + (137*CA*CF*nf*Pi^2*G[0, 1, 1, x])/
   (768*(-1 + x^(-1))^2) - (C4AF*Pi^2*G[0, 1, 1, x])/
   (16*dA*TF*(-1 + x^(-1))^2) + (6767*CA^3*G[0, 1, 1, x])/
   (1152*(-1 + x^(-1))^2*x^2) - (31321*CA^2*CF*G[0, 1, 1, x])/
   (6912*(-1 + x^(-1))^2*x^2) + (221*CA*CF^2*G[0, 1, 1, x])/
   (256*(-1 + x^(-1))^2*x^2) - (715*CA^2*nf*G[0, 1, 1, x])/
   (384*(-1 + x^(-1))^2*x^2) + (2213*CA*CF*nf*G[0, 1, 1, x])/
   (3456*(-1 + x^(-1))^2*x^2) - (211*CA^3*Pi^2*G[0, 1, 1, x])/
   (3072*(-1 + x^(-1))^2*x^2) - (1411*CA^2*CF*Pi^2*G[0, 1, 1, x])/
   (1536*(-1 + x^(-1))^2*x^2) + (27*CA*CF^2*Pi^2*G[0, 1, 1, x])/
   (128*(-1 + x^(-1))^2*x^2) + (3*CA^2*nf*Pi^2*G[0, 1, 1, x])/
   (512*(-1 + x^(-1))^2*x^2) + (137*CA*CF*nf*Pi^2*G[0, 1, 1, x])/
   (768*(-1 + x^(-1))^2*x^2) + (C4AF*Pi^2*G[0, 1, 1, x])/
   (8*dA*TF*(-1 + x^(-1))^2*x^2) - (6767*CA^3*G[0, 1, 1, x])/
   (576*(-1 + x^(-1))^2*x) + (31321*CA^2*CF*G[0, 1, 1, x])/
   (3456*(-1 + x^(-1))^2*x) - (221*CA*CF^2*G[0, 1, 1, x])/
   (128*(-1 + x^(-1))^2*x) + (715*CA^2*nf*G[0, 1, 1, x])/
   (192*(-1 + x^(-1))^2*x) - (2213*CA*CF*nf*G[0, 1, 1, x])/
   (1728*(-1 + x^(-1))^2*x) + (57*CA^3*Pi^2*G[0, 1, 1, x])/
   (512*(-1 + x^(-1))^2*x) + (489*CA^2*CF*Pi^2*G[0, 1, 1, x])/
   (256*(-1 + x^(-1))^2*x) - (73*CA*CF^2*Pi^2*G[0, 1, 1, x])/
   (192*(-1 + x^(-1))^2*x) - (13*CA^2*nf*Pi^2*G[0, 1, 1, x])/
   (768*(-1 + x^(-1))^2*x) - (137*CA*CF*nf*Pi^2*G[0, 1, 1, x])/
   (384*(-1 + x^(-1))^2*x) - (CA^2*CF*G[0, 1, 1, x])/(16*\[Epsilon]^3) + 
  (55*CA^3*G[0, 1, 1, x])/(192*\[Epsilon]^2) - (3*CA^2*CF*G[0, 1, 1, x])/
   (32*\[Epsilon]^2) - (5*CA^2*nf*G[0, 1, 1, x])/(96*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  ((I/16)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  (353*CA^3*G[0, 1, 1, x])/(576*\[Epsilon]) - (CA^2*CF*G[0, 1, 1, x])/
   (4*\[Epsilon]) - (25*CA^2*nf*G[0, 1, 1, x])/(288*\[Epsilon]) - 
  (((77*I)/192)*CA^3*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((7*I)/96)*CA^2*nf*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[0, 1, 1, x])/(16*\[Epsilon]) + (CA^2*CF*Pi^2*G[0, 1, 1, x])/
   (64*\[Epsilon]) + (16045*CA^3*G[1, 0, 0, x])/3456 - 
  (27865*CA^2*CF*G[1, 0, 0, x])/6912 + (221*CA*CF^2*G[1, 0, 0, x])/256 - 
  (5875*CA^2*nf*G[1, 0, 0, x])/3456 + (2213*CA*CF*nf*G[1, 0, 0, x])/3456 - 
  ((601*I)/768)*CA^3*Pi*G[1, 0, 0, x] + ((139*I)/96)*CA^2*CF*Pi*
   G[1, 0, 0, x] - ((41*I)/128)*CA*CF^2*Pi*G[1, 0, 0, x] + 
  ((1277*I)/1152)*CA^2*nf*Pi*G[1, 0, 0, x] - ((7*I)/12)*CA*CF*nf*Pi*
   G[1, 0, 0, x] + (2579*CA^3*Pi^2*G[1, 0, 0, x])/9216 - 
  (741*CA^2*CF*Pi^2*G[1, 0, 0, x])/512 + (51*CA*CF^2*Pi^2*G[1, 0, 0, x])/
   128 - (737*CA^2*nf*Pi^2*G[1, 0, 0, x])/4608 + 
  (19*CA*CF*nf*Pi^2*G[1, 0, 0, x])/2304 - ((625*I)/4608)*CA^3*Pi^3*
   G[1, 0, 0, x] + ((89*I)/384)*CA^2*CF*Pi^3*G[1, 0, 0, x] + 
  ((5*I)/384)*CA*CF^2*Pi^3*G[1, 0, 0, x] + (C4AF*Pi^2*G[1, 0, 0, x])/
   (4*dA*TF) - (15091*CA^3*G[1, 0, 0, x])/(3456*(-1 + x^(-1))^2) + 
  (23401*CA^2*CF*G[1, 0, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (145*CA*CF^2*G[1, 0, 0, x])/(256*(-1 + x^(-1))^2) + 
  (247*CA^2*nf*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2) - 
  (2141*CA*CF*nf*G[1, 0, 0, x])/(3456*(-1 + x^(-1))^2) - 
  (((3025*I)/768)*CA^3*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((679*I)/192)*CA^2*CF*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((79*I)/128)*CA*CF^2*Pi*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (2099*CA^3*Pi^2*G[1, 0, 0, x])/(3072*(-1 + x^(-1))^2) - 
  (1595*CA^2*CF*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))^2) + 
  (7*CA*CF^2*Pi^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2) + 
  (53*CA^2*nf*Pi^2*G[1, 0, 0, x])/(512*(-1 + x^(-1))^2) + 
  (157*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (((121*I)/4608)*CA^3*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((17*I)/192)*CA^2*CF*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (((49*I)/384)*CA*CF^2*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (3*C4AF*G[1, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2) - 
  (5*C4AF*Pi^2*G[1, 0, 0, x])/(16*dA*TF*(-1 + x^(-1))^2) + 
  (35*CA^2*nf*G[1, 0, 0, x])/(216*(-1 + x^(-1))) - 
  (((2177*I)/384)*CA^3*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (((691*I)/96)*CA^2*CF*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (((61*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (((1433*I)/1152)*CA^2*nf*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (((13*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (1109*CA^3*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))) - 
  (1517*CA^2*CF*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (43*CA^2*nf*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (5*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(288*(-1 + x^(-1))) - 
  (((271*I)/2304)*CA^3*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (((47*I)/192)*CA^2*CF*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (((19*I)/192)*CA*CF^2*Pi^3*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (9*C4AF*G[1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/4)*C4AF*Pi*G[1, 0, 0, x])/(dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (14857*CA^3*G[1, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (23329*CA^2*CF*G[1, 0, 0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (109*CA*CF^2*G[1, 0, 0, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (713*CA^2*nf*G[1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (2213*CA*CF*nf*G[1, 0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (((3169*I)/768)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((193*I)/48)*CA^2*CF*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((123*I)/128)*CA*CF^2*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (2027*CA^3*Pi^2*G[1, 0, 0, x])/(3072*(-1 + x^(-1))^2*x^2) - 
  (1235*CA^2*CF*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (53*CA^2*nf*Pi^2*G[1, 0, 0, x])/(512*(-1 + x^(-1))^2*x^2) + 
  (157*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (((121*I)/4608)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((17*I)/192)*CA^2*CF*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((49*I)/384)*CA*CF^2*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[1, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (14461*CA^3*G[1, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (22285*CA^2*CF*G[1, 0, 0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (121*CA*CF^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (715*CA^2*nf*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (2123*CA*CF*nf*G[1, 0, 0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (((3079*I)/384)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((359*I)/48)*CA^2*CF*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((99*I)/64)*CA*CF^2*Pi*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (2023*CA^3*Pi^2*G[1, 0, 0, x])/(1536*(-1 + x^(-1))^2*x) + 
  (1367*CA^2*CF*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (25*CA*CF^2*Pi^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (53*CA^2*nf*Pi^2*G[1, 0, 0, x])/(256*(-1 + x^(-1))^2*x) - 
  (157*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (((121*I)/2304)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((17*I)/96)*CA^2*CF*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((49*I)/192)*CA*CF^2*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (3*C4AF*G[1, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (3*C4AF*Pi^2*G[1, 0, 0, x])/(16*dA*TF*(-1 + x^(-1))^2*x) - 
  (271*CA^2*nf*G[1, 0, 0, x])/(1728*(-1 + x^(-1))*x) + 
  (((2147*I)/384)*CA^3*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((1403*I)/192)*CA^2*CF*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((65*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((1397*I)/1152)*CA^2*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((13*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (1109*CA^3*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (9*CA*CF^2*Pi^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (43*CA^2*nf*Pi^2*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (5*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(288*(-1 + x^(-1))*x) + 
  (((271*I)/2304)*CA^3*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((47*I)/192)*CA^2*CF*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((19*I)/192)*CA*CF^2*Pi^3*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (3*C4AF*G[1, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (((3*I)/2)*C4AF*Pi*G[1, 0, 0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (19*CA^3*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (5*CA^2*CF*x*G[1, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[1, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*CF*nf*x*G[1, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  ((I/16)*CA^3*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/8)*CA^2*CF*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1))^2 + 
  ((I/16)*CA*CF^2*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  ((I/8)*CA^2*CF*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  ((I/8)*CA*CF^2*Pi*x*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (CA^3*G[1, 0, 0, x])/(16*\[Epsilon]^3) - ((I/32)*CA^3*Pi*G[1, 0, 0, x])/
   \[Epsilon]^2 - (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x])/\[Epsilon]^2 + 
  ((I/16)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon]^2 + 
  (1693*CA^3*G[1, 0, 0, x])/(2304*\[Epsilon]) - 
  (41*CA^2*CF*G[1, 0, 0, x])/(36*\[Epsilon]) + (41*CA*CF^2*G[1, 0, 0, x])/
   (128*\[Epsilon]) + (643*CA^2*nf*G[1, 0, 0, x])/(1152*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 0, 0, x])/(9*\[Epsilon]) + 
  (((11*I)/32)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (((31*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (91*CA^3*Pi^2*G[1, 0, 0, x])/(1536*\[Epsilon]) + 
  (35*CA^2*CF*Pi^2*G[1, 0, 0, x])/(384*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, 0, 0, x])/(128*\[Epsilon]) - 
  (345*CA^3*G[1, 0, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) + 
  (209*CA^2*CF*G[1, 0, 0, x])/(144*(-1 + x^(-1))^2*\[Epsilon]) - 
  (49*CA*CF^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[1, 0, 0, x])/(512*(-1 + x^(-1))^2*\[Epsilon]) - 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (407*CA^3*G[1, 0, 0, x])/(576*(-1 + x^(-1))*\[Epsilon]) + 
  (7*CA^2*CF*G[1, 0, 0, x])/(16*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (643*CA^2*nf*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 0, 0, x])/(9*(-1 + x^(-1))*\[Epsilon]) + 
  (11*CA^3*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(12*(-1 + x^(-1))*\[Epsilon]) - 
  (345*CA^3*G[1, 0, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (25*CA^2*CF*G[1, 0, 0, x])/(18*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (41*CA*CF^2*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[1, 0, 0, x])/(512*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (345*CA^3*G[1, 0, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (409*CA^2*CF*G[1, 0, 0, x])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (45*CA*CF^2*G[1, 0, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5*CA^3*Pi^2*G[1, 0, 0, x])/(256*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (353*CA^3*G[1, 0, 0, x])/(576*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 0, x])/(4*(-1 + x^(-1))*x*\[Epsilon]) - 
  (643*CA^2*nf*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 0, 0, x])/(9*(-1 + x^(-1))*x*\[Epsilon]) - 
  (11*CA^3*Pi^2*G[1, 0, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*G[1, 0, 0, x])/(64*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x])/(12*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^3*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA^2*CF*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*x*G[1, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (16045*CA^3*G[1, 0, 1, x])/3456 + (27865*CA^2*CF*G[1, 0, 1, x])/6912 - 
  (221*CA*CF^2*G[1, 0, 1, x])/256 + (5875*CA^2*nf*G[1, 0, 1, x])/3456 - 
  (2213*CA*CF*nf*G[1, 0, 1, x])/3456 + ((601*I)/768)*CA^3*Pi*G[1, 0, 1, x] - 
  ((139*I)/96)*CA^2*CF*Pi*G[1, 0, 1, x] + ((41*I)/128)*CA*CF^2*Pi*
   G[1, 0, 1, x] + ((35*I)/288)*CA^2*nf*Pi*G[1, 0, 1, x] - 
  (1259*CA^3*Pi^2*G[1, 0, 1, x])/9216 + (1447*CA^2*CF*Pi^2*G[1, 0, 1, x])/
   1536 - (27*CA*CF^2*Pi^2*G[1, 0, 1, x])/128 + 
  (215*CA^2*nf*Pi^2*G[1, 0, 1, x])/1536 - (215*CA*CF*nf*Pi^2*G[1, 0, 1, x])/
   2304 + ((409*I)/4608)*CA^3*Pi^3*G[1, 0, 1, x] - 
  ((91*I)/384)*CA^2*CF*Pi^3*G[1, 0, 1, x] + ((31*I)/384)*CA*CF^2*Pi^3*
   G[1, 0, 1, x] - (C4AF*Pi^2*G[1, 0, 1, x])/(4*dA*TF) - 
  ((I/4)*C4AF*Pi^3*G[1, 0, 1, x])/(dA*TF) + (3427*CA^3*G[1, 0, 1, x])/
   (576*(-1 + x^(-1))^2) - (30799*CA^2*CF*G[1, 0, 1, x])/
   (6912*(-1 + x^(-1))^2) + (201*CA*CF^2*G[1, 0, 1, x])/
   (256*(-1 + x^(-1))^2) - (247*CA^2*nf*G[1, 0, 1, x])/
   (128*(-1 + x^(-1))^2) + (2141*CA*CF*nf*G[1, 0, 1, x])/
   (3456*(-1 + x^(-1))^2) + (287*CA^3*Pi^2*G[1, 0, 1, x])/
   (9216*(-1 + x^(-1))^2) - (5053*CA^2*CF*Pi^2*G[1, 0, 1, x])/
   (4608*(-1 + x^(-1))^2) + (35*CA*CF^2*Pi^2*G[1, 0, 1, x])/
   (128*(-1 + x^(-1))^2) - (179*CA^2*nf*Pi^2*G[1, 0, 1, x])/
   (1536*(-1 + x^(-1))^2) + (247*CA*CF*nf*Pi^2*G[1, 0, 1, x])/
   (2304*(-1 + x^(-1))^2) + (3*C4AF*G[1, 0, 1, x])/
   (2*dA*TF*(-1 + x^(-1))^2) + (C4AF*Pi^2*G[1, 0, 1, x])/
   (4*dA*TF*(-1 + x^(-1))^2) + (((3715*I)/2304)*CA^3*Pi*G[1, 0, 1, x])/
   (-1 + x^(-1)) - (((311*I)/192)*CA^2*CF*Pi*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  (((33*I)/128)*CA*CF^2*Pi*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  (((601*I)/4608)*CA^3*Pi^3*G[1, 0, 1, x])/(-1 + x^(-1)) - 
  (((95*I)/384)*CA^2*CF*Pi^3*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  (((13*I)/128)*CA*CF^2*Pi^3*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  (211*CA^3*G[1, 0, 1, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (32455*CA^2*CF*G[1, 0, 1, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (249*CA*CF^2*G[1, 0, 1, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (713*CA^2*nf*G[1, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (2213*CA*CF*nf*G[1, 0, 1, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (143*CA^3*Pi^2*G[1, 0, 1, x])/(9216*(-1 + x^(-1))^2*x^2) - 
  (5017*CA^2*CF*Pi^2*G[1, 0, 1, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (35*CA*CF^2*Pi^2*G[1, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (179*CA^2*nf*Pi^2*G[1, 0, 1, x])/(1536*(-1 + x^(-1))^2*x^2) + 
  (247*CA*CF*nf*Pi^2*G[1, 0, 1, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[1, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (5*C4AF*Pi^2*G[1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (829*CA^3*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (30547*CA^2*CF*G[1, 0, 1, x])/(3456*(-1 + x^(-1))^2*x) - 
  (219*CA*CF^2*G[1, 0, 1, x])/(128*(-1 + x^(-1))^2*x) + 
  (715*CA^2*nf*G[1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (2123*CA*CF*nf*G[1, 0, 1, x])/(1728*(-1 + x^(-1))^2*x) - 
  (203*CA^3*Pi^2*G[1, 0, 1, x])/(4608*(-1 + x^(-1))^2*x) + 
  (5029*CA^2*CF*Pi^2*G[1, 0, 1, x])/(2304*(-1 + x^(-1))^2*x) - 
  (35*CA*CF^2*Pi^2*G[1, 0, 1, x])/(64*(-1 + x^(-1))^2*x) + 
  (179*CA^2*nf*Pi^2*G[1, 0, 1, x])/(768*(-1 + x^(-1))^2*x) - 
  (247*CA*CF*nf*Pi^2*G[1, 0, 1, x])/(1152*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[1, 0, 1, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (7*C4AF*Pi^2*G[1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (((3751*I)/2304)*CA^3*Pi*G[1, 0, 1, x])/((-1 + x^(-1))*x) + 
  (((163*I)/96)*CA^2*CF*Pi*G[1, 0, 1, x])/((-1 + x^(-1))*x) - 
  (((41*I)/128)*CA*CF^2*Pi*G[1, 0, 1, x])/((-1 + x^(-1))*x) - 
  (((601*I)/4608)*CA^3*Pi^3*G[1, 0, 1, x])/((-1 + x^(-1))*x) + 
  (((95*I)/384)*CA^2*CF*Pi^3*G[1, 0, 1, x])/((-1 + x^(-1))*x) - 
  (((13*I)/128)*CA*CF^2*Pi^3*G[1, 0, 1, x])/((-1 + x^(-1))*x) - 
  (19*CA^3*x*G[1, 0, 1, x])/(64*(-1 + x^(-1))^2) + 
  (5*CA^2*CF*x*G[1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*x*G[1, 0, 1, x])/(64*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (CA*CF*nf*x*G[1, 0, 1, x])/(32*(-1 + x^(-1))^2) + 
  ((I/16)*CA^2*CF*Pi*x*G[1, 0, 1, x])/(-1 + x^(-1)) - 
  ((I/16)*CA*CF^2*Pi*x*G[1, 0, 1, x])/(-1 + x^(-1)) - 
  (CA^2*CF*G[1, 0, 1, x])/(16*\[Epsilon]^3) + (55*CA^3*G[1, 0, 1, x])/
   (192*\[Epsilon]^2) - (3*CA^2*CF*G[1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (5*CA^2*nf*G[1, 0, 1, x])/(96*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon]^2 + 
  ((I/16)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon]^2 - 
  (1693*CA^3*G[1, 0, 1, x])/(2304*\[Epsilon]) + 
  (41*CA^2*CF*G[1, 0, 1, x])/(36*\[Epsilon]) - (41*CA*CF^2*G[1, 0, 1, x])/
   (128*\[Epsilon]) - (25*CA^2*nf*G[1, 0, 1, x])/(288*\[Epsilon]) - 
  (((77*I)/192)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((7*I)/96)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (41*CA^3*Pi^2*G[1, 0, 1, x])/(512*\[Epsilon]) - 
  (31*CA^2*CF*Pi^2*G[1, 0, 1, x])/(384*\[Epsilon]) + 
  (11*CA*CF^2*Pi^2*G[1, 0, 1, x])/(128*\[Epsilon]) - 
  (337*CA^3*G[1, 0, 1, x])/(256*(-1 + x^(-1))*\[Epsilon]) + 
  (191*CA^2*CF*G[1, 0, 1, x])/(144*(-1 + x^(-1))*\[Epsilon]) - 
  (37*CA*CF^2*G[1, 0, 1, x])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (5*CA^3*Pi^2*G[1, 0, 1, x])/(1536*(-1 + x^(-1))*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (29*CA*CF^2*Pi^2*G[1, 0, 1, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (345*CA^3*G[1, 0, 1, x])/(256*(-1 + x^(-1))*x*\[Epsilon]) - 
  (25*CA^2*CF*G[1, 0, 1, x])/(18*(-1 + x^(-1))*x*\[Epsilon]) + 
  (41*CA*CF^2*G[1, 0, 1, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[1, 0, 1, x])/(1536*(-1 + x^(-1))*x*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (29*CA*CF^2*Pi^2*G[1, 0, 1, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*G[1, 0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA^2*CF*x*G[1, 0, 1, x])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*x*G[1, 0, 1, x])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (16045*CA^3*G[1, 1, 0, x])/3456 + (27865*CA^2*CF*G[1, 1, 0, x])/6912 - 
  (221*CA*CF^2*G[1, 1, 0, x])/256 + (5875*CA^2*nf*G[1, 1, 0, x])/3456 - 
  (2213*CA*CF*nf*G[1, 1, 0, x])/3456 - (5*CA*nf^2*G[1, 1, 0, x])/18 + 
  ((601*I)/768)*CA^3*Pi*G[1, 1, 0, x] - ((139*I)/96)*CA^2*CF*Pi*
   G[1, 1, 0, x] + ((41*I)/128)*CA*CF^2*Pi*G[1, 1, 0, x] - 
  ((877*I)/1152)*CA^2*nf*Pi*G[1, 1, 0, x] + ((17*I)/48)*CA*CF*nf*Pi*
   G[1, 1, 0, x] - (11819*CA^3*Pi^2*G[1, 1, 0, x])/9216 + 
  (3215*CA^2*CF*Pi^2*G[1, 1, 0, x])/1536 - (75*CA*CF^2*Pi^2*G[1, 1, 0, x])/
   128 + (713*CA^2*nf*Pi^2*G[1, 1, 0, x])/4608 - 
  (67*CA*CF*nf*Pi^2*G[1, 1, 0, x])/2304 - ((149*I)/1536)*CA^3*Pi^3*
   G[1, 1, 0, x] + ((13*I)/128)*CA^2*CF*Pi^3*G[1, 1, 0, x] - 
  ((29*I)/384)*CA*CF^2*Pi^3*G[1, 1, 0, x] - (C4AF*Pi^2*G[1, 1, 0, x])/
   (8*dA*TF) - (13705*CA^3*G[1, 1, 0, x])/(1728*(-1 + x^(-1))^2) + 
  (44371*CA^2*CF*G[1, 1, 0, x])/(6912*(-1 + x^(-1))^2) - 
  (377*CA*CF^2*G[1, 1, 0, x])/(256*(-1 + x^(-1))^2) + 
  (349*CA^3*Pi^2*G[1, 1, 0, x])/(9216*(-1 + x^(-1))^2) - 
  (183*CA^2*CF*Pi^2*G[1, 1, 0, x])/(512*(-1 + x^(-1))^2) + 
  (5*CA*CF^2*Pi^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))^2) - 
  (7283*CA^2*nf*G[1, 1, 0, x])/(3456*(-1 + x^(-1))) + 
  (2501*CA*CF*nf*G[1, 1, 0, x])/(3456*(-1 + x^(-1))) + 
  (((9347*I)/2304)*CA^3*Pi*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (((357*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x])/(-1 + x^(-1)) + 
  (((211*I)/128)*CA*CF^2*Pi*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (((1433*I)/1152)*CA^2*nf*Pi*G[1, 1, 0, x])/(-1 + x^(-1)) + 
  (((13*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (1109*CA^3*Pi^2*G[1, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (1517*CA^2*CF*Pi^2*G[1, 1, 0, x])/(1152*(-1 + x^(-1))) - 
  (9*CA*CF^2*Pi^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (67*CA^2*nf*Pi^2*G[1, 1, 0, x])/(4608*(-1 + x^(-1))) + 
  (79*CA*CF*nf*Pi^2*G[1, 1, 0, x])/(2304*(-1 + x^(-1))) - 
  (((59*I)/4608)*CA^3*Pi^3*G[1, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/384)*CA^2*CF*Pi^3*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/384)*CA*CF^2*Pi^3*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (9*C4AF*G[1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (((3*I)/8)*C4AF*Pi*G[1, 1, 0, x])/(dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  ((I/6)*C4AF*Pi^3*G[1, 1, 0, x])/(dA*TF*(-1 + x^(-1))) - 
  (6425*CA^3*G[1, 1, 0, x])/(864*(-1 + x^(-1))^2*x^2) + 
  (40447*CA^2*CF*G[1, 1, 0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (361*CA*CF^2*G[1, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (349*CA^3*Pi^2*G[1, 1, 0, x])/(9216*(-1 + x^(-1))^2*x^2) - 
  (207*CA^2*CF*Pi^2*G[1, 1, 0, x])/(512*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF^2*Pi^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (26555*CA^3*G[1, 1, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (42409*CA^2*CF*G[1, 1, 0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (369*CA*CF^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (421*CA^3*Pi^2*G[1, 1, 0, x])/(4608*(-1 + x^(-1))^2*x) + 
  (203*CA^2*CF*Pi^2*G[1, 1, 0, x])/(256*(-1 + x^(-1))^2*x) - 
  (9*CA*CF^2*Pi^2*G[1, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (6977*CA^2*nf*G[1, 1, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (2213*CA*CF*nf*G[1, 1, 0, x])/(3456*(-1 + x^(-1))*x) - 
  (((9131*I)/2304)*CA^3*Pi*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((359*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((219*I)/128)*CA*CF^2*Pi*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((1397*I)/1152)*CA^2*nf*Pi*G[1, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((13*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (1109*CA^3*Pi^2*G[1, 1, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*Pi^2*G[1, 1, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (9*CA*CF^2*Pi^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))*x) - 
  (67*CA^2*nf*Pi^2*G[1, 1, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (79*CA*CF*nf*Pi^2*G[1, 1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (((59*I)/4608)*CA^3*Pi^3*G[1, 1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/384)*CA^2*CF*Pi^3*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/384)*CA*CF^2*Pi^3*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (3*C4AF*G[1, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  ((I/6)*C4AF*Pi^3*G[1, 1, 0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  ((I/16)*CA^2*CF*Pi*x*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/16)*CA*CF^2*Pi*x*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (CA^3*G[1, 1, 0, x])/(64*\[Epsilon]^3) - (CA*CF^2*G[1, 1, 0, x])/
   (16*\[Epsilon]^3) - (11*CA^3*G[1, 1, 0, x])/(128*\[Epsilon]^2) + 
  (143*CA^2*CF*G[1, 1, 0, x])/(192*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 0, x])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 1, 0, x])/(64*\[Epsilon]^2) - (13*CA*CF*nf*G[1, 1, 0, x])/
   (96*\[Epsilon]^2) - ((I/32)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon]^2 + 
  (((5*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon]^2 - 
  ((I/8)*CA*CF^2*Pi*G[1, 1, 0, x])/\[Epsilon]^2 - 
  (1693*CA^3*G[1, 1, 0, x])/(2304*\[Epsilon]) + 
  (41*CA^2*CF*G[1, 1, 0, x])/(36*\[Epsilon]) - (41*CA*CF^2*G[1, 1, 0, x])/
   (128*\[Epsilon]) + (443*CA^2*nf*G[1, 1, 0, x])/(1152*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 1, 0, x])/(9*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, x])/
   (12*\[Epsilon]) - (((143*I)/96)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((37*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((13*I)/48)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/8)*CA*CF*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (57*CA^3*Pi^2*G[1, 1, 0, x])/(512*\[Epsilon]) + 
  (13*CA^2*CF*Pi^2*G[1, 1, 0, x])/(384*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[1, 1, 0, x])/(128*\[Epsilon]) + 
  (4661*CA^3*G[1, 1, 0, x])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (127*CA^2*CF*G[1, 1, 0, x])/(72*(-1 + x^(-1))*\[Epsilon]) + 
  (49*CA*CF^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (643*CA^2*nf*G[1, 1, 0, x])/(1152*(-1 + x^(-1))*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 1, 0, x])/(9*(-1 + x^(-1))*\[Epsilon]) - 
  (13*CA^3*Pi^2*G[1, 1, 0, x])/(512*(-1 + x^(-1))*\[Epsilon]) + 
  (7*CA^2*CF*Pi^2*G[1, 1, 0, x])/(384*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (4517*CA^3*G[1, 1, 0, x])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (59*CA^2*CF*G[1, 1, 0, x])/(36*(-1 + x^(-1))*x*\[Epsilon]) - 
  (41*CA*CF^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (643*CA^2*nf*G[1, 1, 0, x])/(1152*(-1 + x^(-1))*x*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 1, 0, x])/(9*(-1 + x^(-1))*x*\[Epsilon]) + 
  (13*CA^3*Pi^2*G[1, 1, 0, x])/(512*(-1 + x^(-1))*x*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[1, 1, 0, x])/(384*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 1, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (16045*CA^3*G[1, 1, 1, x])/3456 - (27865*CA^2*CF*G[1, 1, 1, x])/6912 + 
  (221*CA*CF^2*G[1, 1, 1, x])/256 - (5875*CA^2*nf*G[1, 1, 1, x])/3456 + 
  (2213*CA*CF*nf*G[1, 1, 1, x])/3456 + (5*CA*nf^2*G[1, 1, 1, x])/36 - 
  ((601*I)/768)*CA^3*Pi*G[1, 1, 1, x] + ((139*I)/96)*CA^2*CF*Pi*
   G[1, 1, 1, x] - ((41*I)/128)*CA*CF^2*Pi*G[1, 1, 1, x] + 
  ((877*I)/1152)*CA^2*nf*Pi*G[1, 1, 1, x] - ((17*I)/48)*CA*CF*nf*Pi*
   G[1, 1, 1, x] - ((7*I)/72)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (13733*CA^3*Pi^2*G[1, 1, 1, x])/9216 - (355*CA^2*CF*Pi^2*G[1, 1, 1, x])/
   512 + (21*CA*CF^2*Pi^2*G[1, 1, 1, x])/128 - 
  (1279*CA^2*nf*Pi^2*G[1, 1, 1, x])/4608 + (21*CA*CF*nf*Pi^2*G[1, 1, 1, x])/
   256 + ((235*I)/1536)*CA^3*Pi^3*G[1, 1, 1, x] - 
  ((17*I)/128)*CA^2*CF*Pi^3*G[1, 1, 1, x] + ((43*I)/384)*CA*CF^2*Pi^3*
   G[1, 1, 1, x] + (C4AF*Pi^2*G[1, 1, 1, x])/(8*dA*TF) - 
  (3*CA^3*G[1, 1, 1, x])/(128*\[Epsilon]^3) + (CA^2*CF*G[1, 1, 1, x])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[1, 1, 1, x])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]^2) - 
  (107*CA^2*CF*G[1, 1, 1, x])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 1, x])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, 1, 1, x])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[1, 1, 1, x])/(192*\[Epsilon]^2) + 
  ((I/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF^2*Pi*G[1, 1, 1, x])/\[Epsilon]^2 + 
  (1693*CA^3*G[1, 1, 1, x])/(2304*\[Epsilon]) - 
  (41*CA^2*CF*G[1, 1, 1, x])/(36*\[Epsilon]) + (41*CA*CF^2*G[1, 1, 1, x])/
   (128*\[Epsilon]) - (443*CA^2*nf*G[1, 1, 1, x])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 1, 1, x])/(9*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, x])/
   (24*\[Epsilon]) + (((781*I)/768)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] + 
  (((41*I)/128)*CA^2*CF*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((71*I)/384)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((7*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (97*CA^3*Pi^2*G[1, 1, 1, x])/(1536*\[Epsilon]) - 
  (27*CA^2*CF*Pi^2*G[1, 1, 1, x])/(128*\[Epsilon]) + 
  (25*CA*CF^2*Pi^2*G[1, 1, 1, x])/(384*\[Epsilon]) + 
  (487*CA^3*G[0, 0, 0, 0, x])/576 - (CA^2*CF*G[0, 0, 0, 0, x])/4 + 
  (1417*CA^2*nf*G[0, 0, 0, 0, x])/1152 - (7*CA*CF*nf*G[0, 0, 0, 0, x])/12 + 
  ((791*I)/768)*CA^3*Pi*G[0, 0, 0, 0, x] + ((1355*I)/384)*CA^2*CF*Pi*
   G[0, 0, 0, 0, x] - ((21*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, x] + 
  (I/12)*CA^2*nf*Pi*G[0, 0, 0, 0, x] - ((13*I)/48)*CA*CF*nf*Pi*
   G[0, 0, 0, 0, x] - (23*CA^3*Pi^2*G[0, 0, 0, 0, x])/288 + 
  (31*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/192 - (14563*CA^3*G[0, 0, 0, 0, x])/
   (2304*(-1 + x^(-1))^2) + (169*CA^2*CF*G[0, 0, 0, 0, x])/
   (24*(-1 + x^(-1))^2) - (301*CA*CF^2*G[0, 0, 0, 0, x])/
   (128*(-1 + x^(-1))^2) + (43*CA^2*nf*G[0, 0, 0, 0, x])/
   (144*(-1 + x^(-1))^2) - (47*CA*CF*nf*G[0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2) - (((487*I)/192)*CA^3*Pi*G[0, 0, 0, 0, x])/
   (-1 + x^(-1))^2 + (((3*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 0, x])/
   (-1 + x^(-1))^2 + (((15*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, x])/
   (-1 + x^(-1))^2 - ((I/12)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((13*I)/48)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (107*CA^3*Pi^2*G[0, 0, 0, 0, x])/(4608*(-1 + x^(-1))^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^2) - 
  (21*C4AF*G[0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) - 
  (((3*I)/8)*C4AF*Pi*G[0, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2) - 
  (4577*CA^3*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))) + 
  (805*CA^2*CF*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (345*CA*CF^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (611*CA^2*nf*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (25*CA*CF*nf*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))) - 
  (((1109*I)/768)*CA^3*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1)) + 
  (((1517*I)/384)*CA^2*CF*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1)) - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, x])/(-1 + x^(-1)) - 
  (29*CA^3*Pi^2*G[0, 0, 0, 0, x])/(512*(-1 + x^(-1))) + 
  (35*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))) - 
  (9*C4AF*G[0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (((3*I)/8)*C4AF*Pi*G[0, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))) - 
  (14851*CA^3*G[0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) + 
  (49*CA^2*CF*G[0, 0, 0, 0, x])/(6*(-1 + x^(-1))^2*x^2) - 
  (321*CA*CF^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (95*CA^2*nf*G[0, 0, 0, 0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (11*CA*CF*nf*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (((475*I)/192)*CA^3*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/12)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((13*I)/48)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (107*CA^3*Pi^2*G[0, 0, 0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (9*C4AF*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (((3*I)/8)*C4AF*Pi*G[0, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (14659*CA^3*G[0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) - 
  (1435*CA^2*CF*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (291*CA*CF^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (89*CA^2*nf*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (15*CA*CF*nf*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (((127*I)/24)*CA^3*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((19*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/48)*CA^2*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((13*I)/24)*CA*CF*nf*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (107*CA^3*Pi^2*G[0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (39*C4AF*G[0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (((3*I)/4)*C4AF*Pi*G[0, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (4301*CA^3*G[0, 0, 0, 0, x])/(768*(-1 + x^(-1))*x) - 
  (95*CA^2*CF*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))*x) + 
  (321*CA*CF^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (599*CA^2*nf*G[0, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) + 
  (25*CA*CF*nf*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))*x) + 
  (((1109*I)/768)*CA^3*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((1517*I)/384)*CA^2*CF*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (29*CA^3*Pi^2*G[0, 0, 0, 0, x])/(512*(-1 + x^(-1))*x) - 
  (35*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))*x) + 
  (9*C4AF*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (((3*I)/8)*C4AF*Pi*G[0, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (9*CA^3*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (19*CA^2*CF*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (5*CA*CF^2*x*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (CA^3*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (11*CA^2*CF*x*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (5*CA*CF^2*x*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (671*CA^3*G[0, 0, 0, 0, x])/(768*\[Epsilon]) - 
  (201*CA^2*CF*G[0, 0, 0, 0, x])/(128*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 0, 0, 0, x])/(32*\[Epsilon]) - 
  (CA^2*nf*G[0, 0, 0, 0, x])/(96*\[Epsilon]) - (CA*CF*nf*G[0, 0, 0, 0, x])/
   (16*\[Epsilon]) - (209*CA^3*G[0, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2*\[Epsilon]) + (11*CA^2*CF*G[0, 0, 0, 0, x])/
   (16*(-1 + x^(-1))^2*\[Epsilon]) - (3*CA*CF^2*G[0, 0, 0, 0, x])/
   (8*(-1 + x^(-1))^2*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2*\[Epsilon]) + (CA*CF*nf*G[0, 0, 0, 0, x])/
   (16*(-1 + x^(-1))^2*\[Epsilon]) - (55*CA^3*G[0, 0, 0, 0, x])/
   (256*(-1 + x^(-1))*\[Epsilon]) - (65*CA^2*CF*G[0, 0, 0, 0, x])/
   (128*(-1 + x^(-1))*\[Epsilon]) + (3*CA*CF^2*G[0, 0, 0, 0, x])/
   (32*(-1 + x^(-1))*\[Epsilon]) - (209*CA^3*G[0, 0, 0, 0, x])/
   (192*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (17*CA^2*CF*G[0, 0, 0, 0, x])/
   (16*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (3*CA*CF^2*G[0, 0, 0, 0, x])/
   (8*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (CA^2*nf*G[0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (CA*CF*nf*G[0, 0, 0, 0, x])/
   (16*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (221*CA^3*G[0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2*x*\[Epsilon]) - (15*CA^2*CF*G[0, 0, 0, 0, x])/
   (8*(-1 + x^(-1))^2*x*\[Epsilon]) + (3*CA*CF^2*G[0, 0, 0, 0, x])/
   (4*(-1 + x^(-1))^2*x*\[Epsilon]) - (CA^2*nf*G[0, 0, 0, 0, x])/
   (48*(-1 + x^(-1))^2*x*\[Epsilon]) - (CA*CF*nf*G[0, 0, 0, 0, x])/
   (8*(-1 + x^(-1))^2*x*\[Epsilon]) + (55*CA^3*G[0, 0, 0, 0, x])/
   (256*(-1 + x^(-1))*x*\[Epsilon]) + (65*CA^2*CF*G[0, 0, 0, 0, x])/
   (128*(-1 + x^(-1))*x*\[Epsilon]) - (3*CA*CF^2*G[0, 0, 0, 0, x])/
   (32*(-1 + x^(-1))*x*\[Epsilon]) - (487*CA^3*G[0, 0, 0, 1, x])/576 + 
  (CA^2*CF*G[0, 0, 0, 1, x])/4 - (1417*CA^2*nf*G[0, 0, 0, 1, x])/1152 + 
  (7*CA*CF*nf*G[0, 0, 0, 1, x])/12 + ((55*I)/192)*CA^3*Pi*G[0, 0, 0, 1, x] - 
  ((97*I)/96)*CA^2*CF*Pi*G[0, 0, 0, 1, x] + ((3*I)/8)*CA*CF^2*Pi*
   G[0, 0, 0, 1, x] + (23*CA^3*Pi^2*G[0, 0, 0, 1, x])/288 - 
  (31*CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/192 + (8987*CA^3*G[0, 0, 0, 1, x])/
   (2304*(-1 + x^(-1))^2) - (73*CA^2*CF*G[0, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^2) + (153*CA*CF^2*G[0, 0, 0, 1, x])/
   (128*(-1 + x^(-1))^2) + (7*CA^2*nf*G[0, 0, 0, 1, x])/
   (144*(-1 + x^(-1))^2) + (5*CA*CF*nf*G[0, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^2) - (((55*I)/192)*CA^3*Pi*G[0, 0, 0, 1, x])/
   (-1 + x^(-1))^2 + (((185*I)/192)*CA^2*CF*Pi*G[0, 0, 0, 1, x])/
   (-1 + x^(-1))^2 - (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 1, x])/
   (-1 + x^(-1))^2 + (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(4608*(-1 + x^(-1))^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))^2) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (7363*CA^3*G[0, 0, 0, 1, x])/(2304*(-1 + x^(-1))) - 
  (85*CA^2*CF*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (211*CA*CF^2*G[0, 0, 0, 1, x])/(128*(-1 + x^(-1))) - 
  (1433*CA^2*nf*G[0, 0, 0, 1, x])/(1152*(-1 + x^(-1))) + 
  (13*CA*CF*nf*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (143*CA^3*Pi^2*G[0, 0, 0, 1, x])/(1536*(-1 + x^(-1))) - 
  (61*CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (3*C4AF*G[0, 0, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (9131*CA^3*G[0, 0, 0, 1, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (359*CA^2*CF*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x^2) + 
  (219*CA*CF^2*G[0, 0, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*nf*G[0, 0, 0, 1, x])/(288*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF*nf*G[0, 0, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (((55*I)/192)*CA^3*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (((97*I)/96)*CA^2*CF*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 0, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (9179*CA^3*G[0, 0, 0, 1, x])/(1152*(-1 + x^(-1))^2*x) + 
  (1961*CA^2*CF*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (181*CA*CF^2*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x) - 
  (7*CA^2*nf*G[0, 0, 0, 1, x])/(288*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*nf*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (((113*I)/192)*CA^3*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((197*I)/96)*CA^2*CF*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/8)*CA*CF^2*Pi*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (61*CA^3*Pi^2*G[0, 0, 0, 1, x])/(2304*(-1 + x^(-1))^2*x) - 
  (CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (9*C4AF*G[0, 0, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))^2*x) - 
  (7183*CA^3*G[0, 0, 0, 1, x])/(2304*(-1 + x^(-1))*x) + 
  (343*CA^2*CF*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))*x) - 
  (219*CA*CF^2*G[0, 0, 0, 1, x])/(128*(-1 + x^(-1))*x) + 
  (1397*CA^2*nf*G[0, 0, 0, 1, x])/(1152*(-1 + x^(-1))*x) - 
  (13*CA*CF*nf*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))*x) - 
  (143*CA^3*Pi^2*G[0, 0, 0, 1, x])/(1536*(-1 + x^(-1))*x) + 
  (61*CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 0, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))^2) + 
  (3*CA^2*CF*x*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*x*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))^2) + 
  (CA^2*CF*x*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (CA*CF^2*x*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))) + 
  (11*CA^3*G[0, 0, 0, 1, x])/(192*\[Epsilon]) + 
  (25*CA^2*CF*G[0, 0, 0, 1, x])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (11*CA^3*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*\[Epsilon]) - 
  (19*CA^2*CF*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 0, 1, x])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA^3*G[0, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (25*CA^2*CF*G[0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (CA^3*G[0, 0, 0, 1, x])/(12*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 0, 1, x])/(4*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5*CA*CF^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (487*CA^3*G[0, 0, 1, 0, x])/576 + (CA^2*CF*G[0, 0, 1, 0, x])/4 - 
  ((337*I)/256)*CA^3*Pi*G[0, 0, 1, 0, x] - ((967*I)/384)*CA^2*CF*Pi*
   G[0, 0, 1, 0, x] + ((15*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, x] - 
  (I/12)*CA^2*nf*Pi*G[0, 0, 1, 0, x] + ((13*I)/48)*CA*CF*nf*Pi*
   G[0, 0, 1, 0, x] + (5*CA^3*Pi^2*G[0, 0, 1, 0, x])/36 - 
  (31*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/192 + (7*C4AF*Pi^2*G[0, 0, 1, 0, x])/
   (12*dA*TF) + (10951*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (571*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (87*CA*CF^2*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2) - 
  (173*CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2) + 
  (47*CA*CF*nf*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (((345*I)/256)*CA^3*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((1219*I)/384)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((9*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/12)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((13*I)/48)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (191*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2) + 
  (9*C4AF*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) + 
  (((3*I)/8)*C4AF*Pi*G[0, 0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2) + 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(6*dA*TF*(-1 + x^(-1))^2) + 
  (3337*CA^3*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))) - 
  (913*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (179*CA*CF^2*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (173*CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))) + 
  (7*CA*CF*nf*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (257*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))) - 
  (9*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))) + 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (3*C4AF*G[0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (11527*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (883*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (151*CA*CF^2*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (173*CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (7*CA*CF*nf*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (((337*I)/256)*CA^3*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((967*I)/384)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/12)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((13*I)/48)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (191*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(6*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (11509*CA^3*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (187*CA^2*CF*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (115*CA*CF^2*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (175*CA^2*nf*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (53*CA*CF*nf*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (((375*I)/128)*CA^3*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((1081*I)/192)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((17*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/48)*CA^2*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((13*I)/24)*CA*CF*nf*Pi*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (191*CA^3*Pi^2*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (21*C4AF*G[0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (((3*I)/4)*C4AF*Pi*G[0, 0, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(3*dA*TF*(-1 + x^(-1))^2*x) - 
  (3193*CA^3*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))*x) + 
  (835*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))*x) - 
  (151*CA*CF^2*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (173*CA^2*nf*G[0, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))*x) - 
  (257*CA^3*Pi^2*G[0, 0, 1, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (9*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))*x) - 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2) + 
  (7*CA^2*CF*x*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2) - 
  (CA*CF^2*x*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^3*x*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))) + 
  (7*CA^2*CF*x*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[0, 0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (715*CA^3*G[0, 0, 1, 0, x])/(768*\[Epsilon]) + 
  (151*CA^2*CF*G[0, 0, 1, 0, x])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, 1, 0, x])/(96*\[Epsilon]) + (CA*CF*nf*G[0, 0, 1, 0, x])/
   (16*\[Epsilon]) + (715*CA^3*G[0, 0, 1, 0, x])/
   (768*(-1 + x^(-1))^2*\[Epsilon]) - (115*CA^2*CF*G[0, 0, 1, 0, x])/
   (128*(-1 + x^(-1))^2*\[Epsilon]) + (3*CA*CF^2*G[0, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^2*\[Epsilon]) - (CA^2*nf*G[0, 0, 1, 0, x])/
   (96*(-1 + x^(-1))^2*\[Epsilon]) - (CA*CF*nf*G[0, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^2*\[Epsilon]) + (715*CA^3*G[0, 0, 1, 0, x])/
   (768*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (151*CA^2*CF*G[0, 0, 1, 0, x])/
   (128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (9*CA*CF^2*G[0, 0, 1, 0, x])/
   (32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (CA^2*nf*G[0, 0, 1, 0, x])/
   (96*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (CA*CF*nf*G[0, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (751*CA^3*G[0, 0, 1, 0, x])/
   (384*(-1 + x^(-1))^2*x*\[Epsilon]) + (141*CA^2*CF*G[0, 0, 1, 0, x])/
   (64*(-1 + x^(-1))^2*x*\[Epsilon]) - (CA*CF^2*G[0, 0, 1, 0, x])/
   (2*(-1 + x^(-1))^2*x*\[Epsilon]) + (CA^2*nf*G[0, 0, 1, 0, x])/
   (48*(-1 + x^(-1))^2*x*\[Epsilon]) + (CA*CF*nf*G[0, 0, 1, 0, x])/
   (8*(-1 + x^(-1))^2*x*\[Epsilon]) + (487*CA^3*G[0, 0, 1, 1, x])/576 - 
  (CA^2*CF*G[0, 0, 1, 1, x])/4 - (CA^3*Pi^2*G[0, 0, 1, 1, x])/12 + 
  (31*CA^2*CF*Pi^2*G[0, 0, 1, 1, x])/192 - (C4AF*Pi^2*G[0, 0, 1, 1, x])/
   (6*dA*TF) + (31*CA^3*G[0, 0, 1, 1, x])/(36*(-1 + x^(-1))) - 
  (17*CA^2*CF*G[0, 0, 1, 1, x])/(64*(-1 + x^(-1))) - 
  (61*CA^3*Pi^2*G[0, 0, 1, 1, x])/(576*(-1 + x^(-1))) + 
  (31*CA^2*CF*Pi^2*G[0, 0, 1, 1, x])/(192*(-1 + x^(-1))) - 
  (487*CA^3*G[0, 0, 1, 1, x])/(576*(-1 + x^(-1))*x) + 
  (CA^2*CF*G[0, 0, 1, 1, x])/(4*(-1 + x^(-1))*x) + 
  (61*CA^3*Pi^2*G[0, 0, 1, 1, x])/(576*(-1 + x^(-1))*x) - 
  (31*CA^2*CF*Pi^2*G[0, 0, 1, 1, x])/(192*(-1 + x^(-1))*x) - 
  (CA^2*CF*x*G[0, 0, 1, 1, x])/(16*(-1 + x^(-1))) + 
  (CA*CF^2*x*G[0, 0, 1, 1, x])/(16*(-1 + x^(-1))) - 
  (CA^3*G[0, 0, 1, 1, x])/(16*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 1, x])/\[Epsilon] - 
  (487*CA^3*G[0, 1, 0, 0, x])/576 + (CA^2*CF*G[0, 1, 0, 0, x])/4 + 
  (35*CA^2*nf*G[0, 1, 0, 0, x])/288 - ((141*I)/128)*CA^3*Pi*
   G[0, 1, 0, 0, x] - ((1039*I)/192)*CA^2*CF*Pi*G[0, 1, 0, 0, x] + 
  ((57*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, x] + ((17*I)/384)*CA^2*nf*Pi*
   G[0, 1, 0, 0, x] + ((101*I)/192)*CA*CF*nf*Pi*G[0, 1, 0, 0, x] + 
  (7*CA^3*Pi^2*G[0, 1, 0, 0, x])/64 - (3*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/32 - 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 0, 0, x])/(dA*TF) + 
  (3*C4AF*Pi^2*G[0, 1, 0, 0, x])/(4*dA*TF) + (16475*CA^3*G[0, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))^2) - (595*CA^2*CF*G[0, 1, 0, 0, x])/
   (96*(-1 + x^(-1))^2) + (243*CA*CF^2*G[0, 1, 0, 0, x])/
   (128*(-1 + x^(-1))^2) - (1901*CA^2*nf*G[0, 1, 0, 0, x])/
   (1152*(-1 + x^(-1))^2) + (19*CA*CF*nf*G[0, 1, 0, 0, x])/
   (24*(-1 + x^(-1))^2) + (((1591*I)/768)*CA^3*Pi*G[0, 1, 0, 0, x])/
   (-1 + x^(-1))^2 + (((289*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/
   (-1 + x^(-1))^2 - (((15*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/
   (-1 + x^(-1))^2 + (((5*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/
   (-1 + x^(-1))^2 - (((101*I)/192)*CA*CF*nf*Pi*G[0, 1, 0, 0, x])/
   (-1 + x^(-1))^2 - (707*CA^3*Pi^2*G[0, 1, 0, 0, x])/
   (4608*(-1 + x^(-1))^2) + (29*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/
   (192*(-1 + x^(-1))^2) + (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/
   (128*(-1 + x^(-1))^2) + (9*C4AF*G[0, 1, 0, 0, x])/
   (8*dA*TF*(-1 + x^(-1))^2) + (((9*I)/8)*C4AF*Pi*G[0, 1, 0, 0, x])/
   (dA*TF*(-1 + x^(-1))^2) + (5*C4AF*Pi^2*G[0, 1, 0, 0, x])/
   (12*dA*TF*(-1 + x^(-1))^2) + (15715*CA^3*G[0, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))) - (1661*CA^2*CF*G[0, 1, 0, 0, x])/
   (192*(-1 + x^(-1))) + (345*CA*CF^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))) - 
  (611*CA^2*nf*G[0, 1, 0, 0, x])/(384*(-1 + x^(-1))) + 
  (25*CA*CF*nf*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (((1109*I)/768)*CA^3*Pi*G[0, 1, 0, 0, x])/(-1 + x^(-1)) - 
  (((1517*I)/384)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/(-1 + x^(-1)) + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/(-1 + x^(-1)) - 
  (227*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (3*C4AF*G[0, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 0, 0, x])/(dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))) + 
  (16799*CA^3*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (101*CA^2*CF*G[0, 1, 0, 0, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (321*CA*CF^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (1937*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) + 
  (25*CA*CF*nf*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (((1603*I)/768)*CA^3*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((211*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((101*I)/192)*CA*CF*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (707*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (29*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((3*I)/4)*C4AF*Pi*G[0, 1, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (5*C4AF*Pi^2*G[0, 1, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (17189*CA^3*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (1447*CA^2*CF*G[0, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (277*CA*CF^2*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (985*CA^2*nf*G[0, 1, 0, 0, x])/(288*(-1 + x^(-1))^2*x) - 
  (23*CA*CF*nf*G[0, 1, 0, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (((1693*I)/384)*CA^3*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((239*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((15*I)/8)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (((3*I)/64)*CA^2*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((101*I)/96)*CA*CF*nf*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (707*CA^3*Pi^2*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x) - 
  (29*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (9*C4AF*G[0, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x) - 
  (((15*I)/8)*C4AF*Pi*G[0, 1, 0, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (5*C4AF*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))^2*x) - 
  (14851*CA^3*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (49*CA^2*CF*G[0, 1, 0, 0, x])/(6*(-1 + x^(-1))*x) - 
  (321*CA*CF^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))*x) + 
  (599*CA^2*nf*G[0, 1, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (25*CA*CF*nf*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))*x) - 
  (((1109*I)/768)*CA^3*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((1517*I)/384)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (227*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 0, 0, x])/(dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (CA^2*CF*x*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA*CF^2*x*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2) - 
  (CA^3*x*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (7*CA^2*CF*x*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (231*CA^3*G[0, 1, 0, 0, x])/(128*\[Epsilon]) + 
  (11*CA^2*CF*G[0, 1, 0, 0, x])/(4*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 0, 0, x])/(4*\[Epsilon]) + 
  (37*CA^2*nf*G[0, 1, 0, 0, x])/(384*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (517*CA^3*G[0, 1, 0, 0, x])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (245*CA^2*CF*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (37*CA^2*nf*G[0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (55*CA^3*G[0, 1, 0, 0, x])/(256*(-1 + x^(-1))*\[Epsilon]) + 
  (65*CA^2*CF*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (517*CA^3*G[0, 1, 0, 0, x])/(256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (287*CA^2*CF*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (21*CA*CF^2*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (37*CA^2*nf*G[0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (531*CA^3*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (277*CA^2*CF*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (19*CA*CF^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (37*CA^2*nf*G[0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (55*CA^3*G[0, 1, 0, 0, x])/(256*(-1 + x^(-1))*x*\[Epsilon]) - 
  (65*CA^2*CF*G[0, 1, 0, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))*x*\[Epsilon]) + 
  (487*CA^3*G[0, 1, 0, 1, x])/576 - (CA^2*CF*G[0, 1, 0, 1, x])/4 - 
  (35*CA^2*nf*G[0, 1, 0, 1, x])/288 - ((55*I)/256)*CA^3*Pi*G[0, 1, 0, 1, x] + 
  ((1111*I)/384)*CA^2*CF*Pi*G[0, 1, 0, 1, x] - 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, x] - (7*CA^3*Pi^2*G[0, 1, 0, 1, x])/
   72 + (35*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/192 + 
  (C4AF*Pi^2*G[0, 1, 0, 1, x])/(12*dA*TF) - (1219*CA^3*G[0, 1, 0, 1, x])/
   (256*(-1 + x^(-1))^2) + (273*CA^2*CF*G[0, 1, 0, 1, x])/
   (64*(-1 + x^(-1))^2) - (135*CA*CF^2*G[0, 1, 0, 1, x])/
   (128*(-1 + x^(-1))^2) + (1501*CA^2*nf*G[0, 1, 0, 1, x])/
   (1152*(-1 + x^(-1))^2) - (9*CA*CF*nf*G[0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))^2) + (((55*I)/256)*CA^3*Pi*G[0, 1, 0, 1, x])/
   (-1 + x^(-1))^2 - (((1093*I)/384)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/
   (-1 + x^(-1))^2 + (((15*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, x])/
   (-1 + x^(-1))^2 + (137*CA^3*Pi^2*G[0, 1, 0, 1, x])/
   (1536*(-1 + x^(-1))^2) - (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/
   (384*(-1 + x^(-1))^2) + (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/
   (384*(-1 + x^(-1))^2) - (3*C4AF*G[0, 1, 0, 1, x])/
   (8*dA*TF*(-1 + x^(-1))^2) - (C4AF*Pi^2*G[0, 1, 0, 1, x])/
   (4*dA*TF*(-1 + x^(-1))^2) - (9347*CA^3*G[0, 1, 0, 1, x])/
   (2304*(-1 + x^(-1))) + (357*CA^2*CF*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))) - 
  (211*CA*CF^2*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))) + 
  (1433*CA^2*nf*G[0, 1, 0, 1, x])/(1152*(-1 + x^(-1))) - 
  (13*CA*CF*nf*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (59*CA^3*Pi^2*G[0, 1, 0, 1, x])/(4608*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (3*C4AF*G[0, 1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[0, 1, 0, 1, x])/(6*dA*TF*(-1 + x^(-1))) - 
  (1215*CA^3*G[0, 1, 0, 1, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (363*CA^2*CF*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (203*CA*CF^2*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (1537*CA^2*nf*G[0, 1, 0, 1, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (13*CA*CF*nf*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (((55*I)/256)*CA^3*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (((1111*I)/384)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (137*CA^3*Pi^2*G[0, 1, 0, 1, x])/(1536*(-1 + x^(-1))^2*x^2) - 
  (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^2*G[0, 1, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (3803*CA^3*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x) - 
  (1999*CA^2*CF*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (173*CA*CF^2*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))^2*x) - 
  (1567*CA^2*nf*G[0, 1, 0, 1, x])/(576*(-1 + x^(-1))^2*x) + 
  (35*CA*CF*nf*G[0, 1, 0, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (((57*I)/128)*CA^3*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (((1129*I)/192)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (((23*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (137*CA^3*Pi^2*G[0, 1, 0, 1, x])/(768*(-1 + x^(-1))^2*x) + 
  (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[0, 1, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))^2*x) + 
  (C4AF*Pi^2*G[0, 1, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))^2*x) + 
  (9131*CA^3*G[0, 1, 0, 1, x])/(2304*(-1 + x^(-1))*x) - 
  (359*CA^2*CF*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))*x) + 
  (219*CA*CF^2*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))*x) - 
  (1397*CA^2*nf*G[0, 1, 0, 1, x])/(1152*(-1 + x^(-1))*x) + 
  (13*CA*CF*nf*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))*x) - 
  (59*CA^3*Pi^2*G[0, 1, 0, 1, x])/(4608*(-1 + x^(-1))*x) + 
  (CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, 1, 0, 1, x])/(6*dA*TF*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^2) - 
  (CA^2*CF*x*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (CA*CF^2*x*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^2) - 
  (CA^2*CF*x*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA*CF^2*x*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]^2) + (671*CA^3*G[0, 1, 0, 1, x])/
   (768*\[Epsilon]) - (201*CA^2*CF*G[0, 1, 0, 1, x])/(128*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] - 
  (671*CA^3*G[0, 1, 0, 1, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (183*CA^2*CF*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (671*CA^3*G[0, 1, 0, 1, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (201*CA^2*CF*G[0, 1, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 1, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (689*CA^3*G[0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (199*CA^2*CF*G[0, 1, 0, 1, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (13*CA*CF^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (487*CA^3*G[0, 1, 1, 0, x])/576 - (CA^2*CF*G[0, 1, 1, 0, x])/4 - 
  (35*CA^2*nf*G[0, 1, 1, 0, x])/288 + ((527*I)/768)*CA^3*Pi*
   G[0, 1, 1, 0, x] + ((1003*I)/384)*CA^2*CF*Pi*G[0, 1, 1, 0, x] - 
  ((15*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x] - ((49*I)/384)*CA^2*nf*Pi*
   G[0, 1, 1, 0, x] - ((101*I)/192)*CA*CF*nf*Pi*G[0, 1, 1, 0, x] + 
  (CA^3*Pi^2*G[0, 1, 1, 0, x])/72 - (7*CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/192 + 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 1, 0, x])/(dA*TF) - 
  (7*C4AF*Pi^2*G[0, 1, 1, 0, x])/(12*dA*TF) - (3037*CA^3*G[0, 1, 1, 0, x])/
   (768*(-1 + x^(-1))^2) + (409*CA^2*CF*G[0, 1, 1, 0, x])/
   (192*(-1 + x^(-1))^2) - (31*CA*CF^2*G[0, 1, 1, 0, x])/
   (128*(-1 + x^(-1))^2) + (1417*CA^2*nf*G[0, 1, 1, 0, x])/
   (1152*(-1 + x^(-1))^2) - (CA*CF*nf*G[0, 1, 1, 0, x])/(3*(-1 + x^(-1))^2) + 
  (((79*I)/256)*CA^3*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((1327*I)/384)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((5*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((101*I)/192)*CA*CF*nf*Pi*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 + 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))^2) - 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2) - 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (((9*I)/8)*C4AF*Pi*G[0, 1, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2) - 
  (C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF*(-1 + x^(-1))^2) - 
  (11995*CA^3*G[0, 1, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (241*CA^2*CF*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (179*CA*CF^2*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))) + 
  (173*CA^2*nf*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (7*CA*CF*nf*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (77*CA^3*Pi^2*G[0, 1, 1, 0, x])/(1536*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))) - 
  (3*C4AF*G[0, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[0, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (3241*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (871*CA^2*CF*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (167*CA*CF^2*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (1417*CA^2*nf*G[0, 1, 1, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (7*CA*CF*nf*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (((59*I)/256)*CA^3*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((1147*I)/384)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((5*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((101*I)/192)*CA*CF*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (((3*I)/8)*C4AF*Pi*G[0, 1, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (3317*CA^3*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (459*CA^2*CF*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (101*CA*CF^2*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (367*CA^2*nf*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (CA*CF*nf*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((57*I)/128)*CA^3*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((1255*I)/192)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  ((2*I)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((3*I)/64)*CA^2*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((101*I)/96)*CA*CF*nf*Pi*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, x])/(2304*(-1 + x^(-1))^2*x) + 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[0, 1, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x) + 
  (((15*I)/8)*C4AF*Pi*G[0, 1, 1, 0, x])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (2*C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF*(-1 + x^(-1))^2*x) + 
  (11527*CA^3*G[0, 1, 1, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (883*CA^2*CF*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))*x) + 
  (151*CA*CF^2*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))*x) - 
  (173*CA^2*nf*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))*x) - 
  (77*CA^3*Pi^2*G[0, 1, 1, 0, x])/(1536*(-1 + x^(-1))*x) + 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))*x) + 
  (3*C4AF*G[0, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[0, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (CA^3*x*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (3*CA^2*CF*x*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))) + 
  (CA*CF^2*x*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^2*CF*G[0, 1, 1, 0, x])/(8*\[Epsilon]^2) + 
  (341*CA^3*G[0, 1, 1, 0, x])/(256*\[Epsilon]) - 
  (163*CA^2*CF*G[0, 1, 1, 0, x])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (31*CA^2*nf*G[0, 1, 1, 0, x])/(128*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (((5*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] - 
  ((I/4)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/\[Epsilon] - 
  (407*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (115*CA^2*CF*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (37*CA^2*nf*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (407*CA^3*G[0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (139*CA^2*CF*G[0, 1, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (37*CA^2*nf*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (431*CA^3*G[0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (135*CA^2*CF*G[0, 1, 1, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (7*CA*CF^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (37*CA^2*nf*G[0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (487*CA^3*G[0, 1, 1, 1, x])/576 + (CA^2*CF*G[0, 1, 1, 1, x])/4 + 
  (35*CA^2*nf*G[0, 1, 1, 1, x])/288 + ((121*I)/192)*CA^3*Pi*
   G[0, 1, 1, 1, x] - ((3*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 1, x] - 
  ((11*I)/96)*CA^2*nf*Pi*G[0, 1, 1, 1, x] - (31*CA^3*Pi^2*G[0, 1, 1, 1, x])/
   144 + (23*CA^2*CF*Pi^2*G[0, 1, 1, 1, x])/192 + 
  (5*C4AF*Pi^2*G[0, 1, 1, 1, x])/(12*dA*TF) + (CA^3*G[0, 1, 1, 1, x])/
   (16*\[Epsilon]^2) + (CA^2*CF*G[0, 1, 1, 1, x])/(16*\[Epsilon]^2) - 
  (77*CA^3*G[0, 1, 1, 1, x])/(192*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 1, x])/(32*\[Epsilon]) + 
  (7*CA^2*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[0, 1, 1, 1, x])/\[Epsilon] + 
  (601*CA^3*G[1, 0, 0, 0, x])/768 - (139*CA^2*CF*G[1, 0, 0, 0, x])/96 + 
  (41*CA*CF^2*G[1, 0, 0, 0, x])/128 - (1277*CA^2*nf*G[1, 0, 0, 0, x])/1152 + 
  (7*CA*CF*nf*G[1, 0, 0, 0, x])/12 - ((307*I)/768)*CA^3*Pi*G[1, 0, 0, 0, x] - 
  ((1391*I)/384)*CA^2*CF*Pi*G[1, 0, 0, 0, x] + 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, x] - ((3*I)/16)*CA^2*nf*Pi*
   G[1, 0, 0, 0, x] + ((3*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, 0, x] - 
  (1183*CA^3*Pi^2*G[1, 0, 0, 0, x])/4608 + (21*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/
   128 - (17*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/384 + 
  (17*C4AF*Pi^2*G[1, 0, 0, 0, x])/(12*dA*TF) + (16547*CA^3*G[1, 0, 0, 0, x])/
   (2304*(-1 + x^(-1))^2) - (169*CA^2*CF*G[1, 0, 0, 0, x])/
   (24*(-1 + x^(-1))^2) + (211*CA*CF^2*G[1, 0, 0, 0, x])/
   (128*(-1 + x^(-1))^2) - (65*CA^2*nf*G[1, 0, 0, 0, x])/
   (144*(-1 + x^(-1))^2) + (35*CA*CF*nf*G[1, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2) + (((189*I)/64)*CA^3*Pi*G[1, 0, 0, 0, x])/
   (-1 + x^(-1))^2 - (((105*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/
   (-1 + x^(-1))^2 + (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/
   (-1 + x^(-1))^2 - (27*CA^3*Pi^2*G[1, 0, 0, 0, x])/(512*(-1 + x^(-1))^2) - 
  (13*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2) + 
  (77*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (3*C4AF*G[1, 0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2) + 
  (C4AF*Pi^2*G[1, 0, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))^2) + 
  (9715*CA^3*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (493*CA^2*CF*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (189*CA*CF^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (611*CA^2*nf*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))) + 
  (25*CA*CF*nf*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (((1109*I)/768)*CA^3*Pi*G[1, 0, 0, 0, x])/(-1 + x^(-1)) - 
  (((1517*I)/384)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/(-1 + x^(-1)) + 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/(-1 + x^(-1)) + 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))) - 
  (103*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (9*C4AF*G[1, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/8)*C4AF*Pi*G[1, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))) + 
  (16583*CA^3*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (763*CA^2*CF*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (281*CA*CF^2*G[1, 0, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (65*CA^2*nf*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF*nf*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (((47*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((57*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (27*CA^3*Pi^2*G[1, 0, 0, 0, x])/(512*(-1 + x^(-1))^2*x^2) - 
  (13*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (77*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[1, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*G[1, 0, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (16691*CA^3*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (181*CA^2*CF*G[1, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (245*CA*CF^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (269*CA^2*nf*G[1, 0, 0, 0, x])/(288*(-1 + x^(-1))^2*x) - 
  (41*CA*CF*nf*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (((95*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((7*I)/2)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  ((I/2)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (27*CA^3*Pi^2*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))^2*x) + 
  (13*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (77*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (9*C4AF*G[1, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^2*G[1, 0, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))^2*x) - 
  (9301*CA^3*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (947*CA^2*CF*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (181*CA*CF^2*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (599*CA^2*nf*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (25*CA*CF*nf*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))*x) - 
  (((1109*I)/768)*CA^3*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((1517*I)/384)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (187*CA^3*Pi^2*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (103*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) - 
  (9*C4AF*G[1, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (((3*I)/4)*C4AF*Pi*G[1, 0, 0, 0, x])/(dA*TF*(-1 + x^(-1))*x) - 
  (7*CA^3*x*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (15*CA^2*CF*x*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (CA*CF^2*x*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (CA^3*x*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (11*CA^2*CF*x*G[1, 0, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (5*CA*CF^2*x*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (979*CA^3*G[1, 0, 0, 0, x])/(768*\[Epsilon]) + 
  (213*CA^2*CF*G[1, 0, 0, 0, x])/(128*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 0, 0, 0, x])/(32*\[Epsilon]) - 
  ((I/8)*CA^3*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  (143*CA^3*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*\[Epsilon]) - 
  (17*CA^2*CF*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (55*CA^3*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))*\[Epsilon]) + 
  (65*CA^2*CF*G[1, 0, 0, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (143*CA^3*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (37*CA^2*CF*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (289*CA^3*G[1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (73*CA^2*CF*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (11*CA*CF^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (55*CA^3*G[1, 0, 0, 0, x])/(256*(-1 + x^(-1))*x*\[Epsilon]) - 
  (65*CA^2*CF*G[1, 0, 0, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x*\[Epsilon]) - 
  (601*CA^3*G[1, 0, 0, 1, x])/768 + (139*CA^2*CF*G[1, 0, 0, 1, x])/96 - 
  (41*CA*CF^2*G[1, 0, 0, 1, x])/128 + (1277*CA^2*nf*G[1, 0, 0, 1, x])/1152 - 
  (7*CA*CF*nf*G[1, 0, 0, 1, x])/12 - ((11*I)/12)*CA^3*Pi*G[1, 0, 0, 1, x] + 
  ((53*I)/48)*CA^2*CF*Pi*G[1, 0, 0, 1, x] - ((3*I)/8)*CA*CF^2*Pi*
   G[1, 0, 0, 1, x] + (I/6)*CA^2*nf*Pi*G[1, 0, 0, 1, x] - 
  (I/6)*CA*CF*nf*Pi*G[1, 0, 0, 1, x] + (23*CA^3*Pi^2*G[1, 0, 0, 1, x])/4608 + 
  (55*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/384 - (5*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/
   128 - (3025*CA^3*G[1, 0, 0, 1, x])/(768*(-1 + x^(-1))^2) + 
  (679*CA^2*CF*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))^2) - 
  (79*CA*CF^2*G[1, 0, 0, 1, x])/(128*(-1 + x^(-1))^2) - 
  (121*CA^3*Pi^2*G[1, 0, 0, 1, x])/(4608*(-1 + x^(-1))^2) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))^2) - 
  (49*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/(384*(-1 + x^(-1))^2) - 
  (2177*CA^3*G[1, 0, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (691*CA^2*CF*G[1, 0, 0, 1, x])/(96*(-1 + x^(-1))) - 
  (61*CA*CF^2*G[1, 0, 0, 1, x])/(32*(-1 + x^(-1))) + 
  (1433*CA^2*nf*G[1, 0, 0, 1, x])/(1152*(-1 + x^(-1))) - 
  (13*CA*CF*nf*G[1, 0, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (271*CA^3*Pi^2*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))) + 
  (47*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (19*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))) - 
  (3*C4AF*G[1, 0, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (3169*CA^3*G[1, 0, 0, 1, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (193*CA^2*CF*G[1, 0, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (123*CA*CF^2*G[1, 0, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (121*CA^3*Pi^2*G[1, 0, 0, 1, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (49*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (3079*CA^3*G[1, 0, 0, 1, x])/(384*(-1 + x^(-1))^2*x) - 
  (359*CA^2*CF*G[1, 0, 0, 1, x])/(48*(-1 + x^(-1))^2*x) + 
  (99*CA*CF^2*G[1, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x) + 
  (121*CA^3*Pi^2*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))^2*x) - 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/(96*(-1 + x^(-1))^2*x) + 
  (49*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (2147*CA^3*G[1, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (1403*CA^2*CF*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))*x) + 
  (65*CA*CF^2*G[1, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) - 
  (1397*CA^2*nf*G[1, 0, 0, 1, x])/(1152*(-1 + x^(-1))*x) + 
  (13*CA*CF*nf*G[1, 0, 0, 1, x])/(16*(-1 + x^(-1))*x) + 
  (271*CA^3*Pi^2*G[1, 0, 0, 1, x])/(2304*(-1 + x^(-1))*x) - 
  (47*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))*x) + 
  (19*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/(192*(-1 + x^(-1))*x) + 
  (3*C4AF*G[1, 0, 0, 1, x])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (CA^3*x*G[1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*CF*x*G[1, 0, 0, 1, x])/(8*(-1 + x^(-1))^2) + 
  (CA*CF^2*x*G[1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*CF*x*G[1, 0, 0, 1, x])/(8*(-1 + x^(-1))) + 
  (CA*CF^2*x*G[1, 0, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 0, 1, x])/(32*\[Epsilon]^2) - (3*CA^2*CF*G[1, 0, 0, 1, x])/
   (32*\[Epsilon]^2) + (CA*CF^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) + 
  (11*CA^3*G[1, 0, 0, 1, x])/(32*\[Epsilon]) - (31*CA^2*CF*G[1, 0, 0, 1, x])/
   (64*\[Epsilon]) + (3*CA*CF^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, 1, x])/(16*\[Epsilon]) + (CA*CF*nf*G[1, 0, 0, 1, x])/
   (16*\[Epsilon]) + ((I/16)*CA^3*Pi*G[1, 0, 0, 1, x])/\[Epsilon] + 
  ((I/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  (601*CA^3*G[1, 0, 1, 0, x])/768 + (139*CA^2*CF*G[1, 0, 1, 0, x])/96 - 
  (41*CA*CF^2*G[1, 0, 1, 0, x])/128 - (35*CA^2*nf*G[1, 0, 1, 0, x])/288 + 
  ((527*I)/768)*CA^3*Pi*G[1, 0, 1, 0, x] + ((1003*I)/384)*CA^2*CF*Pi*
   G[1, 0, 1, 0, x] - ((15*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x] + 
  ((19*I)/96)*CA^2*nf*Pi*G[1, 0, 1, 0, x] - ((13*I)/48)*CA*CF*nf*Pi*
   G[1, 0, 1, 0, x] + (679*CA^3*Pi^2*G[1, 0, 1, 0, x])/4608 - 
  (17*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/384 - (5*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/
   128 - (2*C4AF*Pi^2*G[1, 0, 1, 0, x])/(3*dA*TF) - 
  (1227*CA^3*G[1, 0, 1, 0, x])/(256*(-1 + x^(-1))^2) + 
  (21*CA^2*CF*G[1, 0, 1, 0, x])/(4*(-1 + x^(-1))^2) - 
  (189*CA*CF^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2) + 
  (1537*CA^2*nf*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (23*CA*CF*nf*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))^2) - 
  (((1291*I)/768)*CA^3*Pi*G[1, 0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((503*I)/384)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))^2) - 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2) - 
  (3*C4AF*G[1, 0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))^2) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TF*(-1 + x^(-1))^2) - 
  (7855*CA^3*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (425*CA^2*CF*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (53*CA*CF^2*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (173*CA^2*nf*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (7*CA*CF*nf*G[1, 0, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (185*CA^3*Pi^2*G[1, 0, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (29*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (7*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (3*C4AF*G[1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (1203*CA^3*G[1, 0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (45*CA^2*CF*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (199*CA*CF^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (1537*CA^2*nf*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (13*CA*CF*nf*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (((1291*I)/768)*CA^3*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((395*I)/384)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, x])/(4608*(-1 + x^(-1))^2*x^2) - 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[1, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(12*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (1235*CA^3*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (707*CA^2*CF*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (195*CA*CF^2*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (1555*CA^2*nf*G[1, 0, 1, 0, x])/(576*(-1 + x^(-1))^2*x) + 
  (25*CA*CF*nf*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (((1327*I)/384)*CA^3*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((419*I)/192)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((7*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x) + 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (9*C4AF*G[1, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x) + 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(6*dA*TF*(-1 + x^(-1))^2*x) + 
  (7639*CA^3*G[1, 0, 1, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (403*CA^2*CF*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*G[1, 0, 1, 0, x])/(2*(-1 + x^(-1))*x) - 
  (173*CA^2*nf*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*G[1, 0, 1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (185*CA^3*Pi^2*G[1, 0, 1, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (29*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (7*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (3*C4AF*G[1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (3*CA^3*x*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2) - 
  (7*CA^2*CF*x*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2) + 
  (CA*CF^2*x*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA^3*x*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (7*CA^2*CF*x*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))) + 
  (3*CA*CF^2*x*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^3*G[1, 0, 1, 0, x])/(32*\[Epsilon]^2) - (CA^2*CF*G[1, 0, 1, 0, x])/
   (32*\[Epsilon]^2) - (CA*CF^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]^2) + 
  (341*CA^3*G[1, 0, 1, 0, x])/(256*\[Epsilon]) - 
  (163*CA^2*CF*G[1, 0, 1, 0, x])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, 0, x])/(32*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, 0, x])/(12*\[Epsilon]) - (CA*CF*nf*G[1, 0, 1, 0, x])/
   (16*\[Epsilon]) + (((3*I)/16)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (671*CA^3*G[1, 0, 1, 0, x])/(768*(-1 + x^(-1))^2*\[Epsilon]) + 
  (189*CA^2*CF*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*\[Epsilon]) - 
  (671*CA^3*G[1, 0, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (201*CA^2*CF*G[1, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (683*CA^3*G[1, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (199*CA^2*CF*G[1, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (601*CA^3*G[1, 0, 1, 1, x])/768 - (139*CA^2*CF*G[1, 0, 1, 1, x])/96 + 
  (41*CA*CF^2*G[1, 0, 1, 1, x])/128 + (35*CA^2*nf*G[1, 0, 1, 1, x])/288 + 
  ((121*I)/192)*CA^3*Pi*G[1, 0, 1, 1, x] - ((3*I)/32)*CA^2*CF*Pi*
   G[1, 0, 1, 1, x] - ((11*I)/96)*CA^2*nf*Pi*G[1, 0, 1, 1, x] - 
  (7*CA^3*Pi^2*G[1, 0, 1, 1, x])/512 - (113*CA^2*CF*Pi^2*G[1, 0, 1, 1, x])/
   384 + (29*CA*CF^2*Pi^2*G[1, 0, 1, 1, x])/128 - 
  (C4AF*Pi^2*G[1, 0, 1, 1, x])/(6*dA*TF) + (3715*CA^3*G[1, 0, 1, 1, x])/
   (2304*(-1 + x^(-1))) - (311*CA^2*CF*G[1, 0, 1, 1, x])/
   (192*(-1 + x^(-1))) + (33*CA*CF^2*G[1, 0, 1, 1, x])/(128*(-1 + x^(-1))) + 
  (601*CA^3*Pi^2*G[1, 0, 1, 1, x])/(4608*(-1 + x^(-1))) - 
  (95*CA^2*CF*Pi^2*G[1, 0, 1, 1, x])/(384*(-1 + x^(-1))) + 
  (13*CA*CF^2*Pi^2*G[1, 0, 1, 1, x])/(128*(-1 + x^(-1))) - 
  (3751*CA^3*G[1, 0, 1, 1, x])/(2304*(-1 + x^(-1))*x) + 
  (163*CA^2*CF*G[1, 0, 1, 1, x])/(96*(-1 + x^(-1))*x) - 
  (41*CA*CF^2*G[1, 0, 1, 1, x])/(128*(-1 + x^(-1))*x) - 
  (601*CA^3*Pi^2*G[1, 0, 1, 1, x])/(4608*(-1 + x^(-1))*x) + 
  (95*CA^2*CF*Pi^2*G[1, 0, 1, 1, x])/(384*(-1 + x^(-1))*x) - 
  (13*CA*CF^2*Pi^2*G[1, 0, 1, 1, x])/(128*(-1 + x^(-1))*x) + 
  (CA^2*CF*x*G[1, 0, 1, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF^2*x*G[1, 0, 1, 1, x])/(16*(-1 + x^(-1))) + 
  (CA^3*G[1, 0, 1, 1, x])/(16*\[Epsilon]^2) + (CA^2*CF*G[1, 0, 1, 1, x])/
   (16*\[Epsilon]^2) - (77*CA^3*G[1, 0, 1, 1, x])/(192*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 1, x])/(32*\[Epsilon]) + 
  (7*CA^2*nf*G[1, 0, 1, 1, x])/(96*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[1, 0, 1, 1, x])/\[Epsilon] - 
  (601*CA^3*G[1, 1, 0, 0, x])/768 + (139*CA^2*CF*G[1, 1, 0, 0, x])/96 - 
  (41*CA*CF^2*G[1, 1, 0, 0, x])/128 + (877*CA^2*nf*G[1, 1, 0, 0, x])/1152 - 
  (17*CA*CF*nf*G[1, 1, 0, 0, x])/48 - ((411*I)/256)*CA^3*Pi*
   G[1, 1, 0, 0, x] + ((629*I)/128)*CA^2*CF*Pi*G[1, 1, 0, 0, x] - 
  ((27*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, x] - 
  (I/96)*CA^2*nf*Pi*G[1, 1, 0, 0, x] - (I/6)*CA*CF*nf*Pi*G[1, 1, 0, 0, x] + 
  (207*CA^3*Pi^2*G[1, 1, 0, 0, x])/512 - (47*CA^2*CF*Pi^2*G[1, 1, 0, 0, x])/
   128 + (3*CA*CF^2*Pi^2*G[1, 1, 0, 0, x])/128 + 
  (((3*I)/8)*C4AF*Pi*G[1, 1, 0, 0, x])/(dA*TF) - 
  (3*C4AF*Pi^2*G[1, 1, 0, 0, x])/(2*dA*TF) - (15715*CA^3*G[1, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))) + (1661*CA^2*CF*G[1, 1, 0, 0, x])/
   (192*(-1 + x^(-1))) - (345*CA*CF^2*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (611*CA^2*nf*G[1, 1, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (25*CA*CF*nf*G[1, 1, 0, 0, x])/(24*(-1 + x^(-1))) - 
  (((1109*I)/768)*CA^3*Pi*G[1, 1, 0, 0, x])/(-1 + x^(-1)) + 
  (((1517*I)/384)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/(-1 + x^(-1)) - 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/(-1 + x^(-1)) + 
  (227*CA^3*Pi^2*G[1, 1, 0, 0, x])/(4608*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*G[1, 1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))) - 
  (3*C4AF*G[1, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/8)*C4AF*Pi*G[1, 1, 0, 0, x])/(dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[1, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))) + 
  (14851*CA^3*G[1, 1, 0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (49*CA^2*CF*G[1, 1, 0, 0, x])/(6*(-1 + x^(-1))*x) + 
  (321*CA*CF^2*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))*x) - 
  (599*CA^2*nf*G[1, 1, 0, 0, x])/(384*(-1 + x^(-1))*x) + 
  (25*CA*CF*nf*G[1, 1, 0, 0, x])/(24*(-1 + x^(-1))*x) + 
  (((1109*I)/768)*CA^3*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (((1517*I)/384)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (227*CA^3*Pi^2*G[1, 1, 0, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^2*G[1, 1, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))*x) + 
  (3*C4AF*G[1, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (((3*I)/8)*C4AF*Pi*G[1, 1, 0, 0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[1, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))*x) + 
  (CA^3*x*G[1, 1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (7*CA^2*CF*x*G[1, 1, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (3*CA*CF^2*x*G[1, 1, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (5*CA^3*G[1, 1, 0, 0, x])/(32*\[Epsilon]^2) - 
  (17*CA^2*CF*G[1, 1, 0, 0, x])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (1859*CA^3*G[1, 1, 0, 0, x])/(768*\[Epsilon]) - 
  (299*CA^2*CF*G[1, 1, 0, 0, x])/(128*\[Epsilon]) + 
  (21*CA*CF^2*G[1, 1, 0, 0, x])/(32*\[Epsilon]) - 
  (23*CA^2*nf*G[1, 1, 0, 0, x])/(48*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (((19*I)/32)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (((11*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (55*CA^3*G[1, 1, 0, 0, x])/(256*(-1 + x^(-1))*\[Epsilon]) - 
  (65*CA^2*CF*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, x])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (55*CA^3*G[1, 1, 0, 0, x])/(256*(-1 + x^(-1))*x*\[Epsilon]) + 
  (65*CA^2*CF*G[1, 1, 0, 0, x])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 0, x])/(32*(-1 + x^(-1))*x*\[Epsilon]) + 
  (601*CA^3*G[1, 1, 0, 1, x])/768 - (139*CA^2*CF*G[1, 1, 0, 1, x])/96 + 
  (41*CA*CF^2*G[1, 1, 0, 1, x])/128 - (877*CA^2*nf*G[1, 1, 0, 1, x])/1152 + 
  (17*CA*CF*nf*G[1, 1, 0, 1, x])/48 + ((187*I)/64)*CA^3*Pi*G[1, 1, 0, 1, x] - 
  ((115*I)/48)*CA^2*CF*Pi*G[1, 1, 0, 1, x] + ((3*I)/4)*CA*CF^2*Pi*
   G[1, 1, 0, 1, x] - ((17*I)/32)*CA^2*nf*Pi*G[1, 1, 0, 1, x] + 
  (I/3)*CA*CF*nf*Pi*G[1, 1, 0, 1, x] - (1759*CA^3*Pi^2*G[1, 1, 0, 1, x])/
   4608 + (31*CA^2*CF*Pi^2*G[1, 1, 0, 1, x])/384 + 
  (21*CA*CF^2*Pi^2*G[1, 1, 0, 1, x])/128 - (C4AF*Pi^2*G[1, 1, 0, 1, x])/
   (6*dA*TF) + (9347*CA^3*G[1, 1, 0, 1, x])/(2304*(-1 + x^(-1))) - 
  (357*CA^2*CF*G[1, 1, 0, 1, x])/(64*(-1 + x^(-1))) + 
  (211*CA*CF^2*G[1, 1, 0, 1, x])/(128*(-1 + x^(-1))) - 
  (1433*CA^2*nf*G[1, 1, 0, 1, x])/(1152*(-1 + x^(-1))) + 
  (13*CA*CF*nf*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, x])/(4608*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*G[1, 1, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*G[1, 1, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (3*C4AF*G[1, 1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[1, 1, 0, 1, x])/(6*dA*TF*(-1 + x^(-1))) - 
  (9131*CA^3*G[1, 1, 0, 1, x])/(2304*(-1 + x^(-1))*x) + 
  (359*CA^2*CF*G[1, 1, 0, 1, x])/(64*(-1 + x^(-1))*x) - 
  (219*CA*CF^2*G[1, 1, 0, 1, x])/(128*(-1 + x^(-1))*x) + 
  (1397*CA^2*nf*G[1, 1, 0, 1, x])/(1152*(-1 + x^(-1))*x) - 
  (13*CA*CF*nf*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))*x) + 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, x])/(4608*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^2*G[1, 1, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[1, 1, 0, 1, x])/(6*dA*TF*(-1 + x^(-1))*x) + 
  (CA^2*CF*x*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF^2*x*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA^3*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) + (5*CA^2*CF*G[1, 1, 0, 1, x])/
   (16*\[Epsilon]^2) - (CA*CF^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]^2) - 
  (143*CA^3*G[1, 1, 0, 1, x])/(96*\[Epsilon]) + 
  (37*CA^2*CF*G[1, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]) + 
  (13*CA^2*nf*G[1, 1, 0, 1, x])/(48*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 0, 1, x])/(8*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  ((I/4)*CA*CF^2*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  (601*CA^3*G[1, 1, 1, 0, x])/768 - (139*CA^2*CF*G[1, 1, 1, 0, x])/96 + 
  (41*CA*CF^2*G[1, 1, 1, 0, x])/128 - (877*CA^2*nf*G[1, 1, 1, 0, x])/1152 + 
  (17*CA*CF*nf*G[1, 1, 1, 0, x])/48 + ((97*I)/48)*CA^3*Pi*G[1, 1, 1, 0, x] - 
  ((203*I)/96)*CA^2*CF*Pi*G[1, 1, 1, 0, x] + ((27*I)/32)*CA*CF^2*Pi*
   G[1, 1, 1, 0, x] - ((35*I)/96)*CA^2*nf*Pi*G[1, 1, 1, 0, x] + 
  (I/3)*CA*CF*nf*Pi*G[1, 1, 1, 0, x] - (877*CA^3*Pi^2*G[1, 1, 1, 0, x])/
   1536 + (185*CA^2*CF*Pi^2*G[1, 1, 1, 0, x])/384 + 
  (31*CA*CF^2*Pi^2*G[1, 1, 1, 0, x])/384 - 
  (((3*I)/8)*C4AF*Pi*G[1, 1, 1, 0, x])/(dA*TF) + 
  (11995*CA^3*G[1, 1, 1, 0, x])/(2304*(-1 + x^(-1))) - 
  (241*CA^2*CF*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (179*CA*CF^2*G[1, 1, 1, 0, x])/(128*(-1 + x^(-1))) - 
  (173*CA^2*nf*G[1, 1, 1, 0, x])/(128*(-1 + x^(-1))) + 
  (7*CA*CF*nf*G[1, 1, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (77*CA^3*Pi^2*G[1, 1, 1, 0, x])/(1536*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (17*CA*CF^2*Pi^2*G[1, 1, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (3*C4AF*G[1, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (11527*CA^3*G[1, 1, 1, 0, x])/(2304*(-1 + x^(-1))*x) + 
  (883*CA^2*CF*G[1, 1, 1, 0, x])/(192*(-1 + x^(-1))*x) - 
  (151*CA*CF^2*G[1, 1, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (173*CA^2*nf*G[1, 1, 1, 0, x])/(128*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*G[1, 1, 1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (77*CA^3*Pi^2*G[1, 1, 1, 0, x])/(1536*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (17*CA*CF^2*Pi^2*G[1, 1, 1, 0, x])/(384*(-1 + x^(-1))*x) - 
  (3*C4AF*G[1, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*x*G[1, 1, 1, 0, x])/(64*(-1 + x^(-1))) + 
  (3*CA^2*CF*x*G[1, 1, 1, 0, x])/(64*(-1 + x^(-1))) - 
  (CA*CF^2*x*G[1, 1, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^3*G[1, 1, 1, 0, x])/(16*\[Epsilon]^2) + (11*CA^2*CF*G[1, 1, 1, 0, x])/
   (32*\[Epsilon]^2) - (CA*CF^2*G[1, 1, 1, 0, x])/(16*\[Epsilon]^2) - 
  (187*CA^3*G[1, 1, 1, 0, x])/(96*\[Epsilon]) + 
  (55*CA^2*CF*G[1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (17*CA^2*nf*G[1, 1, 1, 0, x])/(48*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 1, 0, x])/(16*\[Epsilon]) - 
  (((13*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (((5*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x])/\[Epsilon] + 
  ((I/4)*CA*CF^2*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (601*CA^3*G[1, 1, 1, 1, x])/768 + (139*CA^2*CF*G[1, 1, 1, 1, x])/96 - 
  (41*CA*CF^2*G[1, 1, 1, 1, x])/128 + (877*CA^2*nf*G[1, 1, 1, 1, x])/1152 - 
  (17*CA*CF*nf*G[1, 1, 1, 1, x])/48 - (7*CA*nf^2*G[1, 1, 1, 1, x])/72 - 
  ((2563*I)/768)*CA^3*Pi*G[1, 1, 1, 1, x] - ((155*I)/384)*CA^2*CF*Pi*
   G[1, 1, 1, 1, x] + ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, x] + 
  ((233*I)/384)*CA^2*nf*Pi*G[1, 1, 1, 1, x] + ((37*I)/192)*CA*CF*nf*Pi*
   G[1, 1, 1, 1, x] + (229*CA^3*Pi^2*G[1, 1, 1, 1, x])/512 + 
  (61*CA^2*CF*Pi^2*G[1, 1, 1, 1, x])/384 - (17*CA*CF^2*Pi^2*G[1, 1, 1, 1, x])/
   384 + (CA^3*G[1, 1, 1, 1, x])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 1, 1, x])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 1, 1, x])/(32*\[Epsilon]^2) + 
  (781*CA^3*G[1, 1, 1, 1, x])/(768*\[Epsilon]) + 
  (41*CA^2*CF*G[1, 1, 1, 1, x])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 1, x])/(32*\[Epsilon]) - 
  (71*CA^2*nf*G[1, 1, 1, 1, x])/(384*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, 1, 1, 1, x])/(64*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (((7*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi*G[1, 1, 1, 1, x])/\[Epsilon] - 
  (2563*CA^3*G[0, 0, 0, 0, 0, x])/768 - (333*CA^2*CF*G[0, 0, 0, 0, 0, x])/
   128 + (45*CA*CF^2*G[0, 0, 0, 0, 0, x])/32 - 
  (17*CA^2*nf*G[0, 0, 0, 0, 0, x])/384 - (53*CA*CF*nf*G[0, 0, 0, 0, 0, x])/
   192 - (3*C4AF*G[0, 0, 0, 0, 0, x])/(8*dA*TF) + 
  (39*CA^3*G[0, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (161*CA^2*CF*G[0, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2) - 
  (15*CA*CF^2*G[0, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (17*CA^2*nf*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (53*CA*CF*nf*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (1109*CA^3*G[0, 0, 0, 0, 0, x])/(768*(-1 + x^(-1))) - 
  (1517*CA^2*CF*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))) + 
  (27*CA*CF^2*G[0, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (3*C4AF*G[0, 0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (153*CA^3*G[0, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (259*CA^2*CF*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (17*CA^2*nf*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (53*CA*CF*nf*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (621*CA^3*G[0, 0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x) + 
  (277*CA^2*CF*G[0, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (17*CA*CF^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (5*CA^2*nf*G[0, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (53*CA*CF*nf*G[0, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (1109*CA^3*G[0, 0, 0, 0, 0, x])/(768*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*G[0, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (27*CA*CF^2*G[0, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (791*CA^3*G[0, 0, 0, 0, 1, x])/768 + (1355*CA^2*CF*G[0, 0, 0, 0, 1, x])/
   384 - (21*CA*CF^2*G[0, 0, 0, 0, 1, x])/16 + (CA^2*nf*G[0, 0, 0, 0, 1, x])/
   12 - (13*CA*CF*nf*G[0, 0, 0, 0, 1, x])/48 - (487*CA^3*G[0, 0, 0, 0, 1, x])/
   (192*(-1 + x^(-1))^2) + (3*CA^2*CF*G[0, 0, 0, 0, 1, x])/
   (64*(-1 + x^(-1))^2) + (15*CA*CF^2*G[0, 0, 0, 0, 1, x])/
   (32*(-1 + x^(-1))^2) - (CA^2*nf*G[0, 0, 0, 0, 1, x])/
   (12*(-1 + x^(-1))^2) + (13*CA*CF*nf*G[0, 0, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^2) - (3*C4AF*G[0, 0, 0, 0, 1, x])/
   (8*dA*TF*(-1 + x^(-1))^2) - (1109*CA^3*G[0, 0, 0, 0, 1, x])/
   (768*(-1 + x^(-1))) + (1517*CA^2*CF*G[0, 0, 0, 0, 1, x])/
   (384*(-1 + x^(-1))) - (27*CA*CF^2*G[0, 0, 0, 0, 1, x])/
   (32*(-1 + x^(-1))) + (3*C4AF*G[0, 0, 0, 0, 1, x])/
   (8*dA*TF*(-1 + x^(-1))) - (475*CA^3*G[0, 0, 0, 0, 1, x])/
   (192*(-1 + x^(-1))^2*x^2) + (27*CA^2*CF*G[0, 0, 0, 0, 1, x])/
   (64*(-1 + x^(-1))^2*x^2) + (15*CA*CF^2*G[0, 0, 0, 0, 1, x])/
   (32*(-1 + x^(-1))^2*x^2) - (CA^2*nf*G[0, 0, 0, 0, 1, x])/
   (12*(-1 + x^(-1))^2*x^2) + (13*CA*CF*nf*G[0, 0, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^2*x^2) - (3*C4AF*G[0, 0, 0, 0, 1, x])/
   (8*dA*TF*(-1 + x^(-1))^2*x^2) + (127*CA^3*G[0, 0, 0, 0, 1, x])/
   (24*(-1 + x^(-1))^2*x) - (19*CA^2*CF*G[0, 0, 0, 0, 1, x])/
   (32*(-1 + x^(-1))^2*x) - (15*CA*CF^2*G[0, 0, 0, 0, 1, x])/
   (16*(-1 + x^(-1))^2*x) + (5*CA^2*nf*G[0, 0, 0, 0, 1, x])/
   (48*(-1 + x^(-1))^2*x) - (13*CA*CF*nf*G[0, 0, 0, 0, 1, x])/
   (24*(-1 + x^(-1))^2*x) + (3*C4AF*G[0, 0, 0, 0, 1, x])/
   (4*dA*TF*(-1 + x^(-1))^2*x) + (1109*CA^3*G[0, 0, 0, 0, 1, x])/
   (768*(-1 + x^(-1))*x) - (1517*CA^2*CF*G[0, 0, 0, 0, 1, x])/
   (384*(-1 + x^(-1))*x) + (27*CA*CF^2*G[0, 0, 0, 0, 1, x])/
   (32*(-1 + x^(-1))*x) + (3*C4AF*G[0, 0, 0, 0, 1, x])/
   (8*dA*TF*(-1 + x^(-1))*x) + (479*CA^3*G[0, 0, 0, 1, 0, x])/256 - 
  (619*CA^2*CF*G[0, 0, 0, 1, 0, x])/384 - (3*CA*CF^2*G[0, 0, 0, 1, 0, x])/
   32 - (23*CA^2*nf*G[0, 0, 0, 1, 0, x])/48 + 
  (3*CA*CF*nf*G[0, 0, 0, 1, 0, x])/16 + (9*C4AF*G[0, 0, 0, 1, 0, x])/
   (8*dA*TF) - (463*CA^3*G[0, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^2) + 
  (565*CA^2*CF*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (23*CA^2*nf*G[0, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (3*CA*CF*nf*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (9*C4AF*G[0, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (479*CA^3*G[0, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (619*CA^2*CF*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF^2*G[0, 0, 0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (23*CA^2*nf*G[0, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*nf*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (473*CA^3*G[0, 0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x) - 
  (577*CA^2*CF*G[0, 0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (23*CA^2*nf*G[0, 0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (3*CA*CF*nf*G[0, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (15*C4AF*G[0, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (55*CA^3*G[0, 0, 0, 1, 1, x])/192 - (97*CA^2*CF*G[0, 0, 0, 1, 1, x])/96 + 
  (3*CA*CF^2*G[0, 0, 0, 1, 1, x])/8 - (55*CA^3*G[0, 0, 0, 1, 1, x])/
   (192*(-1 + x^(-1))^2) + (185*CA^2*CF*G[0, 0, 0, 1, 1, x])/
   (192*(-1 + x^(-1))^2) - (3*CA*CF^2*G[0, 0, 0, 1, 1, x])/
   (16*(-1 + x^(-1))^2) - (55*CA^3*G[0, 0, 0, 1, 1, x])/
   (192*(-1 + x^(-1))^2*x^2) + (97*CA^2*CF*G[0, 0, 0, 1, 1, x])/
   (96*(-1 + x^(-1))^2*x^2) - (3*CA*CF^2*G[0, 0, 0, 1, 1, x])/
   (8*(-1 + x^(-1))^2*x^2) + (113*CA^3*G[0, 0, 0, 1, 1, x])/
   (192*(-1 + x^(-1))^2*x) - (197*CA^2*CF*G[0, 0, 0, 1, 1, x])/
   (96*(-1 + x^(-1))^2*x) + (5*CA*CF^2*G[0, 0, 0, 1, 1, x])/
   (8*(-1 + x^(-1))^2*x) + (2783*CA^3*G[0, 0, 1, 0, 0, x])/768 + 
  (611*CA^2*CF*G[0, 0, 1, 0, 0, x])/384 - (33*CA*CF^2*G[0, 0, 1, 0, 0, x])/
   32 - (155*CA^2*nf*G[0, 0, 1, 0, 0, x])/384 + 
  (65*CA*CF*nf*G[0, 0, 1, 0, 0, x])/192 + 
  (I/12)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + (3*C4AF*G[0, 0, 1, 0, 0, x])/
   (8*dA*TF) + (I*C4AF*Pi*G[0, 0, 1, 0, 0, x])/(dA*TF) - 
  (2855*CA^3*G[0, 0, 1, 0, 0, x])/(768*(-1 + x^(-1))^2) - 
  (917*CA^2*CF*G[0, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[0, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (155*CA^2*nf*G[0, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2) - 
  (65*CA*CF*nf*G[0, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (2783*CA^3*G[0, 0, 1, 0, 0, x])/(768*(-1 + x^(-1))^2*x^2) - 
  (611*CA^2*CF*G[0, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (33*CA*CF^2*G[0, 0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (155*CA^2*nf*G[0, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (65*CA*CF*nf*G[0, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 0, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (2969*CA^3*G[0, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (713*CA^2*CF*G[0, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (17*CA*CF^2*G[0, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (167*CA^2*nf*G[0, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (65*CA*CF*nf*G[0, 0, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 0, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (337*CA^3*G[0, 0, 1, 0, 1, x])/256 - (967*CA^2*CF*G[0, 0, 1, 0, 1, x])/
   384 + (15*CA*CF^2*G[0, 0, 1, 0, 1, x])/16 - (CA^2*nf*G[0, 0, 1, 0, 1, x])/
   12 + (13*CA*CF*nf*G[0, 0, 1, 0, 1, x])/48 + 
  (I/48)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - ((I/2)*C4AF*Pi*G[0, 0, 1, 0, 1, x])/
   (dA*TF) + (345*CA^3*G[0, 0, 1, 0, 1, x])/(256*(-1 + x^(-1))^2) + 
  (1219*CA^2*CF*G[0, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2) + 
  (CA^2*nf*G[0, 0, 1, 0, 1, x])/(12*(-1 + x^(-1))^2) - 
  (13*CA*CF*nf*G[0, 0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (337*CA^3*G[0, 0, 1, 0, 1, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (967*CA^2*CF*G[0, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (15*CA*CF^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*G[0, 0, 1, 0, 1, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (13*CA*CF*nf*G[0, 0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (375*CA^3*G[0, 0, 1, 0, 1, x])/(128*(-1 + x^(-1))^2*x) - 
  (1081*CA^2*CF*G[0, 0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) + 
  (17*CA*CF^2*G[0, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (5*CA^2*nf*G[0, 0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2*x) + 
  (13*CA*CF*nf*G[0, 0, 1, 0, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 0, 1, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))^2*x) - 
  (1657*CA^3*G[0, 0, 1, 1, 0, x])/768 + (1007*CA^2*CF*G[0, 0, 1, 1, 0, x])/
   384 - (9*CA*CF^2*G[0, 0, 1, 1, 0, x])/32 + 
  (167*CA^2*nf*G[0, 0, 1, 1, 0, x])/384 - (85*CA*CF*nf*G[0, 0, 1, 1, 0, x])/
   192 - (I/4)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - (9*C4AF*G[0, 0, 1, 1, 0, x])/
   (8*dA*TF) + (1633*CA^3*G[0, 0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2) - 
  (701*CA^2*CF*G[0, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (167*CA^2*nf*G[0, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) + 
  (85*CA*CF*nf*G[0, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) + 
  (1657*CA^3*G[0, 0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2) - 
  (1007*CA^2*CF*G[0, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF^2*G[0, 0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (167*CA^2*nf*G[0, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (85*CA*CF*nf*G[0, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (9*C4AF*G[0, 0, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (1765*CA^3*G[0, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (953*CA^2*CF*G[0, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (CA*CF^2*G[0, 0, 1, 1, 0, x])/(2*(-1 + x^(-1))^2*x) + 
  (167*CA^2*nf*G[0, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (85*CA*CF*nf*G[0, 0, 1, 1, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 0, 1, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x) - 
  (CA^3*G[0, 0, 1, 1, 0, x])/(8*\[Epsilon]) - 
  (I/16)*CA^3*Pi*G[0, 0, 1, 1, 1, x] + (CA^3*G[0, 0, 1, 1, 1, x])/
   (16*\[Epsilon]) + (1309*CA^3*G[0, 1, 0, 0, 0, x])/384 + 
  (287*CA^2*CF*G[0, 1, 0, 0, 0, x])/64 - (15*CA*CF^2*G[0, 1, 0, 0, 0, x])/8 - 
  (61*CA^2*nf*G[0, 1, 0, 0, 0, x])/384 - (97*CA*CF*nf*G[0, 1, 0, 0, 0, x])/
   192 + (I/96)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + ((5*I)/32)*CA^2*CF*Pi*
   G[0, 1, 0, 0, 0, x] + (3*C4AF*G[0, 1, 0, 0, 0, x])/(4*dA*TF) + 
  ((2*I)*C4AF*Pi*G[0, 1, 0, 0, 0, x])/(dA*TF) - 
  (3595*CA^3*G[0, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))^2) - 
  (547*CA^2*CF*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (15*CA*CF^2*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (61*CA^2*nf*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (97*CA*CF*nf*G[0, 1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 1, 0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))^2) - 
  (1109*CA^3*G[0, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))) + 
  (1517*CA^2*CF*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (27*CA*CF^2*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (3727*CA^3*G[0, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))^2*x^2) - 
  (205*CA^2*CF*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (33*CA*CF^2*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (61*CA^2*nf*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (97*CA*CF*nf*G[0, 1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 1, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (3757*CA^3*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (349*CA^2*CF*G[0, 1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (2*CA*CF^2*G[0, 1, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (67*CA^2*nf*G[0, 1, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (97*CA*CF*nf*G[0, 1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (9*C4AF*G[0, 1, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x) + 
  (1109*CA^3*G[0, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*G[0, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) + 
  (27*CA*CF^2*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (141*CA^3*G[0, 1, 0, 0, 1, x])/128 - (1039*CA^2*CF*G[0, 1, 0, 0, 1, x])/
   192 + (57*CA*CF^2*G[0, 1, 0, 0, 1, x])/32 + 
  (17*CA^2*nf*G[0, 1, 0, 0, 1, x])/384 + (101*CA*CF*nf*G[0, 1, 0, 0, 1, x])/
   192 + ((13*I)/96)*CA^3*Pi*G[0, 1, 0, 0, 1, x] - 
  ((7*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, x] - (3*C4AF*G[0, 1, 0, 0, 1, x])/
   (8*dA*TF) - (I*C4AF*Pi*G[0, 1, 0, 0, 1, x])/(dA*TF) + 
  (1591*CA^3*G[0, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))^2) + 
  (289*CA^2*CF*G[0, 1, 0, 0, 1, x])/(128*(-1 + x^(-1))^2) - 
  (15*CA*CF^2*G[0, 1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (5*CA^2*nf*G[0, 1, 0, 0, 1, x])/(128*(-1 + x^(-1))^2) - 
  (101*CA*CF*nf*G[0, 1, 0, 0, 1, x])/(192*(-1 + x^(-1))^2) + 
  (9*C4AF*G[0, 1, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (1109*CA^3*G[0, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))) - 
  (1517*CA^2*CF*G[0, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (27*CA*CF^2*G[0, 1, 0, 0, 1, x])/(32*(-1 + x^(-1))) + 
  (3*C4AF*G[0, 1, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (1603*CA^3*G[0, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (211*CA^2*CF*G[0, 1, 0, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (15*CA*CF^2*G[0, 1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (5*CA^2*nf*G[0, 1, 0, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (101*CA*CF*nf*G[0, 1, 0, 0, 1, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, 0, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (1693*CA^3*G[0, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))^2*x) - 
  (239*CA^2*CF*G[0, 1, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x) + 
  (15*CA*CF^2*G[0, 1, 0, 0, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (3*CA^2*nf*G[0, 1, 0, 0, 1, x])/(64*(-1 + x^(-1))^2*x) + 
  (101*CA*CF*nf*G[0, 1, 0, 0, 1, x])/(96*(-1 + x^(-1))^2*x) - 
  (15*C4AF*G[0, 1, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (1109*CA^3*G[0, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*G[0, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (27*CA*CF^2*G[0, 1, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, 1, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (3*CA^3*G[0, 1, 0, 0, 1, x])/(32*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 0, 0, 1, x])/(8*\[Epsilon]) - 
  (373*CA^3*G[0, 1, 0, 1, 0, x])/192 - (13*CA^2*CF*G[0, 1, 0, 1, 0, x])/48 + 
  (9*CA*CF^2*G[0, 1, 0, 1, 0, x])/16 + (23*CA^2*nf*G[0, 1, 0, 1, 0, x])/48 - 
  (3*CA*CF*nf*G[0, 1, 0, 1, 0, x])/16 + (I/6)*CA^3*Pi*G[0, 1, 0, 1, 0, x] - 
  ((13*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, x] - (9*C4AF*G[0, 1, 0, 1, 0, x])/
   (8*dA*TF) - (I*C4AF*Pi*G[0, 1, 0, 1, 0, x])/(dA*TF) + 
  (55*CA^3*G[0, 1, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (11*CA^2*CF*G[0, 1, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) - 
  (9*CA^2*nf*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*nf*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (9*C4AF*G[0, 1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (461*CA^3*G[0, 1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (CA^2*CF*G[0, 1, 0, 1, 0, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (9*CA^2*nf*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*nf*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (449*CA^3*G[0, 1, 0, 1, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (41*CA^2*CF*G[0, 1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (7*CA*CF^2*G[0, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (9*CA^2*nf*G[0, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*nf*G[0, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (9*C4AF*G[0, 1, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[0, 1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*G[0, 1, 0, 1, 0, x])/(32*\[Epsilon]) - (CA^2*CF*G[0, 1, 0, 1, 0, x])/
   (8*\[Epsilon]) - (55*CA^3*G[0, 1, 0, 1, 1, x])/256 + 
  (1111*CA^2*CF*G[0, 1, 0, 1, 1, x])/384 - (27*CA*CF^2*G[0, 1, 0, 1, 1, x])/
   32 - (I/16)*CA^3*Pi*G[0, 1, 0, 1, 1, x] + (55*CA^3*G[0, 1, 0, 1, 1, x])/
   (256*(-1 + x^(-1))^2) - (1093*CA^2*CF*G[0, 1, 0, 1, 1, x])/
   (384*(-1 + x^(-1))^2) + (15*CA*CF^2*G[0, 1, 0, 1, 1, x])/
   (32*(-1 + x^(-1))^2) + (55*CA^3*G[0, 1, 0, 1, 1, x])/
   (256*(-1 + x^(-1))^2*x^2) - (1111*CA^2*CF*G[0, 1, 0, 1, 1, x])/
   (384*(-1 + x^(-1))^2*x^2) + (27*CA*CF^2*G[0, 1, 0, 1, 1, x])/
   (32*(-1 + x^(-1))^2*x^2) - (57*CA^3*G[0, 1, 0, 1, 1, x])/
   (128*(-1 + x^(-1))^2*x) + (1129*CA^2*CF*G[0, 1, 0, 1, 1, x])/
   (192*(-1 + x^(-1))^2*x) - (23*CA*CF^2*G[0, 1, 0, 1, 1, x])/
   (16*(-1 + x^(-1))^2*x) + (CA^3*G[0, 1, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (2299*CA^3*G[0, 1, 1, 0, 0, x])/768 - (647*CA^2*CF*G[0, 1, 1, 0, 0, x])/
   384 + (33*CA*CF^2*G[0, 1, 1, 0, 0, x])/32 + 
  (221*CA^2*nf*G[0, 1, 1, 0, 0, x])/384 + (85*CA*CF*nf*G[0, 1, 1, 0, 0, x])/
   192 - ((23*I)/48)*CA^3*Pi*G[0, 1, 1, 0, 0, x] - 
  (I/32)*CA^2*CF*Pi*G[0, 1, 1, 0, 0, x] - (3*C4AF*G[0, 1, 1, 0, 0, x])/
   (4*dA*TF) - ((2*I)*C4AF*Pi*G[0, 1, 1, 0, 0, x])/(dA*TF) + 
  (1159*CA^3*G[0, 1, 1, 0, 0, x])/(768*(-1 + x^(-1))^2) + 
  (1295*CA^2*CF*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^2) - 
  (21*CA*CF^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (125*CA^2*nf*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^2) - 
  (85*CA*CF*nf*G[0, 1, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (9*C4AF*G[0, 1, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (1243*CA^3*G[0, 1, 1, 0, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (863*CA^2*CF*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (33*CA*CF^2*G[0, 1, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (125*CA^2*nf*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (85*CA*CF*nf*G[0, 1, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, 1, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (1339*CA^3*G[0, 1, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (1007*CA^2*CF*G[0, 1, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (9*CA*CF^2*G[0, 1, 1, 0, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  (131*CA^2*nf*G[0, 1, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (85*CA*CF*nf*G[0, 1, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (15*C4AF*G[0, 1, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (17*CA^3*G[0, 1, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 0, 0, x])/(8*\[Epsilon]) + 
  (527*CA^3*G[0, 1, 1, 0, 1, x])/768 + (1003*CA^2*CF*G[0, 1, 1, 0, 1, x])/
   384 - (15*CA*CF^2*G[0, 1, 1, 0, 1, x])/16 - 
  (49*CA^2*nf*G[0, 1, 1, 0, 1, x])/384 - (101*CA*CF*nf*G[0, 1, 1, 0, 1, x])/
   192 - ((17*I)/48)*CA^3*Pi*G[0, 1, 1, 0, 1, x] + 
  ((7*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 0, 1, x] + (3*C4AF*G[0, 1, 1, 0, 1, x])/
   (8*dA*TF) + (I*C4AF*Pi*G[0, 1, 1, 0, 1, x])/(dA*TF) + 
  (79*CA^3*G[0, 1, 1, 0, 1, x])/(256*(-1 + x^(-1))^2) - 
  (1327*CA^2*CF*G[0, 1, 1, 0, 1, x])/(384*(-1 + x^(-1))^2) + 
  (15*CA*CF^2*G[0, 1, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (5*CA^2*nf*G[0, 1, 1, 0, 1, x])/(128*(-1 + x^(-1))^2) + 
  (101*CA*CF*nf*G[0, 1, 1, 0, 1, x])/(192*(-1 + x^(-1))^2) - 
  (9*C4AF*G[0, 1, 1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (59*CA^3*G[0, 1, 1, 0, 1, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (1147*CA^2*CF*G[0, 1, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (15*CA*CF^2*G[0, 1, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (5*CA^2*nf*G[0, 1, 1, 0, 1, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (101*CA*CF*nf*G[0, 1, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 1, 1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (57*CA^3*G[0, 1, 1, 0, 1, x])/(128*(-1 + x^(-1))^2*x) + 
  (1255*CA^2*CF*G[0, 1, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (2*CA*CF^2*G[0, 1, 1, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (3*CA^2*nf*G[0, 1, 1, 0, 1, x])/(64*(-1 + x^(-1))^2*x) - 
  (101*CA*CF*nf*G[0, 1, 1, 0, 1, x])/(96*(-1 + x^(-1))^2*x) + 
  (15*C4AF*G[0, 1, 1, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (5*CA^3*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, 1, x])/(4*\[Epsilon]) + 
  (391*CA^3*G[0, 1, 1, 1, 0, x])/256 - (971*CA^2*CF*G[0, 1, 1, 1, 0, x])/
   384 + (9*CA*CF^2*G[0, 1, 1, 1, 0, x])/32 - 
  (41*CA^2*nf*G[0, 1, 1, 1, 0, x])/128 + (85*CA*CF*nf*G[0, 1, 1, 1, 0, x])/
   192 - ((5*I)/32)*CA^3*Pi*G[0, 1, 1, 1, 0, x] + 
  ((7*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 1, 0, x] + (9*C4AF*G[0, 1, 1, 1, 0, x])/
   (8*dA*TF) + (((3*I)/2)*C4AF*Pi*G[0, 1, 1, 1, 0, x])/(dA*TF) - 
  (833*CA^3*G[0, 1, 1, 1, 0, x])/(768*(-1 + x^(-1))^2) + 
  (683*CA^2*CF*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, x])/(32*(-1 + x^(-1))^2) + 
  (91*CA^2*nf*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (85*CA*CF*nf*G[0, 1, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 1, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (821*CA^3*G[0, 1, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (899*CA^2*CF*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (91*CA^2*nf*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (85*CA*CF*nf*G[0, 1, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (9*C4AF*G[0, 1, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (899*CA^3*G[0, 1, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (863*CA^2*CF*G[0, 1, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (3*CA*CF^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (91*CA^2*nf*G[0, 1, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (85*CA*CF*nf*G[0, 1, 1, 1, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (15*C4AF*G[0, 1, 1, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (11*CA^3*G[0, 1, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 1, 0, x])/(8*\[Epsilon]) + 
  (121*CA^3*G[0, 1, 1, 1, 1, x])/192 - (3*CA^2*CF*G[0, 1, 1, 1, 1, x])/32 - 
  (11*CA^2*nf*G[0, 1, 1, 1, 1, x])/96 + ((7*I)/16)*CA^3*Pi*
   G[0, 1, 1, 1, 1, x] + (I/16)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, x] - 
  (3*CA^3*G[0, 1, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (693*CA^3*G[1, 0, 0, 0, 0, x])/256 + (345*CA^2*CF*G[1, 0, 0, 0, 0, x])/
   128 - (45*CA*CF^2*G[1, 0, 0, 0, 0, x])/32 - 
  (11*CA^2*nf*G[1, 0, 0, 0, 0, x])/24 + (CA*CF*nf*G[1, 0, 0, 0, 0, x])/6 - 
  ((25*I)/32)*CA^3*Pi*G[1, 0, 0, 0, 0, x] + ((19*I)/32)*CA^2*CF*Pi*
   G[1, 0, 0, 0, 0, x] + (I/16)*CA*CF^2*Pi*G[1, 0, 0, 0, 0, x] + 
  (3*C4AF*G[1, 0, 0, 0, 0, x])/(8*dA*TF) + 
  ((3*I)*C4AF*Pi*G[1, 0, 0, 0, 0, x])/(dA*TF) - 
  (869*CA^3*G[1, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (421*CA^2*CF*G[1, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (11*CA^2*nf*G[1, 0, 0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(6*(-1 + x^(-1))^2) + 
  (3*C4AF*G[1, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) - 
  (1109*CA^3*G[1, 0, 0, 0, 0, x])/(768*(-1 + x^(-1))) + 
  (1517*CA^2*CF*G[1, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (27*CA*CF^2*G[1, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (3*C4AF*G[1, 0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (881*CA^3*G[1, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (251*CA^2*CF*G[1, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (11*CA^2*nf*G[1, 0, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(6*(-1 + x^(-1))^2*x^2) + 
  (9*C4AF*G[1, 0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (1777*CA^3*G[1, 0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (475*CA^2*CF*G[1, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (11*CA^2*nf*G[1, 0, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) + 
  (CA*CF*nf*G[1, 0, 0, 0, 0, x])/(3*(-1 + x^(-1))^2*x) - 
  (21*C4AF*G[1, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (1109*CA^3*G[1, 0, 0, 0, 0, x])/(768*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*G[1, 0, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) + 
  (27*CA*CF^2*G[1, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (9*C4AF*G[1, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (307*CA^3*G[1, 0, 0, 0, 1, x])/768 - (1391*CA^2*CF*G[1, 0, 0, 0, 1, x])/
   384 + (21*CA*CF^2*G[1, 0, 0, 0, 1, x])/16 - 
  (3*CA^2*nf*G[1, 0, 0, 0, 1, x])/16 + (3*CA*CF*nf*G[1, 0, 0, 0, 1, x])/16 + 
  ((29*I)/48)*CA^3*Pi*G[1, 0, 0, 0, 1, x] - ((3*I)/8)*CA^2*CF*Pi*
   G[1, 0, 0, 0, 1, x] - (I/8)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, x] - 
  (((5*I)/2)*C4AF*Pi*G[1, 0, 0, 0, 1, x])/(dA*TF) + 
  (189*CA^3*G[1, 0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2) - 
  (105*CA^2*CF*G[1, 0, 0, 0, 1, x])/(64*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (1109*CA^3*G[1, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))) - 
  (1517*CA^2*CF*G[1, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))) + 
  (27*CA*CF^2*G[1, 0, 0, 0, 1, x])/(32*(-1 + x^(-1))) - 
  (3*C4AF*G[1, 0, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (47*CA^3*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (57*CA^2*CF*G[1, 0, 0, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF^2*G[1, 0, 0, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (95*CA^3*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x) + 
  (7*CA^2*CF*G[1, 0, 0, 0, 1, x])/(2*(-1 + x^(-1))^2*x) - 
  (CA*CF^2*G[1, 0, 0, 0, 1, x])/(2*(-1 + x^(-1))^2*x) - 
  (1109*CA^3*G[1, 0, 0, 0, 1, x])/(768*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*G[1, 0, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) - 
  (27*CA*CF^2*G[1, 0, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) + 
  (3*C4AF*G[1, 0, 0, 0, 1, x])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*G[1, 0, 0, 0, 1, x])/(8*\[Epsilon]) + (CA*CF^2*G[1, 0, 0, 0, 1, x])/
   (8*\[Epsilon]) - (953*CA^3*G[1, 0, 0, 1, 0, x])/768 + 
  (583*CA^2*CF*G[1, 0, 0, 1, 0, x])/384 + (3*CA*CF^2*G[1, 0, 0, 1, 0, x])/
   32 + (5*CA^2*nf*G[1, 0, 0, 1, 0, x])/16 - (CA*CF*nf*G[1, 0, 0, 1, 0, x])/
   48 + ((5*I)/6)*CA^3*Pi*G[1, 0, 0, 1, 0, x] - 
  ((7*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, 0, x] - (9*C4AF*G[1, 0, 0, 1, 0, x])/
   (8*dA*TF) - ((2*I)*C4AF*Pi*G[1, 0, 0, 1, 0, x])/(dA*TF) + 
  (583*CA^3*G[1, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^2) - 
  (405*CA^2*CF*G[1, 0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (11*CA^2*nf*G[1, 0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(6*(-1 + x^(-1))^2) + 
  (3*C4AF*G[1, 0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (3*C4AF*G[1, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (599*CA^3*G[1, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (447*CA^2*CF*G[1, 0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (21*CA*CF^2*G[1, 0, 0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (11*CA^2*nf*G[1, 0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(6*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[1, 0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (605*CA^3*G[1, 0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x) + 
  (435*CA^2*CF*G[1, 0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (5*CA*CF^2*G[1, 0, 0, 1, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  (11*CA^2*nf*G[1, 0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA*CF*nf*G[1, 0, 0, 1, 0, x])/(3*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[1, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (CA^2*CF*G[1, 0, 0, 1, 0, x])/(4*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (11*CA^3*G[1, 0, 0, 1, 1, x])/12 + (53*CA^2*CF*G[1, 0, 0, 1, 1, x])/48 - 
  (3*CA*CF^2*G[1, 0, 0, 1, 1, x])/8 + (CA^2*nf*G[1, 0, 0, 1, 1, x])/6 - 
  (CA*CF*nf*G[1, 0, 0, 1, 1, x])/6 - ((7*I)/32)*CA^3*Pi*G[1, 0, 0, 1, 1, x] - 
  ((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, 1, x] + 
  (I/4)*CA*CF^2*Pi*G[1, 0, 0, 1, 1, x] + (CA^3*G[1, 0, 0, 1, 1, x])/
   (16*\[Epsilon]) + (CA^2*CF*G[1, 0, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (2299*CA^3*G[1, 0, 1, 0, 0, x])/768 - (647*CA^2*CF*G[1, 0, 1, 0, 0, x])/
   384 + (33*CA*CF^2*G[1, 0, 1, 0, 0, x])/32 + 
  (37*CA^2*nf*G[1, 0, 1, 0, 0, x])/128 - (65*CA*CF*nf*G[1, 0, 1, 0, 0, x])/
   192 + ((15*I)/32)*CA^3*Pi*G[1, 0, 1, 0, 0, x] - 
  ((5*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 0, 0, x] - 
  (I/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, x] - (3*C4AF*G[1, 0, 1, 0, 0, x])/
   (8*dA*TF) - ((3*I)*C4AF*Pi*G[1, 0, 1, 0, 0, x])/(dA*TF) + 
  (3239*CA^3*G[1, 0, 1, 0, 0, x])/(768*(-1 + x^(-1))^2) - 
  (191*CA^2*CF*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*G[1, 0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2) - 
  (191*CA^2*nf*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2) + 
  (133*CA*CF*nf*G[1, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*C4AF*G[1, 0, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (3227*CA^3*G[1, 0, 1, 0, 0, x])/(768*(-1 + x^(-1))^2*x^2) - 
  (371*CA^2*CF*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF^2*G[1, 0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (191*CA^2*nf*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (133*CA*CF*nf*G[1, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (3293*CA^3*G[1, 0, 1, 0, 0, x])/(384*(-1 + x^(-1))^2*x) + 
  (323*CA^2*CF*G[1, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (5*CA*CF^2*G[1, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (191*CA^2*nf*G[1, 0, 1, 0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (133*CA*CF*nf*G[1, 0, 1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[1, 0, 1, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  (CA^3*G[1, 0, 1, 0, 0, x])/(4*\[Epsilon]) - (3*CA^2*CF*G[1, 0, 1, 0, 0, x])/
   (16*\[Epsilon]) + (CA*CF^2*G[1, 0, 1, 0, 0, x])/(4*\[Epsilon]) + 
  (527*CA^3*G[1, 0, 1, 0, 1, x])/768 + (1003*CA^2*CF*G[1, 0, 1, 0, 1, x])/
   384 - (15*CA*CF^2*G[1, 0, 1, 0, 1, x])/16 + 
  (19*CA^2*nf*G[1, 0, 1, 0, 1, x])/96 - (13*CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   48 - ((55*I)/96)*CA^3*Pi*G[1, 0, 1, 0, 1, x] + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, 1, x] + 
  (I/4)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, x] + (I*C4AF*Pi*G[1, 0, 1, 0, 1, x])/
   (dA*TF) - (1291*CA^3*G[1, 0, 1, 0, 1, x])/(768*(-1 + x^(-1))^2) - 
  (503*CA^2*CF*G[1, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[1, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (1291*CA^3*G[1, 0, 1, 0, 1, x])/(768*(-1 + x^(-1))^2*x^2) - 
  (395*CA^2*CF*G[1, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x^2) + 
  (1327*CA^3*G[1, 0, 1, 0, 1, x])/(384*(-1 + x^(-1))^2*x) + 
  (419*CA^2*CF*G[1, 0, 1, 0, 1, x])/(192*(-1 + x^(-1))^2*x) - 
  (7*CA*CF^2*G[1, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (3*CA^3*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (391*CA^3*G[1, 0, 1, 1, 0, x])/256 - (971*CA^2*CF*G[1, 0, 1, 1, 0, x])/
   384 + (9*CA*CF^2*G[1, 0, 1, 1, 0, x])/32 - 
  (41*CA^2*nf*G[1, 0, 1, 1, 0, x])/128 + (85*CA*CF*nf*G[1, 0, 1, 1, 0, x])/
   192 - ((7*I)/16)*CA^3*Pi*G[1, 0, 1, 1, 0, x] + 
  ((11*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, x] + 
  (I/4)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, x] + (9*C4AF*G[1, 0, 1, 1, 0, x])/
   (8*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 0, 1, 1, 0, x])/(dA*TF) - 
  (2005*CA^3*G[1, 0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2) + 
  (1661*CA^2*CF*G[1, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (27*CA*CF^2*G[1, 0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2) + 
  (191*CA^2*nf*G[1, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (133*CA*CF*nf*G[1, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (3*C4AF*G[1, 0, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (1981*CA^3*G[1, 0, 1, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (1751*CA^2*CF*G[1, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (33*CA*CF^2*G[1, 0, 1, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (191*CA^2*nf*G[1, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (133*CA*CF*nf*G[1, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[1, 0, 1, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (2023*CA^3*G[1, 0, 1, 1, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (1733*CA^2*CF*G[1, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (31*CA*CF^2*G[1, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (191*CA^2*nf*G[1, 0, 1, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (133*CA*CF*nf*G[1, 0, 1, 1, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (9*C4AF*G[1, 0, 1, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))^2*x) + 
  (3*CA^3*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (7*CA^2*CF*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (121*CA^3*G[1, 0, 1, 1, 1, x])/192 - (3*CA^2*CF*G[1, 0, 1, 1, 1, x])/32 - 
  (11*CA^2*nf*G[1, 0, 1, 1, 1, x])/96 + ((7*I)/16)*CA^3*Pi*
   G[1, 0, 1, 1, 1, x] + (I/16)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, x] - 
  (3*CA^3*G[1, 0, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (539*CA^3*G[1, 1, 0, 0, 0, x])/768 - (1531*CA^2*CF*G[1, 1, 0, 0, 0, x])/
   384 + (57*CA*CF^2*G[1, 1, 0, 0, 0, x])/32 + (CA^2*nf*G[1, 1, 0, 0, 0, x])/
   8 + (7*CA*CF*nf*G[1, 1, 0, 0, 0, x])/48 - 
  ((5*I)/96)*CA^3*Pi*G[1, 1, 0, 0, 0, x] + ((11*I)/32)*CA^2*CF*Pi*
   G[1, 1, 0, 0, 0, x] - ((5*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, x] - 
  (3*C4AF*G[1, 1, 0, 0, 0, x])/(4*dA*TF) - 
  ((4*I)*C4AF*Pi*G[1, 1, 0, 0, 0, x])/(dA*TF) + 
  (179*CA^3*G[1, 1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2) - 
  (13*CA^2*CF*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (1109*CA^3*G[1, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))) - 
  (1517*CA^2*CF*G[1, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))) + 
  (27*CA*CF^2*G[1, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (179*CA^3*G[1, 1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (29*CA^2*CF*G[1, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (361*CA^3*G[1, 1, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (57*CA^2*CF*G[1, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x) - 
  (5*CA*CF^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (1109*CA^3*G[1, 1, 0, 0, 0, x])/(768*(-1 + x^(-1))*x) + 
  (1517*CA^2*CF*G[1, 1, 0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (27*CA*CF^2*G[1, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (31*CA^3*G[1, 1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 0, 0, x])/(8*\[Epsilon]) - 
  (411*CA^3*G[1, 1, 0, 0, 1, x])/256 + (629*CA^2*CF*G[1, 1, 0, 0, 1, x])/
   128 - (27*CA*CF^2*G[1, 1, 0, 0, 1, x])/16 - (CA^2*nf*G[1, 1, 0, 0, 1, x])/
   96 - (CA*CF*nf*G[1, 1, 0, 0, 1, x])/6 - ((107*I)/96)*CA^3*Pi*
   G[1, 1, 0, 0, 1, x] + ((31*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, x] + 
  (I/8)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, x] + (3*C4AF*G[1, 1, 0, 0, 1, x])/
   (8*dA*TF) + ((2*I)*C4AF*Pi*G[1, 1, 0, 0, 1, x])/(dA*TF) - 
  (1109*CA^3*G[1, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))) + 
  (1517*CA^2*CF*G[1, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))) - 
  (27*CA*CF^2*G[1, 1, 0, 0, 1, x])/(32*(-1 + x^(-1))) - 
  (3*C4AF*G[1, 1, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (1109*CA^3*G[1, 1, 0, 0, 1, x])/(768*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*G[1, 1, 0, 0, 1, x])/(384*(-1 + x^(-1))*x) + 
  (27*CA*CF^2*G[1, 1, 0, 0, 1, x])/(32*(-1 + x^(-1))*x) + 
  (3*C4AF*G[1, 1, 0, 0, 1, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (19*CA^3*G[1, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (11*CA^2*CF*G[1, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 0, 0, 1, x])/(8*\[Epsilon]) - 
  (587*CA^3*G[1, 1, 0, 1, 0, x])/768 - (29*CA^2*CF*G[1, 1, 0, 1, 0, x])/128 - 
  (15*CA*CF^2*G[1, 1, 0, 1, 0, x])/32 + (5*CA^2*nf*G[1, 1, 0, 1, 0, x])/96 - 
  (7*CA*CF*nf*G[1, 1, 0, 1, 0, x])/48 - ((25*I)/32)*CA^3*Pi*
   G[1, 1, 0, 1, 0, x] + (I/4)*CA^2*CF*Pi*G[1, 1, 0, 1, 0, x] + 
  ((5*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, x] + (9*C4AF*G[1, 1, 0, 1, 0, x])/
   (8*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, 0, x])/(dA*TF) + 
  (163*CA^3*G[1, 1, 0, 1, 0, x])/(768*(-1 + x^(-1))^2) + 
  (539*CA^2*CF*G[1, 1, 0, 1, 0, x])/(384*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*C4AF*G[1, 1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (163*CA^3*G[1, 1, 0, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (575*CA^2*CF*G[1, 1, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (151*CA^3*G[1, 1, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (569*CA^2*CF*G[1, 1, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) + 
  (CA*CF^2*G[1, 1, 0, 1, 0, x])/(2*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[1, 1, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (CA^3*G[1, 1, 0, 1, 0, x])/(2*\[Epsilon]) - (3*CA^2*CF*G[1, 1, 0, 1, 0, x])/
   (32*\[Epsilon]) - (CA*CF^2*G[1, 1, 0, 1, 0, x])/(8*\[Epsilon]) + 
  (187*CA^3*G[1, 1, 0, 1, 1, x])/64 - (115*CA^2*CF*G[1, 1, 0, 1, 1, x])/48 + 
  (3*CA*CF^2*G[1, 1, 0, 1, 1, x])/4 - (17*CA^2*nf*G[1, 1, 0, 1, 1, x])/32 + 
  (CA*CF*nf*G[1, 1, 0, 1, 1, x])/3 + ((13*I)/16)*CA^3*Pi*
   G[1, 1, 0, 1, 1, x] + ((5*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, x] - 
  (I/2)*CA*CF^2*Pi*G[1, 1, 0, 1, 1, x] - (3*CA^3*G[1, 1, 0, 1, 1, x])/
   (16*\[Epsilon]) - (3*CA^2*CF*G[1, 1, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 1, 1, x])/(4*\[Epsilon]) + 
  (55*CA^3*G[1, 1, 1, 0, 0, x])/192 + (19*CA^2*CF*G[1, 1, 1, 0, 0, x])/16 - 
  (15*CA*CF^2*G[1, 1, 1, 0, 0, x])/16 - (CA^2*nf*G[1, 1, 1, 0, 0, x])/12 - 
  (CA*CF*nf*G[1, 1, 1, 0, 0, x])/4 - ((13*I)/32)*CA^3*Pi*
   G[1, 1, 1, 0, 0, x] + ((11*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 0, x] + 
  (I/2)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, x] + (3*C4AF*G[1, 1, 1, 0, 0, x])/
   (4*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 1, 1, 0, 0, x])/(dA*TF) + 
  (7*CA^3*G[1, 1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (97*CA^3*G[1, 1, 1, 0, 1, x])/48 - (203*CA^2*CF*G[1, 1, 1, 0, 1, x])/96 + 
  (27*CA*CF^2*G[1, 1, 1, 0, 1, x])/32 - (35*CA^2*nf*G[1, 1, 1, 0, 1, x])/96 + 
  (CA*CF*nf*G[1, 1, 1, 0, 1, x])/3 + ((41*I)/32)*CA^3*Pi*
   G[1, 1, 1, 0, 1, x] - ((17*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, x] - 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 1, 1, 0, 1, x] - (3*C4AF*G[1, 1, 1, 0, 1, x])/
   (8*dA*TF) - (13*CA^3*G[1, 1, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (5*CA^2*CF*G[1, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 1, 0, 1, x])/(4*\[Epsilon]) + 
  (151*CA^3*G[1, 1, 1, 1, 0, x])/128 + (581*CA^2*CF*G[1, 1, 1, 1, 0, x])/
   192 - (3*CA*CF^2*G[1, 1, 1, 1, 0, x])/8 - (11*CA^2*nf*G[1, 1, 1, 1, 0, x])/
   64 - (61*CA*CF*nf*G[1, 1, 1, 1, 0, x])/96 + 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 1, 1, 0, x] + ((25*I)/32)*CA^2*CF*Pi*
   G[1, 1, 1, 1, 0, x] - I*CA*CF^2*Pi*G[1, 1, 1, 1, 0, x] - 
  (9*C4AF*G[1, 1, 1, 1, 0, x])/(8*dA*TF) - (27*CA^3*G[1, 1, 1, 1, 0, x])/
   (64*\[Epsilon]) + (CA^2*CF*G[1, 1, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 1, 0, x])/(4*\[Epsilon]) - 
  (2563*CA^3*G[1, 1, 1, 1, 1, x])/768 - (155*CA^2*CF*G[1, 1, 1, 1, 1, x])/
   384 + (3*CA*CF^2*G[1, 1, 1, 1, 1, x])/32 + 
  (233*CA^2*nf*G[1, 1, 1, 1, 1, x])/384 + (37*CA*CF*nf*G[1, 1, 1, 1, 1, x])/
   192 - ((119*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] - 
  ((15*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, 1, x] - 
  (I/32)*CA*CF^2*Pi*G[1, 1, 1, 1, 1, x] + (21*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (7*CA^2*CF*G[1, 1, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 1, 1, 1, x])/(32*\[Epsilon]) + 
  (CA^3*G[0, 0, 1, 0, 0, 1, x])/12 + (C4AF*G[0, 0, 1, 0, 0, 1, x])/(dA*TF) - 
  (CA^3*G[0, 0, 1, 0, 1, 0, x])/8 + (CA^3*G[0, 0, 1, 0, 1, 1, x])/48 - 
  (C4AF*G[0, 0, 1, 0, 1, 1, x])/(2*dA*TF) + (5*CA^3*G[0, 0, 1, 1, 0, 0, x])/
   12 - (C4AF*G[0, 0, 1, 1, 0, 0, x])/(dA*TF) - 
  (CA^3*G[0, 0, 1, 1, 0, 1, x])/4 - (7*CA^3*G[0, 0, 1, 1, 1, 0, x])/48 + 
  (C4AF*G[0, 0, 1, 1, 1, 0, x])/(2*dA*TF) - (CA^3*G[0, 0, 1, 1, 1, 1, x])/
   16 + (CA^3*G[0, 1, 0, 0, 0, 1, x])/96 + (5*CA^2*CF*G[0, 1, 0, 0, 0, 1, x])/
   32 + (2*C4AF*G[0, 1, 0, 0, 0, 1, x])/(dA*TF) - 
  (9*CA^3*G[0, 1, 0, 0, 1, 0, x])/32 + (9*CA^2*CF*G[0, 1, 0, 0, 1, 0, x])/
   32 + (13*CA^3*G[0, 1, 0, 0, 1, 1, x])/96 - 
  (7*CA^2*CF*G[0, 1, 0, 0, 1, 1, x])/32 - (C4AF*G[0, 1, 0, 0, 1, 1, x])/
   (dA*TF) - (11*CA^3*G[0, 1, 0, 1, 0, 0, x])/32 + 
  (21*CA^2*CF*G[0, 1, 0, 1, 0, 0, x])/32 + (CA^3*G[0, 1, 0, 1, 0, 1, x])/6 - 
  (13*CA^2*CF*G[0, 1, 0, 1, 0, 1, x])/32 - (C4AF*G[0, 1, 0, 1, 0, 1, x])/
   (dA*TF) + (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/16 - 
  (15*CA^2*CF*G[0, 1, 0, 1, 1, 0, x])/32 - (CA^3*G[0, 1, 0, 1, 1, 1, x])/16 + 
  (83*CA^3*G[0, 1, 1, 0, 0, 0, x])/96 - (3*CA^2*CF*G[0, 1, 1, 0, 0, 0, x])/
   32 + (C4AF*G[0, 1, 1, 0, 0, 0, x])/(dA*TF) - 
  (23*CA^3*G[0, 1, 1, 0, 0, 1, x])/48 - (CA^2*CF*G[0, 1, 1, 0, 0, 1, x])/32 - 
  (2*C4AF*G[0, 1, 1, 0, 0, 1, x])/(dA*TF) - (11*CA^3*G[0, 1, 1, 0, 1, 0, x])/
   48 - (3*CA^2*CF*G[0, 1, 1, 0, 1, 0, x])/32 - 
  (C4AF*G[0, 1, 1, 0, 1, 0, x])/(2*dA*TF) - (17*CA^3*G[0, 1, 1, 0, 1, 1, x])/
   48 + (7*CA^2*CF*G[0, 1, 1, 0, 1, 1, x])/16 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, x])/(dA*TF) - (15*CA^3*G[0, 1, 1, 1, 0, 0, x])/
   32 - (9*CA^2*CF*G[0, 1, 1, 1, 0, 0, x])/32 - 
  (5*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + (7*CA^2*CF*G[0, 1, 1, 1, 0, 1, x])/
   16 + (3*C4AF*G[0, 1, 1, 1, 0, 1, x])/(2*dA*TF) + 
  (7*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - (CA^2*CF*G[0, 1, 1, 1, 1, 0, x])/2 - 
  (C4AF*G[0, 1, 1, 1, 1, 0, x])/(dA*TF) + (7*CA^3*G[0, 1, 1, 1, 1, 1, x])/
   16 + (CA^2*CF*G[0, 1, 1, 1, 1, 1, x])/16 - 
  (25*CA^3*G[1, 0, 0, 0, 0, 1, x])/32 + (19*CA^2*CF*G[1, 0, 0, 0, 0, 1, x])/
   32 + (CA*CF^2*G[1, 0, 0, 0, 0, 1, x])/16 + (3*C4AF*G[1, 0, 0, 0, 0, 1, x])/
   (dA*TF) - (41*CA^3*G[1, 0, 0, 0, 1, 0, x])/96 + 
  (5*CA^2*CF*G[1, 0, 0, 0, 1, 0, x])/32 + (3*CA*CF^2*G[1, 0, 0, 0, 1, 0, x])/
   16 + (2*C4AF*G[1, 0, 0, 0, 1, 0, x])/(dA*TF) + 
  (29*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - (3*CA^2*CF*G[1, 0, 0, 0, 1, 1, x])/
   8 - (CA*CF^2*G[1, 0, 0, 0, 1, 1, x])/8 - (5*C4AF*G[1, 0, 0, 0, 1, 1, x])/
   (2*dA*TF) - (85*CA^3*G[1, 0, 0, 1, 0, 0, x])/96 + 
  (37*CA^2*CF*G[1, 0, 0, 1, 0, 0, x])/32 - (CA*CF^2*G[1, 0, 0, 1, 0, 0, x])/
   16 + (C4AF*G[1, 0, 0, 1, 0, 0, x])/(dA*TF) + 
  (5*CA^3*G[1, 0, 0, 1, 0, 1, x])/6 - (7*CA^2*CF*G[1, 0, 0, 1, 0, 1, x])/8 - 
  (2*C4AF*G[1, 0, 0, 1, 0, 1, x])/(dA*TF) + (21*CA^3*G[1, 0, 0, 1, 1, 0, x])/
   32 - (21*CA^2*CF*G[1, 0, 0, 1, 1, 0, x])/32 - 
  (CA*CF^2*G[1, 0, 0, 1, 1, 0, x])/16 - (3*C4AF*G[1, 0, 0, 1, 1, 0, x])/
   (2*dA*TF) - (7*CA^3*G[1, 0, 0, 1, 1, 1, x])/32 - 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, 1, x])/32 + (CA*CF^2*G[1, 0, 0, 1, 1, 1, x])/
   4 - (23*CA^3*G[1, 0, 1, 0, 0, 0, x])/96 + 
  (21*CA^2*CF*G[1, 0, 1, 0, 0, 0, x])/32 + (CA*CF^2*G[1, 0, 1, 0, 0, 0, x])/
   16 + (2*C4AF*G[1, 0, 1, 0, 0, 0, x])/(dA*TF) + 
  (15*CA^3*G[1, 0, 1, 0, 0, 1, x])/32 - (5*CA^2*CF*G[1, 0, 1, 0, 0, 1, x])/
   8 - (CA*CF^2*G[1, 0, 1, 0, 0, 1, x])/16 - (3*C4AF*G[1, 0, 1, 0, 0, 1, x])/
   (dA*TF) + (19*CA^3*G[1, 0, 1, 0, 1, 0, x])/48 - 
  (13*CA^2*CF*G[1, 0, 1, 0, 1, 0, x])/32 - (CA*CF^2*G[1, 0, 1, 0, 1, 0, x])/
   8 - (2*C4AF*G[1, 0, 1, 0, 1, 0, x])/(dA*TF) - 
  (55*CA^3*G[1, 0, 1, 0, 1, 1, x])/96 + (9*CA^2*CF*G[1, 0, 1, 0, 1, 1, x])/
   32 + (CA*CF^2*G[1, 0, 1, 0, 1, 1, x])/4 + (C4AF*G[1, 0, 1, 0, 1, 1, x])/
   (dA*TF) + (17*CA^3*G[1, 0, 1, 1, 0, 0, x])/48 - 
  (29*CA^2*CF*G[1, 0, 1, 1, 0, 0, x])/32 - (C4AF*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TF) - (7*CA^3*G[1, 0, 1, 1, 0, 1, x])/16 + 
  (11*CA^2*CF*G[1, 0, 1, 1, 0, 1, x])/32 + (CA*CF^2*G[1, 0, 1, 1, 0, 1, x])/
   4 + (3*C4AF*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TF) - 
  (9*CA^3*G[1, 0, 1, 1, 1, 0, x])/16 + (5*CA^2*CF*G[1, 0, 1, 1, 1, 0, x])/8 - 
  (5*CA*CF^2*G[1, 0, 1, 1, 1, 0, x])/8 + (3*C4AF*G[1, 0, 1, 1, 1, 0, x])/
   (2*dA*TF) + (7*CA^3*G[1, 0, 1, 1, 1, 1, x])/16 + 
  (CA^2*CF*G[1, 0, 1, 1, 1, 1, x])/16 + (7*CA^3*G[1, 1, 0, 0, 0, 0, x])/8 - 
  (23*CA^2*CF*G[1, 1, 0, 0, 0, 0, x])/16 + 
  (19*CA*CF^2*G[1, 1, 0, 0, 0, 0, x])/16 + (3*C4AF*G[1, 1, 0, 0, 0, 0, x])/
   (dA*TF) - (5*CA^3*G[1, 1, 0, 0, 0, 1, x])/96 + 
  (11*CA^2*CF*G[1, 1, 0, 0, 0, 1, x])/32 - (5*CA*CF^2*G[1, 1, 0, 0, 0, 1, x])/
   8 - (4*C4AF*G[1, 1, 0, 0, 0, 1, x])/(dA*TF) - 
  (CA^3*G[1, 1, 0, 0, 1, 0, x])/12 + (CA^2*CF*G[1, 1, 0, 0, 1, 0, x])/2 - 
  (11*CA*CF^2*G[1, 1, 0, 0, 1, 0, x])/16 - (5*C4AF*G[1, 1, 0, 0, 1, 0, x])/
   (2*dA*TF) - (107*CA^3*G[1, 1, 0, 0, 1, 1, x])/96 + 
  (31*CA^2*CF*G[1, 1, 0, 0, 1, 1, x])/32 + (CA*CF^2*G[1, 1, 0, 0, 1, 1, x])/
   8 + (2*C4AF*G[1, 1, 0, 0, 1, 1, x])/(dA*TF) + 
  (17*CA^3*G[1, 1, 0, 1, 0, 0, x])/96 - (3*CA^2*CF*G[1, 1, 0, 1, 0, 0, x])/
   16 - (9*CA*CF^2*G[1, 1, 0, 1, 0, 0, x])/16 - 
  (2*C4AF*G[1, 1, 0, 1, 0, 0, x])/(dA*TF) - (25*CA^3*G[1, 1, 0, 1, 0, 1, x])/
   32 + (CA^2*CF*G[1, 1, 0, 1, 0, 1, x])/4 + 
  (5*CA*CF^2*G[1, 1, 0, 1, 0, 1, x])/8 + (3*C4AF*G[1, 1, 0, 1, 0, 1, x])/
   (2*dA*TF) - (35*CA^3*G[1, 1, 0, 1, 1, 0, x])/96 - 
  (31*CA^2*CF*G[1, 1, 0, 1, 1, 0, x])/32 + 
  (11*CA*CF^2*G[1, 1, 0, 1, 1, 0, x])/16 + (2*C4AF*G[1, 1, 0, 1, 1, 0, x])/
   (dA*TF) + (13*CA^3*G[1, 1, 0, 1, 1, 1, x])/16 + 
  (5*CA^2*CF*G[1, 1, 0, 1, 1, 1, x])/16 - (CA*CF^2*G[1, 1, 0, 1, 1, 1, x])/
   2 - (3*CA^3*G[1, 1, 1, 0, 0, 0, x])/4 + (7*CA^2*CF*G[1, 1, 1, 0, 0, 0, x])/
   16 - (5*CA*CF^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (3*C4AF*G[1, 1, 1, 0, 0, 0, x])/(dA*TF) - (13*CA^3*G[1, 1, 1, 0, 0, 1, x])/
   32 + (11*CA^2*CF*G[1, 1, 1, 0, 0, 1, x])/32 + 
  (CA*CF^2*G[1, 1, 1, 0, 0, 1, x])/2 + (3*C4AF*G[1, 1, 1, 0, 0, 1, x])/
   (2*dA*TF) - (CA^3*G[1, 1, 1, 0, 1, 0, x])/8 - 
  (13*CA^2*CF*G[1, 1, 1, 0, 1, 0, x])/16 + (5*CA*CF^2*G[1, 1, 1, 0, 1, 0, x])/
   8 + (3*C4AF*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TF) + 
  (41*CA^3*G[1, 1, 1, 0, 1, 1, x])/32 - (17*CA^2*CF*G[1, 1, 1, 0, 1, 1, x])/
   32 - (3*CA*CF^2*G[1, 1, 1, 0, 1, 1, x])/8 + 
  (9*CA^3*G[1, 1, 1, 1, 0, 0, x])/32 - (67*CA^2*CF*G[1, 1, 1, 1, 0, 0, x])/
   32 + (5*CA*CF^2*G[1, 1, 1, 1, 0, 0, x])/4 + 
  (3*CA^3*G[1, 1, 1, 1, 0, 1, x])/4 + (25*CA^2*CF*G[1, 1, 1, 1, 0, 1, x])/
   32 - CA*CF^2*G[1, 1, 1, 1, 0, 1, x] + (5*CA^3*G[1, 1, 1, 1, 1, 0, x])/16 + 
  (71*CA^2*CF*G[1, 1, 1, 1, 1, 0, x])/32 - (5*CA*CF^2*G[1, 1, 1, 1, 1, 0, x])/
   8 - (119*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 - 
  (15*CA^2*CF*G[1, 1, 1, 1, 1, 1, x])/16 - (CA*CF^2*G[1, 1, 1, 1, 1, 1, x])/
   32 - (621697*CA*nf^2*Log[Q2/\[Mu]2])/93312 + 
  (350747*CF*nf^2*Log[Q2/\[Mu]2])/93312 + (53*nf^3*Log[Q2/\[Mu]2])/216 - 
  ((11*I)/32)*CA*nf^2*Pi*Log[Q2/\[Mu]2] - (10243*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   2304 + (2501*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/512 - 
  (663*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/512 + (3235*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   2304 - (181*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/256 + 
  (259*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/10368 - (61*CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/
   3456 - (nf^3*Pi^2*Log[Q2/\[Mu]2])/288 - ((353*I)/1152)*CA^3*Pi^3*
   Log[Q2/\[Mu]2] + (I/8)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2] + 
  ((25*I)/576)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2] + ((11*I)/1152)*CA*nf^2*Pi^3*
   Log[Q2/\[Mu]2] + (869*CA^3*Pi^4*Log[Q2/\[Mu]2])/9216 - 
  (3*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/32 + (29*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/640 - 
  (1591*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/23040 + 
  (27*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/256 + ((391*I)/15360)*CA^3*Pi^5*
   Log[Q2/\[Mu]2] - ((3*I)/64)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2] + 
  ((49*I)/3840)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2] - (6842783*CA^3*Log[Q2/\[Mu]2])/
   (46656*(-1 + x^(-1))^2) + (219785131*CA^2*CF*Log[Q2/\[Mu]2])/
   (746496*(-1 + x^(-1))^2) - (5097695*CA*CF^2*Log[Q2/\[Mu]2])/
   (27648*(-1 + x^(-1))^2) + (9073*CF^3*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^2) + (5203223*CA^2*nf*Log[Q2/\[Mu]2])/
   (93312*(-1 + x^(-1))^2) - (25814449*CA*CF*nf*Log[Q2/\[Mu]2])/
   (373248*(-1 + x^(-1))^2) + (14221*CF^2*nf*Log[Q2/\[Mu]2])/
   (768*(-1 + x^(-1))^2) - (((37133*I)/1728)*CA^3*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (((343573*I)/13824)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (((3453*I)/512)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (959653*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   (248832*(-1 + x^(-1))^2) - (391459*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/
   (124416*(-1 + x^(-1))^2) - (63581*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/
   (27648*(-1 + x^(-1))^2) + (467*CF^3*Pi^2*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^2) - (149275*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   (62208*(-1 + x^(-1))^2) + (33631*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/
   (31104*(-1 + x^(-1))^2) + (19*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   (54*(-1 + x^(-1))^2) + (((45053*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (((6715*I)/4608)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (((121*I)/512)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (96371*CA^3*Pi^4*Log[Q2/\[Mu]2])/
   (1105920*(-1 + x^(-1))^2) - (30529*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/
   (184320*(-1 + x^(-1))^2) + (16295*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/
   (55296*(-1 + x^(-1))^2) - (487*CF^3*Pi^4*Log[Q2/\[Mu]2])/
   (5120*(-1 + x^(-1))^2) + (51793*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   (552960*(-1 + x^(-1))^2) - (1433*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/
   (15360*(-1 + x^(-1))^2) - (1679*CF^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   (138240*(-1 + x^(-1))^2) - (((5831*I)/184320)*CA^3*Pi^5*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (((467*I)/15360)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (((151*I)/15360)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (((19615*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1)) + (((20045*I)/6912)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/
   (-1 + x^(-1)) - (3791*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (193*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) + 
  (((4661*I)/4608)*CA^3*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((127*I)/144)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((49*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((2107*I)/13824)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((157*I)/2304)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (11*CA^3*Pi^4*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) - 
  (13*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(160*(-1 + x^(-1))) + 
  (85*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))) + 
  (19*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))) - 
  (((13*I)/1024)*CA^3*Pi^5*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((7*I)/768)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  ((I/256)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (6842783*CA^3*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))^2*x^2) + 
  (219785131*CA^2*CF*Log[Q2/\[Mu]2])/(746496*(-1 + x^(-1))^2*x^2) - 
  (5097695*CA*CF^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^2*x^2) + 
  (9073*CF^3*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (5203223*CA^2*nf*Log[Q2/\[Mu]2])/(93312*(-1 + x^(-1))^2*x^2) - 
  (25814449*CA*CF*nf*Log[Q2/\[Mu]2])/(373248*(-1 + x^(-1))^2*x^2) + 
  (14221*CF^2*nf*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2) - 
  (((37133*I)/1728)*CA^3*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((343573*I)/13824)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (((3453*I)/512)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (1035469*CA^3*Pi^2*Log[Q2/\[Mu]2])/(248832*(-1 + x^(-1))^2*x^2) - 
  (449779*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))^2*x^2) - 
  (59045*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^2*x^2) + 
  (467*CF^3*Pi^2*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (150247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(62208*(-1 + x^(-1))^2*x^2) + 
  (34117*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(31104*(-1 + x^(-1))^2*x^2) + 
  (19*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x^2) + 
  (((44405*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (((6319*I)/4608)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((89*I)/512)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (96371*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1105920*(-1 + x^(-1))^2*x^2) - 
  (31609*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^2*x^2) + 
  (16943*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(55296*(-1 + x^(-1))^2*x^2) - 
  (487*CF^3*Pi^4*Log[Q2/\[Mu]2])/(5120*(-1 + x^(-1))^2*x^2) + 
  (51793*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))^2*x^2) - 
  (1433*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))^2*x^2) - 
  (1679*CF^2*nf*Pi^4*Log[Q2/\[Mu]2])/(138240*(-1 + x^(-1))^2*x^2) - 
  (((5831*I)/184320)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((467*I)/15360)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((151*I)/15360)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (6842783*CA^3*Log[Q2/\[Mu]2])/(23328*(-1 + x^(-1))^2*x) - 
  (219785131*CA^2*CF*Log[Q2/\[Mu]2])/(373248*(-1 + x^(-1))^2*x) + 
  (5097695*CA*CF^2*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2*x) - 
  (9073*CF^3*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (5203223*CA^2*nf*Log[Q2/\[Mu]2])/(46656*(-1 + x^(-1))^2*x) + 
  (25814449*CA*CF*nf*Log[Q2/\[Mu]2])/(186624*(-1 + x^(-1))^2*x) - 
  (14221*CF^2*nf*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x) + 
  (((37133*I)/864)*CA^3*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((343573*I)/6912)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((3453*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (997561*CA^3*Pi^2*Log[Q2/\[Mu]2])/(124416*(-1 + x^(-1))^2*x) + 
  (420619*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(62208*(-1 + x^(-1))^2*x) + 
  (61313*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2*x) - 
  (467*CF^3*Pi^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (149761*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(31104*(-1 + x^(-1))^2*x) - 
  (16937*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(7776*(-1 + x^(-1))^2*x) - 
  (19*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^2*x) - 
  (((44513*I)/13824)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((6409*I)/2304)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((97*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (95291*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))^2*x) + 
  (31609*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(92160*(-1 + x^(-1))^2*x) - 
  (16727*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^2*x) + 
  (487*CF^3*Pi^4*Log[Q2/\[Mu]2])/(2560*(-1 + x^(-1))^2*x) - 
  (51793*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(276480*(-1 + x^(-1))^2*x) + 
  (1433*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2*x) + 
  (1679*CF^2*nf*Pi^4*Log[Q2/\[Mu]2])/(69120*(-1 + x^(-1))^2*x) + 
  (((5831*I)/92160)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((467*I)/7680)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((151*I)/7680)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((19615*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((20045*I)/6912)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (3683*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) - 
  (181*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) - 
  (((4517*I)/4608)*CA^3*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((59*I)/72)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((41*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((2107*I)/13824)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((157*I)/2304)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (11*CA^3*Pi^4*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) + 
  (13*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(160*(-1 + x^(-1))*x) - 
  (85*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))*x) - 
  (19*CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))*x) + 
  (((13*I)/1024)*CA^3*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((7*I)/768)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  ((I/256)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  ((I/64)*CA^3*Pi^3*x*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((3*I)/64)*CA^2*CF*Pi^3*x*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  ((I/32)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (CA^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]^5) + (3*CA^2*CF*Log[Q2/\[Mu]2])/
   (64*\[Epsilon]^5) - (3*CA*CF^2*Log[Q2/\[Mu]2])/(32*\[Epsilon]^5) + 
  (CF^3*Log[Q2/\[Mu]2])/(16*\[Epsilon]^5) - (33*CA^3*Log[Q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (75*CA^2*CF*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (51*CA*CF^2*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) + 
  (9*CF^3*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) + (3*CA^2*nf*Log[Q2/\[Mu]2])/
   (128*\[Epsilon]^4) - (3*CA*CF*nf*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) + 
  (3*CF^2*nf*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 + 
  (((3*I)/32)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (((3*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (1975*CA^3*Log[Q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (27275*CA^2*CF*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (125*CA*CF^2*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (75*CF^3*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + (1213*CA^2*nf*Log[Q2/\[Mu]2])/
   (3456*\[Epsilon]^3) - (3263*CA*CF*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (31*CF^2*nf*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (49*CA*nf^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (49*CF*nf^2*Log[Q2/\[Mu]2])/(864*\[Epsilon]^3) - 
  (((77*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (((95*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (((7*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((7*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (11*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (CF^3*Pi^2*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (145999*CA^3*Log[Q2/\[Mu]2])/(20736*\[Epsilon]^2) + 
  (98789*CA^2*CF*Log[Q2/\[Mu]2])/(5184*\[Epsilon]^2) - 
  (12017*CA*CF^2*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (249*CF^3*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (427*CA^2*nf*Log[Q2/\[Mu]2])/(162*\[Epsilon]^2) - 
  (25249*CA*CF*nf*Log[Q2/\[Mu]2])/(5184*\[Epsilon]^2) + 
  (2*CF^2*nf*Log[Q2/\[Mu]2])/\[Epsilon]^2 - (839*CA*nf^2*Log[Q2/\[Mu]2])/
   (2592*\[Epsilon]^2) + (787*CF*nf^2*Log[Q2/\[Mu]2])/(2592*\[Epsilon]^2) + 
  (nf^3*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) - 
  (((4177*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((1045*I)/384)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((123*I)/128)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((589*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((71*I)/192)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((11*I)/288)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (3223*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) + 
  (305*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (19*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (3*CF^3*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (293*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (47*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^2) - 
  (5*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (((5*I)/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/64)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/128)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (137735*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (407849*CA*CF*nf*Log[Q2/\[Mu]2])/(20736*\[Epsilon]) + 
  (2503*CF^2*nf*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (241*CA*nf^2*Log[Q2/\[Mu]2])/(144*\[Epsilon]) + 
  (691*CF*nf^2*Log[Q2/\[Mu]2])/(576*\[Epsilon]) + 
  (5*nf^3*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((11731*I)/1728)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((19831*I)/2304)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((663*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((6559*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((1319*I)/1152)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((55*I)/432)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (769*CA^3*Pi^2*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (31*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (41*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (2957*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (31*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) + 
  (37*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (67*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(6912*\[Epsilon]) - 
  (7*CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (((121*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((205*I)/1536)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/128)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((17*I)/768)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (13*CA^3*Pi^4*Log[Q2/\[Mu]2])/(1536*\[Epsilon]) - 
  (CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(96*\[Epsilon]) + 
  (3*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (177487*CA^3*Log[Q2/\[Mu]2])/(5184*(-1 + x^(-1))^2*\[Epsilon]) + 
  (3247069*CA^2*CF*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^2*\[Epsilon]) - 
  (256319*CA*CF^2*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^2*\[Epsilon]) + 
  (1545*CF^3*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*\[Epsilon]) + 
  (39073*CA^3*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^2*\[Epsilon]) - 
  (110461*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(82944*(-1 + x^(-1))^2*\[Epsilon]) + 
  (203*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2*\[Epsilon]) + 
  (77*CF^3*Pi^2*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (6599*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5321*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(276480*(-1 + x^(-1))^2*\[Epsilon]) + 
  (71*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2*\[Epsilon]) - 
  (71*CF^3*Pi^4*Log[Q2/\[Mu]2])/(2560*(-1 + x^(-1))^2*\[Epsilon]) + 
  (2699*CA^3*Pi^2*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))*\[Epsilon]) - 
  (41*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (45*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*\[Epsilon]) - 
  (11*CA^3*Pi^4*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*\[Epsilon]) + 
  (11*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (177487*CA^3*Log[Q2/\[Mu]2])/(5184*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (3247069*CA^2*CF*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (256319*CA*CF^2*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (1545*CF^3*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (39397*CA^3*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (112405*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(82944*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (239*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/
   (2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (77*CF^3*Pi^2*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (6599*CA^3*Pi^4*Log[Q2/\[Mu]2])/
   (552960*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5321*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(276480*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (71*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/
   (3072*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (71*CF^3*Pi^4*Log[Q2/\[Mu]2])/
   (2560*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (177487*CA^3*Log[Q2/\[Mu]2])/
   (2592*(-1 + x^(-1))^2*x*\[Epsilon]) - (3247069*CA^2*CF*Log[Q2/\[Mu]2])/
   (20736*(-1 + x^(-1))^2*x*\[Epsilon]) + (256319*CA*CF^2*Log[Q2/\[Mu]2])/
   (2304*(-1 + x^(-1))^2*x*\[Epsilon]) - (1545*CF^3*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^2*x*\[Epsilon]) - (39235*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   (20736*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (111433*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(41472*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (221*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (77*CF^3*Pi^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (6599*CA^3*Pi^4*Log[Q2/\[Mu]2])/(276480*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (5321*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(138240*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (71*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (71*CF^3*Pi^4*Log[Q2/\[Mu]2])/(1280*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (2663*CA^3*Pi^2*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))*x*\[Epsilon]) + 
  (79*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x*\[Epsilon]) - 
  (41*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA^3*Pi^4*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x*\[Epsilon]) - 
  (11*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/16 - ((10243*I)/1152)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2] + ((2501*I)/256)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  ((663*I)/256)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  ((3235*I)/1152)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  ((181*I)/128)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  (353*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/384 - 
  (3*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/8 - 
  (25*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/576 - 
  (11*CA*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/576 + 
  ((583*I)/1024)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2] - 
  ((1069*I)/1536)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/128)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2] - 
  ((53*I)/512)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  ((71*I)/768)*CA*CF*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/256 + 
  (7*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/96 + 
  (37133*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^2) - 
  (343573*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2) + 
  (3453*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (19615*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^2) + 
  (20045*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2) + 
  (((13691*I)/1152)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((2885*I)/256)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((663*I)/256)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((3683*I)/1152)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((181*I)/128)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (40169*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2) + 
  (4015*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2) + 
  (33*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (5365*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2) - 
  (89*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2) - 
  (((759*I)/1024)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((997*I)/1536)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((15*I)/128)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((69*I)/512)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((71*I)/768)*CA*CF*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (2939*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(92160*(-1 + x^(-1))^2) - 
  (107*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2) - 
  (347*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2) + 
  (19615*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) - 
  (20045*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))) - 
  (357*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) + 
  (863*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))) - 
  (49*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (1751*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))) - 
  (11*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) - 
  (11*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (37133*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^2*x^2) - 
  (343573*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2*x^2) + 
  (3453*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (19615*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^2*x^2) + 
  (20045*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2*x^2) + 
  (((13691*I)/1152)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (((2885*I)/256)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((663*I)/256)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (((3683*I)/1152)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((181*I)/128)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (40169*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2*x^2) + 
  (6031*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2*x^2) - 
  (89*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (5365*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2*x^2) - 
  (413*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2*x^2) - 
  (((759*I)/1024)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((1177*I)/1536)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - (((27*I)/128)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (((69*I)/512)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - (((71*I)/768)*CA*CF*nf*Pi^3*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (2939*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(92160*(-1 + x^(-1))^2*x^2) - 
  (107*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2*x^2) - 
  (347*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2*x^2) - 
  (37133*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(432*(-1 + x^(-1))^2*x) + 
  (343573*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^2*x) - 
  (3453*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (19615*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2*x) - 
  (20045*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))^2*x) - 
  (((13691*I)/576)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((2885*I)/128)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((663*I)/128)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((3683*I)/576)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((181*I)/64)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (42005*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2*x) - 
  (1357*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2*x) + 
  (39*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (5689*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2*x) + 
  (305*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x) + 
  (((779*I)/512)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((1141*I)/768)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((23*I)/64)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((69*I)/256)*CA^2*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((71*I)/384)*CA*CF*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (2939*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(46080*(-1 + x^(-1))^2*x) + 
  (107*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(3840*(-1 + x^(-1))^2*x) + 
  (347*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(3840*(-1 + x^(-1))^2*x) - 
  (19615*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) + 
  (20045*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))*x) + 
  (345*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) - 
  (25*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))*x) + 
  (41*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (1751*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))*x) + 
  (11*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) + 
  (11*CA^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (3*CA^2*CF*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (CA*CF^2*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (3*CA^2*CF*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (3*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^4) + 
  (3*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^4) + 
  (77*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (95*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (7*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (7*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (((3*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (4177*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (1045*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (123*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (589*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (71*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) + 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((11*I)/16)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/8)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (13*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (663*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) - 
  (6559*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (1319*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]) + 
  (55*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((143*I)/96)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/4)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/24)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1397*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (51*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (11*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (17*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2*\[Epsilon]) - 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2*\[Epsilon]) + 
  (663*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (1639*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(9216*(-1 + x^(-1))^2*\[Epsilon]) + 
  (455*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*
    \[Epsilon]) + (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2*\[Epsilon]) + (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2])/
   (1728*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (663*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (1639*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(9216*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (563*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   (1536*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) - (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2])/
   (864*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x*
    \[Epsilon]) - (663*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (1747*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^2*x*
    \[Epsilon]) - (563*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   (768*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/32 + ((10243*I)/1152)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - ((2501*I)/256)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((663*I)/256)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3235*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((181*I)/128)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/24)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  (1693*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/1536 - 
  (41*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/24 + 
  (123*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/256 - 
  (27*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/256 + 
  (CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/9 + 
  (11*CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/1152 - 
  ((1133*I)/3072)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  ((997*I)/1536)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((27*I)/128)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  ((103*I)/1536)*CA^2*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((71*I)/768)*CA*CF*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (101*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/2560 + 
  (11*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/256 - 
  (203*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/1920 - 
  (37133*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2) + 
  (343573*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2) - 
  (3453*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) + 
  (45053*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^2) - 
  (6715*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^2) + 
  (121*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) - 
  (5831*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^2) + 
  (467*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))^2) + 
  (151*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))^2) - 
  (19615*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))) + 
  (20045*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))) + 
  (3847*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))) - 
  (445*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))) + 
  (43*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (1751*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))) + 
  (11*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) - 
  (17*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) + 
  (CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (13*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (37133*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2*x^2) + 
  (343573*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2*x^2) - 
  (3453*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) + 
  (44405*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(27648*(-1 + x^(-1))^2*x^2) - 
  (6319*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*(-1 + x^(-1))^2*x^2) + 
  (89*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) - 
  (5831*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(184320*(-1 + x^(-1))^2*x^2) + 
  (467*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))^2*x^2) + 
  (151*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(15360*(-1 + x^(-1))^2*x^2) + 
  (37133*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^2*x) - 
  (343573*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))^2*x) + 
  (3453*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) - 
  (44513*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))^2*x) + 
  (6409*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(2304*(-1 + x^(-1))^2*x) - 
  (97*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) + 
  (5831*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(92160*(-1 + x^(-1))^2*x) - 
  (467*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2*x) - 
  (151*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(7680*(-1 + x^(-1))^2*x) + 
  (19615*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*(-1 + x^(-1))*x) - 
  (20045*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(6912*(-1 + x^(-1))*x) - 
  (3811*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))*x) + 
  (109*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) - 
  (41*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) + 
  (1751*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(13824*(-1 + x^(-1))*x) - 
  (11*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) + 
  (17*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) - 
  (CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) + 
  (13*CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))*x) - 
  (CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (3*CA^2*CF*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (CA*CF^2*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (3*CA^2*CF*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (3*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (3*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (77*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (95*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (7*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (7*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (4177*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (1045*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (123*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (589*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (71*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) - 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(288*\[Epsilon]^2) + 
  (((11*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((99*I)/128)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (11*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (5*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11731*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (19831*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (663*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (6559*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (1319*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) - 
  (55*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(432*\[Epsilon]) + 
  (((1519*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((189*I)/64)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((123*I)/128)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((269*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/16)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3839*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (11*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(1536*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (349*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (17*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (((27*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((13*I)/128)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/128)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (10243*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/1152 - 
  (2501*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (663*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (3235*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/1152 + 
  (181*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  ((353*I)/192)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (3355*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/3072 + 
  (1375*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/1536 - 
  (21*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (15*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/512 + 
  (43*CA*CF*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/768 - 
  ((3*I)/32)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/64)*CA^2*CF*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (5947*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2) + 
  (3509*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (747*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (3683*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2) - 
  (181*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (4411*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2) - 
  (1195*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2) + 
  (27*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (149*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2) - 
  (43*CA*CF*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2) - 
  (139*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))) + 
  (3*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (((181*I)/96)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((51*I)/64)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (((9*I)/64)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((5*I)/64)*CA^2*CF*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (5713*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x^2) + 
  (3269*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (663*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (3683*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x^2) - 
  (181*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (4411*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2*x^2) - 
  (1591*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x^2) + 
  (21*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (149*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x^2) - 
  (43*CA*CF*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2) + 
  (2915*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x) - 
  (3389*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (705*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (3683*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^2*x) + 
  (181*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (4543*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x) + 
  (1447*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x) - 
  (23*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (149*CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x) + 
  (43*CA*CF*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x) + 
  (7*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))*x) - 
  (((353*I)/192)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((3*I)/4)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (CA^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))*x) + 
  (((9*I)/64)*CA^3*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((5*I)/64)*CA^2*CF*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((3*I)/64)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((9*I)/64)*CA^2*CF*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((3*I)/32)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (3*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^3) - 
  (11*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (((3*I)/16)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (143*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (295*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))*\[Epsilon]) - 
  (57*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (7*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*\[Epsilon]) + 
  (CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (143*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))*x*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))*x*\[Epsilon]) + 
  (7*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x*\[Epsilon]) - 
  (10243*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (2501*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (663*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (3235*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (181*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((353*I)/192)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  ((25*I)/96)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (121*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/3072 + 
  (509*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (15*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (233*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/1536 + 
  (137*CA*CF*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/768 + 
  ((7*I)/64)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/64)*CA^2*CF*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (13691*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2) - 
  (2885*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (663*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (3683*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2) + 
  (181*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (407*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2) - 
  (509*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2) + 
  (15*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (281*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2) - 
  (137*CA*CF*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2) + 
  (13691*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x^2) - 
  (2885*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (663*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (3683*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x^2) + 
  (181*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (407*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2*x^2) - 
  (401*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x^2) + 
  (15*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (281*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x^2) - 
  (137*CA*CF*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2) - 
  (13691*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^2*x) + 
  (2885*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (663*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (3683*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(576*(-1 + x^(-1))^2*x) - 
  (181*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (443*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x) + 
  (437*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x) - 
  (15*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (281*CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x) + 
  (137*CA*CF*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x) + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (143*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((55*I)/64)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/32)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (10243*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/1152 + 
  (2501*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (663*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (3235*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/1152 - 
  (181*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  ((1693*I)/768)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((41*I)/12)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((123*I)/128)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((25*I)/96)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (1507*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/3072 - 
  (1159*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 + 
  (21*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (107*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 - 
  (91*CA*CF*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/768 + 
  ((5*I)/512)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((29*I)/128)*CA^2*CF*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((37*I)/128)*CA*CF^2*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (14393*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2) - 
  (3125*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (747*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (3619*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2) + 
  (2167*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2) - 
  (39*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (3791*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))) - 
  (193*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (((1011*I)/256)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((191*I)/48)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((111*I)/128)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (85*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))) - 
  (19*CA*CF*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) + 
  (((5*I)/512)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((25*I)/128)*CA^2*CF*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((29*I)/128)*CA*CF^2*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (13691*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))^2*x^2) - 
  (2885*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (663*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (3619*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(3072*(-1 + x^(-1))^2*x^2) + 
  (2383*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x^2) - 
  (57*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (7021*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2*x) + 
  (3005*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (705*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (3691*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))^2*x) - 
  (2347*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x) + 
  (51*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (3683*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(1152*(-1 + x^(-1))*x) + 
  (181*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (((1035*I)/256)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((25*I)/6)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((123*I)/128)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (85*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(1536*(-1 + x^(-1))*x) + 
  (19*CA*CF*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) - 
  (((5*I)/512)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((25*I)/128)*CA^2*CF*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (((29*I)/128)*CA*CF^2*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (((3*I)/64)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (((9*I)/64)*CA^2*CF*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((3*I)/32)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (3*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (1519*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) + 
  (189*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (123*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((55*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/32)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (45*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) + 
  (13*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (11*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (2699*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*\[Epsilon]) + 
  (123*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (135*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*\[Epsilon]) + 
  (33*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*\[Epsilon]) - 
  (11*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*
    \[Epsilon]) + (CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))*\[Epsilon]) + (2663*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (768*(-1 + x^(-1))*x*\[Epsilon]) - (237*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))*x*\[Epsilon]) + (123*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (33*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x*\[Epsilon]) + 
  (11*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x*
    \[Epsilon]) - (CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))*x*\[Epsilon]) + (10243*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/
   1152 - (2501*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (663*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (3235*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (181*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - ((1693*I)/768)*CA^3*Pi*
   G[1, 1, x]*Log[Q2/\[Mu]2] + ((41*I)/12)*CA^2*CF*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] - ((123*I)/128)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((443*I)/384)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  ((2*I)/3)*CA*CF*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (2959*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 + 
  (445*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (3*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (269*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (83*CA*CF*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/768 - 
  ((39*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*CF*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/128)*CA*CF^2*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (99*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (1519*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (189*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (123*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (269*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (15*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (((187*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((107*I)/128)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((17*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (7*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (353*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (3*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (181*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (2*CA*CF*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/3 - 
  ((11*I)/64)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((75*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (4481*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2) + 
  (611*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (25*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2) + 
  (9*CA*CF*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (((11*I)/64)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((57*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (31*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) - 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (6109*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) + 
  (1169*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (147*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (643*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) - 
  (2*CA*CF*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) + 
  (111*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) - 
  (17*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (4517*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))^2*x^2) + 
  (59*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x^2) - 
  (123*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (25*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x^2) + 
  (((11*I)/64)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((75*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - (((9*I)/16)*CA*CF^2*Pi*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (31*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (4715*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))^2*x) - 
  (427*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x) + 
  (81*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (59*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) - 
  ((I/4)*CA^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((9*I)/4)*CA^2*CF*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (31*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) + 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (5929*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) - 
  (17*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) + 
  (123*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (643*CA^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) + 
  (2*CA*CF*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) - 
  (111*CA^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) + 
  (17*CA^2*CF*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (9*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (3*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (55*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (55*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (55*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (9*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (113*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x*
    \[Epsilon]) - (3*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (353*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (181*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))) - 
  (51*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (9*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (353*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))*x) + 
  (3*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))*x) + 
  (9*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) - 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) + 
  (3*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (9*CA^2*CF*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (3*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (353*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (25*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/96 - 
  ((671*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((603*I)/128)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (11*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (1023*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (431*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))^2) - 
  (15*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (181*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (37*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2) + 
  (((671*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((549*I)/128)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (4661*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) - 
  (127*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (147*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (643*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) + 
  (2*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) - 
  (39*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) + 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (1035*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (25*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^2*x^2) + 
  (123*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (181*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (2*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))^2*x^2) + 
  (((671*I)/256)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - (((603*I)/128)*CA^2*CF*Pi*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((45*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (512*(-1 + x^(-1))^2*x^2) + (5*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2*x^2) + (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2*x^2) - (1101*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (128*(-1 + x^(-1))^2*x) + (173*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) - (69*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^2*x) + (187*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^2*x) - (55*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^2*x) - (((689*I)/128)*CA^3*Pi*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((597*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) - (((39*I)/16)*CA*CF^2*Pi*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (4517*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) + 
  (59*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (123*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (643*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) - 
  (2*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) + 
  (39*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) - 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (3*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (143*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (33*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*\[Epsilon]) - 
  (125*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*
    \[Epsilon]) + (33*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (256*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (143*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (9*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (39*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (143*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x*
    \[Epsilon]) - (3*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^2*x*\[Epsilon]) - (353*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/
   192 + (3*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (25*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/96 + 
  ((77*I)/64)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/32)*CA^2*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (55*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (1693*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/768 + 
  (41*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (643*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/384 + 
  (2*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/3 - 
  ((33*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((93*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (91*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/512 - 
  (35*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (9*CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (1035*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (209*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2) + 
  (147*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (15*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (407*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))) - 
  (21*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))) + 
  (9*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (643*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) + 
  (2*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) - 
  (11*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (9*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) + 
  (1035*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (25*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^2*x^2) + 
  (123*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (15*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))^2*x^2) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (1035*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (409*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x) - 
  (135*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (15*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x) - 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (353*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(192*(-1 + x^(-1))*x) + 
  (3*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))*x) + 
  (643*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) - 
  (2*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) + 
  (11*CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (9*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))*x) + 
  (3*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (9*CA^2*CF*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (3*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (3*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1693*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/768 - 
  (41*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (123*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (25*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/96 + 
  ((77*I)/64)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/32)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (123*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/512 + 
  (31*CA^2*CF*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (33*CA*CF^2*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (1011*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) - 
  (191*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))) + 
  (111*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (5*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) + 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (29*CA*CF^2*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (1035*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) + 
  (25*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))*x) - 
  (123*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (5*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) - 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (29*CA*CF^2*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (3*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) + 
  (9*CA^2*CF*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (3*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (55*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (1693*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/768 - 
  (41*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (123*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (443*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/384 + 
  (2*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (CA*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + ((143*I)/32)*CA^3*Pi*
   G[1, 1, 0, x]*Log[Q2/\[Mu]2] - ((111*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] + ((9*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/16)*CA^2*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (171*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/512 - 
  (13*CA^2*CF*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (15*CA*CF^2*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (4661*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))) + 
  (127*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (147*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (643*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))) - 
  (2*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) + 
  (39*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))) - 
  (7*CA^2*CF*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (4517*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(768*(-1 + x^(-1))*x) - 
  (59*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) + 
  (123*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (643*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(384*(-1 + x^(-1))*x) + 
  (2*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) - 
  (39*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(512*(-1 + x^(-1))*x) + 
  (7*CA^2*CF*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (33*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (143*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((15*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (1693*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/768 + 
  (41*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (443*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/3 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 - ((781*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] - ((123*I)/128)*CA^2*CF*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((71*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((21*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (97*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 + 
  (81*CA^2*CF*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (25*CA*CF^2*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (9*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (187*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (107*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (671*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (603*CA^2*CF*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (45*CA*CF^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (209*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (33*CA^2*CF*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) - 
  (CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) - 
  (3*CA*CF*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (165*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) + 
  (195*CA^2*CF*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (9*CA*CF^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) + 
  (209*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (51*CA^2*CF*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) - 
  (221*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (45*CA^2*CF*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  (9*CA*CF^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) + 
  (CA^2*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) + 
  (3*CA*CF*nf*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  (165*CA^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) - 
  (195*CA^2*CF*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (9*CA*CF^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (75*CA^2*CF*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (57*CA^2*CF*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (11*CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) + 
  (75*CA^2*CF*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  (9*CA^2*CF*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) + 
  (15*CA*CF^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) + 
  (715*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (453*CA^2*CF*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (27*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (715*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (345*CA^2*CF*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (3*CA*CF*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) - 
  (715*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (453*CA^2*CF*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (27*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) + 
  (CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) + 
  (751*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (423*CA^2*CF*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (3*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^2*x) - 
  (CA^2*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*nf*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (693*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (33*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (37*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (33*CA*CF*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (1551*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) + 
  (735*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (45*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (37*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (33*CA*CF*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) - 
  (165*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) - 
  (195*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (9*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (1551*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) + 
  (861*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (63*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) + 
  (37*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (33*CA*CF*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) + 
  (1593*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) - 
  (831*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (57*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) - 
  (37*CA^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (33*CA*CF*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (165*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) + 
  (195*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (9*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (671*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (603*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (45*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/16)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (671*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (549*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (27*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (671*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (603*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (45*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) - 
  (689*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (597*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (39*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) + 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (1023*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (489*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (93*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  ((15*I)/16)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (407*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (345*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) - 
  (37*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (33*CA*CF*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (407*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (417*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (27*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) - 
  (37*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (33*CA*CF*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) - 
  (431*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (405*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (21*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) + 
  (37*CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (33*CA*CF*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (3*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (77*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (7*CA^2*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((9*I)/16)*CA^3*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (979*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (639*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (45*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/8)*CA^3*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (143*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) + 
  (51*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) - 
  (27*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) - 
  (165*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) - 
  (195*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) + 
  (9*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (143*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) + 
  (111*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) + 
  (289*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) - 
  (219*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) + 
  (33*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x) + 
  (165*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) + 
  (195*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) - 
  (9*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (33*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (93*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (1023*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (489*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (671*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2) - 
  (567*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (671*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))^2*x^2) - 
  (603*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) + 
  (45*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) - 
  (683*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x) + 
  (597*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) - 
  (21*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) + 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (77*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (7*CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (1859*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/256 + 
  (897*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (63*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (23*CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA*CF*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((57*I)/32)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((33*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (165*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))) + 
  (195*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))) - 
  (165*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(256*(-1 + x^(-1))*x) - 
  (195*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))*x) - 
  (15*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (51*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (143*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (111*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (13*CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  ((9*I)/16)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (187*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (165*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (17*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((39*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((15*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (33*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (781*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (123*CA^2*CF*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (71*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (51*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (15*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (33*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^3*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA^2*CF*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^2*CF*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA^2*CF*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (93*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (27*CA^2*CF*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (57*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (33*CA^2*CF*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (9*CA^2*CF*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (21*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^2*CF*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA*CF^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (39*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^2*CF*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (81*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (63*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (21*CA^2*CF*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (137735*CA^2*nf*Log[Q2/\[Mu]2]^2)/6912 + (407849*CA*CF*nf*Log[Q2/\[Mu]2]^2)/
   13824 - (2503*CF^2*nf*Log[Q2/\[Mu]2]^2)/256 + 
  (241*CA*nf^2*Log[Q2/\[Mu]2]^2)/96 - (691*CF*nf^2*Log[Q2/\[Mu]2]^2)/384 - 
  (5*nf^3*Log[Q2/\[Mu]2]^2)/48 + ((11731*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2]^2 - 
  ((19831*I)/1536)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2 + 
  ((1989*I)/512)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2 - ((6559*I)/2304)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^2 + ((1319*I)/768)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + 
  ((55*I)/288)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2 - (769*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   3072 - (93*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/256 + 
  (123*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/512 - 
  (2957*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/27648 + 
  (31*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/27648 - 
  (37*CF^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/1536 + 
  (67*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/4608 + (7*CF*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   768 - ((121*I)/6144)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2 + 
  ((205*I)/1024)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^2 + ((11*I)/3072)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((17*I)/512)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2]^2 + 
  (13*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/1024 + (CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/256 + (177487*CA^3*Log[Q2/\[Mu]2]^2)/
   (3456*(-1 + x^(-1))^2) - (3247069*CA^2*CF*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^2) + (256319*CA*CF^2*Log[Q2/\[Mu]2]^2)/
   (3072*(-1 + x^(-1))^2) - (4635*CF^3*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))^2) - (39073*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^2) + (110461*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/
   (55296*(-1 + x^(-1))^2) - (203*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   (1536*(-1 + x^(-1))^2) - (231*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (512*(-1 + x^(-1))^2) + (6599*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (368640*(-1 + x^(-1))^2) - (5321*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/
   (184320*(-1 + x^(-1))^2) - (71*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   (2048*(-1 + x^(-1))^2) + (213*CF^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (5120*(-1 + x^(-1))^2) - (2699*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (1536*(-1 + x^(-1))) + (123*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/
   (64*(-1 + x^(-1))) - (135*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))) + (33*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (1024*(-1 + x^(-1))) - (11*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))) + (CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))) + (177487*CA^3*Log[Q2/\[Mu]2]^2)/
   (3456*(-1 + x^(-1))^2*x^2) - (3247069*CA^2*CF*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^2*x^2) + (256319*CA*CF^2*Log[Q2/\[Mu]2]^2)/
   (3072*(-1 + x^(-1))^2*x^2) - (4635*CF^3*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))^2*x^2) - (39397*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^2*x^2) + (112405*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/
   (55296*(-1 + x^(-1))^2*x^2) - (239*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   (1536*(-1 + x^(-1))^2*x^2) - (231*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (512*(-1 + x^(-1))^2*x^2) + (6599*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (368640*(-1 + x^(-1))^2*x^2) - (5321*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/
   (184320*(-1 + x^(-1))^2*x^2) - (71*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   (2048*(-1 + x^(-1))^2*x^2) + (213*CF^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (5120*(-1 + x^(-1))^2*x^2) - (177487*CA^3*Log[Q2/\[Mu]2]^2)/
   (1728*(-1 + x^(-1))^2*x) + (3247069*CA^2*CF*Log[Q2/\[Mu]2]^2)/
   (13824*(-1 + x^(-1))^2*x) - (256319*CA*CF^2*Log[Q2/\[Mu]2]^2)/
   (1536*(-1 + x^(-1))^2*x) + (4635*CF^3*Log[Q2/\[Mu]2]^2)/
   (128*(-1 + x^(-1))^2*x) + (39235*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (13824*(-1 + x^(-1))^2*x) - (111433*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/
   (27648*(-1 + x^(-1))^2*x) + (221*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   (768*(-1 + x^(-1))^2*x) + (231*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))^2*x) - (6599*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (184320*(-1 + x^(-1))^2*x) + (5321*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/
   (92160*(-1 + x^(-1))^2*x) + (71*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   (1024*(-1 + x^(-1))^2*x) - (213*CF^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (2560*(-1 + x^(-1))^2*x) + (2663*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/
   (1536*(-1 + x^(-1))*x) - (237*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/
   (128*(-1 + x^(-1))*x) + (123*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))*x) - (33*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/
   (1024*(-1 + x^(-1))*x) + (11*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))*x) - (CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   (256*(-1 + x^(-1))*x) + (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^4) - 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^4) + 
  (9*CA*CF^2*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^4) - 
  (3*CF^3*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^4) + 
  (99*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (225*CA^2*CF*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (153*CA*CF^2*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) - 
  (27*CF^3*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (9*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CF^2*nf*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 - 
  (((9*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (((9*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (1975*CA^3*Log[Q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (27275*CA^2*CF*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (375*CA*CF^2*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (225*CF^3*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (1213*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) + 
  (3263*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (93*CF^2*nf*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (49*CA*nf^2*Log[Q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (49*CF*nf^2*Log[Q2/\[Mu]2]^2)/(576*\[Epsilon]^2) + 
  (((231*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((285*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((21*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((21*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (33*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (3*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (3*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (145999*CA^3*Log[Q2/\[Mu]2]^2)/(13824*\[Epsilon]) - 
  (98789*CA^2*CF*Log[Q2/\[Mu]2]^2)/(3456*\[Epsilon]) + 
  (12017*CA*CF^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (747*CF^3*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (427*CA^2*nf*Log[Q2/\[Mu]2]^2)/(108*\[Epsilon]) + 
  (25249*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(3456*\[Epsilon]) - 
  (3*CF^2*nf*Log[Q2/\[Mu]2]^2)/\[Epsilon] + (839*CA*nf^2*Log[Q2/\[Mu]2]^2)/
   (1728*\[Epsilon]) - (787*CF*nf^2*Log[Q2/\[Mu]2]^2)/(1728*\[Epsilon]) - 
  (nf^3*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (((4177*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((1045*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((369*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((589*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((71*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((11*I)/192)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (3223*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) - 
  (305*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (19*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (9*CF^3*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (293*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (47*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((15*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 - 
  (1989*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (6559*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 - 
  (1319*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/384 - 
  (55*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/144 - ((143*I)/64)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 + ((9*I)/8)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (1397*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/6144 + 
  (153*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (11*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 + 
  (17*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  ((9*I)/256)*CA^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(1152*(-1 + x^(-1))^2) + 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(1536*(-1 + x^(-1))^2) - 
  (1989*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2) + 
  (1639*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(6144*(-1 + x^(-1))^2) - 
  (455*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))^2) - 
  (27*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2) - 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(1152*(-1 + x^(-1))^2*x^2) + 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(1536*(-1 + x^(-1))^2*x^2) - 
  (1989*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2*x^2) + 
  (1639*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(6144*(-1 + x^(-1))^2*x^2) - 
  (563*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))^2*x^2) + 
  (27*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x^2) + 
  (11731*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(576*(-1 + x^(-1))^2*x) - 
  (19831*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*(-1 + x^(-1))^2*x) + 
  (1989*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x) - 
  (1747*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(3072*(-1 + x^(-1))^2*x) + 
  (563*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2*x) - 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x) - 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^3) - 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^3) - 
  (231*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (285*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (21*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (21*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (4177*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (1045*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (369*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (589*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (71*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((33*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (39*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11731*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/1152 - 
  (19831*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/1536 + 
  (1989*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (6559*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 + 
  (1319*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/768 + 
  (55*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 - ((1519*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((567*I)/128)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((369*I)/256)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((269*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((45*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3839*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 - 
  (11*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (349*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 - 
  (17*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  ((81*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((39*I)/256)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((33*I)/256)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (231*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (285*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (21*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (21*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (4177*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (1045*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (369*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (589*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (71*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(192*\[Epsilon]) - 
  (((33*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((297*I)/256)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/128)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (33*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (15*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (143*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (5*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (3*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (15*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (295*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))) + 
  (171*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))) - 
  (9*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))) + 
  (21*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))) - 
  (3*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))) + 
  (143*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))*x) - 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))*x) - 
  (21*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))*x) + 
  (3*CA^2*CF*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))*x) + 
  (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]^2) + 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (27*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (((9*I)/32)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (143*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (5*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((165*I)/128)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((15*I)/64)*CA^2*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (1519*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (567*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (369*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((165*I)/128)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((15*I)/64)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (135*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/1024 - 
  (39*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (33*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (2699*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))) - 
  (369*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))) + 
  (405*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))) - 
  (99*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))) + 
  (33*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))) - 
  (3*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))) - 
  (2663*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))*x) + 
  (711*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))*x) - 
  (369*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))*x) + 
  (99*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(1024*(-1 + x^(-1))*x) - 
  (33*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))*x) - 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (1519*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (567*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (369*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (269*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (45*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  ((561*I)/512)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((321*I)/256)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((51*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((39*I)/128)*CA*CF*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (21*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 + 
  (75*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (9*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (297*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/64)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (165*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (165*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2) - 
  (27*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2) - 
  (27*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2) + 
  (165*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x^2) - 
  (27*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x^2) - 
  (339*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x) + 
  (27*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^2*x) + 
  (9*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^2*x) - 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  ((9*I)/32)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (429*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (99*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2) + 
  (375*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2) - 
  (99*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(512*(-1 + x^(-1))^2*x^2) + 
  (429*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x^2) - 
  (27*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x^2) + 
  (117*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*(-1 + x^(-1))^2*x) - 
  (429*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x) + 
  (9*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(16*(-1 + x^(-1))^2*x) + 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (165*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (15*CA^2*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  ((9*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (165*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (15*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (99*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (429*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (39*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/64)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (561*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (321*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (51*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((9*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF^2*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (27*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (153*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (45*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (99*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (145999*CA^3*Log[Q2/\[Mu]2]^3)/13824 + (98789*CA^2*CF*Log[Q2/\[Mu]2]^3)/
   3456 - (12017*CA*CF^2*Log[Q2/\[Mu]2]^3)/512 + 
  (747*CF^3*Log[Q2/\[Mu]2]^3)/128 + (427*CA^2*nf*Log[Q2/\[Mu]2]^3)/108 - 
  (25249*CA*CF*nf*Log[Q2/\[Mu]2]^3)/3456 + 3*CF^2*nf*Log[Q2/\[Mu]2]^3 - 
  (839*CA*nf^2*Log[Q2/\[Mu]2]^3)/1728 + (787*CF*nf^2*Log[Q2/\[Mu]2]^3)/1728 + 
  (nf^3*Log[Q2/\[Mu]2]^3)/48 - ((4177*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + 
  ((1045*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3 - ((369*I)/256)*CA*CF^2*Pi*
   Log[Q2/\[Mu]2]^3 + ((589*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3 - 
  ((71*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^3 - ((11*I)/192)*CA*nf^2*Pi*
   Log[Q2/\[Mu]2]^3 + (3223*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/18432 + 
  (305*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/9216 + 
  (19*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^3)/512 + (9*CF^3*Pi^2*Log[Q2/\[Mu]2]^3)/
   256 - (293*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 - 
  (47*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^3)/2304 - 
  (5*CF^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/256 + ((15*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 - ((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^3 + 
  ((9*I)/256)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^3 - (3*CA^3*Log[Q2/\[Mu]2]^3)/
   (256*\[Epsilon]^3) + (9*CA^2*CF*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^3) + 
  (3*CF^3*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]^3) - 
  (99*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (225*CA^2*CF*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (153*CA*CF^2*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) + 
  (27*CF^3*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (9*CA*CF*nf*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CF^2*nf*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 + 
  (((9*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (1975*CA^3*Log[Q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (27275*CA^2*CF*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (375*CA*CF^2*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (225*CF^3*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (1213*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) - 
  (3263*CA*CF*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (93*CF^2*nf*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (49*CA*nf^2*Log[Q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (49*CF*nf^2*Log[Q2/\[Mu]2]^3)/(576*\[Epsilon]) - 
  (((231*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (((285*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (((21*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((21*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (33*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (3*CF^3*Pi^2*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (4177*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (1045*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (369*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (589*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (71*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (11*CA*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/96 + ((33*I)/32)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((27*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  ((3*I)/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (39*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (3*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (9*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (9*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]^2) + 
  (231*CA^3*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (285*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) - 
  (21*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (21*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (4177*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 + 
  (1045*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (369*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (589*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (71*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (11*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/192 + ((33*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 - ((297*I)/256)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  ((3*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  ((27*I)/128)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (33*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 + 
  (15*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (231*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (285*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (21*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (21*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/64)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 + 
  (27*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/8 - ((9*I)/32)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2]^3 - (9*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(16*\[Epsilon]) + 
  (33*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/16 + 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/16 + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^3 + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 - 
  (297*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (27*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (27*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/128 + 
  ((27*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  ((9*I)/64)*CA*CF^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (1975*CA^3*Log[Q2/\[Mu]2]^4)/1536 - (27275*CA^2*CF*Log[Q2/\[Mu]2]^4)/6144 + 
  (1125*CA*CF^2*Log[Q2/\[Mu]2]^4)/256 - (675*CF^3*Log[Q2/\[Mu]2]^4)/512 - 
  (1213*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 + (3263*CA*CF*nf*Log[Q2/\[Mu]2]^4)/
   3072 - (279*CF^2*nf*Log[Q2/\[Mu]2]^4)/512 + (49*CA*nf^2*Log[Q2/\[Mu]2]^4)/
   1536 - (49*CF*nf^2*Log[Q2/\[Mu]2]^4)/768 + ((693*I)/2048)*CA^3*Pi*
   Log[Q2/\[Mu]2]^4 - ((855*I)/1024)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^4 + 
  ((81*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^4 - ((63*I)/1024)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^4 + ((63*I)/512)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^4 - 
  (99*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/4096 + (99*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^4)/
   2048 - (9*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^4)/1024 + 
  (9*CF^3*Pi^2*Log[Q2/\[Mu]2]^4)/512 + (9*CA^3*Log[Q2/\[Mu]2]^4)/
   (1024*\[Epsilon]^2) - (27*CA^2*CF*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]^2) + 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]^2) - 
  (9*CF^3*Log[Q2/\[Mu]2]^4)/(128*\[Epsilon]^2) + 
  (297*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (675*CA^2*CF*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (459*CA*CF^2*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (81*CF^3*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (27*CA*CF*nf*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CF^2*nf*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] - 
  (((27*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (((27*I)/256)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] - 
  (693*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 + 
  (855*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/512 - 
  (81*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (63*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 - 
  (63*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/256 - ((27*I)/256)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^4 + ((27*I)/128)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (27*CA^3*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) + 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/(128*\[Epsilon]) - 
  (27*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^4)/(128*\[Epsilon]) + 
  (693*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 - 
  (855*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 + 
  (81*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (63*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 + 
  (63*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/512 + ((27*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 - ((27*I)/256)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 - 
  (27*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/64 - 
  (27*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/128 - 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/256 - 
  (891*CA^3*Log[Q2/\[Mu]2]^5)/10240 + (405*CA^2*CF*Log[Q2/\[Mu]2]^5)/1024 - 
  (1377*CA*CF^2*Log[Q2/\[Mu]2]^5)/2560 + (243*CF^3*Log[Q2/\[Mu]2]^5)/1280 + 
  (81*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - (81*CA*CF*nf*Log[Q2/\[Mu]2]^5)/1280 + 
  (81*CF^2*nf*Log[Q2/\[Mu]2]^5)/1280 - ((81*I)/5120)*CA^3*Pi*
   Log[Q2/\[Mu]2]^5 + ((81*I)/1280)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^5 - 
  ((81*I)/1280)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^5 - (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^2*CF*Log[Q2/\[Mu]2]^5)/(2560*\[Epsilon]) - 
  (81*CA*CF^2*Log[Q2/\[Mu]2]^5)/(1280*\[Epsilon]) + 
  (27*CF^3*Log[Q2/\[Mu]2]^5)/(640*\[Epsilon]) + 
  (81*CA^3*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^5)/640 + 
  (81*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^5)/640 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 + 
  (81*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^5)/1280 - 
  (81*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^5)/1280 + (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 - (81*CA^2*CF*Log[Q2/\[Mu]2]^6)/5120 + 
  (81*CA*CF^2*Log[Q2/\[Mu]2]^6)/2560 - (27*CF^3*Log[Q2/\[Mu]2]^6)/1280 - 
  (2461*CA*nf^2*Zeta[3])/7776 - (3235*CF*nf^2*Zeta[3])/7776 + 
  (7*nf^3*Zeta[3])/216 + ((35*I)/288)*CA^2*nf*Pi*Zeta[3] - 
  ((271*I)/864)*CA*nf^2*Pi*Zeta[3] + (3925*CA^3*Pi^2*Zeta[3])/4608 + 
  (11141*CA^2*CF*Pi^2*Zeta[3])/2304 - (39*CA*CF^2*Pi^2*Zeta[3])/32 - 
  (CA^2*nf*Pi^2*Zeta[3])/32 + (35*CA*CF*nf*Pi^2*Zeta[3])/288 + 
  ((121*I)/1152)*CA^3*Pi^3*Zeta[3] - ((31*I)/384)*CA^2*CF*Pi^3*Zeta[3] + 
  ((7*I)/192)*CA*CF^2*Pi^3*Zeta[3] + (7*C4FF*nf*Zeta[3])/(12*dA*TF) - 
  (17*C4AF*Pi^2*Zeta[3])/(16*dA*TF) - ((I/2)*C4AF*Pi^3*Zeta[3])/(dA*TF) - 
  (4586479*CA^3*Zeta[3])/(62208*(-1 + x^(-1))^2) + 
  (3451331*CA^2*CF*Zeta[3])/(15552*(-1 + x^(-1))^2) - 
  (1252819*CA*CF^2*Zeta[3])/(6912*(-1 + x^(-1))^2) + 
  (2669*CF^3*Zeta[3])/(64*(-1 + x^(-1))^2) + (15133*CA^2*nf*Zeta[3])/
   (1152*(-1 + x^(-1))^2) - (83521*CA*CF*nf*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (1801*CF^2*nf*Zeta[3])/(162*(-1 + x^(-1))^2) - 
  (((31745*I)/2304)*CA^3*Pi*Zeta[3])/(-1 + x^(-1))^2 + 
  (((16025*I)/1152)*CA^2*CF*Pi*Zeta[3])/(-1 + x^(-1))^2 - 
  (((545*I)/128)*CA*CF^2*Pi*Zeta[3])/(-1 + x^(-1))^2 + 
  (((12451*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1))^2 - 
  (((161*I)/192)*CA*CF*nf*Pi*Zeta[3])/(-1 + x^(-1))^2 + 
  (37703*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))^2) - 
  (22613*CA^2*CF*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (8611*CA*CF^2*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (61*CF^3*Pi^2*Zeta[3])/(384*(-1 + x^(-1))^2) - 
  (839*CA^2*nf*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2) + 
  (1855*CA*CF*nf*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^2) - 
  (457*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (((61*I)/1152)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1))^2 - 
  (((35*I)/256)*CA^2*CF*Pi^3*Zeta[3])/(-1 + x^(-1))^2 + 
  (((5*I)/128)*CA*CF^2*Pi^3*Zeta[3])/(-1 + x^(-1))^2 + 
  (65*C4AF*Zeta[3])/(24*dA*TF*(-1 + x^(-1))^2) - 
  (((21*I)/8)*C4AF*Pi*Zeta[3])/(dA*TF*(-1 + x^(-1))^2) + 
  (13*C4AF*Pi^2*Zeta[3])/(16*dA*TF*(-1 + x^(-1))^2) - 
  ((I/3)*C4AF*Pi^3*Zeta[3])/(dA*TF*(-1 + x^(-1))^2) + 
  (7283*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))) - 
  (2501*CA*CF*nf*Zeta[3])/(3456*(-1 + x^(-1))) + 
  (((191*I)/144)*CA^3*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((285*I)/64)*CA^2*CF*Pi*Zeta[3])/(-1 + x^(-1)) + 
  (((99*I)/64)*CA*CF^2*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (((19*I)/144)*CA^2*nf*Pi*Zeta[3])/(-1 + x^(-1)) + 
  (((11*I)/16)*CA*CF*nf*Pi*Zeta[3])/(-1 + x^(-1)) - 
  (1109*CA^3*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))) + 
  (1517*CA^2*CF*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (9*CA*CF^2*Pi^2*Zeta[3])/(64*(-1 + x^(-1))) + 
  (59*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))) + 
  (131*CA*CF*nf*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))) - 
  (((13*I)/192)*CA^3*Pi^3*Zeta[3])/(-1 + x^(-1)) + 
  (((13*I)/128)*CA^2*CF*Pi^3*Zeta[3])/(-1 + x^(-1)) - 
  (((13*I)/192)*CA*CF^2*Pi^3*Zeta[3])/(-1 + x^(-1)) + 
  (9*C4AF*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) + (((3*I)/8)*C4AF*Pi*Zeta[3])/
   (dA*TF*(-1 + x^(-1))) - (13*C4AF*Pi^2*Zeta[3])/(16*dA*TF*(-1 + x^(-1))) - 
  ((I/3)*C4AF*Pi^3*Zeta[3])/(dA*TF*(-1 + x^(-1))) - 
  (4561693*CA^3*Zeta[3])/(62208*(-1 + x^(-1))^2*x^2) + 
  (6708343*CA^2*CF*Zeta[3])/(31104*(-1 + x^(-1))^2*x^2) - 
  (1231975*CA*CF^2*Zeta[3])/(6912*(-1 + x^(-1))^2*x^2) + 
  (2669*CF^3*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (14977*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) - 
  (80245*CA*CF*nf*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (1801*CF^2*nf*Zeta[3])/(162*(-1 + x^(-1))^2*x^2) - 
  (((32141*I)/2304)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((11975*I)/1152)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((349*I)/128)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((12775*I)/3456)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((65*I)/192)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (39215*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))^2*x^2) - 
  (10699*CA^2*CF*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2) + 
  (7585*CA*CF^2*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (61*CF^3*Pi^2*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) - 
  (839*CA^2*nf*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2) + 
  (1855*CA*CF*nf*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^2*x^2) - 
  (457*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (((61*I)/1152)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((35*I)/256)*CA^2*CF*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/128)*CA*CF^2*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (83*C4AF*Zeta[3])/(24*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (((15*I)/4)*C4AF*Pi*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (11*C4AF*Pi^2*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  ((I/3)*C4AF*Pi^3*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (4550515*CA^3*Zeta[3])/(31104*(-1 + x^(-1))^2*x) - 
  (6786265*CA^2*CF*Zeta[3])/(15552*(-1 + x^(-1))^2*x) + 
  (1240993*CA*CF^2*Zeta[3])/(3456*(-1 + x^(-1))^2*x) - 
  (2669*CF^3*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (15001*CA^2*nf*Zeta[3])/(576*(-1 + x^(-1))^2*x) + 
  (81649*CA*CF*nf*Zeta[3])/(1728*(-1 + x^(-1))^2*x) - 
  (1801*CF^2*nf*Zeta[3])/(81*(-1 + x^(-1))^2*x) + 
  (((30959*I)/1152)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((6691*I)/288)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((435*I)/64)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((12325*I)/1728)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((97*I)/96)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (34679*CA^3*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))^2*x) + 
  (10555*CA^2*CF*Pi^2*Zeta[3])/(864*(-1 + x^(-1))^2*x) - 
  (7639*CA*CF^2*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2*x) - 
  (61*CF^3*Pi^2*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (839*CA^2*nf*Pi^2*Zeta[3])/(864*(-1 + x^(-1))^2*x) - 
  (1855*CA*CF*nf*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2*x) + 
  (457*CF^2*nf*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2*x) - 
  (((61*I)/576)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((35*I)/128)*CA^2*CF*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((5*I)/64)*CA*CF^2*Pi^3*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (83*C4AF*Zeta[3])/(12*dA*TF*(-1 + x^(-1))^2*x) + 
  (((45*I)/8)*C4AF*Pi*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (43*C4AF*Pi^2*Zeta[3])/(16*dA*TF*(-1 + x^(-1))^2*x) + 
  (((2*I)/3)*C4AF*Pi^3*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (6977*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))*x) + 
  (2213*CA*CF*nf*Zeta[3])/(3456*(-1 + x^(-1))*x) - 
  (((719*I)/576)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (((309*I)/64)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))*x) - 
  (((119*I)/64)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (((5*I)/72)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))*x) - 
  (((11*I)/16)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))*x) + 
  (1109*CA^3*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))*x) - 
  (1517*CA^2*CF*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (9*CA*CF^2*Pi^2*Zeta[3])/(64*(-1 + x^(-1))*x) - 
  (59*CA^2*nf*Pi^2*Zeta[3])/(4608*(-1 + x^(-1))*x) - 
  (131*CA*CF*nf*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))*x) + 
  (((13*I)/192)*CA^3*Pi^3*Zeta[3])/((-1 + x^(-1))*x) - 
  (((13*I)/128)*CA^2*CF*Pi^3*Zeta[3])/((-1 + x^(-1))*x) + 
  (((13*I)/192)*CA*CF^2*Pi^3*Zeta[3])/((-1 + x^(-1))*x) - 
  (3*C4AF*Zeta[3])/(2*dA*TF*(-1 + x^(-1))*x) + 
  (13*C4AF*Pi^2*Zeta[3])/(16*dA*TF*(-1 + x^(-1))*x) + 
  ((I/3)*C4AF*Pi^3*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) - 
  (19*CA^3*x*Zeta[3])/(32*(-1 + x^(-1))^2) + (5*CA^2*CF*x*Zeta[3])/
   (8*(-1 + x^(-1))^2) - (3*CA*CF^2*x*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*Zeta[3])/(8*(-1 + x^(-1))^2) - (CA*CF*nf*x*Zeta[3])/
   (16*(-1 + x^(-1))^2) + ((I/64)*CA^3*Pi*x*Zeta[3])/(-1 + x^(-1))^2 - 
  (((3*I)/64)*CA^2*CF*Pi*x*Zeta[3])/(-1 + x^(-1))^2 + 
  ((I/32)*CA*CF^2*Pi*x*Zeta[3])/(-1 + x^(-1))^2 + 
  ((I/64)*CA^3*Pi*x*Zeta[3])/(-1 + x^(-1)) + ((I/64)*CA^2*CF*Pi*x*Zeta[3])/
   (-1 + x^(-1)) - ((I/32)*CA*CF^2*Pi*x*Zeta[3])/(-1 + x^(-1)) - 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) + (17*CA^2*CF*Zeta[3])/(64*\[Epsilon]^3) - 
  (3*CA*CF^2*Zeta[3])/(4*\[Epsilon]^3) + (25*CF^3*Zeta[3])/
   (48*\[Epsilon]^3) + (143*CA^3*Zeta[3])/(384*\[Epsilon]^2) - 
  (161*CA^2*CF*Zeta[3])/(192*\[Epsilon]^2) + (3*CA*CF^2*Zeta[3])/
   (16*\[Epsilon]^2) - (419*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) - 
  (35*CA*CF*nf*Zeta[3])/(864*\[Epsilon]^2) + (79*CF^2*nf*Zeta[3])/
   (288*\[Epsilon]^2) - (((3*I)/64)*CA^3*Pi*Zeta[3])/\[Epsilon]^2 + 
  (((25*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon]^2 - 
  (((13*I)/32)*CA*CF^2*Pi*Zeta[3])/\[Epsilon]^2 - 
  (5189*CA^3*Zeta[3])/(6912*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (2137*CA^2*CF*Zeta[3])/(432*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (319*CA*CF^2*Zeta[3])/(48*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (69*CF^3*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (5189*CA^3*Zeta[3])/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (4193*CA^2*CF*Zeta[3])/(864*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (155*CA*CF^2*Zeta[3])/(24*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (69*CF^3*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (5081*CA^3*Zeta[3])/(3456*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (4193*CA^2*CF*Zeta[3])/(432*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (313*CA*CF^2*Zeta[3])/(24*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (69*CF^3*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (345*CA^3*Zeta[3])/(256*\[Epsilon]) + (25*CA^2*CF*Zeta[3])/
   (18*\[Epsilon]) - (41*CA*CF^2*Zeta[3])/(128*\[Epsilon]) - 
  (181*CA^2*nf*Zeta[3])/(384*\[Epsilon]) + (2*CA*CF*nf*Zeta[3])/
   (9*\[Epsilon]) + (1225*CA*nf^2*Zeta[3])/(5184*\[Epsilon]) - 
  (229*CF*nf^2*Zeta[3])/(2592*\[Epsilon]) - (((319*I)/768)*CA^3*Pi*Zeta[3])/
   \[Epsilon] + (((239*I)/128)*CA^2*CF*Pi*Zeta[3])/\[Epsilon] - 
  (((21*I)/32)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] + 
  (((11*I)/96)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  (((3*I)/16)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] + 
  (239*CA^3*Pi^2*Zeta[3])/(1536*\[Epsilon]) - (67*CA^2*CF*Pi^2*Zeta[3])/
   (192*\[Epsilon]) + (35*CA*CF^2*Pi^2*Zeta[3])/(384*\[Epsilon]) - 
  (3029*CA^3*Zeta[3])/(288*(-1 + x^(-1))^2*\[Epsilon]) + 
  (268459*CA^2*CF*Zeta[3])/(6912*(-1 + x^(-1))^2*\[Epsilon]) - 
  (5441*CA*CF^2*Zeta[3])/(144*(-1 + x^(-1))^2*\[Epsilon]) + 
  (2119*CF^3*Zeta[3])/(192*(-1 + x^(-1))^2*\[Epsilon]) + 
  (4945*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))^2*\[Epsilon]) - 
  (31037*CA*CF*nf*Zeta[3])/(10368*(-1 + x^(-1))^2*\[Epsilon]) + 
  (2617*CF^2*nf*Zeta[3])/(1728*(-1 + x^(-1))^2*\[Epsilon]) - 
  (((1649*I)/2304)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((997*I)/384)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((15*I)/16)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (79*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2*\[Epsilon]) - 
  (2057*CA^2*CF*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^2*\[Epsilon]) + 
  (265*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  (107*CF^3*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*\[Epsilon]) - 
  (C4AF*Pi^2*Zeta[3])/(12*dA*TF*(-1 + x^(-1))^2*\[Epsilon]) - 
  (10727*CA^3*Zeta[3])/(2304*(-1 + x^(-1))*\[Epsilon]) + 
  (53*CA^2*CF*Zeta[3])/(12*(-1 + x^(-1))*\[Epsilon]) - 
  (123*CA*CF^2*Zeta[3])/(128*(-1 + x^(-1))*\[Epsilon]) + 
  (643*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (2*CA*CF*nf*Zeta[3])/(9*(-1 + x^(-1))*\[Epsilon]) + 
  (((55*I)/256)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))*\[Epsilon]) + 
  (((65*I)/128)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))*\[Epsilon]) - 
  (((3*I)/32)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))*\[Epsilon]) + 
  (((101*I)/1152)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))*\[Epsilon]) + 
  (((7*I)/64)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))*\[Epsilon]) + 
  (29*CA^3*Pi^2*Zeta[3])/(1536*(-1 + x^(-1))*\[Epsilon]) - 
  (19*CA^2*CF*Pi^2*Zeta[3])/(128*(-1 + x^(-1))*\[Epsilon]) + 
  (55*CA*CF^2*Pi^2*Zeta[3])/(384*(-1 + x^(-1))*\[Epsilon]) - 
  (755*CA^3*Zeta[3])/(72*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (259171*CA^2*CF*Zeta[3])/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (10657*CA*CF^2*Zeta[3])/(288*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (2119*CF^3*Zeta[3])/(192*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (4945*CA^2*nf*Zeta[3])/(10368*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (29093*CA*CF*nf*Zeta[3])/(10368*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (2617*CF^2*nf*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((1649*I)/2304)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((889*I)/384)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((9*I)/16)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (79*CA^3*Pi^2*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (2057*CA^2*CF*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (265*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (107*CF^3*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (C4AF*Pi^2*Zeta[3])/(12*dA*TF*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (5941*CA^3*Zeta[3])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (261979*CA^2*CF*Zeta[3])/(3456*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (10747*CA*CF^2*Zeta[3])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (2119*CF^3*Zeta[3])/(96*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (4621*CA^2*nf*Zeta[3])/(5184*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (29741*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (2617*CF^2*nf*Zeta[3])/(864*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((1541*I)/1152)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((901*I)/192)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((11*I)/8)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (79*CA^3*Pi^2*Zeta[3])/(864*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (2057*CA^2*CF*Pi^2*Zeta[3])/(3456*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (265*CA*CF^2*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (107*CF^3*Pi^2*Zeta[3])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (C4AF*Pi^2*Zeta[3])/(6*dA*TF*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (10727*CA^3*Zeta[3])/(2304*(-1 + x^(-1))*x*\[Epsilon]) - 
  (53*CA^2*CF*Zeta[3])/(12*(-1 + x^(-1))*x*\[Epsilon]) + 
  (123*CA*CF^2*Zeta[3])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (643*CA^2*nf*Zeta[3])/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (2*CA*CF*nf*Zeta[3])/(9*(-1 + x^(-1))*x*\[Epsilon]) - 
  (((55*I)/256)*CA^3*Pi*Zeta[3])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((65*I)/128)*CA^2*CF*Pi*Zeta[3])/((-1 + x^(-1))*x*\[Epsilon]) + 
  (((3*I)/32)*CA*CF^2*Pi*Zeta[3])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((101*I)/1152)*CA^2*nf*Pi*Zeta[3])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (((7*I)/64)*CA*CF*nf*Pi*Zeta[3])/((-1 + x^(-1))*x*\[Epsilon]) - 
  (29*CA^3*Pi^2*Zeta[3])/(1536*(-1 + x^(-1))*x*\[Epsilon]) + 
  (19*CA^2*CF*Pi^2*Zeta[3])/(128*(-1 + x^(-1))*x*\[Epsilon]) - 
  (55*CA*CF^2*Pi^2*Zeta[3])/(384*(-1 + x^(-1))*x*\[Epsilon]) + 
  (CA^3*x*Zeta[3])/(32*(-1 + x^(-1))*\[Epsilon]) - 
  (3*CA^2*CF*x*Zeta[3])/(32*(-1 + x^(-1))*\[Epsilon]) + 
  (CA*CF^2*x*Zeta[3])/(16*(-1 + x^(-1))*\[Epsilon]) - 
  (35*CA^2*nf*G[0, x]*Zeta[3])/288 + (271*CA*nf^2*G[0, x]*Zeta[3])/432 + 
  ((175*I)/192)*CA^3*Pi*G[0, x]*Zeta[3] + ((267*I)/32)*CA^2*CF*Pi*G[0, x]*
   Zeta[3] - ((69*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3] + 
  ((65*I)/96)*CA^2*nf*Pi*G[0, x]*Zeta[3] - ((5*I)/6)*CA*CF*nf*Pi*G[0, x]*
   Zeta[3] - (271*CA^3*Pi^2*G[0, x]*Zeta[3])/1152 + 
  (7*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/384 + (7*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/
   64 - (((15*I)/8)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF) + 
  (62179*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2) - 
  (7663*CA^2*CF*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2) + 
  (1053*CA*CF^2*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))^2) - 
  (22415*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (121*CA*CF*nf*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))^2) + 
  (((529*I)/192)*CA^3*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((609*I)/64)*CA^2*CF*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((9*I)/4)*CA*CF^2*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((165*I)/128)*CA^2*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((65*I)/64)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (319*CA^3*Pi^2*G[0, x]*Zeta[3])/(1536*(-1 + x^(-1))^2) + 
  (91*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (133*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (((9*I)/8)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2) + 
  (5*C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (8683*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))) + 
  (1229*CA^2*CF*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (243*CA*CF^2*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (1309*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))) - 
  (25*CA*CF*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (((7*I)/128)*CA^2*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((35*I)/192)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (125*CA^3*Pi^2*G[0, x]*Zeta[3])/(1536*(-1 + x^(-1))) - 
  (7*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (19*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (3*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) - 
  (((3*I)/4)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) + 
  (63295*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) - 
  (7249*CA^2*CF*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) + 
  (1023*CA*CF^2*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) - 
  (22739*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (97*CA*CF*nf*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) + 
  (((529*I)/192)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  ((9*I)*CA^2*CF*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((69*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((165*I)/128)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((65*I)/64)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (319*CA^3*Pi^2*G[0, x]*Zeta[3])/(1536*(-1 + x^(-1))^2*x^2) + 
  (91*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) - 
  (133*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((9*I)/8)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (5*C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (62293*CA^3*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x) + 
  (7417*CA^2*CF*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (1049*CA*CF^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x) + 
  (2803*CA^2*nf*G[0, x]*Zeta[3])/(216*(-1 + x^(-1))^2*x) - 
  (35*CA*CF*nf*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (((251*I)/48)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((573*I)/32)*CA^2*CF*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((33*I)/8)*CA*CF^2*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((167*I)/64)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((65*I)/32)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (319*CA^3*Pi^2*G[0, x]*Zeta[3])/(768*(-1 + x^(-1))^2*x) - 
  (91*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) + 
  (133*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x) - 
  ((3*I)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (5*C4AF*Pi^2*G[0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2*x) + 
  (8683*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))*x) - 
  (1319*CA^2*CF*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (287*CA*CF^2*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))*x) - 
  (1237*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) + 
  (25*CA*CF*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x) - 
  (((7*I)/128)*CA^2*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((35*I)/192)*CA*CF*nf*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (125*CA^3*Pi^2*G[0, x]*Zeta[3])/(1536*(-1 + x^(-1))*x) + 
  (7*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x) - 
  (19*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (3*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (((3*I)/4)*C4AF*Pi*G[0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (5*CA^3*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (11*CA^2*CF*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*x*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (CA^3*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (CA^2*CF*x*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (CA*CF^2*x*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (5*CA^3*G[0, x]*Zeta[3])/(64*\[Epsilon]^2) - (3*CA^2*CF*G[0, x]*Zeta[3])/
   (64*\[Epsilon]^2) + (7*CA*CF^2*G[0, x]*Zeta[3])/(32*\[Epsilon]^2) + 
  (11*CA^3*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]^2) - 
  (47*CA^2*CF*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (19*CA*CF^2*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]^2) + 
  (11*CA^3*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (47*CA^2*CF*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) + 
  (19*CA*CF^2*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]^2) - 
  (11*CA^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (47*CA^2*CF*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]^2) - 
  (19*CA*CF^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]^2) + 
  (319*CA^3*G[0, x]*Zeta[3])/(768*\[Epsilon]) - 
  (239*CA^2*CF*G[0, x]*Zeta[3])/(128*\[Epsilon]) + 
  (21*CA*CF^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) + 
  (31*CA^2*nf*G[0, x]*Zeta[3])/(128*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, x]*Zeta[3])/(64*\[Epsilon]) - 
  ((I/64)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] + 
  (((15*I)/64)*CA^2*CF*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  (((11*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3])/\[Epsilon] + 
  (5245*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*\[Epsilon]) - 
  (2213*CA^2*CF*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*\[Epsilon]) + 
  (57*CA*CF^2*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (221*CA^2*nf*G[0, x]*Zeta[3])/(576*(-1 + x^(-1))^2*\[Epsilon]) + 
  (21*CA*CF*nf*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (((15*I)/64)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (((43*I)/64)*CA^2*CF*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*\[Epsilon]) + 
  (((11*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*\[Epsilon]) - 
  (101*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*\[Epsilon]) - 
  (7*CA*CF*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))*\[Epsilon]) + 
  (5245*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (2105*CA^2*CF*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (51*CA*CF^2*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (221*CA^2*nf*G[0, x]*Zeta[3])/(576*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (21*CA*CF*nf*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((15*I)/64)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (((43*I)/64)*CA^2*CF*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (((11*I)/32)*CA*CF^2*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (5137*CA^3*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (2129*CA^2*CF*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (53*CA*CF^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (221*CA^2*nf*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (21*CA*CF*nf*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((15*I)/32)*CA^3*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (((43*I)/32)*CA^2*CF*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x*\[Epsilon]) - 
  (((11*I)/16)*CA*CF^2*Pi*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x*\[Epsilon]) + 
  (101*CA^2*nf*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))*x*\[Epsilon]) + 
  (7*CA*CF*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))*x*\[Epsilon]) - 
  (113*CA^2*nf*G[1, x]*Zeta[3])/128 + (17*CA*CF*nf*G[1, x]*Zeta[3])/48 - 
  (271*CA*nf^2*G[1, x]*Zeta[3])/864 - ((175*I)/192)*CA^3*Pi*G[1, x]*Zeta[3] - 
  ((267*I)/32)*CA^2*CF*Pi*G[1, x]*Zeta[3] + ((69*I)/32)*CA*CF^2*Pi*G[1, x]*
   Zeta[3] - ((5*I)/8)*CA^2*nf*Pi*G[1, x]*Zeta[3] + 
  ((2*I)/3)*CA*CF*nf*Pi*G[1, x]*Zeta[3] - (305*CA^3*Pi^2*G[1, x]*Zeta[3])/
   384 + (473*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/384 - 
  (65*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/192 + 
  (((15*I)/8)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF) - 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(3*dA*TF) - (31601*CA^3*G[1, x]*Zeta[3])/
   (2304*(-1 + x^(-1))^2) + (13757*CA^2*CF*G[1, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^2) - (437*CA*CF^2*G[1, x]*Zeta[3])/
   (128*(-1 + x^(-1))^2) + (12235*CA^2*nf*G[1, x]*Zeta[3])/
   (3456*(-1 + x^(-1))^2) - (101*CA*CF*nf*G[1, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) + (((4201*I)/768)*CA^3*Pi*G[1, x]*Zeta[3])/
   (-1 + x^(-1))^2 + (((487*I)/384)*CA^2*CF*Pi*G[1, x]*Zeta[3])/
   (-1 + x^(-1))^2 - (((3*I)/4)*CA*CF^2*Pi*G[1, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (115*CA^3*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2) - 
  (497*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^2) + 
  (103*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2) - 
  (3*C4AF*G[1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2) - 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(6*dA*TF*(-1 + x^(-1))^2) + 
  (373*CA^3*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (289*CA^2*CF*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (105*CA*CF^2*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (1309*CA^2*nf*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))) + 
  (25*CA*CF*nf*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))) - 
  (((7*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3])/(-1 + x^(-1)) - 
  (((35*I)/192)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/(-1 + x^(-1)) - 
  (61*CA^3*Pi^2*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))) + 
  (89*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (29*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (3*C4AF*G[1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) + 
  (((3*I)/4)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) - 
  (32357*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) + 
  (12083*CA^2*CF*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) - 
  (357*CA*CF^2*G[1, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) + 
  (12775*CA^2*nf*G[1, x]*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) - 
  (65*CA*CF*nf*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (((4201*I)/768)*CA^3*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((271*I)/384)*CA^2*CF*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (115*CA^3*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) - 
  (497*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(768*(-1 + x^(-1))^2*x^2) + 
  (103*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) - 
  (9*C4AF*G[1, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(6*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (31547*CA^3*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x) - 
  (6325*CA^2*CF*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))^2*x) + 
  (391*CA*CF^2*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x) - 
  (12397*CA^2*nf*G[1, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x) + 
  (77*CA*CF*nf*G[1, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (((4273*I)/384)*CA^3*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((319*I)/192)*CA^2*CF*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (I*CA*CF^2*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (115*CA^3*Pi^2*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (497*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x) - 
  (103*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (21*C4AF*G[1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(3*dA*TF*(-1 + x^(-1))^2*x) - 
  (373*CA^3*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (315*CA^2*CF*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))*x) - 
  (123*CA*CF^2*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))*x) + 
  (1237*CA^2*nf*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))*x) - 
  (25*CA*CF*nf*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))*x) + 
  (((7*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((35*I)/192)*CA*CF*nf*Pi*G[1, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (61*CA^3*Pi^2*G[1, x]*Zeta[3])/(576*(-1 + x^(-1))*x) - 
  (89*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (29*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (3*C4AF*G[1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (((3*I)/4)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (3*CA^2*CF*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (CA*CF^2*x*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (CA^3*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (CA^2*CF*x*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (CA*CF^2*x*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (3*CA^3*G[1, x]*Zeta[3])/(64*\[Epsilon]^2) + (25*CA^2*CF*G[1, x]*Zeta[3])/
   (64*\[Epsilon]^2) - (13*CA*CF^2*G[1, x]*Zeta[3])/(32*\[Epsilon]^2) - 
  (121*CA^3*G[1, x]*Zeta[3])/(192*\[Epsilon]) + 
  (87*CA^2*CF*G[1, x]*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[1, x]*Zeta[3])/(16*\[Epsilon]) + 
  (11*CA^2*nf*G[1, x]*Zeta[3])/(96*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, x]*Zeta[3])/(16*\[Epsilon]) + 
  (((17*I)/64)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (((65*I)/64)*CA^2*CF*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (((25*I)/32)*CA*CF^2*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (1649*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*\[Epsilon]) + 
  (961*CA^2*CF*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, x]*Zeta[3])/(4*(-1 + x^(-1))^2*\[Epsilon]) + 
  (101*CA^2*nf*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))*\[Epsilon]) + 
  (7*CA*CF*nf*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))*\[Epsilon]) - 
  (1649*CA^3*G[1, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (889*CA^2*CF*G[1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (9*CA*CF^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (1577*CA^3*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (901*CA^2*CF*G[1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (5*CA*CF^2*G[1, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (101*CA^2*nf*G[1, x]*Zeta[3])/(1152*(-1 + x^(-1))*x*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, x]*Zeta[3])/(64*(-1 + x^(-1))*x*\[Epsilon]) - 
  (195*CA^3*G[0, 0, x]*Zeta[3])/256 - (851*CA^2*CF*G[0, 0, x]*Zeta[3])/128 + 
  (57*CA*CF^2*G[0, 0, x]*Zeta[3])/32 - (77*CA^2*nf*G[0, 0, x]*Zeta[3])/128 + 
  (63*CA*CF*nf*G[0, 0, x]*Zeta[3])/64 + ((13*I)/64)*CA^3*Pi*G[0, 0, x]*
   Zeta[3] - ((37*I)/64)*CA^2*CF*Pi*G[0, 0, x]*Zeta[3] + 
  ((7*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Zeta[3] + (9*C4AF*G[0, 0, x]*Zeta[3])/
   (8*dA*TF) - (((3*I)/2)*C4AF*Pi*G[0, 0, x]*Zeta[3])/(dA*TF) - 
  (5227*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^2) + 
  (1055*CA^2*CF*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*G[0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^2) + 
  (361*CA^2*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (7*CA*CF*nf*G[0, 0, x]*Zeta[3])/(6*(-1 + x^(-1))^2) - 
  (((41*I)/64)*CA^3*Pi*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((37*I)/64)*CA^2*CF*Pi*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((7*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (9*C4AF*G[0, 0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2) + 
  (((3*I)/2)*C4AF*Pi*G[0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2) - 
  (7*CA^2*nf*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))) - 
  (35*CA*CF*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))) - 
  (5047*CA^3*G[0, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^2*x^2) + 
  (1019*CA^2*CF*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) - 
  (57*CA*CF^2*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (361*CA^2*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) - 
  (7*CA*CF*nf*G[0, 0, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x^2) - 
  (((41*I)/64)*CA^3*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((37*I)/64)*CA^2*CF*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((7*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (9*C4AF*G[0, 0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((3*I)/2)*C4AF*Pi*G[0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x^2) + 
  (5179*CA^3*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x) - 
  (1045*CA^2*CF*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x) + 
  (27*CA*CF^2*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (91*CA^2*nf*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x) + 
  (7*CA*CF*nf*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x) + 
  (((41*I)/32)*CA^3*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((37*I)/32)*CA^2*CF*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((7*I)/16)*CA*CF^2*Pi*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (9*C4AF*G[0, 0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2*x) - 
  ((3*I)*C4AF*Pi*G[0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (7*CA^2*nf*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))*x) + 
  (35*CA*CF*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (23*CA^3*G[0, 0, x]*Zeta[3])/(64*\[Epsilon]) - 
  (39*CA^2*CF*G[0, 0, x]*Zeta[3])/(64*\[Epsilon]) + 
  (11*CA*CF^2*G[0, 0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (51*CA^3*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (95*CA^2*CF*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (11*CA*CF^2*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) - 
  (51*CA^3*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (95*CA^2*CF*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (11*CA*CF^2*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (51*CA^3*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (95*CA^2*CF*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (11*CA*CF^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (23*CA^3*G[0, 1, x]*Zeta[3])/384 + (311*CA^2*CF*G[0, 1, x]*Zeta[3])/64 - 
  (21*CA*CF^2*G[0, 1, x]*Zeta[3])/16 + (25*CA^2*nf*G[0, 1, x]*Zeta[3])/384 - 
  (287*CA*CF*nf*G[0, 1, x]*Zeta[3])/192 - ((241*I)/192)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] + ((109*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3] - 
  ((7*I)/32)*CA*CF^2*Pi*G[0, 1, x]*Zeta[3] - (3*C4AF*G[0, 1, x]*Zeta[3])/
   (8*dA*TF) + ((2*I)*C4AF*Pi*G[0, 1, x]*Zeta[3])/(dA*TF) + 
  (1547*CA^3*G[0, 1, x]*Zeta[3])/(384*(-1 + x^(-1))^2) - 
  (169*CA^2*CF*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (65*CA^2*nf*G[0, 1, x]*Zeta[3])/(96*(-1 + x^(-1))^2) + 
  (161*CA*CF*nf*G[0, 1, x]*Zeta[3])/(96*(-1 + x^(-1))^2) + 
  (((23*I)/64)*CA^3*Pi*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((7*I)/32)*CA*CF^2*Pi*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (15*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2) - 
  ((3*I)*C4AF*Pi*G[0, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2) + 
  (7*CA^2*nf*G[0, 1, x]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (35*CA*CF*nf*G[0, 1, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (1385*CA^3*G[0, 1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) - 
  (353*CA^2*CF*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (21*CA*CF^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (65*CA^2*nf*G[0, 1, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) + 
  (161*CA*CF*nf*G[0, 1, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) + 
  (((23*I)/64)*CA^3*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((7*I)/32)*CA*CF^2*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x^2) - 
  ((3*I)*C4AF*Pi*G[0, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (1565*CA^3*G[0, 1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (93*CA^2*CF*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (15*CA*CF^2*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) + 
  (139*CA^2*nf*G[0, 1, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (161*CA*CF*nf*G[0, 1, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x) - 
  (((23*I)/32)*CA^3*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((27*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((7*I)/16)*CA*CF^2*Pi*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (15*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))^2*x) + 
  ((6*I)*C4AF*Pi*G[0, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (7*CA^2*nf*G[0, 1, x]*Zeta[3])/(128*(-1 + x^(-1))*x) - 
  (35*CA*CF*nf*G[0, 1, x]*Zeta[3])/(192*(-1 + x^(-1))*x) - 
  (CA^3*G[0, 1, x]*Zeta[3])/(64*\[Epsilon]) + (15*CA^2*CF*G[0, 1, x]*Zeta[3])/
   (64*\[Epsilon]) - (11*CA*CF^2*G[0, 1, x]*Zeta[3])/(32*\[Epsilon]) + 
  (15*CA^3*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (43*CA^2*CF*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (11*CA*CF^2*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (15*CA^3*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (43*CA^2*CF*G[0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (11*CA*CF^2*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (15*CA^3*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (43*CA^2*CF*G[0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (11*CA*CF^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (195*CA^3*G[1, 0, x]*Zeta[3])/256 + (851*CA^2*CF*G[1, 0, x]*Zeta[3])/128 - 
  (57*CA*CF^2*G[1, 0, x]*Zeta[3])/32 + (211*CA^2*nf*G[1, 0, x]*Zeta[3])/384 - 
  (157*CA*CF*nf*G[1, 0, x]*Zeta[3])/192 - ((325*I)/192)*CA^3*Pi*G[1, 0, x]*
   Zeta[3] + ((151*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Zeta[3] - 
  ((19*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Zeta[3] - (9*C4AF*G[1, 0, x]*Zeta[3])/
   (8*dA*TF) + ((I/2)*C4AF*Pi*G[1, 0, x]*Zeta[3])/(dA*TF) + 
  (2267*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^2) - 
  (1025*CA^2*CF*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2) + 
  (75*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (223*CA^2*nf*G[1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) + 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((39*I)/64)*CA^3*Pi*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((65*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (9*C4AF*G[1, 0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2) + 
  (7*CA^2*nf*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (35*CA*CF*nf*G[1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (2315*CA^3*G[1, 0, x]*Zeta[3])/(768*(-1 + x^(-1))^2*x^2) - 
  (965*CA^2*CF*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) + 
  (69*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (223*CA^2*nf*G[1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*nf*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((39*I)/64)*CA^3*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((65*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[1, 0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (2231*CA^3*G[1, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x) + 
  (981*CA^2*CF*G[1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x) - 
  (71*CA*CF^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (223*CA^2*nf*G[1, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (2*CA*CF*nf*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((39*I)/32)*CA^3*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((65*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((15*I)/16)*CA*CF^2*Pi*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (3*C4AF*G[1, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (7*CA^2*nf*G[1, 0, x]*Zeta[3])/(128*(-1 + x^(-1))*x) - 
  (35*CA*CF*nf*G[1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))*x) - 
  (7*CA^3*G[1, 0, x]*Zeta[3])/(64*\[Epsilon]) + 
  (29*CA^2*CF*G[1, 0, x]*Zeta[3])/(64*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*\[Epsilon]) + 
  (21*CA^3*G[1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]) - 
  (57*CA^2*CF*G[1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (13*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (21*CA^3*G[1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (57*CA^2*CF*G[1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (13*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (21*CA^3*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (57*CA^2*CF*G[1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (23*CA^3*G[1, 1, x]*Zeta[3])/384 - (311*CA^2*CF*G[1, 1, x]*Zeta[3])/64 + 
  (21*CA*CF^2*G[1, 1, x]*Zeta[3])/16 - (5*CA^2*nf*G[1, 1, x]*Zeta[3])/192 + 
  (31*CA*CF*nf*G[1, 1, x]*Zeta[3])/32 + ((287*I)/192)*CA^3*Pi*G[1, 1, x]*
   Zeta[3] - ((115*I)/64)*CA^2*CF*Pi*G[1, 1, x]*Zeta[3] - 
  ((5*I)/32)*CA*CF^2*Pi*G[1, 1, x]*Zeta[3] + (3*C4AF*G[1, 1, x]*Zeta[3])/
   (8*dA*TF) + ((I/2)*C4AF*Pi*G[1, 1, x]*Zeta[3])/(dA*TF) + 
  (431*CA^3*G[1, 1, x]*Zeta[3])/(256*(-1 + x^(-1))^2) - 
  (1597*CA^2*CF*G[1, 1, x]*Zeta[3])/(384*(-1 + x^(-1))^2) + 
  (3*CA*CF^2*G[1, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^2) - 
  (7*CA^2*nf*G[1, 1, x]*Zeta[3])/(128*(-1 + x^(-1))) - 
  (35*CA*CF*nf*G[1, 1, x]*Zeta[3])/(192*(-1 + x^(-1))) + 
  (431*CA^3*G[1, 1, x]*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) - 
  (1669*CA^2*CF*G[1, 1, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) + 
  (15*CA*CF^2*G[1, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (439*CA^3*G[1, 1, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x) + 
  (1657*CA^2*CF*G[1, 1, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) - 
  (7*CA*CF^2*G[1, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x) + 
  (7*CA^2*nf*G[1, 1, x]*Zeta[3])/(128*(-1 + x^(-1))*x) + 
  (35*CA*CF*nf*G[1, 1, x]*Zeta[3])/(192*(-1 + x^(-1))*x) + 
  (CA^3*G[1, 1, x]*Zeta[3])/(32*\[Epsilon]) - (37*CA^2*CF*G[1, 1, x]*Zeta[3])/
   (64*\[Epsilon]) + (27*CA*CF^2*G[1, 1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (37*CA^3*G[0, 0, 0, x]*Zeta[3])/64 + (37*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/
   64 - (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/32 + (3*C4AF*G[0, 0, 0, x]*Zeta[3])/
   (2*dA*TF) + (93*CA^3*G[0, 0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (37*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (C4AF*G[0, 0, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2) + 
  (C4AF*G[0, 0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) + 
  (93*CA^3*G[0, 0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (37*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (C4AF*G[0, 0, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (93*CA^3*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (37*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (7*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (C4AF*G[0, 0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) - 
  (C4AF*G[0, 0, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) + 
  (13*CA^3*G[0, 0, 1, x]*Zeta[3])/64 - (37*CA^2*CF*G[0, 0, 1, x]*Zeta[3])/
   64 + (7*CA*CF^2*G[0, 0, 1, x]*Zeta[3])/32 - (3*C4AF*G[0, 0, 1, x]*Zeta[3])/
   (2*dA*TF) - (41*CA^3*G[0, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (37*CA^2*CF*G[0, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (7*CA*CF^2*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 1, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2) - 
  (41*CA^3*G[0, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (37*CA^2*CF*G[0, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (7*CA*CF^2*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 0, 1, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (41*CA^3*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (37*CA^2*CF*G[0, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (7*CA*CF^2*G[0, 0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 0, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (89*CA^3*G[0, 1, 0, x]*Zeta[3])/192 - (45*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/
   64 + (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/32 - (5*C4AF*G[0, 1, 0, x]*Zeta[3])/
   (2*dA*TF) - (173*CA^3*G[0, 1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) + 
  (45*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 1, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2) - 
  (C4AF*G[0, 1, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) - 
  (173*CA^3*G[0, 1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (45*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 1, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (173*CA^3*G[0, 1, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (45*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (7*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, 1, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (C4AF*G[0, 1, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) - 
  (39*CA^3*G[0, 1, 1, x]*Zeta[3])/64 + (97*CA^2*CF*G[0, 1, 1, x]*Zeta[3])/
   64 - (7*CA*CF^2*G[0, 1, 1, x]*Zeta[3])/32 + (9*C4AF*G[0, 1, 1, x]*Zeta[3])/
   (2*dA*TF) + (23*CA^3*G[0, 1, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (27*CA^2*CF*G[0, 1, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (7*CA*CF^2*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 1, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2) + 
  (23*CA^3*G[0, 1, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (27*CA^2*CF*G[0, 1, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (7*CA*CF^2*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 1, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (23*CA^3*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (27*CA^2*CF*G[0, 1, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (7*CA*CF^2*G[0, 1, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (6*C4AF*G[0, 1, 1, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (63*CA^3*G[1, 0, 0, x]*Zeta[3])/64 - (83*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/
   64 + (13*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/32 - 
  (3*C4AF*G[1, 0, 0, x]*Zeta[3])/(2*dA*TF) - (91*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2) + (83*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2) - (13*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^2) + (C4AF*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TF*(-1 + x^(-1))^2) - (C4AF*G[1, 0, 0, x]*Zeta[3])/
   (dA*TF*(-1 + x^(-1))) - (91*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2*x^2) + (83*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2*x^2) - (13*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x^2) + (C4AF*G[1, 0, 0, x]*Zeta[3])/
   (2*dA*TF*(-1 + x^(-1))^2*x^2) + (91*CA^3*G[1, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x) - (83*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x) + (13*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))^2*x) - (C4AF*G[1, 0, 0, x]*Zeta[3])/
   (dA*TF*(-1 + x^(-1))^2*x) + (C4AF*G[1, 0, 0, x]*Zeta[3])/
   (dA*TF*(-1 + x^(-1))*x) - (61*CA^3*G[1, 0, 1, x]*Zeta[3])/192 + 
  (23*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/64 + (21*CA*CF^2*G[1, 0, 1, x]*Zeta[3])/
   32 + (2*C4AF*G[1, 0, 1, x]*Zeta[3])/(dA*TF) + 
  (39*CA^3*G[1, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (65*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (15*CA*CF^2*G[1, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (39*CA^3*G[1, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (65*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (15*CA*CF^2*G[1, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (39*CA^3*G[1, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (65*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (15*CA*CF^2*G[1, 0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (127*CA^3*G[1, 1, 0, x]*Zeta[3])/192 + (69*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/
   64 + (7*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/32 + (C4AF*G[1, 1, 0, x]*Zeta[3])/
   (2*dA*TF) + (17*CA^3*G[1, 1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (7*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (7*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (C4AF*G[1, 1, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))) + 
  (17*CA^3*G[1, 1, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (7*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (17*CA^3*G[1, 1, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) + 
  (7*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (7*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (C4AF*G[1, 1, 0, x]*Zeta[3])/(dA*TF*(-1 + x^(-1))*x) + 
  (31*CA^3*G[1, 1, 1, x]*Zeta[3])/64 - (45*CA^2*CF*G[1, 1, 1, x]*Zeta[3])/
   64 - (25*CA*CF^2*G[1, 1, 1, x]*Zeta[3])/32 - 
  (3*C4AF*G[1, 1, 1, x]*Zeta[3])/(2*dA*TF) + 
  (1035*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/256 - 
  (25*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (123*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (181*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/128 - 
  (2*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (1225*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/1728 + 
  (229*CF*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/864 + ((319*I)/256)*CA^3*Pi*
   Log[Q2/\[Mu]2]*Zeta[3] - ((717*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((63*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((11*I)/32)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((9*I)/16)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  (239*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/512 + 
  (67*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (35*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (3029*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(96*(-1 + x^(-1))^2) - 
  (268459*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^2) + 
  (5441*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (2119*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (4945*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (31037*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))^2) - 
  (2617*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(576*(-1 + x^(-1))^2) + 
  (((1649*I)/768)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((997*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((45*I)/16)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 - 
  (79*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(576*(-1 + x^(-1))^2) + 
  (2057*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^2) - 
  (265*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))^2) + 
  (107*CF^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))^2) + 
  (C4AF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2) + 
  (10727*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))) - 
  (53*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (369*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))) - 
  (643*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))) + 
  (2*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3*(-1 + x^(-1))) - 
  (((165*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1)) - 
  (((195*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1)) + 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1)) - 
  (((101*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1)) - 
  (((21*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1)) - 
  (29*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(512*(-1 + x^(-1))) + 
  (57*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))) - 
  (55*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))) + 
  (755*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (259171*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) + 
  (10657*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) - 
  (2119*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (4945*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (29093*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) - 
  (2617*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(576*(-1 + x^(-1))^2*x^2) + 
  (((1649*I)/768)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((889*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((27*I)/16)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (79*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(576*(-1 + x^(-1))^2*x^2) + 
  (2057*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) - 
  (265*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (107*CF^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (C4AF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (5941*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(96*(-1 + x^(-1))^2*x) + 
  (261979*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(1152*(-1 + x^(-1))^2*x) - 
  (10747*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(48*(-1 + x^(-1))^2*x) + 
  (2119*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (4621*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1728*(-1 + x^(-1))^2*x) - 
  (29741*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1728*(-1 + x^(-1))^2*x) + 
  (2617*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))^2*x) - 
  (((1541*I)/384)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((901*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((33*I)/8)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (79*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))^2*x) - 
  (2057*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(1152*(-1 + x^(-1))^2*x) + 
  (265*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (107*CF^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))^2*x) - 
  (10727*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))*x) + 
  (53*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))*x) - 
  (369*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))*x) + 
  (643*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (2*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(3*(-1 + x^(-1))*x) + 
  (((165*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((195*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((101*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x) + 
  (((21*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x) + 
  (29*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(512*(-1 + x^(-1))*x) - 
  (57*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))*x) + 
  (55*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))*x) - 
  (3*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (9*CA^2*CF*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) - 
  (51*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (9*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*\[Epsilon]^2) - 
  (25*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]^2) - 
  (143*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(128*\[Epsilon]) + 
  (161*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (419*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (35*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(288*\[Epsilon]) - 
  (79*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(96*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((75*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (((39*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (5189*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^2*\[Epsilon]) - 
  (2137*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^2*\[Epsilon]) + 
  (319*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*\[Epsilon]) - 
  (207*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*\[Epsilon]) + 
  (5189*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (4193*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) + (155*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (207*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (5081*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (1152*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (4193*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (313*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (207*CF^3*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (319*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/256 + 
  (717*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 - 
  (63*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (93*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (33*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  ((3*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((45*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((33*I)/32)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (5245*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^2) + 
  (2213*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2) - 
  (171*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (221*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (63*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (((45*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((129*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((33*I)/32)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 + 
  (101*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))) + 
  (21*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))) - 
  (5245*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^2*x^2) + 
  (2105*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) - 
  (153*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (221*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) - 
  (63*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (((45*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) + (((129*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((33*I)/32)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) + (5137*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (384*(-1 + x^(-1))^2*x) - (2129*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*(-1 + x^(-1))^2*x) + (159*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (16*(-1 + x^(-1))^2*x) - (221*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (96*(-1 + x^(-1))^2*x) + (63*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (16*(-1 + x^(-1))^2*x) + (((45*I)/32)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^2*x) - (((129*I)/32)*CA^2*CF*Pi*G[0, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((33*I)/16)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x) - (101*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (384*(-1 + x^(-1))*x) - (21*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*(-1 + x^(-1))*x) + (15*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*\[Epsilon]) + (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*\[Epsilon]) - (21*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*\[Epsilon]) - (33*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*(-1 + x^(-1))^2*\[Epsilon]) + 
  (141*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*
    \[Epsilon]) - (57*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^2*\[Epsilon]) - (33*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (64*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (141*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2*
    \[Epsilon]) - (57*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x^2*\[Epsilon]) + 
  (33*CA^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x*
    \[Epsilon]) - (141*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (57*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*x*
    \[Epsilon]) + (121*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (261*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (11*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (9*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  ((51*I)/64)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((195*I)/64)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((75*I)/32)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (1649*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^2) - 
  (961*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^2) - 
  (101*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))) - 
  (21*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))) + 
  (1649*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(768*(-1 + x^(-1))^2*x^2) - 
  (889*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (1577*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))^2*x) + 
  (901*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x) - 
  (15*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^2*x) + 
  (101*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(384*(-1 + x^(-1))*x) + 
  (21*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))*x) + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (75*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (39*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (69*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (117*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (153*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (285*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (153*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (285*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (153*CA^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (285*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (45*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (33*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (45*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (129*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (33*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (45*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (129*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (33*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (45*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (129*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (33*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (21*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (87*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (39*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (63*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (171*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (39*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (63*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (171*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (39*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (63*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (171*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(32*(-1 + x^(-1))^2*x) + 
  (39*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (111*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (81*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (429*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/256 - 
  (483*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (419*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/768 - 
  (35*CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/192 + 
  (79*CF^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/64 - ((27*I)/128)*CA^3*Pi*
   Log[Q2/\[Mu]2]^2*Zeta[3] + ((225*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2*
   Zeta[3] - ((117*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (5189*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + x^(-1))^2) + 
  (2137*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(96*(-1 + x^(-1))^2) - 
  (957*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (621*CF^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^2) - 
  (5189*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + x^(-1))^2*x^2) + 
  (4193*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) - 
  (465*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (621*CF^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (5081*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(768*(-1 + x^(-1))^2*x) - 
  (4193*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(96*(-1 + x^(-1))^2*x) + 
  (939*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (621*CF^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (3*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*\[Epsilon]) + 
  (153*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) - 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(8*\[Epsilon]) + 
  (75*CF^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(32*\[Epsilon]) - 
  (45*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 - 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  (63*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + x^(-1))^2) - 
  (423*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + x^(-1))^2) + 
  (171*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) - 
  (423*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) + 
  (171*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) - 
  (99*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^2*x) + 
  (423*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + x^(-1))^2*x) - 
  (171*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  (225*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 - 
  (117*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (3*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/64 - 
  (153*CA^2*CF*Log[Q2/\[Mu]2]^3*Zeta[3])/128 + 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^3*Zeta[3])/8 - 
  (75*CF^3*Log[Q2/\[Mu]2]^3*Zeta[3])/32 - (101*CA^3*Zeta[3]^2)/192 + 
  (69*CA^2*CF*Zeta[3]^2)/64 - (5*CA*CF^2*Zeta[3]^2)/32 - 
  (5*C4AF*Zeta[3]^2)/(4*dA*TF) + (8791*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))^2) - (19579*CA^2*CF*Zeta[3]^2)/
   (1152*(-1 + x^(-1))^2) + (4337*CA*CF^2*Zeta[3]^2)/(192*(-1 + x^(-1))^2) - 
  (913*CF^3*Zeta[3]^2)/(96*(-1 + x^(-1))^2) - 
  (C4AF*Zeta[3]^2)/(dA*TF*(-1 + x^(-1))) + (8791*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))^2*x^2) - (19579*CA^2*CF*Zeta[3]^2)/
   (1152*(-1 + x^(-1))^2*x^2) + (4337*CA*CF^2*Zeta[3]^2)/
   (192*(-1 + x^(-1))^2*x^2) - (913*CF^3*Zeta[3]^2)/
   (96*(-1 + x^(-1))^2*x^2) - (8791*CA^3*Zeta[3]^2)/
   (1152*(-1 + x^(-1))^2*x) + (19579*CA^2*CF*Zeta[3]^2)/
   (576*(-1 + x^(-1))^2*x) - (4337*CA*CF^2*Zeta[3]^2)/
   (96*(-1 + x^(-1))^2*x) + (913*CF^3*Zeta[3]^2)/(48*(-1 + x^(-1))^2*x) + 
  (C4AF*Zeta[3]^2)/(dA*TF*(-1 + x^(-1))*x) - (12077*CA^3*Zeta[5])/1536 - 
  (905*CA^2*CF*Zeta[5])/768 + (15*CA*CF^2*Zeta[5])/64 + 
  (181*CA^2*nf*Zeta[5])/128 - (781*CA*CF*nf*Zeta[5])/192 - 
  ((29*I)/48)*CA^3*Pi*Zeta[5] + ((175*I)/64)*CA^2*CF*Pi*Zeta[5] - 
  ((67*I)/32)*CA*CF^2*Pi*Zeta[5] + (21*C4AF*Zeta[5])/(8*dA*TF) - 
  (10*C4FF*nf*Zeta[5])/(3*dA*TF) - (((11*I)/4)*C4AF*Pi*Zeta[5])/(dA*TF) + 
  (145819*CA^3*Zeta[5])/(5760*(-1 + x^(-1))^2) - 
  (20659*CA^2*CF*Zeta[5])/(1152*(-1 + x^(-1))^2) - 
  (12571*CA*CF^2*Zeta[5])/(720*(-1 + x^(-1))^2) + 
  (2119*CF^3*Zeta[5])/(160*(-1 + x^(-1))^2) - (893*CA^2*nf*Zeta[5])/
   (160*(-1 + x^(-1))^2) + (35761*CA*CF*nf*Zeta[5])/(2880*(-1 + x^(-1))^2) - 
  (3443*CF^2*nf*Zeta[5])/(1440*(-1 + x^(-1))^2) + 
  (((2563*I)/960)*CA^3*Pi*Zeta[5])/(-1 + x^(-1))^2 - 
  (((26*I)/5)*CA^2*CF*Pi*Zeta[5])/(-1 + x^(-1))^2 + 
  (((53*I)/40)*CA*CF^2*Pi*Zeta[5])/(-1 + x^(-1))^2 + 
  (125*C4AF*Zeta[5])/(48*dA*TF*(-1 + x^(-1))^2) + 
  (((11*I)/4)*C4AF*Pi*Zeta[5])/(dA*TF*(-1 + x^(-1))^2) - 
  (1109*CA^3*Zeta[5])/(512*(-1 + x^(-1))) + (1517*CA^2*CF*Zeta[5])/
   (256*(-1 + x^(-1))) - (81*CA*CF^2*Zeta[5])/(64*(-1 + x^(-1))) - 
  (3*C4AF*Zeta[5])/(dA*TF*(-1 + x^(-1))) + (148339*CA^3*Zeta[5])/
   (5760*(-1 + x^(-1))^2*x^2) - (9911*CA^2*CF*Zeta[5])/
   (576*(-1 + x^(-1))^2*x^2) - (12301*CA*CF^2*Zeta[5])/
   (720*(-1 + x^(-1))^2*x^2) + (2119*CF^3*Zeta[5])/
   (160*(-1 + x^(-1))^2*x^2) - (893*CA^2*nf*Zeta[5])/
   (160*(-1 + x^(-1))^2*x^2) + (35761*CA*CF*nf*Zeta[5])/
   (2880*(-1 + x^(-1))^2*x^2) - (3443*CF^2*nf*Zeta[5])/
   (1440*(-1 + x^(-1))^2*x^2) + (((2563*I)/960)*CA^3*Pi*Zeta[5])/
   ((-1 + x^(-1))^2*x^2) - (((26*I)/5)*CA^2*CF*Pi*Zeta[5])/
   ((-1 + x^(-1))^2*x^2) + (((53*I)/40)*CA*CF^2*Pi*Zeta[5])/
   ((-1 + x^(-1))^2*x^2) + (85*C4AF*Zeta[5])/(24*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (((11*I)/4)*C4AF*Pi*Zeta[5])/(dA*TF*(-1 + x^(-1))^2*x^2) - 
  (289343*CA^3*Zeta[5])/(5760*(-1 + x^(-1))^2*x) + 
  (20263*CA^2*CF*Zeta[5])/(576*(-1 + x^(-1))^2*x) + 
  (24647*CA*CF^2*Zeta[5])/(720*(-1 + x^(-1))^2*x) - 
  (2119*CF^3*Zeta[5])/(80*(-1 + x^(-1))^2*x) + 
  (3497*CA^2*nf*Zeta[5])/(320*(-1 + x^(-1))^2*x) - 
  (35761*CA*CF*nf*Zeta[5])/(1440*(-1 + x^(-1))^2*x) + 
  (3443*CF^2*nf*Zeta[5])/(720*(-1 + x^(-1))^2*x) - 
  (((2563*I)/480)*CA^3*Pi*Zeta[5])/((-1 + x^(-1))^2*x) + 
  (((52*I)/5)*CA^2*CF*Pi*Zeta[5])/((-1 + x^(-1))^2*x) - 
  (((53*I)/20)*CA*CF^2*Pi*Zeta[5])/((-1 + x^(-1))^2*x) - 
  (67*C4AF*Zeta[5])/(12*dA*TF*(-1 + x^(-1))^2*x) - 
  (((11*I)/2)*C4AF*Pi*Zeta[5])/(dA*TF*(-1 + x^(-1))^2*x) + 
  (1109*CA^3*Zeta[5])/(512*(-1 + x^(-1))*x) - (1517*CA^2*CF*Zeta[5])/
   (256*(-1 + x^(-1))*x) + (81*CA*CF^2*Zeta[5])/(64*(-1 + x^(-1))*x) + 
  (9*C4AF*Zeta[5])/(2*dA*TF*(-1 + x^(-1))*x) - 
  (CA^3*Zeta[5])/(4*\[Epsilon]) + (35*CA^2*CF*Zeta[5])/(64*\[Epsilon]) - 
  (3*CA*CF^2*Zeta[5])/(32*\[Epsilon]) + (101*CA^3*Zeta[5])/
   (60*(-1 + x^(-1))^2*\[Epsilon]) - (667*CA^2*CF*Zeta[5])/
   (120*(-1 + x^(-1))^2*\[Epsilon]) + (347*CA*CF^2*Zeta[5])/
   (160*(-1 + x^(-1))^2*\[Epsilon]) + (161*CF^3*Zeta[5])/
   (80*(-1 + x^(-1))^2*\[Epsilon]) - (C4AF*Zeta[5])/
   (4*dA*TF*(-1 + x^(-1))^2*\[Epsilon]) + (101*CA^3*Zeta[5])/
   (60*(-1 + x^(-1))^2*x^2*\[Epsilon]) - (667*CA^2*CF*Zeta[5])/
   (120*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (347*CA*CF^2*Zeta[5])/
   (160*(-1 + x^(-1))^2*x^2*\[Epsilon]) + (161*CF^3*Zeta[5])/
   (80*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (C4AF*Zeta[5])/(4*dA*TF*(-1 + x^(-1))^2*x^2*\[Epsilon]) - 
  (101*CA^3*Zeta[5])/(30*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (667*CA^2*CF*Zeta[5])/(60*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (347*CA*CF^2*Zeta[5])/(80*(-1 + x^(-1))^2*x*\[Epsilon]) - 
  (161*CF^3*Zeta[5])/(40*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (C4AF*Zeta[5])/(2*dA*TF*(-1 + x^(-1))^2*x*\[Epsilon]) + 
  (83*CA^3*G[0, x]*Zeta[5])/192 - (7*CA^2*CF*G[0, x]*Zeta[5])/32 + 
  (7*C4AF*G[0, x]*Zeta[5])/(2*dA*TF) - (4381*CA^3*G[0, x]*Zeta[5])/
   (960*(-1 + x^(-1))^2) + (103*CA^2*CF*G[0, x]*Zeta[5])/
   (20*(-1 + x^(-1))^2) + (123*CA*CF^2*G[0, x]*Zeta[5])/
   (80*(-1 + x^(-1))^2) - (7*C4AF*G[0, x]*Zeta[5])/
   (2*dA*TF*(-1 + x^(-1))^2) - (4381*CA^3*G[0, x]*Zeta[5])/
   (960*(-1 + x^(-1))^2*x^2) + (103*CA^2*CF*G[0, x]*Zeta[5])/
   (20*(-1 + x^(-1))^2*x^2) + (123*CA*CF^2*G[0, x]*Zeta[5])/
   (80*(-1 + x^(-1))^2*x^2) - (7*C4AF*G[0, x]*Zeta[5])/
   (2*dA*TF*(-1 + x^(-1))^2*x^2) + (4381*CA^3*G[0, x]*Zeta[5])/
   (480*(-1 + x^(-1))^2*x) - (103*CA^2*CF*G[0, x]*Zeta[5])/
   (10*(-1 + x^(-1))^2*x) - (123*CA*CF^2*G[0, x]*Zeta[5])/
   (40*(-1 + x^(-1))^2*x) + (7*C4AF*G[0, x]*Zeta[5])/
   (dA*TF*(-1 + x^(-1))^2*x) - (29*CA^3*G[1, x]*Zeta[5])/48 + 
  (175*CA^2*CF*G[1, x]*Zeta[5])/64 - (67*CA*CF^2*G[1, x]*Zeta[5])/32 - 
  (11*C4AF*G[1, x]*Zeta[5])/(4*dA*TF) + (2563*CA^3*G[1, x]*Zeta[5])/
   (960*(-1 + x^(-1))^2) - (26*CA^2*CF*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2) + 
  (53*CA*CF^2*G[1, x]*Zeta[5])/(40*(-1 + x^(-1))^2) + 
  (11*C4AF*G[1, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))^2) + 
  (2563*CA^3*G[1, x]*Zeta[5])/(960*(-1 + x^(-1))^2*x^2) - 
  (26*CA^2*CF*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2*x^2) + 
  (53*CA*CF^2*G[1, x]*Zeta[5])/(40*(-1 + x^(-1))^2*x^2) + 
  (11*C4AF*G[1, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))^2*x^2) - 
  (2563*CA^3*G[1, x]*Zeta[5])/(480*(-1 + x^(-1))^2*x) + 
  (52*CA^2*CF*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2*x) - 
  (53*CA*CF^2*G[1, x]*Zeta[5])/(20*(-1 + x^(-1))^2*x) - 
  (11*C4AF*G[1, x]*Zeta[5])/(2*dA*TF*(-1 + x^(-1))^2*x) + 
  (3*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/4 - (105*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/
   64 + (9*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/32 - 
  (101*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))^2) + 
  (667*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/(40*(-1 + x^(-1))^2) - 
  (1041*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))^2) - 
  (483*CF^3*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^2) + 
  (3*C4AF*Log[Q2/\[Mu]2]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))^2) - 
  (101*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))^2*x^2) + 
  (667*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/(40*(-1 + x^(-1))^2*x^2) - 
  (1041*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/(160*(-1 + x^(-1))^2*x^2) - 
  (483*CF^3*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^2*x^2) + 
  (3*C4AF*Log[Q2/\[Mu]2]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))^2*x^2) + 
  (101*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/(10*(-1 + x^(-1))^2*x) - 
  (667*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))^2*x) + 
  (1041*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^2*x) + 
  (483*CF^3*Log[Q2/\[Mu]2]*Zeta[5])/(40*(-1 + x^(-1))^2*x) - 
  (3*C4AF*Log[Q2/\[Mu]2]*Zeta[5])/(2*dA*TF*(-1 + x^(-1))^2*x)}


==> anc/Split_g2qqbar_N3LO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(13312931*CA*nf^2)/1679616 - (5477815*CF*nf^2)/1679616 - (1457*nf^3)/5832 - 
  ((5203223*I)/93312)*CA^2*nf*Pi + ((25814449*I)/373248)*CA*CF*nf*Pi - 
  ((14221*I)/768)*CF^2*nf*Pi + ((621697*I)/93312)*CA*nf^2*Pi - 
  ((350747*I)/93312)*CF*nf^2*Pi - ((53*I)/216)*nf^3*Pi - 
  (177487*CA^3*Pi^2)/3456 + (3247069*CA^2*CF*Pi^2)/27648 - 
  (256319*CA*CF^2*Pi^2)/3072 + (4635*CF^3*Pi^2)/256 + 
  (137735*CA^2*nf*Pi^2)/6912 - (407849*CA*CF*nf*Pi^2)/13824 + 
  (2503*CF^2*nf*Pi^2)/256 - (871*CA*nf^2*Pi^2)/324 + 
  (12389*CF*nf^2*Pi^2)/6912 + (95*nf^3*Pi^2)/864 - 
  ((145999*I)/13824)*CA^3*Pi^3 + ((98789*I)/3456)*CA^2*CF*Pi^3 - 
  ((12017*I)/512)*CA*CF^2*Pi^3 + ((747*I)/128)*CF^3*Pi^3 + 
  ((329905*I)/62208)*CA^2*nf*Pi^3 - ((246697*I)/31104)*CA*CF*nf*Pi^3 + 
  ((143*I)/54)*CF^2*nf*Pi^3 - ((6373*I)/10368)*CA*nf^2*Pi^3 + 
  ((545*I)/1152)*CF*nf^2*Pi^3 + ((7*I)/288)*nf^3*Pi^3 + 
  (74947*CA^3*Pi^4)/27648 - (44735*CA^2*CF*Pi^4)/6912 + 
  (6989*CA*CF^2*Pi^4)/1536 - (111*CF^3*Pi^4)/128 - 
  (11243*CA^2*nf*Pi^4)/13824 + (2441*CA*CF*nf*Pi^4)/1728 - 
  (25*CF^2*nf*Pi^4)/48 + (35399*CA*nf^2*Pi^4)/497664 - 
  (94211*CF*nf^2*Pi^4)/1244160 + ((847*I)/2880)*CA^3*Pi^5 - 
  ((4343*I)/4608)*CA^2*CF*Pi^5 + ((503*I)/640)*CA*CF^2*Pi^5 - 
  ((99*I)/640)*CF^3*Pi^5 - ((47017*I)/552960)*CA^2*nf*Pi^5 + 
  ((1511*I)/9216)*CA*CF*nf*Pi^5 - ((9769*I)/138240)*CF^2*nf*Pi^5 - 
  (11621*CA^3*Pi^6)/368640 + (17147*CA^2*CF*Pi^6)/184320 - 
  (599*CA*CF^2*Pi^6)/10240 - (3*CF^3*Pi^6)/1024 + (C4FF*nf)/(2*dA*TF) + 
  (5*C4FF*nf*Pi^2)/(24*dA*TF) - (C4FF*nf*Pi^4)/(720*dA*TF) - 
  (329795939*CA^3)/(1679616*(-1 + z)) + (4732664387*CA^2*CF)/
   (13436928*(-1 + z)) - (98006087*CA*CF^2)/(497664*(-1 + z)) + 
  (53675*CF^3)/(1536*(-1 + z)) + (120343687*CA^2*nf)/(1679616*(-1 + z)) - 
  (497655893*CA*CF*nf)/(6718464*(-1 + z)) + 
  (209617*CF^2*nf)/(13824*(-1 + z)) - (((6842783*I)/46656)*CA^3*Pi)/
   (-1 + z) + (((219785131*I)/746496)*CA^2*CF*Pi)/(-1 + z) - 
  (((5097695*I)/27648)*CA*CF^2*Pi)/(-1 + z) + (((9073*I)/256)*CF^3*Pi)/
   (-1 + z) + (1499473*CA^3*Pi^2)/(279936*(-1 + z)) - 
  (9882059*CA^2*CF*Pi^2)/(4478976*(-1 + z)) - (2703215*CA*CF^2*Pi^2)/
   (497664*(-1 + z)) + (13001*CF^3*Pi^2)/(4608*(-1 + z)) - 
  (1963405*CA^2*nf*Pi^2)/(1119744*(-1 + z)) + (438799*CA*CF*nf*Pi^2)/
   (2239488*(-1 + z)) + (99791*CF^2*nf*Pi^2)/(124416*(-1 + z)) + 
  (((1086013*I)/248832)*CA^3*Pi^3)/(-1 + z) - 
  (((488659*I)/124416)*CA^2*CF*Pi^3)/(-1 + z) - 
  (((56021*I)/27648)*CA*CF^2*Pi^3)/(-1 + z) + (((467*I)/256)*CF^3*Pi^3)/
   (-1 + z) - (127661*CA^3*Pi^4)/(2488320*(-1 + z)) - 
  (858403*CA^2*CF*Pi^4)/(1990656*(-1 + z)) + (690379*CA*CF^2*Pi^4)/
   (1244160*(-1 + z)) - (12743*CF^3*Pi^4)/(92160*(-1 + z)) + 
  (30647*CA^2*nf*Pi^4)/(552960*(-1 + z)) + (38243*CA*CF*nf*Pi^4)/
   (4976640*(-1 + z)) - (39281*CF^2*nf*Pi^4)/(2488320*(-1 + z)) - 
  (((130691*I)/1105920)*CA^3*Pi^5)/(-1 + z) - 
  (((13129*I)/184320)*CA^2*CF*Pi^5)/(-1 + z) + 
  (((16079*I)/55296)*CA*CF^2*Pi^5)/(-1 + z) - (((487*I)/5120)*CF^3*Pi^5)/
   (-1 + z) - (2022337*CA^3*Pi^6)/(418037760*(-1 + z)) + 
  (5976427*CA^2*CF*Pi^6)/(209018880*(-1 + z)) - 
  (136519*CA*CF^2*Pi^6)/(4976640*(-1 + z)) + 
  (9095*CF^3*Pi^6)/(3483648*(-1 + z)) + C4AF/(4*dA*TF*(-1 + z)) + 
  (5*C4AF*Pi^2)/(48*dA*TF*(-1 + z)) - (5*C4AF*Pi^4)/(288*dA*TF*(-1 + z)) + 
  (47*C4AF*Pi^6)/(3024*dA*TF*(-1 + z)) - ((I/32)*CA^2*nf*Pi^3)/z + 
  ((I/32)*CA*CF*nf*Pi^3)/z - (3*CA^3*Pi^4)/(128*z) + 
  (9*CA^2*CF*Pi^4)/(128*z) - (3*CA*CF^2*Pi^4)/(64*z) - 
  (245*CA^3*Pi^2)/(768*(-1 + z)*z) + (1099*CA^2*CF*Pi^2)/(2304*(-1 + z)*z) - 
  (31*CA*CF^2*Pi^2)/(192*(-1 + z)*z) + (3*CA^2*nf*Pi^2)/(64*(-1 + z)*z) - 
  (25*CA*CF*nf*Pi^2)/(576*(-1 + z)*z) - (((13*I)/64)*CA^3*Pi^3)/
   ((-1 + z)*z) + (((5*I)/16)*CA^2*CF*Pi^3)/((-1 + z)*z) - 
  (((7*I)/64)*CA*CF^2*Pi^3)/((-1 + z)*z) - 
  (31*CA^3*Pi^4)/(23040*(-1 + z)*z) + (71*CA^2*CF*Pi^4)/(2560*(-1 + z)*z) - 
  (127*CA*CF^2*Pi^4)/(5760*(-1 + z)*z) - (29*CA^2*nf*Pi^4)/
   (11520*(-1 + z)*z) + (3*C4AF*Pi^4)/(64*dA*TF*(-1 + z)*z) + 
  (329795939*CA^3*z)/(1679616*(-1 + z)) - (4732664387*CA^2*CF*z)/
   (13436928*(-1 + z)) + (98006087*CA*CF^2*z)/(497664*(-1 + z)) - 
  (53675*CF^3*z)/(1536*(-1 + z)) - (120343687*CA^2*nf*z)/(1679616*(-1 + z)) + 
  (497655893*CA*CF*nf*z)/(6718464*(-1 + z)) - 
  (209617*CF^2*nf*z)/(13824*(-1 + z)) + (((6842783*I)/46656)*CA^3*Pi*z)/
   (-1 + z) - (((219785131*I)/746496)*CA^2*CF*Pi*z)/(-1 + z) + 
  (((5097695*I)/27648)*CA*CF^2*Pi*z)/(-1 + z) - 
  (((9073*I)/256)*CF^3*Pi*z)/(-1 + z) - (2820341*CA^3*Pi^2*z)/
   (559872*(-1 + z)) + (7745603*CA^2*CF*Pi^2*z)/(4478976*(-1 + z)) + 
  (2783567*CA*CF^2*Pi^2*z)/(497664*(-1 + z)) - 
  (13001*CF^3*Pi^2*z)/(4608*(-1 + z)) + (1910917*CA^2*nf*Pi^2*z)/
   (1119744*(-1 + z)) - (341599*CA*CF*nf*Pi^2*z)/(2239488*(-1 + z)) - 
  (99791*CF^2*nf*Pi^2*z)/(124416*(-1 + z)) - 
  (((1035469*I)/248832)*CA^3*Pi^3*z)/(-1 + z) + 
  (((449779*I)/124416)*CA^2*CF*Pi^3*z)/(-1 + z) + 
  (((59045*I)/27648)*CA*CF^2*Pi^3*z)/(-1 + z) - 
  (((467*I)/256)*CF^3*Pi^3*z)/(-1 + z) + (26569*CA^3*Pi^4*z)/
   (497664*(-1 + z)) + (798787*CA^2*CF*Pi^4*z)/(1990656*(-1 + z)) - 
  (661111*CA*CF^2*Pi^4*z)/(1244160*(-1 + z)) + 
  (12743*CF^3*Pi^4*z)/(92160*(-1 + z)) - (5851*CA^2*nf*Pi^4*z)/
   (110592*(-1 + z)) - (38243*CA*CF*nf*Pi^4*z)/(4976640*(-1 + z)) + 
  (39281*CF^2*nf*Pi^4*z)/(2488320*(-1 + z)) + 
  (((130691*I)/1105920)*CA^3*Pi^5*z)/(-1 + z) + 
  (((13129*I)/184320)*CA^2*CF*Pi^5*z)/(-1 + z) - 
  (((16079*I)/55296)*CA*CF^2*Pi^5*z)/(-1 + z) + 
  (((487*I)/5120)*CF^3*Pi^5*z)/(-1 + z) + (2022337*CA^3*Pi^6*z)/
   (418037760*(-1 + z)) - (5976427*CA^2*CF*Pi^6*z)/(209018880*(-1 + z)) + 
  (136519*CA*CF^2*Pi^6*z)/(4976640*(-1 + z)) - 
  (9095*CF^3*Pi^6*z)/(3483648*(-1 + z)) - (C4AF*z)/(4*dA*TF*(-1 + z)) - 
  (5*C4AF*Pi^2*z)/(48*dA*TF*(-1 + z)) - (17*C4AF*Pi^4*z)/
   (576*dA*TF*(-1 + z)) - (47*C4AF*Pi^6*z)/(3024*dA*TF*(-1 + z)) + 
  CA^3/(384*\[Epsilon]^6) - (CA^2*CF)/(64*\[Epsilon]^6) + 
  (CA*CF^2)/(32*\[Epsilon]^6) - CF^3/(48*\[Epsilon]^6) + 
  (11*CA^3)/(256*\[Epsilon]^5) - (25*CA^2*CF)/(128*\[Epsilon]^5) + 
  (17*CA*CF^2)/(64*\[Epsilon]^5) - (3*CF^3)/(32*\[Epsilon]^5) - 
  (CA^2*nf)/(128*\[Epsilon]^5) + (CA*CF*nf)/(32*\[Epsilon]^5) - 
  (CF^2*nf)/(32*\[Epsilon]^5) + ((I/128)*CA^3*Pi)/\[Epsilon]^5 - 
  (((3*I)/64)*CA^2*CF*Pi)/\[Epsilon]^5 + (((3*I)/32)*CA*CF^2*Pi)/
   \[Epsilon]^5 - ((I/16)*CF^3*Pi)/\[Epsilon]^5 + 
  (1975*CA^3)/(5184*\[Epsilon]^4) - (27275*CA^2*CF)/(20736*\[Epsilon]^4) + 
  (125*CA*CF^2)/(96*\[Epsilon]^4) - (25*CF^3)/(64*\[Epsilon]^4) - 
  (1213*CA^2*nf)/(10368*\[Epsilon]^4) + (3263*CA*CF*nf)/
   (10368*\[Epsilon]^4) - (31*CF^2*nf)/(192*\[Epsilon]^4) + 
  (49*CA*nf^2)/(5184*\[Epsilon]^4) - (49*CF*nf^2)/(2592*\[Epsilon]^4) + 
  (((33*I)/256)*CA^3*Pi)/\[Epsilon]^4 - (((75*I)/128)*CA^2*CF*Pi)/
   \[Epsilon]^4 + (((51*I)/64)*CA*CF^2*Pi)/\[Epsilon]^4 - 
  (((9*I)/32)*CF^3*Pi)/\[Epsilon]^4 - (((3*I)/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (((3*I)/32)*CA*CF*nf*Pi)/\[Epsilon]^4 - (((3*I)/32)*CF^2*nf*Pi)/
   \[Epsilon]^4 - (23*CA^3*Pi^2)/(1536*\[Epsilon]^4) + 
  (65*CA^2*CF*Pi^2)/(768*\[Epsilon]^4) - (61*CA*CF^2*Pi^2)/
   (384*\[Epsilon]^4) + (19*CF^3*Pi^2)/(192*\[Epsilon]^4) + 
  (145999*CA^3)/(62208*\[Epsilon]^3) - (98789*CA^2*CF)/(15552*\[Epsilon]^3) + 
  (12017*CA*CF^2)/(2304*\[Epsilon]^3) - (83*CF^3)/(64*\[Epsilon]^3) - 
  (427*CA^2*nf)/(486*\[Epsilon]^3) + (25249*CA*CF*nf)/(15552*\[Epsilon]^3) - 
  (2*CF^2*nf)/(3*\[Epsilon]^3) + (839*CA*nf^2)/(7776*\[Epsilon]^3) - 
  (787*CF*nf^2)/(7776*\[Epsilon]^3) - nf^3/(216*\[Epsilon]^3) + 
  (((1975*I)/1728)*CA^3*Pi)/\[Epsilon]^3 - (((27275*I)/6912)*CA^2*CF*Pi)/
   \[Epsilon]^3 + (((125*I)/32)*CA*CF^2*Pi)/\[Epsilon]^3 - 
  (((75*I)/64)*CF^3*Pi)/\[Epsilon]^3 - (((1213*I)/3456)*CA^2*nf*Pi)/
   \[Epsilon]^3 + (((3263*I)/3456)*CA*CF*nf*Pi)/\[Epsilon]^3 - 
  (((31*I)/64)*CF^2*nf*Pi)/\[Epsilon]^3 + (((49*I)/1728)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (((49*I)/864)*CF*nf^2*Pi)/\[Epsilon]^3 - 
  (19855*CA^3*Pi^2)/(82944*\[Epsilon]^3) + (41491*CA^2*CF*Pi^2)/
   (41472*\[Epsilon]^3) - (2881*CA*CF^2*Pi^2)/(2304*\[Epsilon]^3) + 
  (53*CF^3*Pi^2)/(128*\[Epsilon]^3) + (1805*CA^2*nf*Pi^2)/
   (41472*\[Epsilon]^3) - (827*CA*CF*nf*Pi^2)/(5184*\[Epsilon]^3) + 
  (167*CF^2*nf*Pi^2)/(1152*\[Epsilon]^3) - (((11*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 + (((29*I)/256)*CA^2*CF*Pi^3)/\[Epsilon]^3 - 
  (((25*I)/128)*CA*CF^2*Pi^3)/\[Epsilon]^3 + (((7*I)/64)*CF^3*Pi^3)/
   \[Epsilon]^3 + (177487*CA^3)/(15552*\[Epsilon]^2) - 
  (3247069*CA^2*CF)/(124416*\[Epsilon]^2) + 
  (256319*CA*CF^2)/(13824*\[Epsilon]^2) - (515*CF^3)/(128*\[Epsilon]^2) - 
  (137735*CA^2*nf)/(31104*\[Epsilon]^2) + (407849*CA*CF*nf)/
   (62208*\[Epsilon]^2) - (2503*CF^2*nf)/(1152*\[Epsilon]^2) + 
  (241*CA*nf^2)/(432*\[Epsilon]^2) - (691*CF*nf^2)/(1728*\[Epsilon]^2) - 
  (5*nf^3)/(216*\[Epsilon]^2) + (((145999*I)/20736)*CA^3*Pi)/\[Epsilon]^2 - 
  (((98789*I)/5184)*CA^2*CF*Pi)/\[Epsilon]^2 + (((12017*I)/768)*CA*CF^2*Pi)/
   \[Epsilon]^2 - (((249*I)/64)*CF^3*Pi)/\[Epsilon]^2 - 
  (((427*I)/162)*CA^2*nf*Pi)/\[Epsilon]^2 + (((25249*I)/5184)*CA*CF*nf*Pi)/
   \[Epsilon]^2 - ((2*I)*CF^2*nf*Pi)/\[Epsilon]^2 + 
  (((839*I)/2592)*CA*nf^2*Pi)/\[Epsilon]^2 - (((787*I)/2592)*CF*nf^2*Pi)/
   \[Epsilon]^2 - ((I/72)*nf^3*Pi)/\[Epsilon]^2 - 
  (252697*CA^3*Pi^2)/(124416*\[Epsilon]^2) + (1585255*CA^2*CF*Pi^2)/
   (248832*\[Epsilon]^2) - (40739*CA*CF^2*Pi^2)/(6912*\[Epsilon]^2) + 
  (1273*CF^3*Pi^2)/(768*\[Epsilon]^2) + (77071*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) - (185891*CA*CF*nf*Pi^2)/(124416*\[Epsilon]^2) + 
  (4985*CF^2*nf*Pi^2)/(6912*\[Epsilon]^2) - (1031*CA*nf^2*Pi^2)/
   (20736*\[Epsilon]^2) + (301*CF*nf^2*Pi^2)/(3456*\[Epsilon]^2) - 
  (((9163*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + 
  (((17191*I)/13824)*CA^2*CF*Pi^3)/\[Epsilon]^2 - 
  (((1045*I)/768)*CA*CF^2*Pi^3)/\[Epsilon]^2 + (((51*I)/128)*CF^3*Pi^3)/
   \[Epsilon]^2 + (((833*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - 
  (((341*I)/1728)*CA*CF*nf*Pi^3)/\[Epsilon]^2 + 
  (((59*I)/384)*CF^2*nf*Pi^3)/\[Epsilon]^2 + 
  (45479*CA^3*Pi^4)/(1658880*\[Epsilon]^2) - (102521*CA^2*CF*Pi^4)/
   (829440*\[Epsilon]^2) + (1657*CA*CF^2*Pi^4)/(9216*\[Epsilon]^2) - 
  (649*CF^3*Pi^4)/(7680*\[Epsilon]^2) + (CA^3*Pi^2)/(192*z*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2)/(64*z*\[Epsilon]^2) + (CA*CF^2*Pi^2)/(96*z*\[Epsilon]^2) - 
  (5203223*CA^2*nf)/(279936*\[Epsilon]) + (25814449*CA*CF*nf)/
   (1119744*\[Epsilon]) - (14221*CF^2*nf)/(2304*\[Epsilon]) + 
  (621697*CA*nf^2)/(279936*\[Epsilon]) - (350747*CF*nf^2)/
   (279936*\[Epsilon]) - (53*nf^3)/(648*\[Epsilon]) + 
  (((177487*I)/5184)*CA^3*Pi)/\[Epsilon] - (((3247069*I)/41472)*CA^2*CF*Pi)/
   \[Epsilon] + (((256319*I)/4608)*CA*CF^2*Pi)/\[Epsilon] - 
  (((1545*I)/128)*CF^3*Pi)/\[Epsilon] - (((137735*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon] + (((407849*I)/20736)*CA*CF*nf*Pi)/\[Epsilon] - 
  (((2503*I)/384)*CF^2*nf*Pi)/\[Epsilon] + (((241*I)/144)*CA*nf^2*Pi)/
   \[Epsilon] - (((691*I)/576)*CF*nf^2*Pi)/\[Epsilon] - 
  (((5*I)/72)*nf^3*Pi)/\[Epsilon] - (145999*CA^3*Pi^2)/(13824*\[Epsilon]) + 
  (98789*CA^2*CF*Pi^2)/(3456*\[Epsilon]) - (12017*CA*CF^2*Pi^2)/
   (512*\[Epsilon]) + (747*CF^3*Pi^2)/(128*\[Epsilon]) + 
  (821809*CA^2*nf*Pi^2)/(186624*\[Epsilon]) - (701179*CA*CF*nf*Pi^2)/
   (93312*\[Epsilon]) + (467*CF^2*nf*Pi^2)/(162*\[Epsilon]) - 
  (16441*CA*nf^2*Pi^2)/(31104*\[Epsilon]) + (4783*CF*nf^2*Pi^2)/
   (10368*\[Epsilon]) + (19*nf^3*Pi^2)/(864*\[Epsilon]) - 
  (((110497*I)/41472)*CA^3*Pi^3)/\[Epsilon] + 
  (((603355*I)/82944)*CA^2*CF*Pi^3)/\[Epsilon] - 
  (((13739*I)/2304)*CA*CF^2*Pi^3)/\[Epsilon] + (((373*I)/256)*CF^3*Pi^3)/
   \[Epsilon] + (((33403*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] - 
  (((68423*I)/41472)*CA*CF*nf*Pi^3)/\[Epsilon] + 
  (((1637*I)/2304)*CF^2*nf*Pi^3)/\[Epsilon] - (((443*I)/6912)*CA*nf^2*Pi^3)/
   \[Epsilon] + (((35*I)/384)*CF*nf^2*Pi^3)/\[Epsilon] + 
  (3245*CA^3*Pi^4)/(9216*\[Epsilon]) - (2779*CA^2*CF*Pi^4)/
   (2304*\[Epsilon]) + (293*CA*CF^2*Pi^4)/(256*\[Epsilon]) - 
  (9*CF^3*Pi^4)/(32*\[Epsilon]) - (123649*CA^2*nf*Pi^4)/
   (1658880*\[Epsilon]) + (27059*CA*CF*nf*Pi^4)/(138240*\[Epsilon]) - 
  (50161*CF^2*nf*Pi^4)/(414720*\[Epsilon]) + (((3523*I)/110592)*CA^3*Pi^5)/
   \[Epsilon] - (((31889*I)/276480)*CA^2*CF*Pi^5)/\[Epsilon] + 
  (((1877*I)/15360)*CA*CF^2*Pi^5)/\[Epsilon] - (((97*I)/2560)*CF^3*Pi^5)/
   \[Epsilon] - (6842783*CA^3)/(139968*(-1 + z)*\[Epsilon]) + 
  (219785131*CA^2*CF)/(2239488*(-1 + z)*\[Epsilon]) - 
  (5097695*CA*CF^2)/(82944*(-1 + z)*\[Epsilon]) + 
  (9073*CF^3)/(768*(-1 + z)*\[Epsilon]) + (1086013*CA^3*Pi^2)/
   (746496*(-1 + z)*\[Epsilon]) - (488659*CA^2*CF*Pi^2)/
   (373248*(-1 + z)*\[Epsilon]) - (56021*CA*CF^2*Pi^2)/
   (82944*(-1 + z)*\[Epsilon]) + (467*CF^3*Pi^2)/(768*(-1 + z)*\[Epsilon]) - 
  (130691*CA^3*Pi^4)/(3317760*(-1 + z)*\[Epsilon]) - 
  (13129*CA^2*CF*Pi^4)/(552960*(-1 + z)*\[Epsilon]) + 
  (16079*CA*CF^2*Pi^4)/(165888*(-1 + z)*\[Epsilon]) - 
  (487*CF^3*Pi^4)/(15360*(-1 + z)*\[Epsilon]) - 
  (CA^2*nf*Pi^2)/(96*z*\[Epsilon]) + (CA*CF*nf*Pi^2)/(96*z*\[Epsilon]) + 
  ((I/64)*CA^3*Pi^3)/(z*\[Epsilon]) - (((3*I)/64)*CA^2*CF*Pi^3)/
   (z*\[Epsilon]) + ((I/32)*CA*CF^2*Pi^3)/(z*\[Epsilon]) - 
  (13*CA^3*Pi^2)/(192*(-1 + z)*z*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2)/(48*(-1 + z)*z*\[Epsilon]) - 
  (7*CA*CF^2*Pi^2)/(192*(-1 + z)*z*\[Epsilon]) + 
  (6842783*CA^3*z)/(139968*(-1 + z)*\[Epsilon]) - 
  (219785131*CA^2*CF*z)/(2239488*(-1 + z)*\[Epsilon]) + 
  (5097695*CA*CF^2*z)/(82944*(-1 + z)*\[Epsilon]) - 
  (9073*CF^3*z)/(768*(-1 + z)*\[Epsilon]) - (1035469*CA^3*Pi^2*z)/
   (746496*(-1 + z)*\[Epsilon]) + (449779*CA^2*CF*Pi^2*z)/
   (373248*(-1 + z)*\[Epsilon]) + (59045*CA*CF^2*Pi^2*z)/
   (82944*(-1 + z)*\[Epsilon]) - (467*CF^3*Pi^2*z)/
   (768*(-1 + z)*\[Epsilon]) + (130691*CA^3*Pi^4*z)/
   (3317760*(-1 + z)*\[Epsilon]) + (13129*CA^2*CF*Pi^4*z)/
   (552960*(-1 + z)*\[Epsilon]) - (16079*CA*CF^2*Pi^4*z)/
   (165888*(-1 + z)*\[Epsilon]) + (487*CF^3*Pi^4*z)/
   (15360*(-1 + z)*\[Epsilon]) + (209*CA*nf^2*G[0, z])/729 - 
  ((19615*I)/3456)*CA^2*nf*Pi*G[0, z] + ((20045*I)/6912)*CA*CF*nf*Pi*
   G[0, z] + ((11*I)/32)*CA*nf^2*Pi*G[0, z] - (11731*CA^3*Pi^2*G[0, z])/
   1152 + (19831*CA^2*CF*Pi^2*G[0, z])/1536 - (1989*CA*CF^2*Pi^2*G[0, z])/
   512 + (6559*CA^2*nf*Pi^2*G[0, z])/2304 - (1319*CA*CF*nf*Pi^2*G[0, z])/
   768 - (925*CA*nf^2*Pi^2*G[0, z])/5184 - ((4177*I)/1536)*CA^3*Pi^3*
   G[0, z] + ((1045*I)/256)*CA^2*CF*Pi^3*G[0, z] - 
  ((369*I)/256)*CA*CF^2*Pi^3*G[0, z] + ((9451*I)/13824)*CA^2*nf*Pi^3*
   G[0, z] - ((131*I)/256)*CA*CF*nf*Pi^3*G[0, z] - 
  ((53*I)/1152)*CA*nf^2*Pi^3*G[0, z] + (1661*CA^3*Pi^4*G[0, z])/3072 - 
  (423*CA^2*CF*Pi^4*G[0, z])/512 + (9*CA*CF^2*Pi^4*G[0, z])/32 - 
  (151*CA^2*nf*Pi^4*G[0, z])/1536 + (27*CA*CF*nf*Pi^4*G[0, z])/256 + 
  ((123*I)/2560)*CA^3*Pi^5*G[0, z] - ((171*I)/1280)*CA^2*CF*Pi^5*G[0, z] + 
  ((3*I)/40)*CA*CF^2*Pi^5*G[0, z] - (1968091*CA^3*G[0, z])/(93312*(-1 + z)) + 
  (5650525*CA^2*CF*G[0, z])/(248832*(-1 + z)) - 
  (5693*CA*CF^2*G[0, z])/(1024*(-1 + z)) + (489431*CA^2*nf*G[0, z])/
   (93312*(-1 + z)) - (271637*CA*CF*nf*G[0, z])/(124416*(-1 + z)) - 
  (((37133*I)/1728)*CA^3*Pi*G[0, z])/(-1 + z) + 
  (((343573*I)/13824)*CA^2*CF*Pi*G[0, z])/(-1 + z) - 
  (((3453*I)/512)*CA*CF^2*Pi*G[0, z])/(-1 + z) - 
  (27113*CA^3*Pi^2*G[0, z])/(62208*(-1 + z)) + (4885*CA^2*CF*Pi^2*G[0, z])/
   (9216*(-1 + z)) - (365*CA*CF^2*Pi^2*G[0, z])/(1024*(-1 + z)) + 
  (18505*CA^2*nf*Pi^2*G[0, z])/(124416*(-1 + z)) - 
  (233*CA*CF*nf*Pi^2*G[0, z])/(4608*(-1 + z)) - 
  (((1111*I)/27648)*CA^3*Pi^3*G[0, z])/(-1 + z) + 
  (((77*I)/512)*CA^2*CF*Pi^3*G[0, z])/(-1 + z) - 
  (((83*I)/512)*CA*CF^2*Pi^3*G[0, z])/(-1 + z) + 
  (55819*CA^3*Pi^4*G[0, z])/(1105920*(-1 + z)) - 
  (39961*CA^2*CF*Pi^4*G[0, z])/(552960*(-1 + z)) + 
  (391*CA*CF^2*Pi^4*G[0, z])/(15360*(-1 + z)) - 
  (2369*CA^2*nf*Pi^4*G[0, z])/(552960*(-1 + z)) + 
  (1217*CA*CF*nf*Pi^4*G[0, z])/(276480*(-1 + z)) - 
  (((1127*I)/184320)*CA^3*Pi^5*G[0, z])/(-1 + z) - 
  (((151*I)/5120)*CA^2*CF*Pi^5*G[0, z])/(-1 + z) + 
  (((141*I)/5120)*CA*CF^2*Pi^5*G[0, z])/(-1 + z) + 
  (3*C4AF*Pi^2*G[0, z])/(8*dA*TF*(-1 + z)) - (17*C4AF*Pi^4*G[0, z])/
   (480*dA*TF*(-1 + z)) + (7*CA^3*Pi^2*G[0, z])/(384*(-1 + z)*z) - 
  (23*CA^2*CF*Pi^2*G[0, z])/(384*(-1 + z)*z) + (3*CA*CF^2*Pi^2*G[0, z])/
   (64*(-1 + z)*z) - ((I/64)*CA^3*Pi^3*G[0, z])/((-1 + z)*z) + 
  ((I/64)*CA^2*CF*Pi^3*G[0, z])/((-1 + z)*z) - 
  (C4AF*Pi^2*G[0, z])/(8*dA*TF*(-1 + z)*z) + (1968091*CA^3*z*G[0, z])/
   (93312*(-1 + z)) - (5650525*CA^2*CF*z*G[0, z])/(248832*(-1 + z)) + 
  (5693*CA*CF^2*z*G[0, z])/(1024*(-1 + z)) - (489431*CA^2*nf*z*G[0, z])/
   (93312*(-1 + z)) + (271637*CA*CF*nf*z*G[0, z])/(124416*(-1 + z)) + 
  (((37133*I)/1728)*CA^3*Pi*z*G[0, z])/(-1 + z) - 
  (((343573*I)/13824)*CA^2*CF*Pi*z*G[0, z])/(-1 + z) + 
  (((3453*I)/512)*CA*CF^2*Pi*z*G[0, z])/(-1 + z) + 
  (22901*CA^3*Pi^2*z*G[0, z])/(62208*(-1 + z)) - 
  (3853*CA^2*CF*Pi^2*z*G[0, z])/(9216*(-1 + z)) + 
  (309*CA*CF^2*Pi^2*z*G[0, z])/(1024*(-1 + z)) - 
  (17209*CA^2*nf*Pi^2*z*G[0, z])/(124416*(-1 + z)) + 
  (209*CA*CF*nf*Pi^2*z*G[0, z])/(4608*(-1 + z)) + 
  (((1327*I)/27648)*CA^3*Pi^3*z*G[0, z])/(-1 + z) - 
  (((73*I)/512)*CA^2*CF*Pi^3*z*G[0, z])/(-1 + z) + 
  (((75*I)/512)*CA*CF^2*Pi^3*z*G[0, z])/(-1 + z) - 
  (55819*CA^3*Pi^4*z*G[0, z])/(1105920*(-1 + z)) + 
  (39961*CA^2*CF*Pi^4*z*G[0, z])/(552960*(-1 + z)) - 
  (391*CA*CF^2*Pi^4*z*G[0, z])/(15360*(-1 + z)) + 
  (2369*CA^2*nf*Pi^4*z*G[0, z])/(552960*(-1 + z)) - 
  (1217*CA*CF*nf*Pi^4*z*G[0, z])/(276480*(-1 + z)) + 
  (((1127*I)/184320)*CA^3*Pi^5*z*G[0, z])/(-1 + z) + 
  (((151*I)/5120)*CA^2*CF*Pi^5*z*G[0, z])/(-1 + z) - 
  (((141*I)/5120)*CA*CF^2*Pi^5*z*G[0, z])/(-1 + z) - 
  (C4AF*Pi^2*z*G[0, z])/(4*dA*TF*(-1 + z)) + (17*C4AF*Pi^4*z*G[0, z])/
   (480*dA*TF*(-1 + z)) + (CA^3*G[0, z])/(128*\[Epsilon]^5) - 
  (CA^2*CF*G[0, z])/(32*\[Epsilon]^5) + (CA*CF^2*G[0, z])/(32*\[Epsilon]^5) + 
  (77*CA^3*G[0, z])/(768*\[Epsilon]^4) - (95*CA^2*CF*G[0, z])/
   (384*\[Epsilon]^4) + (3*CA*CF^2*G[0, z])/(32*\[Epsilon]^4) - 
  (7*CA^2*nf*G[0, z])/(384*\[Epsilon]^4) + (7*CA*CF*nf*G[0, z])/
   (192*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[0, z])/\[Epsilon]^4 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^4 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^4 + 
  (4177*CA^3*G[0, z])/(6912*\[Epsilon]^3) - (1045*CA^2*CF*G[0, z])/
   (1152*\[Epsilon]^3) + (41*CA*CF^2*G[0, z])/(128*\[Epsilon]^3) - 
  (589*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) + (71*CA*CF*nf*G[0, z])/
   (576*\[Epsilon]^3) + (11*CA*nf^2*G[0, z])/(864*\[Epsilon]^3) + 
  (((77*I)/256)*CA^3*Pi*G[0, z])/\[Epsilon]^3 - 
  (((95*I)/128)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^3 + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^3 - 
  (((7*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 + 
  (((7*I)/64)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^3 - 
  (65*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]^3) + (5*CA^2*CF*Pi^2*G[0, z])/
   (32*\[Epsilon]^3) - (55*CA*CF^2*Pi^2*G[0, z])/(384*\[Epsilon]^3) + 
  (11731*CA^3*G[0, z])/(5184*\[Epsilon]^2) - (19831*CA^2*CF*G[0, z])/
   (6912*\[Epsilon]^2) + (221*CA*CF^2*G[0, z])/(256*\[Epsilon]^2) - 
  (6559*CA^2*nf*G[0, z])/(10368*\[Epsilon]^2) + 
  (1319*CA*CF*nf*G[0, z])/(3456*\[Epsilon]^2) + 
  (55*CA*nf^2*G[0, z])/(1296*\[Epsilon]^2) + 
  (((4177*I)/2304)*CA^3*Pi*G[0, z])/\[Epsilon]^2 - 
  (((1045*I)/384)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^2 + 
  (((123*I)/128)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^2 - 
  (((589*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  (((71*I)/192)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  (((11*I)/288)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 - 
  (13717*CA^3*Pi^2*G[0, z])/(27648*\[Epsilon]^2) + 
  (569*CA^2*CF*Pi^2*G[0, z])/(512*\[Epsilon]^2) - 
  (53*CA*CF^2*Pi^2*G[0, z])/(128*\[Epsilon]^2) + 
  (1247*CA^2*nf*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (41*CA*CF*nf*Pi^2*G[0, z])/(256*\[Epsilon]^2) - 
  (((29*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon]^2 - 
  (((19*I)/128)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon]^2 - 
  (19615*CA^2*nf*G[0, z])/(10368*\[Epsilon]) + (20045*CA*CF*nf*G[0, z])/
   (20736*\[Epsilon]) + (11*CA*nf^2*G[0, z])/(96*\[Epsilon]) + 
  (((11731*I)/1728)*CA^3*Pi*G[0, z])/\[Epsilon] - 
  (((19831*I)/2304)*CA^2*CF*Pi*G[0, z])/\[Epsilon] + 
  (((663*I)/256)*CA*CF^2*Pi*G[0, z])/\[Epsilon] - 
  (((6559*I)/3456)*CA^2*nf*Pi*G[0, z])/\[Epsilon] + 
  (((1319*I)/1152)*CA*CF*nf*Pi*G[0, z])/\[Epsilon] + 
  (((55*I)/432)*CA*nf^2*Pi*G[0, z])/\[Epsilon] - 
  (4177*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]) + (1045*CA^2*CF*Pi^2*G[0, z])/
   (256*\[Epsilon]) - (369*CA*CF^2*Pi^2*G[0, z])/(256*\[Epsilon]) + 
  (30655*CA^2*nf*Pi^2*G[0, z])/(41472*\[Epsilon]) - 
  (415*CA*CF*nf*Pi^2*G[0, z])/(768*\[Epsilon]) - 
  (185*CA*nf^2*Pi^2*G[0, z])/(3456*\[Epsilon]) - 
  (((5401*I)/9216)*CA^3*Pi^3*G[0, z])/\[Epsilon] + 
  (((567*I)/512)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon] - 
  (((51*I)/128)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon] + 
  (((491*I)/4608)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (((39*I)/256)*CA*CF*nf*Pi^3*G[0, z])/\[Epsilon] + 
  (15*CA^3*Pi^4*G[0, z])/(256*\[Epsilon]) - (45*CA^2*CF*Pi^4*G[0, z])/
   (256*\[Epsilon]) + (15*CA*CF^2*Pi^4*G[0, z])/(128*\[Epsilon]) - 
  (37133*CA^3*G[0, z])/(5184*(-1 + z)*\[Epsilon]) + 
  (343573*CA^2*CF*G[0, z])/(41472*(-1 + z)*\[Epsilon]) - 
  (1151*CA*CF^2*G[0, z])/(512*(-1 + z)*\[Epsilon]) - 
  (1111*CA^3*Pi^2*G[0, z])/(82944*(-1 + z)*\[Epsilon]) + 
  (77*CA^2*CF*Pi^2*G[0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (83*CA*CF^2*Pi^2*G[0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (1127*CA^3*Pi^4*G[0, z])/(552960*(-1 + z)*\[Epsilon]) - 
  (151*CA^2*CF*Pi^4*G[0, z])/(15360*(-1 + z)*\[Epsilon]) + 
  (47*CA*CF^2*Pi^4*G[0, z])/(5120*(-1 + z)*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, z])/(192*(-1 + z)*z*\[Epsilon]) + 
  (CA^2*CF*Pi^2*G[0, z])/(192*(-1 + z)*z*\[Epsilon]) + 
  (37133*CA^3*z*G[0, z])/(5184*(-1 + z)*\[Epsilon]) - 
  (343573*CA^2*CF*z*G[0, z])/(41472*(-1 + z)*\[Epsilon]) + 
  (1151*CA*CF^2*z*G[0, z])/(512*(-1 + z)*\[Epsilon]) + 
  (1327*CA^3*Pi^2*z*G[0, z])/(82944*(-1 + z)*\[Epsilon]) - 
  (73*CA^2*CF*Pi^2*z*G[0, z])/(1536*(-1 + z)*\[Epsilon]) + 
  (25*CA*CF^2*Pi^2*z*G[0, z])/(512*(-1 + z)*\[Epsilon]) + 
  (1127*CA^3*Pi^4*z*G[0, z])/(552960*(-1 + z)*\[Epsilon]) + 
  (151*CA^2*CF*Pi^4*z*G[0, z])/(15360*(-1 + z)*\[Epsilon]) - 
  (47*CA*CF^2*Pi^4*z*G[0, z])/(5120*(-1 + z)*\[Epsilon]) - 
  (489431*CA^2*nf*G[1, z])/93312 + (271637*CA*CF*nf*G[1, z])/124416 + 
  (209*CA*nf^2*G[1, z])/729 + ((37133*I)/1728)*CA^3*Pi*G[1, z] - 
  ((343573*I)/13824)*CA^2*CF*Pi*G[1, z] + ((3453*I)/512)*CA*CF^2*Pi*G[1, z] - 
  ((19615*I)/3456)*CA^2*nf*Pi*G[1, z] + ((20045*I)/6912)*CA*CF*nf*Pi*
   G[1, z] + ((11*I)/32)*CA*nf^2*Pi*G[1, z] - (11731*CA^3*Pi^2*G[1, z])/
   1152 + (19831*CA^2*CF*Pi^2*G[1, z])/1536 - (1989*CA*CF^2*Pi^2*G[1, z])/
   512 + (417341*CA^2*nf*Pi^2*G[1, z])/124416 - 
  (78197*CA*CF*nf*Pi^2*G[1, z])/41472 - (1165*CA*nf^2*Pi^2*G[1, z])/5184 - 
  ((119591*I)/27648)*CA^3*Pi^3*G[1, z] + ((25129*I)/4608)*CA^2*CF*Pi^3*
   G[1, z] - ((827*I)/512)*CA*CF^2*Pi^3*G[1, z] + 
  ((16567*I)/13824)*CA^2*nf*Pi^3*G[1, z] - ((1691*I)/2304)*CA*CF*nf*Pi^3*
   G[1, z] - ((101*I)/1152)*CA*nf^2*Pi^3*G[1, z] + 
  (2519*CA^3*Pi^4*G[1, z])/3072 - (745*CA^2*CF*Pi^4*G[1, z])/512 + 
  (27*CA*CF^2*Pi^4*G[1, z])/64 - (89959*CA^2*nf*Pi^4*G[1, z])/552960 + 
  (56471*CA*CF*nf*Pi^4*G[1, z])/276480 + ((16847*I)/184320)*CA^3*Pi^5*
   G[1, z] - ((3239*I)/15360)*CA^2*CF*Pi^5*G[1, z] + 
  ((1721*I)/15360)*CA*CF^2*Pi^5*G[1, z] + (C4AF*Pi^2*G[1, z])/(4*dA*TF) - 
  (17*C4AF*Pi^4*G[1, z])/(480*dA*TF) - (493663*CA^3*G[1, z])/
   (23328*(-1 + z)) + (5703013*CA^2*CF*G[1, z])/(248832*(-1 + z)) - 
  (5837*CA*CF^2*G[1, z])/(1024*(-1 + z)) + (113023*CA^3*Pi^2*G[1, z])/
   (62208*(-1 + z)) - (190471*CA^2*CF*Pi^2*G[1, z])/(82944*(-1 + z)) + 
  (1901*CA*CF^2*Pi^2*G[1, z])/(3072*(-1 + z)) - 
  (60869*CA^3*Pi^4*G[1, z])/(1105920*(-1 + z)) + 
  (1115*CA^2*CF*Pi^4*G[1, z])/(110592*(-1 + z)) + 
  (349*CA*CF^2*Pi^4*G[1, z])/(46080*(-1 + z)) - 
  (7*CA^2*nf*Pi^2*G[1, z])/(192*z^2) + (19*CA*CF*nf*Pi^2*G[1, z])/(576*z^2) + 
  (((3*I)/16)*CA^3*Pi^3*G[1, z])/z^2 - (((17*I)/64)*CA^2*CF*Pi^3*G[1, z])/
   z^2 + (((5*I)/64)*CA*CF^2*Pi^3*G[1, z])/z^2 - 
  ((I/32)*CA^2*nf*Pi^3*G[1, z])/z^2 + ((I/32)*CA*CF*nf*Pi^3*G[1, z])/z^2 - 
  (3*CA^3*Pi^4*G[1, z])/(128*z^2) + (9*CA^2*CF*Pi^4*G[1, z])/(128*z^2) - 
  (3*CA*CF^2*Pi^4*G[1, z])/(64*z^2) + (29*CA^2*nf*Pi^4*G[1, z])/(11520*z^2) + 
  (C4AF*Pi^2*G[1, z])/(8*dA*TF*z^2) - (3*C4AF*Pi^4*G[1, z])/(64*dA*TF*z^2) - 
  (173*CA^3*Pi^2*G[1, z])/(768*(-1 + z)*z^2) + (715*CA^2*CF*Pi^2*G[1, z])/
   (2304*(-1 + z)*z^2) - (CA*CF^2*Pi^2*G[1, z])/(12*(-1 + z)*z^2) - 
  (31*CA^3*Pi^4*G[1, z])/(23040*(-1 + z)*z^2) + 
  (71*CA^2*CF*Pi^4*G[1, z])/(2560*(-1 + z)*z^2) - 
  (127*CA*CF^2*Pi^4*G[1, z])/(5760*(-1 + z)*z^2) + 
  (11*CA^2*nf*Pi^2*G[1, z])/(384*z) + (31*CA*CF*nf*Pi^2*G[1, z])/(288*z) - 
  (((21*I)/128)*CA^3*Pi^3*G[1, z])/z - (((51*I)/128)*CA^2*CF*Pi^3*G[1, z])/
   z + (((19*I)/64)*CA*CF^2*Pi^3*G[1, z])/z + ((I/32)*CA^2*nf*Pi^3*G[1, z])/
   z + ((I/16)*CA*CF*nf*Pi^3*G[1, z])/z + (3*CA^3*Pi^4*G[1, z])/(128*z) - 
  (3*CA*CF^2*Pi^4*G[1, z])/(32*z) - (29*CA^2*nf*Pi^4*G[1, z])/(11520*z) - 
  (3*C4AF*Pi^2*G[1, z])/(8*dA*TF*z) + (9*C4AF*Pi^4*G[1, z])/(160*dA*TF*z) + 
  (3*CA^3*G[1, z])/(128*(-1 + z)*z) - (9*CA^2*CF*G[1, z])/(128*(-1 + z)*z) + 
  (3*CA*CF^2*G[1, z])/(64*(-1 + z)*z) + (241*CA^3*Pi^2*G[1, z])/
   (768*(-1 + z)*z) + (1237*CA^2*CF*Pi^2*G[1, z])/(2304*(-1 + z)*z) - 
  (47*CA*CF^2*Pi^2*G[1, z])/(128*(-1 + z)*z) - 
  (19*CA^3*Pi^4*G[1, z])/(5760*(-1 + z)*z) - (29*CA^2*CF*Pi^4*G[1, z])/
   (512*(-1 + z)*z) + (143*CA*CF^2*Pi^4*G[1, z])/(5760*(-1 + z)*z) + 
  (1972465*CA^3*z*G[1, z])/(93312*(-1 + z)) - (5685517*CA^2*CF*z*G[1, z])/
   (248832*(-1 + z)) + (5789*CA*CF^2*z*G[1, z])/(1024*(-1 + z)) - 
  (118531*CA^3*Pi^2*z*G[1, z])/(62208*(-1 + z)) + 
  (120199*CA^2*CF*Pi^2*z*G[1, z])/(82944*(-1 + z)) - 
  (517*CA*CF^2*Pi^2*z*G[1, z])/(3072*(-1 + z)) + 
  (13201*CA^3*Pi^4*z*G[1, z])/(221184*(-1 + z)) + 
  (10409*CA^2*CF*Pi^4*z*G[1, z])/(552960*(-1 + z)) - 
  (53*CA*CF^2*Pi^4*z*G[1, z])/(5120*(-1 + z)) + 
  (CA^3*G[1, z])/(128*\[Epsilon]^5) - (CA^2*CF*G[1, z])/(32*\[Epsilon]^5) + 
  (CA*CF^2*G[1, z])/(32*\[Epsilon]^5) + (77*CA^3*G[1, z])/
   (768*\[Epsilon]^4) - (95*CA^2*CF*G[1, z])/(384*\[Epsilon]^4) + 
  (3*CA*CF^2*G[1, z])/(32*\[Epsilon]^4) - (7*CA^2*nf*G[1, z])/
   (384*\[Epsilon]^4) + (7*CA*CF*nf*G[1, z])/(192*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*G[1, z])/\[Epsilon]^4 - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^4 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, z])/\[Epsilon]^4 + 
  (4177*CA^3*G[1, z])/(6912*\[Epsilon]^3) - (1045*CA^2*CF*G[1, z])/
   (1152*\[Epsilon]^3) + (41*CA*CF^2*G[1, z])/(128*\[Epsilon]^3) - 
  (589*CA^2*nf*G[1, z])/(3456*\[Epsilon]^3) + (71*CA*CF*nf*G[1, z])/
   (576*\[Epsilon]^3) + (11*CA*nf^2*G[1, z])/(864*\[Epsilon]^3) + 
  (((77*I)/256)*CA^3*Pi*G[1, z])/\[Epsilon]^3 - 
  (((95*I)/128)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^3 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z])/\[Epsilon]^3 - 
  (((7*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 + 
  (((7*I)/64)*CA*CF*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (23*CA^3*Pi^2*G[1, z])/(512*\[Epsilon]^3) + (CA^2*CF*Pi^2*G[1, z])/
   (6*\[Epsilon]^3) - (59*CA*CF^2*Pi^2*G[1, z])/(384*\[Epsilon]^3) + 
  (11731*CA^3*G[1, z])/(5184*\[Epsilon]^2) - (19831*CA^2*CF*G[1, z])/
   (6912*\[Epsilon]^2) + (221*CA*CF^2*G[1, z])/(256*\[Epsilon]^2) - 
  (6559*CA^2*nf*G[1, z])/(10368*\[Epsilon]^2) + 
  (1319*CA*CF*nf*G[1, z])/(3456*\[Epsilon]^2) + 
  (55*CA*nf^2*G[1, z])/(1296*\[Epsilon]^2) + 
  (((4177*I)/2304)*CA^3*Pi*G[1, z])/\[Epsilon]^2 - 
  (((1045*I)/384)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^2 + 
  (((123*I)/128)*CA*CF^2*Pi*G[1, z])/\[Epsilon]^2 - 
  (((589*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  (((71*I)/192)*CA*CF*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  (((11*I)/288)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 - 
  (15433*CA^3*Pi^2*G[1, z])/(27648*\[Epsilon]^2) + 
  (5765*CA^2*CF*Pi^2*G[1, z])/(4608*\[Epsilon]^2) - 
  (57*CA*CF^2*Pi^2*G[1, z])/(128*\[Epsilon]^2) + 
  (1403*CA^2*nf*Pi^2*G[1, z])/(13824*\[Epsilon]^2) - 
  (421*CA*CF*nf*Pi^2*G[1, z])/(2304*\[Epsilon]^2) - 
  (((33*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (((7*I)/32)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon]^2 - 
  (((23*I)/128)*CA*CF^2*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (CA^3*Pi^2*G[1, z])/(192*z^2*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[1, z])/(64*z^2*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, z])/(96*z^2*\[Epsilon]^2) - 
  (CA^3*Pi^2*G[1, z])/(192*z*\[Epsilon]^2) + (CA*CF^2*Pi^2*G[1, z])/
   (48*z*\[Epsilon]^2) + (37133*CA^3*G[1, z])/(5184*\[Epsilon]) - 
  (343573*CA^2*CF*G[1, z])/(41472*\[Epsilon]) + 
  (1151*CA*CF^2*G[1, z])/(512*\[Epsilon]) - (19615*CA^2*nf*G[1, z])/
   (10368*\[Epsilon]) + (20045*CA*CF*nf*G[1, z])/(20736*\[Epsilon]) + 
  (11*CA*nf^2*G[1, z])/(96*\[Epsilon]) + (((11731*I)/1728)*CA^3*Pi*G[1, z])/
   \[Epsilon] - (((19831*I)/2304)*CA^2*CF*Pi*G[1, z])/\[Epsilon] + 
  (((663*I)/256)*CA*CF^2*Pi*G[1, z])/\[Epsilon] - 
  (((6559*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] + 
  (((1319*I)/1152)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + 
  (((55*I)/432)*CA*nf^2*Pi*G[1, z])/\[Epsilon] - 
  (269963*CA^3*Pi^2*G[1, z])/(82944*\[Epsilon]) + 
  (62749*CA^2*CF*Pi^2*G[1, z])/(13824*\[Epsilon]) - 
  (2303*CA*CF^2*Pi^2*G[1, z])/(1536*\[Epsilon]) + 
  (37771*CA^2*nf*Pi^2*G[1, z])/(41472*\[Epsilon]) - 
  (4247*CA*CF*nf*Pi^2*G[1, z])/(6912*\[Epsilon]) - 
  (233*CA*nf^2*Pi^2*G[1, z])/(3456*\[Epsilon]) - 
  (((7117*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] + 
  (((2345*I)/1536)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon] - 
  (((63*I)/128)*CA*CF^2*Pi^3*G[1, z])/\[Epsilon] + 
  (((647*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] - 
  (((169*I)/768)*CA*CF*nf*Pi^3*G[1, z])/\[Epsilon] + 
  (44711*CA^3*Pi^4*G[1, z])/(552960*\[Epsilon]) - 
  (10727*CA^2*CF*Pi^4*G[1, z])/(46080*\[Epsilon]) + 
  (7409*CA*CF^2*Pi^4*G[1, z])/(46080*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, z])/(16*z^2*\[Epsilon]) - (17*CA^2*CF*Pi^2*G[1, z])/
   (192*z^2*\[Epsilon]) + (5*CA*CF^2*Pi^2*G[1, z])/(192*z^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[1, z])/(96*z^2*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*G[1, z])/(96*z^2*\[Epsilon]) + 
  ((I/64)*CA^3*Pi^3*G[1, z])/(z^2*\[Epsilon]) - 
  (((3*I)/64)*CA^2*CF*Pi^3*G[1, z])/(z^2*\[Epsilon]) + 
  ((I/32)*CA*CF^2*Pi^3*G[1, z])/(z^2*\[Epsilon]) - 
  (7*CA^3*Pi^2*G[1, z])/(128*z*\[Epsilon]) - (17*CA^2*CF*Pi^2*G[1, z])/
   (128*z*\[Epsilon]) + (19*CA*CF^2*Pi^2*G[1, z])/(192*z*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[1, z])/(96*z*\[Epsilon]) + (CA*CF*nf*Pi^2*G[1, z])/
   (48*z*\[Epsilon]) - ((I/64)*CA^3*Pi^3*G[1, z])/(z*\[Epsilon]) + 
  ((I/16)*CA*CF^2*Pi^3*G[1, z])/(z*\[Epsilon]) + 
  (29549*CA^2*nf*G[0, 0, z])/10368 - (2617*CA*CF*nf*G[0, 0, z])/2304 - 
  (3*CA*nf^2*G[0, 0, z])/16 - ((10243*I)/1152)*CA^3*Pi*G[0, 0, z] + 
  ((2501*I)/256)*CA^2*CF*Pi*G[0, 0, z] - ((663*I)/256)*CA*CF^2*Pi*
   G[0, 0, z] + ((3235*I)/1152)*CA^2*nf*Pi*G[0, 0, z] - 
  ((181*I)/128)*CA*CF*nf*Pi*G[0, 0, z] - ((5*I)/24)*CA*nf^2*Pi*G[0, 0, z] + 
  (1519*CA^3*Pi^2*G[0, 0, z])/512 - (567*CA^2*CF*Pi^2*G[0, 0, z])/128 + 
  (369*CA*CF^2*Pi^2*G[0, 0, z])/256 - (13319*CA^2*nf*Pi^2*G[0, 0, z])/13824 + 
  (2333*CA*CF*nf*Pi^2*G[0, 0, z])/3456 + (143*CA*nf^2*Pi^2*G[0, 0, z])/1728 + 
  ((407*I)/1024)*CA^3*Pi^3*G[0, 0, z] - ((1717*I)/1536)*CA^2*CF*Pi^3*
   G[0, 0, z] + ((51*I)/128)*CA*CF^2*Pi^3*G[0, 0, z] - 
  ((37*I)/512)*CA^2*nf*Pi^3*G[0, 0, z] + ((143*I)/768)*CA*CF*nf*Pi^3*
   G[0, 0, z] + (3*CA^3*Pi^4*G[0, 0, z])/256 + (27*CA^2*CF*Pi^4*G[0, 0, z])/
   256 - (15*CA*CF^2*Pi^4*G[0, 0, z])/128 + (103823*CA^3*G[0, 0, z])/
   (10368*(-1 + z)) - (45017*CA^2*CF*G[0, 0, z])/(4608*(-1 + z)) + 
  (1263*CA*CF^2*G[0, 0, z])/(512*(-1 + z)) + (3109*CA^3*Pi^2*G[0, 0, z])/
   (27648*(-1 + z)) - (875*CA^2*CF*Pi^2*G[0, 0, z])/(6912*(-1 + z)) + 
  (29*CA*CF^2*Pi^2*G[0, 0, z])/(512*(-1 + z)) + 
  (2003*CA^3*Pi^4*G[0, 0, z])/(184320*(-1 + z)) + 
  (103*CA^2*CF*Pi^4*G[0, 0, z])/(23040*(-1 + z)) - 
  (67*CA*CF^2*Pi^4*G[0, 0, z])/(9216*(-1 + z)) - 
  (5*C4AF*Pi^2*G[0, 0, z])/(16*dA*TF*(-1 + z)) + 
  (CA^3*Pi^2*G[0, 0, z])/(192*(-1 + z)*z) - (CA^2*CF*Pi^2*G[0, 0, z])/
   (192*(-1 + z)*z) - (103823*CA^3*z*G[0, 0, z])/(10368*(-1 + z)) + 
  (45017*CA^2*CF*z*G[0, 0, z])/(4608*(-1 + z)) - 
  (1263*CA*CF^2*z*G[0, 0, z])/(512*(-1 + z)) - (3253*CA^3*Pi^2*z*G[0, 0, z])/
   (27648*(-1 + z)) + (839*CA^2*CF*Pi^2*z*G[0, 0, z])/(6912*(-1 + z)) - 
  (71*CA*CF^2*Pi^2*z*G[0, 0, z])/(1536*(-1 + z)) - 
  (2003*CA^3*Pi^4*z*G[0, 0, z])/(184320*(-1 + z)) - 
  (103*CA^2*CF*Pi^4*z*G[0, 0, z])/(23040*(-1 + z)) + 
  (67*CA*CF^2*Pi^4*z*G[0, 0, z])/(9216*(-1 + z)) + 
  (5*C4AF*Pi^2*z*G[0, 0, z])/(16*dA*TF*(-1 + z)) + 
  (CA^3*G[0, 0, z])/(128*\[Epsilon]^4) - (CA*CF^2*G[0, 0, z])/
   (32*\[Epsilon]^4) - (11*CA^3*G[0, 0, z])/(768*\[Epsilon]^3) + 
  (33*CA^2*CF*G[0, 0, z])/(128*\[Epsilon]^3) - 
  (3*CA*CF^2*G[0, 0, z])/(32*\[Epsilon]^3) + (CA^2*nf*G[0, 0, z])/
   (384*\[Epsilon]^3) - (3*CA*CF*nf*G[0, 0, z])/(64*\[Epsilon]^3) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^3 - 
  (1519*CA^3*G[0, 0, z])/(2304*\[Epsilon]^2) + 
  (63*CA^2*CF*G[0, 0, z])/(64*\[Epsilon]^2) - (41*CA*CF^2*G[0, 0, z])/
   (128*\[Epsilon]^2) + (269*CA^2*nf*G[0, 0, z])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[0, 0, z])/(32*\[Epsilon]^2) - 
  (CA*nf^2*G[0, 0, z])/(48*\[Epsilon]^2) - (((11*I)/256)*CA^3*Pi*G[0, 0, z])/
   \[Epsilon]^2 + (((99*I)/128)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (49*CA^3*Pi^2*G[0, 0, z])/(1536*\[Epsilon]^2) - 
  (3*CA^2*CF*Pi^2*G[0, 0, z])/(128*\[Epsilon]^2) + 
  (55*CA*CF^2*Pi^2*G[0, 0, z])/(384*\[Epsilon]^2) - 
  (10243*CA^3*G[0, 0, z])/(3456*\[Epsilon]) + (2501*CA^2*CF*G[0, 0, z])/
   (768*\[Epsilon]) - (221*CA*CF^2*G[0, 0, z])/(256*\[Epsilon]) + 
  (3235*CA^2*nf*G[0, 0, z])/(3456*\[Epsilon]) - 
  (181*CA*CF*nf*G[0, 0, z])/(384*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 0, z])/(72*\[Epsilon]) - 
  (((1519*I)/768)*CA^3*Pi*G[0, 0, z])/\[Epsilon] + 
  (((189*I)/64)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon] - 
  (((123*I)/128)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon] + 
  (((269*I)/384)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  ((I/16)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] + (539*CA^3*Pi^2*G[0, 0, z])/
   (3072*\[Epsilon]) - (5281*CA^2*CF*Pi^2*G[0, 0, z])/(4608*\[Epsilon]) + 
  (53*CA*CF^2*Pi^2*G[0, 0, z])/(128*\[Epsilon]) - 
  (49*CA^2*nf*Pi^2*G[0, 0, z])/(1536*\[Epsilon]) + 
  (467*CA*CF*nf*Pi^2*G[0, 0, z])/(2304*\[Epsilon]) - 
  (((13*I)/512)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] - 
  (((9*I)/128)*CA^2*CF*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (((19*I)/128)*CA*CF^2*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (3*CA*nf^2*G[0, 1, z])/16 + ((13691*I)/1152)*CA^3*Pi*G[0, 1, z] - 
  ((2885*I)/256)*CA^2*CF*Pi*G[0, 1, z] + ((663*I)/256)*CA*CF^2*Pi*
   G[0, 1, z] - ((3683*I)/1152)*CA^2*nf*Pi*G[0, 1, z] + 
  ((181*I)/128)*CA*CF*nf*Pi*G[0, 1, z] + ((5*I)/24)*CA*nf^2*Pi*G[0, 1, z] - 
  (2663*CA^3*Pi^2*G[0, 1, z])/512 + (711*CA^2*CF*Pi^2*G[0, 1, z])/128 - 
  (369*CA*CF^2*Pi^2*G[0, 1, z])/256 + (349*CA^2*nf*Pi^2*G[0, 1, z])/256 - 
  (45*CA*CF*nf*Pi^2*G[0, 1, z])/64 - (143*CA*nf^2*Pi^2*G[0, 1, z])/1728 - 
  ((4829*I)/3072)*CA^3*Pi^3*G[0, 1, z] + ((2773*I)/1536)*CA^2*CF*Pi^3*
   G[0, 1, z] - ((63*I)/128)*CA*CF^2*Pi^3*G[0, 1, z] + 
  ((439*I)/1536)*CA^2*nf*Pi^3*G[0, 1, z] - ((167*I)/768)*CA*CF*nf*Pi^3*
   G[0, 1, z] + (51*CA^3*Pi^4*G[0, 1, z])/256 - 
  (105*CA^2*CF*Pi^4*G[0, 1, z])/256 + (21*CA*CF^2*Pi^4*G[0, 1, z])/128 - 
  (114769*CA^3*G[0, 1, z])/(10368*(-1 + z)) + (42941*CA^2*CF*G[0, 1, z])/
   (4608*(-1 + z)) - (947*CA*CF^2*G[0, 1, z])/(512*(-1 + z)) + 
  (30661*CA^2*nf*G[0, 1, z])/(10368*(-1 + z)) - 
  (2317*CA*CF*nf*G[0, 1, z])/(2304*(-1 + z)) - (923*CA^3*Pi^2*G[0, 1, z])/
   (9216*(-1 + z)) - (511*CA^2*CF*Pi^2*G[0, 1, z])/(1728*(-1 + z)) + 
  (63*CA*CF^2*Pi^2*G[0, 1, z])/(512*(-1 + z)) + 
  (1151*CA^2*nf*Pi^2*G[0, 1, z])/(13824*(-1 + z)) + 
  (107*CA*CF*nf*Pi^2*G[0, 1, z])/(3456*(-1 + z)) - 
  (2359*CA^3*Pi^4*G[0, 1, z])/(184320*(-1 + z)) - 
  (CA^2*CF*Pi^4*G[0, 1, z])/(240*(-1 + z)) + (101*CA*CF^2*Pi^4*G[0, 1, z])/
   (15360*(-1 + z)) + (3*C4AF*Pi^2*G[0, 1, z])/(16*dA*TF*(-1 + z)) - 
  (C4AF*Pi^4*G[0, 1, z])/(60*dA*TF*(-1 + z)) + ((I/32)*CA^3*Pi^3*G[0, 1, z])/
   z^2 - ((I/16)*CA^2*CF*Pi^3*G[0, 1, z])/z^2 + 
  ((I/32)*CA*CF^2*Pi^3*G[0, 1, z])/z^2 - (25*CA^3*Pi^2*G[0, 1, z])/
   (384*(-1 + z)*z^2) + (11*CA^2*CF*Pi^2*G[0, 1, z])/(128*(-1 + z)*z^2) - 
  (CA*CF^2*Pi^2*G[0, 1, z])/(48*(-1 + z)*z^2) + 
  (CA^2*nf*Pi^2*G[0, 1, z])/(96*(-1 + z)*z^2) - 
  (CA*CF*nf*Pi^2*G[0, 1, z])/(96*(-1 + z)*z^2) + 
  (((39*I)/64)*CA^3*Pi*G[0, 1, z])/z - (((15*I)/16)*CA^2*CF*Pi*G[0, 1, z])/
   z + (((21*I)/64)*CA*CF^2*Pi*G[0, 1, z])/z - 
  (((3*I)/32)*CA^2*nf*Pi*G[0, 1, z])/z + (((3*I)/32)*CA*CF*nf*Pi*G[0, 1, z])/
   z - (9*CA^3*Pi^2*G[0, 1, z])/(128*z) + (27*CA^2*CF*Pi^2*G[0, 1, z])/
   (128*z) - (9*CA*CF^2*Pi^2*G[0, 1, z])/(64*z) - 
  ((I/32)*CA^3*Pi^3*G[0, 1, z])/z - ((I/32)*CA^2*CF*Pi^3*G[0, 1, z])/z + 
  ((I/16)*CA*CF^2*Pi^3*G[0, 1, z])/z - (365*CA^3*G[0, 1, z])/
   (384*(-1 + z)*z) + (67*CA^2*CF*G[0, 1, z])/(48*(-1 + z)*z) - 
  (59*CA*CF^2*G[0, 1, z])/(128*(-1 + z)*z) + (7*CA^2*nf*G[0, 1, z])/
   (48*(-1 + z)*z) - (25*CA*CF*nf*G[0, 1, z])/(192*(-1 + z)*z) + 
  (37*CA^3*Pi^2*G[0, 1, z])/(256*(-1 + z)*z) + (17*CA^2*CF*Pi^2*G[0, 1, z])/
   (768*(-1 + z)*z) - (13*CA*CF^2*Pi^2*G[0, 1, z])/(384*(-1 + z)*z) - 
  (CA^2*nf*Pi^2*G[0, 1, z])/(48*(-1 + z)*z) - (CA*CF*nf*Pi^2*G[0, 1, z])/
   (96*(-1 + z)*z) + (3*C4AF*Pi^2*G[0, 1, z])/(16*dA*TF*(-1 + z)*z) + 
  (7789*CA^3*z*G[0, 1, z])/(648*(-1 + z)) - (49373*CA^2*CF*z*G[0, 1, z])/
   (4608*(-1 + z)) + (1183*CA*CF^2*z*G[0, 1, z])/(512*(-1 + z)) - 
  (32173*CA^2*nf*z*G[0, 1, z])/(10368*(-1 + z)) + 
  (2617*CA*CF*nf*z*G[0, 1, z])/(2304*(-1 + z)) + 
  (167*CA^3*Pi^2*z*G[0, 1, z])/(9216*(-1 + z)) + 
  (1315*CA^2*CF*Pi^2*z*G[0, 1, z])/(6912*(-1 + z)) - 
  (35*CA*CF^2*Pi^2*z*G[0, 1, z])/(512*(-1 + z)) - 
  (1007*CA^2*nf*Pi^2*z*G[0, 1, z])/(13824*(-1 + z)) - 
  (35*CA*CF*nf*Pi^2*z*G[0, 1, z])/(3456*(-1 + z)) + 
  (2359*CA^3*Pi^4*z*G[0, 1, z])/(184320*(-1 + z)) + 
  (CA^2*CF*Pi^4*z*G[0, 1, z])/(240*(-1 + z)) - 
  (101*CA*CF^2*Pi^4*z*G[0, 1, z])/(15360*(-1 + z)) - 
  (3*C4AF*Pi^2*z*G[0, 1, z])/(8*dA*TF*(-1 + z)) + 
  (C4AF*Pi^4*z*G[0, 1, z])/(60*dA*TF*(-1 + z)) + 
  (3*CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (CA^2*CF*G[0, 1, z])/
   (16*\[Epsilon]^4) + (CA*CF^2*G[0, 1, z])/(32*\[Epsilon]^4) + 
  (187*CA^3*G[0, 1, z])/(768*\[Epsilon]^3) - (45*CA^2*CF*G[0, 1, z])/
   (128*\[Epsilon]^3) + (3*CA*CF^2*G[0, 1, z])/(32*\[Epsilon]^3) - 
  (17*CA^2*nf*G[0, 1, z])/(384*\[Epsilon]^3) + 
  (3*CA*CF*nf*G[0, 1, z])/(64*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (2663*CA^3*G[0, 1, z])/(2304*\[Epsilon]^2) - 
  (79*CA^2*CF*G[0, 1, z])/(64*\[Epsilon]^2) + (41*CA*CF^2*G[0, 1, z])/
   (128*\[Epsilon]^2) - (349*CA^2*nf*G[0, 1, z])/(1152*\[Epsilon]^2) + 
  (5*CA*CF*nf*G[0, 1, z])/(32*\[Epsilon]^2) + 
  (CA*nf^2*G[0, 1, z])/(48*\[Epsilon]^2) + (((187*I)/256)*CA^3*Pi*G[0, 1, z])/
   \[Epsilon]^2 - (((135*I)/128)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  (203*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (125*CA^2*CF*Pi^2*G[0, 1, z])/(384*\[Epsilon]^2) - 
  (59*CA*CF^2*Pi^2*G[0, 1, z])/(384*\[Epsilon]^2) + 
  (CA^3*G[0, 1, z])/(64*z*\[Epsilon]^2) - (3*CA^2*CF*G[0, 1, z])/
   (64*z*\[Epsilon]^2) + (CA*CF^2*G[0, 1, z])/(32*z*\[Epsilon]^2) + 
  (13691*CA^3*G[0, 1, z])/(3456*\[Epsilon]) - (2885*CA^2*CF*G[0, 1, z])/
   (768*\[Epsilon]) + (221*CA*CF^2*G[0, 1, z])/(256*\[Epsilon]) - 
  (3683*CA^2*nf*G[0, 1, z])/(3456*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 1, z])/(384*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 1, z])/(72*\[Epsilon]) + 
  (((2663*I)/768)*CA^3*Pi*G[0, 1, z])/\[Epsilon] - 
  (((237*I)/64)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon] + 
  (((123*I)/128)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon] - 
  (((349*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/16)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] - (11561*CA^3*Pi^2*G[0, 1, z])/
   (9216*\[Epsilon]) + (7633*CA^2*CF*Pi^2*G[0, 1, z])/(4608*\[Epsilon]) - 
  (57*CA*CF^2*Pi^2*G[0, 1, z])/(128*\[Epsilon]) + 
  (1051*CA^2*nf*Pi^2*G[0, 1, z])/(4608*\[Epsilon]) - 
  (491*CA*CF*nf*Pi^2*G[0, 1, z])/(2304*\[Epsilon]) - 
  (((95*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (((53*I)/128)*CA^2*CF*Pi^3*G[0, 1, z])/\[Epsilon] - 
  (((23*I)/128)*CA*CF^2*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (CA^3*Pi^2*G[0, 1, z])/(96*z^2*\[Epsilon]) - (CA^2*CF*Pi^2*G[0, 1, z])/
   (48*z^2*\[Epsilon]) + (CA*CF^2*Pi^2*G[0, 1, z])/(96*z^2*\[Epsilon]) + 
  (13*CA^3*G[0, 1, z])/(64*z*\[Epsilon]) - (5*CA^2*CF*G[0, 1, z])/
   (16*z*\[Epsilon]) + (7*CA*CF^2*G[0, 1, z])/(64*z*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, z])/(32*z*\[Epsilon]) + (CA*CF*nf*G[0, 1, z])/
   (32*z*\[Epsilon]) + (((3*I)/64)*CA^3*Pi*G[0, 1, z])/(z*\[Epsilon]) - 
  (((9*I)/64)*CA^2*CF*Pi*G[0, 1, z])/(z*\[Epsilon]) + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, z])/(z*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, 1, z])/(96*z*\[Epsilon]) - (CA^2*CF*Pi^2*G[0, 1, z])/
   (96*z*\[Epsilon]) + (CA*CF^2*Pi^2*G[0, 1, z])/(48*z*\[Epsilon]) - 
  (32173*CA^2*nf*G[1, 0, z])/10368 + (2617*CA*CF*nf*G[1, 0, z])/2304 + 
  (3*CA*nf^2*G[1, 0, z])/16 + ((13691*I)/1152)*CA^3*Pi*G[1, 0, z] - 
  ((2885*I)/256)*CA^2*CF*Pi*G[1, 0, z] + ((663*I)/256)*CA*CF^2*Pi*
   G[1, 0, z] - ((3683*I)/1152)*CA^2*nf*Pi*G[1, 0, z] + 
  ((181*I)/128)*CA*CF*nf*Pi*G[1, 0, z] + ((5*I)/24)*CA*nf^2*Pi*G[1, 0, z] - 
  (2663*CA^3*Pi^2*G[1, 0, z])/512 + (711*CA^2*CF*Pi^2*G[1, 0, z])/128 - 
  (369*CA*CF^2*Pi^2*G[1, 0, z])/256 + (17599*CA^2*nf*Pi^2*G[1, 0, z])/13824 - 
  (2333*CA*CF*nf*Pi^2*G[1, 0, z])/3456 - (143*CA*nf^2*Pi^2*G[1, 0, z])/1728 - 
  ((4301*I)/3072)*CA^3*Pi^3*G[1, 0, z] + ((2401*I)/1536)*CA^2*CF*Pi^3*
   G[1, 0, z] - ((51*I)/128)*CA*CF^2*Pi^3*G[1, 0, z] + 
  ((391*I)/1536)*CA^2*nf*Pi^3*G[1, 0, z] - ((143*I)/768)*CA*CF*nf*Pi^3*
   G[1, 0, z] + (45*CA^3*Pi^4*G[1, 0, z])/256 - 
  (87*CA^2*CF*Pi^4*G[1, 0, z])/256 + (15*CA*CF^2*Pi^4*G[1, 0, z])/128 - 
  (5*C4AF*Pi^2*G[1, 0, z])/(16*dA*TF) - (17*C4AF*Pi^4*G[1, 0, z])/
   (720*dA*TF) - (3935*CA^3*G[1, 0, z])/(324*(-1 + z)) + 
  (51677*CA^2*CF*G[1, 0, z])/(4608*(-1 + z)) - (1447*CA*CF^2*G[1, 0, z])/
   (512*(-1 + z)) - (317*CA^3*Pi^2*G[1, 0, z])/(3072*(-1 + z)) - 
  (79*CA^2*CF*Pi^2*G[1, 0, z])/(6912*(-1 + z)) + 
  (3*CA*CF^2*Pi^2*G[1, 0, z])/(512*(-1 + z)) - (2869*CA^3*Pi^4*G[1, 0, z])/
   (552960*(-1 + z)) - (CA^2*CF*Pi^4*G[1, 0, z])/(64*(-1 + z)) + 
  (67*CA*CF^2*Pi^4*G[1, 0, z])/(9216*(-1 + z)) + 
  ((I/64)*CA^3*Pi^3*G[1, 0, z])/z^2 - ((I/64)*CA^2*CF*Pi^3*G[1, 0, z])/z^2 + 
  (C4AF*Pi^2*G[1, 0, z])/(8*dA*TF*z^2) + (3*CA^3*Pi^2*G[1, 0, z])/
   (128*(-1 + z)*z^2) - (25*CA^2*CF*Pi^2*G[1, 0, z])/(384*(-1 + z)*z^2) + 
  (3*CA*CF^2*Pi^2*G[1, 0, z])/(64*(-1 + z)*z^2) - 
  (CA^2*nf*Pi^2*G[1, 0, z])/(192*z) - ((I/64)*CA^3*Pi^3*G[1, 0, z])/z - 
  ((I/32)*CA^2*CF*Pi^3*G[1, 0, z])/z + (C4AF*Pi^2*G[1, 0, z])/(8*dA*TF*z) + 
  (17*CA^3*G[1, 0, z])/(128*(-1 + z)*z) - (57*CA^2*CF*G[1, 0, z])/
   (128*(-1 + z)*z) + (23*CA*CF^2*G[1, 0, z])/(64*(-1 + z)*z) - 
  (19*CA^3*Pi^2*G[1, 0, z])/(384*(-1 + z)*z) + (5*CA^2*CF*Pi^2*G[1, 0, z])/
   (32*(-1 + z)*z) - (CA*CF^2*Pi^2*G[1, 0, z])/(12*(-1 + z)*z) + 
  (124543*CA^3*z*G[1, 0, z])/(10368*(-1 + z)) - 
  (49625*CA^2*CF*z*G[1, 0, z])/(4608*(-1 + z)) + 
  (1263*CA*CF^2*z*G[1, 0, z])/(512*(-1 + z)) + (127*CA^3*Pi^2*z*G[1, 0, z])/
   (1024*(-1 + z)) - (479*CA^2*CF*Pi^2*z*G[1, 0, z])/(6912*(-1 + z)) + 
  (13*CA*CF^2*Pi^2*z*G[1, 0, z])/(512*(-1 + z)) + 
  (2869*CA^3*Pi^4*z*G[1, 0, z])/(552960*(-1 + z)) + 
  (CA^2*CF*Pi^4*z*G[1, 0, z])/(64*(-1 + z)) - (67*CA*CF^2*Pi^4*z*G[1, 0, z])/
   (9216*(-1 + z)) + (3*CA^3*G[1, 0, z])/(128*\[Epsilon]^4) - 
  (CA^2*CF*G[1, 0, z])/(16*\[Epsilon]^4) + (CA*CF^2*G[1, 0, z])/
   (32*\[Epsilon]^4) + (187*CA^3*G[1, 0, z])/(768*\[Epsilon]^3) - 
  (45*CA^2*CF*G[1, 0, z])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[1, 0, z])/(32*\[Epsilon]^3) - (17*CA^2*nf*G[1, 0, z])/
   (384*\[Epsilon]^3) + (3*CA*CF*nf*G[1, 0, z])/(64*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^3 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^3 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, z])/\[Epsilon]^3 + 
  (2663*CA^3*G[1, 0, z])/(2304*\[Epsilon]^2) - 
  (79*CA^2*CF*G[1, 0, z])/(64*\[Epsilon]^2) + (41*CA*CF^2*G[1, 0, z])/
   (128*\[Epsilon]^2) - (349*CA^2*nf*G[1, 0, z])/(1152*\[Epsilon]^2) + 
  (5*CA*CF*nf*G[1, 0, z])/(32*\[Epsilon]^2) + 
  (CA*nf^2*G[1, 0, z])/(48*\[Epsilon]^2) + (((187*I)/256)*CA^3*Pi*G[1, 0, z])/
   \[Epsilon]^2 - (((135*I)/128)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (((17*I)/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (((9*I)/64)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (65*CA^3*Pi^2*G[1, 0, z])/(512*\[Epsilon]^2) + 
  (119*CA^2*CF*Pi^2*G[1, 0, z])/(384*\[Epsilon]^2) - 
  (55*CA*CF^2*Pi^2*G[1, 0, z])/(384*\[Epsilon]^2) + 
  (13691*CA^3*G[1, 0, z])/(3456*\[Epsilon]) - (2885*CA^2*CF*G[1, 0, z])/
   (768*\[Epsilon]) + (221*CA*CF^2*G[1, 0, z])/(256*\[Epsilon]) - 
  (3683*CA^2*nf*G[1, 0, z])/(3456*\[Epsilon]) + 
  (181*CA*CF*nf*G[1, 0, z])/(384*\[Epsilon]) + 
  (5*CA*nf^2*G[1, 0, z])/(72*\[Epsilon]) + 
  (((2663*I)/768)*CA^3*Pi*G[1, 0, z])/\[Epsilon] - 
  (((237*I)/64)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon] + 
  (((123*I)/128)*CA*CF^2*Pi*G[1, 0, z])/\[Epsilon] - 
  (((349*I)/384)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon] + 
  ((I/16)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] - (11033*CA^3*Pi^2*G[1, 0, z])/
   (9216*\[Epsilon]) + (7261*CA^2*CF*Pi^2*G[1, 0, z])/(4608*\[Epsilon]) - 
  (53*CA*CF^2*Pi^2*G[1, 0, z])/(128*\[Epsilon]) + 
  (1003*CA^2*nf*Pi^2*G[1, 0, z])/(4608*\[Epsilon]) - 
  (467*CA*CF*nf*Pi^2*G[1, 0, z])/(2304*\[Epsilon]) - 
  (((87*I)/512)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (((47*I)/128)*CA^2*CF*Pi^3*G[1, 0, z])/\[Epsilon] - 
  (((19*I)/128)*CA*CF^2*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (CA^3*Pi^2*G[1, 0, z])/(192*z^2*\[Epsilon]) - 
  (CA^2*CF*Pi^2*G[1, 0, z])/(192*z^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 0, z])/(192*z*\[Epsilon]) - (CA^2*CF*Pi^2*G[1, 0, z])/
   (96*z*\[Epsilon]) - (3247*CA^3*G[1, 1, z])/324 + 
  (44765*CA^2*CF*G[1, 1, z])/4608 - (1183*CA*CF^2*G[1, 1, z])/512 + 
  (29549*CA^2*nf*G[1, 1, z])/10368 - (2617*CA*CF*nf*G[1, 1, z])/2304 - 
  (3*CA*nf^2*G[1, 1, z])/16 - ((10243*I)/1152)*CA^3*Pi*G[1, 1, z] + 
  ((2501*I)/256)*CA^2*CF*Pi*G[1, 1, z] - ((663*I)/256)*CA*CF^2*Pi*
   G[1, 1, z] + ((3235*I)/1152)*CA^2*nf*Pi*G[1, 1, z] - 
  ((181*I)/128)*CA*CF*nf*Pi*G[1, 1, z] - ((5*I)/24)*CA*nf^2*Pi*G[1, 1, z] + 
  (74485*CA^3*Pi^2*G[1, 1, z])/27648 - (31429*CA^2*CF*Pi^2*G[1, 1, z])/6912 + 
  (2351*CA*CF^2*Pi^2*G[1, 1, z])/1536 - (4333*CA^2*nf*Pi^2*G[1, 1, z])/4608 + 
  (2465*CA*CF*nf*Pi^2*G[1, 1, z])/3456 + (143*CA*nf^2*Pi^2*G[1, 1, z])/1728 + 
  ((517*I)/3072)*CA^3*Pi^3*G[1, 1, z] - ((1945*I)/1536)*CA^2*CF*Pi^3*
   G[1, 1, z] + ((63*I)/128)*CA*CF^2*Pi^3*G[1, 1, z] - 
  ((47*I)/1536)*CA^2*nf*Pi^3*G[1, 1, z] + ((167*I)/768)*CA*CF*nf*Pi^3*
   G[1, 1, z] + (19687*CA^3*Pi^4*G[1, 1, z])/552960 + 
  (1759*CA^2*CF*Pi^4*G[1, 1, z])/23040 - (2419*CA*CF^2*Pi^4*G[1, 1, z])/
   15360 + (3*C4AF*Pi^2*G[1, 1, z])/(8*dA*TF) + 
  (19*C4AF*Pi^4*G[1, 1, z])/(720*dA*TF) - (25*CA^3*Pi^2*G[1, 1, z])/
   (288*z^2) + (5*CA^2*CF*Pi^2*G[1, 1, z])/(48*z^2) - 
  (11*CA*CF^2*Pi^2*G[1, 1, z])/(384*z^2) + (25*CA^2*nf*Pi^2*G[1, 1, z])/
   (1152*z^2) - (CA*CF*nf*Pi^2*G[1, 1, z])/(48*z^2) + 
  ((I/128)*CA^3*Pi^3*G[1, 1, z])/z^2 + (((5*I)/128)*CA^2*CF*Pi^3*G[1, 1, z])/
   z^2 - (((3*I)/64)*CA*CF^2*Pi^3*G[1, 1, z])/z^2 - 
  (C4AF*Pi^2*G[1, 1, z])/(8*dA*TF*z^2) + (5*CA^3*G[1, 1, z])/(64*z) - 
  (3*CA^2*CF*G[1, 1, z])/(16*z) + (CA*CF^2*G[1, 1, z])/(16*z) + 
  (145*CA^3*Pi^2*G[1, 1, z])/(1152*z) + (29*CA^2*CF*Pi^2*G[1, 1, z])/
   (192*z) - (13*CA*CF^2*Pi^2*G[1, 1, z])/(96*z) - 
  (25*CA^2*nf*Pi^2*G[1, 1, z])/(1152*z) - (CA*CF*nf*Pi^2*G[1, 1, z])/(24*z) - 
  ((I/128)*CA^3*Pi^3*G[1, 1, z])/z - ((I/16)*CA^2*CF*Pi^3*G[1, 1, z])/z - 
  (((3*I)/32)*CA*CF^2*Pi^3*G[1, 1, z])/z - (C4AF*Pi^2*G[1, 1, z])/
   (4*dA*TF*z) + (CA^3*G[1, 1, z])/(128*\[Epsilon]^4) - 
  (CA*CF^2*G[1, 1, z])/(32*\[Epsilon]^4) - (11*CA^3*G[1, 1, z])/
   (768*\[Epsilon]^3) + (33*CA^2*CF*G[1, 1, z])/(128*\[Epsilon]^3) - 
  (3*CA*CF^2*G[1, 1, z])/(32*\[Epsilon]^3) + (CA^2*nf*G[1, 1, z])/
   (384*\[Epsilon]^3) - (3*CA*CF*nf*G[1, 1, z])/(64*\[Epsilon]^3) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, z])/\[Epsilon]^3 - 
  (1519*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) + 
  (63*CA^2*CF*G[1, 1, z])/(64*\[Epsilon]^2) - (41*CA*CF^2*G[1, 1, z])/
   (128*\[Epsilon]^2) + (269*CA^2*nf*G[1, 1, z])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[1, 1, z])/(32*\[Epsilon]^2) - 
  (CA*nf^2*G[1, 1, z])/(48*\[Epsilon]^2) - (((11*I)/256)*CA^3*Pi*G[1, 1, z])/
   \[Epsilon]^2 + (((99*I)/128)*CA^2*CF*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF*nf*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (19*CA^3*Pi^2*G[1, 1, z])/(512*\[Epsilon]^2) - 
  (7*CA^2*CF*Pi^2*G[1, 1, z])/(384*\[Epsilon]^2) + 
  (59*CA*CF^2*Pi^2*G[1, 1, z])/(384*\[Epsilon]^2) - 
  (10243*CA^3*G[1, 1, z])/(3456*\[Epsilon]) + (2501*CA^2*CF*G[1, 1, z])/
   (768*\[Epsilon]) - (221*CA*CF^2*G[1, 1, z])/(256*\[Epsilon]) + 
  (3235*CA^2*nf*G[1, 1, z])/(3456*\[Epsilon]) - 
  (181*CA*CF*nf*G[1, 1, z])/(384*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, z])/(72*\[Epsilon]) - 
  (((1519*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] + 
  (((189*I)/64)*CA^2*CF*Pi*G[1, 1, z])/\[Epsilon] - 
  (((123*I)/128)*CA*CF^2*Pi*G[1, 1, z])/\[Epsilon] + 
  (((269*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/16)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] + (913*CA^3*Pi^2*G[1, 1, z])/
   (9216*\[Epsilon]) - (5509*CA^2*CF*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (57*CA*CF^2*Pi^2*G[1, 1, z])/(128*\[Epsilon]) - 
  (83*CA^2*nf*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (491*CA*CF*nf*Pi^2*G[1, 1, z])/(2304*\[Epsilon]) - 
  (((21*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (((7*I)/128)*CA^2*CF*Pi^3*G[1, 1, z])/\[Epsilon] + 
  (((23*I)/128)*CA*CF^2*Pi^3*G[1, 1, z])/\[Epsilon] + 
  (CA^3*Pi^2*G[1, 1, z])/(384*z^2*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[1, 1, z])/(384*z^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 1, z])/(64*z^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 1, z])/(384*z*\[Epsilon]) - (CA^2*CF*Pi^2*G[1, 1, z])/
   (48*z*\[Epsilon]) - (CA*CF^2*Pi^2*G[1, 1, z])/(32*z*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 0, 0, z])/36 - ((443*I)/384)*CA^2*nf*Pi*G[0, 0, 0, z] + 
  ((2*I)/3)*CA*CF*nf*Pi*G[0, 0, 0, z] + (I/8)*CA*nf^2*Pi*G[0, 0, 0, z] + 
  (561*CA^3*Pi^2*G[0, 0, 0, z])/512 + (321*CA^2*CF*Pi^2*G[0, 0, 0, z])/256 - 
  (27*CA*CF^2*Pi^2*G[0, 0, 0, z])/64 - (51*CA^2*nf*Pi^2*G[0, 0, 0, z])/256 - 
  (39*CA*CF*nf*Pi^2*G[0, 0, 0, z])/128 + ((27*I)/256)*CA^3*Pi^3*
   G[0, 0, 0, z] - ((9*I)/32)*CA^2*CF*Pi^3*G[0, 0, 0, z] - 
  ((9*I)/64)*CA*CF^2*Pi^3*G[0, 0, 0, z] - (16045*CA^3*G[0, 0, 0, z])/
   (3456*(-1 + z)) + (27865*CA^2*CF*G[0, 0, 0, z])/(6912*(-1 + z)) - 
  (221*CA*CF^2*G[0, 0, 0, z])/(256*(-1 + z)) + (5875*CA^2*nf*G[0, 0, 0, z])/
   (3456*(-1 + z)) - (2213*CA*CF*nf*G[0, 0, 0, z])/(3456*(-1 + z)) - 
  (((1693*I)/768)*CA^3*Pi*G[0, 0, 0, z])/(-1 + z) + 
  (((41*I)/12)*CA^2*CF*Pi*G[0, 0, 0, z])/(-1 + z) - 
  (((123*I)/128)*CA*CF^2*Pi*G[0, 0, 0, z])/(-1 + z) + 
  (979*CA^3*Pi^2*G[0, 0, 0, z])/(3072*(-1 + z)) + 
  (59*CA^2*CF*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, z])/(128*(-1 + z)) - 
  (89*CA^2*nf*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)) - 
  (13*CA*CF*nf*Pi^2*G[0, 0, 0, z])/(768*(-1 + z)) - 
  (((25*I)/512)*CA^3*Pi^3*G[0, 0, 0, z])/(-1 + z) - 
  (((15*I)/128)*CA^2*CF*Pi^3*G[0, 0, 0, z])/(-1 + z) + 
  ((I/128)*CA*CF^2*Pi^3*G[0, 0, 0, z])/(-1 + z) + 
  (16045*CA^3*z*G[0, 0, 0, z])/(3456*(-1 + z)) - 
  (27865*CA^2*CF*z*G[0, 0, 0, z])/(6912*(-1 + z)) + 
  (221*CA*CF^2*z*G[0, 0, 0, z])/(256*(-1 + z)) - 
  (5875*CA^2*nf*z*G[0, 0, 0, z])/(3456*(-1 + z)) + 
  (2213*CA*CF*nf*z*G[0, 0, 0, z])/(3456*(-1 + z)) + 
  (((1693*I)/768)*CA^3*Pi*z*G[0, 0, 0, z])/(-1 + z) - 
  (((41*I)/12)*CA^2*CF*Pi*z*G[0, 0, 0, z])/(-1 + z) + 
  (((123*I)/128)*CA*CF^2*Pi*z*G[0, 0, 0, z])/(-1 + z) - 
  (979*CA^3*Pi^2*z*G[0, 0, 0, z])/(3072*(-1 + z)) - 
  (59*CA^2*CF*Pi^2*z*G[0, 0, 0, z])/(1536*(-1 + z)) + 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, z])/(128*(-1 + z)) + 
  (89*CA^2*nf*Pi^2*z*G[0, 0, 0, z])/(1536*(-1 + z)) + 
  (13*CA*CF*nf*Pi^2*z*G[0, 0, 0, z])/(768*(-1 + z)) + 
  (((25*I)/512)*CA^3*Pi^3*z*G[0, 0, 0, z])/(-1 + z) + 
  (((15*I)/128)*CA^2*CF*Pi^3*z*G[0, 0, 0, z])/(-1 + z) - 
  ((I/128)*CA*CF^2*Pi^3*z*G[0, 0, 0, z])/(-1 + z) - 
  (3*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) + (CA^2*CF*G[0, 0, 0, z])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[0, 0, 0, z])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[0, 0, 0, z])/(768*\[Epsilon]^2) - 
  (107*CA^2*CF*G[0, 0, 0, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 0, z])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[0, 0, 0, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[0, 0, 0, z])/(192*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z])/\[Epsilon]^2 - 
  (443*CA^2*nf*G[0, 0, 0, z])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[0, 0, 0, z])/(9*\[Epsilon]) + (CA*nf^2*G[0, 0, 0, z])/
   (24*\[Epsilon]) - (((187*I)/256)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (((107*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (27*CA^3*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) - 
  (9*CA^2*CF*Pi^2*G[0, 0, 0, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[0, 0, 0, z])/(64*\[Epsilon]) - 
  (1693*CA^3*G[0, 0, 0, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (41*CA^2*CF*G[0, 0, 0, z])/(36*(-1 + z)*\[Epsilon]) - 
  (41*CA*CF^2*G[0, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (25*CA^3*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (1693*CA^3*z*G[0, 0, 0, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (41*CA^2*CF*z*G[0, 0, 0, z])/(36*(-1 + z)*\[Epsilon]) + 
  (41*CA*CF^2*z*G[0, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (25*CA^3*Pi^2*z*G[0, 0, 0, z])/(1536*(-1 + z)*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*z*G[0, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (6425*CA^3*G[0, 0, 1, z])/864 - (40447*CA^2*CF*G[0, 0, 1, z])/6912 + 
  (361*CA*CF^2*G[0, 0, 1, z])/256 - (6977*CA^2*nf*G[0, 0, 1, z])/3456 + 
  (2213*CA*CF*nf*G[0, 0, 1, z])/3456 + (5*CA*nf^2*G[0, 0, 1, z])/36 + 
  ((4517*I)/768)*CA^3*Pi*G[0, 0, 1, z] - ((59*I)/12)*CA^2*CF*Pi*
   G[0, 0, 1, z] + ((123*I)/128)*CA*CF^2*Pi*G[0, 0, 1, z] - 
  ((643*I)/384)*CA^2*nf*Pi*G[0, 0, 1, z] + ((2*I)/3)*CA*CF*nf*Pi*
   G[0, 0, 1, z] + (I/8)*CA*nf^2*Pi*G[0, 0, 1, z] - 
  (16555*CA^3*Pi^2*G[0, 0, 1, z])/9216 + (4471*CA^2*CF*Pi^2*G[0, 0, 1, z])/
   1536 - (77*CA*CF^2*Pi^2*G[0, 0, 1, z])/128 + 
  (1505*CA^2*nf*Pi^2*G[0, 0, 1, z])/4608 - (329*CA*CF*nf*Pi^2*G[0, 0, 1, z])/
   768 - ((157*I)/512)*CA^3*Pi^3*G[0, 0, 1, z] + 
  ((71*I)/128)*CA^2*CF*Pi^3*G[0, 0, 1, z] - ((47*I)/128)*CA*CF^2*Pi^3*
   G[0, 0, 1, z] - (3*C4AF*G[0, 0, 1, z])/(2*dA*TF) + 
  (CA^3*Pi^2*G[0, 0, 1, z])/(96*z^2) - (CA^2*CF*Pi^2*G[0, 0, 1, z])/
   (48*z^2) + (CA*CF^2*Pi^2*G[0, 0, 1, z])/(96*z^2) + 
  (95*CA^3*G[0, 0, 1, z])/(192*z) - (109*CA^2*CF*G[0, 0, 1, z])/(192*z) + 
  (CA*CF^2*G[0, 0, 1, z])/(16*z) - (17*CA^2*nf*G[0, 0, 1, z])/(192*z) + 
  (CA*CF*nf*G[0, 0, 1, z])/(12*z) + (((3*I)/16)*CA^3*Pi*G[0, 0, 1, z])/z - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 0, 1, z])/z + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, z])/z - (CA^3*Pi^2*G[0, 0, 1, z])/
   (96*z) - (CA^2*CF*Pi^2*G[0, 0, 1, z])/(96*z) + 
  (CA*CF^2*Pi^2*G[0, 0, 1, z])/(48*z) + (3*C4AF*G[0, 0, 1, z])/(8*dA*TF*z) + 
  (5*CA^3*G[0, 0, 1, z])/(128*\[Epsilon]^3) - (CA^2*CF*G[0, 0, 1, z])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[0, 0, 1, z])/(32*\[Epsilon]^3) + 
  (253*CA^3*G[0, 0, 1, z])/(768*\[Epsilon]^2) - 
  (179*CA^2*CF*G[0, 0, 1, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (23*CA^2*nf*G[0, 0, 1, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[0, 0, 1, z])/(192*\[Epsilon]^2) + 
  (((15*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (4517*CA^3*G[0, 0, 1, z])/(2304*\[Epsilon]) - 
  (59*CA^2*CF*G[0, 0, 1, z])/(36*\[Epsilon]) + (41*CA*CF^2*G[0, 0, 1, z])/
   (128*\[Epsilon]) - (643*CA^2*nf*G[0, 0, 1, z])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[0, 0, 1, z])/(9*\[Epsilon]) + (CA*nf^2*G[0, 0, 1, z])/
   (24*\[Epsilon]) + (((253*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((179*I)/128)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((23*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (337*CA^3*Pi^2*G[0, 0, 1, z])/(1536*\[Epsilon]) + 
  (143*CA^2*CF*Pi^2*G[0, 0, 1, z])/(384*\[Epsilon]) - 
  (83*CA*CF^2*Pi^2*G[0, 0, 1, z])/(384*\[Epsilon]) + 
  (CA^3*G[0, 0, 1, z])/(16*z*\[Epsilon]) - (CA^2*CF*G[0, 0, 1, z])/
   (8*z*\[Epsilon]) + (CA*CF^2*G[0, 0, 1, z])/(16*z*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 1, 0, z])/36 + ((181*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z] - 
  ((2*I)/3)*CA*CF*nf*Pi*G[0, 1, 0, z] - (I/8)*CA*nf^2*Pi*G[0, 1, 0, z] + 
  (99*CA^3*Pi^2*G[0, 1, 0, z])/512 - (429*CA^2*CF*Pi^2*G[0, 1, 0, z])/256 + 
  (27*CA*CF^2*Pi^2*G[0, 1, 0, z])/64 - (9*CA^2*nf*Pi^2*G[0, 1, 0, z])/256 + 
  (39*CA*CF*nf*Pi^2*G[0, 1, 0, z])/128 - ((27*I)/256)*CA^3*Pi^3*
   G[0, 1, 0, z] + ((9*I)/64)*CA*CF^2*Pi^3*G[0, 1, 0, z] + 
  (437*CA^3*G[0, 1, 0, z])/(72*(-1 + z)) - (36271*CA^2*CF*G[0, 1, 0, z])/
   (6912*(-1 + z)) + (309*CA*CF^2*G[0, 1, 0, z])/(256*(-1 + z)) - 
  (709*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)) + (2393*CA*CF*nf*G[0, 1, 0, z])/
   (3456*(-1 + z)) + (((1059*I)/256)*CA^3*Pi*G[0, 1, 0, z])/(-1 + z) - 
  (((209*I)/48)*CA^2*CF*Pi*G[0, 1, 0, z])/(-1 + z) + 
  (((135*I)/128)*CA*CF^2*Pi*G[0, 1, 0, z])/(-1 + z) - 
  (1333*CA^3*Pi^2*G[0, 1, 0, z])/(9216*(-1 + z)) - 
  (725*CA^2*CF*Pi^2*G[0, 1, 0, z])/(4608*(-1 + z)) + 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, z])/(128*(-1 + z)) + 
  (95*CA^2*nf*Pi^2*G[0, 1, 0, z])/(4608*(-1 + z)) + 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, z])/(2304*(-1 + z)) + 
  (((9*I)/512)*CA^3*Pi^3*G[0, 1, 0, z])/(-1 + z) + 
  (((5*I)/128)*CA^2*CF*Pi^3*G[0, 1, 0, z])/(-1 + z) + 
  (((3*I)/128)*CA*CF^2*Pi^3*G[0, 1, 0, z])/(-1 + z) + 
  (3*C4AF*G[0, 1, 0, z])/(2*dA*TF*(-1 + z)) + (9*C4AF*Pi^2*G[0, 1, 0, z])/
   (16*dA*TF*(-1 + z)) - (97*CA^3*G[0, 1, 0, z])/(192*(-1 + z)*z) + 
  (83*CA^2*CF*G[0, 1, 0, z])/(96*(-1 + z)*z) - (9*CA*CF^2*G[0, 1, 0, z])/
   (32*(-1 + z)*z) + (5*CA^2*nf*G[0, 1, 0, z])/(96*(-1 + z)*z) - 
  (CA*CF*nf*G[0, 1, 0, z])/(12*(-1 + z)*z) - 
  (((9*I)/64)*CA^3*Pi*G[0, 1, 0, z])/((-1 + z)*z) + 
  (((21*I)/64)*CA^2*CF*Pi*G[0, 1, 0, z])/((-1 + z)*z) - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 1, 0, z])/((-1 + z)*z) + 
  (CA^3*Pi^2*G[0, 1, 0, z])/(96*(-1 + z)*z) - (C4AF*Pi^2*G[0, 1, 0, z])/
   (4*dA*TF*(-1 + z)*z) - (211*CA^3*z*G[0, 1, 0, z])/(36*(-1 + z)) + 
  (32455*CA^2*CF*z*G[0, 1, 0, z])/(6912*(-1 + z)) - 
  (249*CA*CF^2*z*G[0, 1, 0, z])/(256*(-1 + z)) + 
  (713*CA^2*nf*z*G[0, 1, 0, z])/(384*(-1 + z)) - 
  (2213*CA*CF*nf*z*G[0, 1, 0, z])/(3456*(-1 + z)) - 
  (((1035*I)/256)*CA^3*Pi*z*G[0, 1, 0, z])/(-1 + z) + 
  (((25*I)/6)*CA^2*CF*Pi*z*G[0, 1, 0, z])/(-1 + z) - 
  (((123*I)/128)*CA*CF^2*Pi*z*G[0, 1, 0, z])/(-1 + z) + 
  (1237*CA^3*Pi^2*z*G[0, 1, 0, z])/(9216*(-1 + z)) + 
  (725*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/(4608*(-1 + z)) - 
  (5*CA*CF^2*Pi^2*z*G[0, 1, 0, z])/(128*(-1 + z)) - 
  (95*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(4608*(-1 + z)) - 
  (79*CA*CF*nf*Pi^2*z*G[0, 1, 0, z])/(2304*(-1 + z)) - 
  (((9*I)/512)*CA^3*Pi^3*z*G[0, 1, 0, z])/(-1 + z) - 
  (((5*I)/128)*CA^2*CF*Pi^3*z*G[0, 1, 0, z])/(-1 + z) - 
  (((3*I)/128)*CA*CF^2*Pi^3*z*G[0, 1, 0, z])/(-1 + z) - 
  (3*C4AF*z*G[0, 1, 0, z])/(2*dA*TF*(-1 + z)) - 
  (5*C4AF*Pi^2*z*G[0, 1, 0, z])/(16*dA*TF*(-1 + z)) + 
  (3*CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[0, 1, 0, z])/
   (32*\[Epsilon]^3) - (11*CA^3*G[0, 1, 0, z])/(256*\[Epsilon]^2) + 
  (143*CA^2*CF*G[0, 1, 0, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 1, 0, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, 0, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[0, 1, 0, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z])/\[Epsilon]^2 + 
  (181*CA^2*nf*G[0, 1, 0, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[0, 1, 0, z])/(9*\[Epsilon]) - (CA*nf^2*G[0, 1, 0, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (27*CA^3*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, z])/(64*\[Epsilon]) + 
  (353*CA^3*G[0, 1, 0, z])/(256*(-1 + z)*\[Epsilon]) - 
  (209*CA^2*CF*G[0, 1, 0, z])/(144*(-1 + z)*\[Epsilon]) + 
  (45*CA*CF^2*G[0, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (3*CA^3*Pi^2*G[0, 1, 0, z])/(512*(-1 + z)*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (3*CA^3*G[0, 1, 0, z])/(64*(-1 + z)*z*\[Epsilon]) + 
  (7*CA^2*CF*G[0, 1, 0, z])/(64*(-1 + z)*z*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 0, z])/(16*(-1 + z)*z*\[Epsilon]) - 
  (345*CA^3*z*G[0, 1, 0, z])/(256*(-1 + z)*\[Epsilon]) + 
  (25*CA^2*CF*z*G[0, 1, 0, z])/(18*(-1 + z)*\[Epsilon]) - 
  (41*CA*CF^2*z*G[0, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (3*CA^3*Pi^2*z*G[0, 1, 0, z])/(512*(-1 + z)*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*G[0, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (6767*CA^3*G[0, 1, 1, z])/1152 + (31321*CA^2*CF*G[0, 1, 1, z])/6912 - 
  (221*CA*CF^2*G[0, 1, 1, z])/256 + (715*CA^2*nf*G[0, 1, 1, z])/384 - 
  (2213*CA*CF*nf*G[0, 1, 1, z])/3456 - (5*CA*nf^2*G[0, 1, 1, z])/36 - 
  ((1035*I)/256)*CA^3*Pi*G[0, 1, 1, z] + ((25*I)/6)*CA^2*CF*Pi*
   G[0, 1, 1, z] - ((123*I)/128)*CA*CF^2*Pi*G[0, 1, 1, z] + 
  ((181*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z] - ((2*I)/3)*CA*CF*nf*Pi*
   G[0, 1, 1, z] - (I/8)*CA*nf^2*Pi*G[0, 1, 1, z] + 
  (6383*CA^3*Pi^2*G[0, 1, 1, z])/9216 - (1301*CA^2*CF*Pi^2*G[0, 1, 1, z])/
   512 + (81*CA*CF^2*Pi^2*G[0, 1, 1, z])/128 - 
  (613*CA^2*nf*Pi^2*G[0, 1, 1, z])/4608 + (115*CA*CF*nf*Pi^2*G[0, 1, 1, z])/
   256 - ((43*I)/512)*CA^3*Pi^3*G[0, 1, 1, z] - 
  ((37*I)/128)*CA^2*CF*Pi^3*G[0, 1, 1, z] + ((51*I)/128)*CA*CF^2*Pi^3*
   G[0, 1, 1, z] + (9*C4AF*Pi^2*G[0, 1, 1, z])/(16*dA*TF) + 
  (CA^3*Pi^2*G[0, 1, 1, z])/(192*z^2) + (CA^2*CF*Pi^2*G[0, 1, 1, z])/
   (96*z^2) - (CA*CF^2*Pi^2*G[0, 1, 1, z])/(64*z^2) - 
  (91*CA^3*G[0, 1, 1, z])/(192*z) + (157*CA^2*CF*G[0, 1, 1, z])/(192*z) - 
  (25*CA*CF^2*G[0, 1, 1, z])/(64*z) + (CA^2*nf*G[0, 1, 1, z])/(12*z) - 
  (CA*CF*nf*G[0, 1, 1, z])/(12*z) + (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, z])/z - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, z])/z + (CA^3*Pi^2*G[0, 1, 1, z])/
   (64*z) - (5*CA^2*CF*Pi^2*G[0, 1, 1, z])/(192*z) - 
  (CA*CF^2*Pi^2*G[0, 1, 1, z])/(32*z) - (C4AF*Pi^2*G[0, 1, 1, z])/
   (2*dA*TF*z) + (3*CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) - 
  (CA*CF^2*G[0, 1, 1, z])/(32*\[Epsilon]^3) - (11*CA^3*G[0, 1, 1, z])/
   (256*\[Epsilon]^2) + (143*CA^2*CF*G[0, 1, 1, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 1, 1, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, 1, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[0, 1, 1, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (345*CA^3*G[0, 1, 1, z])/(256*\[Epsilon]) + (25*CA^2*CF*G[0, 1, 1, z])/
   (18*\[Epsilon]) - (41*CA*CF^2*G[0, 1, 1, z])/(128*\[Epsilon]) + 
  (181*CA^2*nf*G[0, 1, 1, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[0, 1, 1, z])/(9*\[Epsilon]) - (CA*nf^2*G[0, 1, 1, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[0, 1, 1, z])/(1536*\[Epsilon]) - 
  (37*CA^2*CF*Pi^2*G[0, 1, 1, z])/(384*\[Epsilon]) + 
  (29*CA*CF^2*Pi^2*G[0, 1, 1, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 1, z])/(16*z*\[Epsilon]) - (CA*CF^2*G[0, 1, 1, z])/
   (16*z*\[Epsilon]) + (715*CA^2*nf*G[1, 0, 0, z])/384 - 
  (2213*CA*CF*nf*G[1, 0, 0, z])/3456 - (5*CA*nf^2*G[1, 0, 0, z])/36 - 
  ((1035*I)/256)*CA^3*Pi*G[1, 0, 0, z] + ((25*I)/6)*CA^2*CF*Pi*
   G[1, 0, 0, z] - ((123*I)/128)*CA*CF^2*Pi*G[1, 0, 0, z] + 
  ((181*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z] - ((2*I)/3)*CA*CF*nf*Pi*
   G[1, 0, 0, z] - (I/8)*CA*nf^2*Pi*G[1, 0, 0, z] + 
  (99*CA^3*Pi^2*G[1, 0, 0, z])/512 - (429*CA^2*CF*Pi^2*G[1, 0, 0, z])/256 + 
  (27*CA*CF^2*Pi^2*G[1, 0, 0, z])/64 - (401*CA^2*nf*Pi^2*G[1, 0, 0, z])/
   4608 + (221*CA*CF*nf*Pi^2*G[1, 0, 0, z])/768 - 
  ((39*I)/512)*CA^3*Pi^3*G[1, 0, 0, z] - ((17*I)/128)*CA^2*CF*Pi^3*
   G[1, 0, 0, z] + ((19*I)/128)*CA*CF^2*Pi^3*G[1, 0, 0, z] + 
  (6767*CA^3*G[1, 0, 0, z])/(1152*(-1 + z)) - (31321*CA^2*CF*G[1, 0, 0, z])/
   (6912*(-1 + z)) + (221*CA*CF^2*G[1, 0, 0, z])/(256*(-1 + z)) - 
  (2581*CA^3*Pi^2*G[1, 0, 0, z])/(9216*(-1 + z)) - 
  (31*CA^2*CF*Pi^2*G[1, 0, 0, z])/(1536*(-1 + z)) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, z])/(128*(-1 + z)) + 
  (CA^3*Pi^2*G[1, 0, 0, z])/(192*(-1 + z)*z^2) - 
  (CA^2*CF*Pi^2*G[1, 0, 0, z])/(192*(-1 + z)*z^2) - 
  (CA^3*Pi^2*G[1, 0, 0, z])/(96*(-1 + z)*z) - (CA^2*CF*Pi^2*G[1, 0, 0, z])/
   (192*(-1 + z)*z) - (6767*CA^3*z*G[1, 0, 0, z])/(1152*(-1 + z)) + 
  (31321*CA^2*CF*z*G[1, 0, 0, z])/(6912*(-1 + z)) - 
  (221*CA*CF^2*z*G[1, 0, 0, z])/(256*(-1 + z)) + 
  (2629*CA^3*Pi^2*z*G[1, 0, 0, z])/(9216*(-1 + z)) + 
  (47*CA^2*CF*Pi^2*z*G[1, 0, 0, z])/(1536*(-1 + z)) - 
  (CA*CF^2*Pi^2*z*G[1, 0, 0, z])/(128*(-1 + z)) + 
  (3*CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 0, z])/
   (32*\[Epsilon]^3) - (11*CA^3*G[1, 0, 0, z])/(256*\[Epsilon]^2) + 
  (143*CA^2*CF*G[1, 0, 0, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 0, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[1, 0, 0, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (345*CA^3*G[1, 0, 0, z])/(256*\[Epsilon]) + (25*CA^2*CF*G[1, 0, 0, z])/
   (18*\[Epsilon]) - (41*CA*CF^2*G[1, 0, 0, z])/(128*\[Epsilon]) + 
  (181*CA^2*nf*G[1, 0, 0, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 0, 0, z])/(9*\[Epsilon]) - (CA*nf^2*G[1, 0, 0, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (49*CA^3*Pi^2*G[1, 0, 0, z])/(512*\[Epsilon]) - 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, z])/(384*\[Epsilon]) + 
  (55*CA*CF^2*Pi^2*G[1, 0, 0, z])/(384*\[Epsilon]) - 
  (1787*CA^3*G[1, 0, 1, z])/288 + (36991*CA^2*CF*G[1, 0, 1, z])/6912 - 
  (361*CA*CF^2*G[1, 0, 1, z])/256 + (713*CA^2*nf*G[1, 0, 1, z])/384 - 
  (2213*CA*CF*nf*G[1, 0, 1, z])/3456 - (5*CA*nf^2*G[1, 0, 1, z])/36 - 
  ((1035*I)/256)*CA^3*Pi*G[1, 0, 1, z] + ((25*I)/6)*CA^2*CF*Pi*
   G[1, 0, 1, z] - ((123*I)/128)*CA*CF^2*Pi*G[1, 0, 1, z] + 
  ((181*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z] - ((2*I)/3)*CA*CF*nf*Pi*
   G[1, 0, 1, z] - (I/8)*CA*nf^2*Pi*G[1, 0, 1, z] + 
  (4279*CA^3*Pi^2*G[1, 0, 1, z])/9216 - (3763*CA^2*CF*Pi^2*G[1, 0, 1, z])/
   1536 + (77*CA*CF^2*Pi^2*G[1, 0, 1, z])/128 - 
  (389*CA^2*nf*Pi^2*G[1, 0, 1, z])/4608 + (329*CA*CF*nf*Pi^2*G[1, 0, 1, z])/
   768 - ((59*I)/512)*CA^3*Pi^3*G[1, 0, 1, z] - 
  ((25*I)/128)*CA^2*CF*Pi^3*G[1, 0, 1, z] + ((47*I)/128)*CA*CF^2*Pi^3*
   G[1, 0, 1, z] + (3*C4AF*G[1, 0, 1, z])/(2*dA*TF) + 
  (83*CA^3*G[1, 0, 1, z])/(128*z^2) - (163*CA^2*CF*G[1, 0, 1, z])/(192*z^2) + 
  (25*CA*CF^2*G[1, 0, 1, z])/(128*z^2) - (7*CA^2*nf*G[1, 0, 1, z])/(64*z^2) + 
  (19*CA*CF*nf*G[1, 0, 1, z])/(192*z^2) + (((9*I)/16)*CA^3*Pi*G[1, 0, 1, z])/
   z^2 - (((51*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z])/z^2 + 
  (((15*I)/64)*CA*CF^2*Pi*G[1, 0, 1, z])/z^2 - 
  (((3*I)/32)*CA^2*nf*Pi*G[1, 0, 1, z])/z^2 + 
  (((3*I)/32)*CA*CF*nf*Pi*G[1, 0, 1, z])/z^2 - (103*CA^3*Pi^2*G[1, 0, 1, z])/
   (768*z^2) + (93*CA^2*CF*Pi^2*G[1, 0, 1, z])/(256*z^2) - 
  (89*CA*CF^2*Pi^2*G[1, 0, 1, z])/(384*z^2) + (3*C4AF*G[1, 0, 1, z])/
   (8*dA*TF*z^2) + (C4AF*Pi^2*G[1, 0, 1, z])/(16*dA*TF*z^2) - 
  (17*CA^3*G[1, 0, 1, z])/(64*z) - (511*CA^2*CF*G[1, 0, 1, z])/(192*z) + 
  (3*CA*CF^2*G[1, 0, 1, z])/(2*z) + (7*CA^2*nf*G[1, 0, 1, z])/(64*z) + 
  (29*CA*CF*nf*G[1, 0, 1, z])/(96*z) - (((33*I)/64)*CA^3*Pi*G[1, 0, 1, z])/
   z - (((9*I)/8)*CA^2*CF*Pi*G[1, 0, 1, z])/z + 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/z + 
  (((3*I)/32)*CA^2*nf*Pi*G[1, 0, 1, z])/z + 
  (((3*I)/16)*CA*CF*nf*Pi*G[1, 0, 1, z])/z + (127*CA^3*Pi^2*G[1, 0, 1, z])/
   (768*z) - (3*CA^2*CF*Pi^2*G[1, 0, 1, z])/(64*z) - 
  (77*CA*CF^2*Pi^2*G[1, 0, 1, z])/(192*z) - (15*C4AF*G[1, 0, 1, z])/
   (8*dA*TF*z) - (C4AF*Pi^2*G[1, 0, 1, z])/(4*dA*TF*z) + 
  (3*CA^3*G[1, 0, 1, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 1, z])/
   (32*\[Epsilon]^3) - (11*CA^3*G[1, 0, 1, z])/(256*\[Epsilon]^2) + 
  (143*CA^2*CF*G[1, 0, 1, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 1, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, 1, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[1, 0, 1, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/\[Epsilon]^2 + 
  (CA^3*G[1, 0, 1, z])/(64*z^2*\[Epsilon]^2) - (3*CA^2*CF*G[1, 0, 1, z])/
   (64*z^2*\[Epsilon]^2) + (CA*CF^2*G[1, 0, 1, z])/(32*z^2*\[Epsilon]^2) - 
  (CA^3*G[1, 0, 1, z])/(64*z*\[Epsilon]^2) + (CA*CF^2*G[1, 0, 1, z])/
   (16*z*\[Epsilon]^2) - (345*CA^3*G[1, 0, 1, z])/(256*\[Epsilon]) + 
  (25*CA^2*CF*G[1, 0, 1, z])/(18*\[Epsilon]) - (41*CA*CF^2*G[1, 0, 1, z])/
   (128*\[Epsilon]) + (181*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 0, 1, z])/(9*\[Epsilon]) - (CA*nf^2*G[1, 0, 1, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (167*CA^3*Pi^2*G[1, 0, 1, z])/(1536*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, z])/(384*\[Epsilon]) + 
  (83*CA*CF^2*Pi^2*G[1, 0, 1, z])/(384*\[Epsilon]) + 
  (3*CA^3*G[1, 0, 1, z])/(16*z^2*\[Epsilon]) - (17*CA^2*CF*G[1, 0, 1, z])/
   (64*z^2*\[Epsilon]) + (5*CA*CF^2*G[1, 0, 1, z])/(64*z^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, z])/(32*z^2*\[Epsilon]) + 
  (CA*CF*nf*G[1, 0, 1, z])/(32*z^2*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) - 
  (11*CA^3*G[1, 0, 1, z])/(64*z*\[Epsilon]) - (3*CA^2*CF*G[1, 0, 1, z])/
   (8*z*\[Epsilon]) + (9*CA*CF^2*G[1, 0, 1, z])/(32*z*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, z])/(32*z*\[Epsilon]) + (CA*CF*nf*G[1, 0, 1, z])/
   (16*z*\[Epsilon]) - (((3*I)/64)*CA^3*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) + 
  (383*CA^3*G[1, 1, 0, z])/54 - (35911*CA^2*CF*G[1, 1, 0, z])/6912 + 
  (249*CA*CF^2*G[1, 1, 0, z])/256 - (6977*CA^2*nf*G[1, 1, 0, z])/3456 + 
  (2213*CA*CF*nf*G[1, 1, 0, z])/3456 + (5*CA*nf^2*G[1, 1, 0, z])/36 + 
  ((4517*I)/768)*CA^3*Pi*G[1, 1, 0, z] - ((59*I)/12)*CA^2*CF*Pi*
   G[1, 1, 0, z] + ((123*I)/128)*CA*CF^2*Pi*G[1, 1, 0, z] - 
  ((643*I)/384)*CA^2*nf*Pi*G[1, 1, 0, z] + ((2*I)/3)*CA*CF*nf*Pi*
   G[1, 1, 0, z] + (I/8)*CA*nf^2*Pi*G[1, 1, 0, z] - 
  (14591*CA^3*Pi^2*G[1, 1, 0, z])/9216 + (8977*CA^2*CF*Pi^2*G[1, 1, 0, z])/
   4608 - (49*CA*CF^2*Pi^2*G[1, 1, 0, z])/128 + 
  (1309*CA^2*nf*Pi^2*G[1, 1, 0, z])/4608 - (623*CA*CF*nf*Pi^2*G[1, 1, 0, z])/
   2304 - ((129*I)/512)*CA^3*Pi^3*G[1, 1, 0, z] + 
  ((43*I)/128)*CA^2*CF*Pi^3*G[1, 1, 0, z] - ((15*I)/128)*CA*CF^2*Pi^3*
   G[1, 1, 0, z] + (3*C4AF*G[1, 1, 0, z])/(2*dA*TF) + 
  (5*C4AF*Pi^2*G[1, 1, 0, z])/(16*dA*TF) - (7*CA^3*G[1, 1, 0, z])/(128*z^2) + 
  (21*CA^2*CF*G[1, 1, 0, z])/(128*z^2) - (7*CA*CF^2*G[1, 1, 0, z])/(64*z^2) + 
  (3*CA^3*Pi^2*G[1, 1, 0, z])/(128*z^2) - (3*CA^2*CF*Pi^2*G[1, 1, 0, z])/
   (128*z^2) + (CA*CF^2*Pi^2*G[1, 1, 0, z])/(64*z^2) - 
  (CA^2*nf*Pi^2*G[1, 1, 0, z])/(192*z^2) - (C4AF*Pi^2*G[1, 1, 0, z])/
   (16*dA*TF*z^2) - (29*CA^3*G[1, 1, 0, z])/(192*z) + 
  (11*CA^2*CF*G[1, 1, 0, z])/(48*z) - (CA*CF^2*G[1, 1, 0, z])/(64*z) + 
  (CA^2*nf*G[1, 1, 0, z])/(24*z) - (CA*CF*nf*G[1, 1, 0, z])/(24*z) - 
  (((3*I)/64)*CA^3*Pi*G[1, 1, 0, z])/z + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, z])/z - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/z - (3*CA^3*Pi^2*G[1, 1, 0, z])/
   (128*z) + (CA^2*CF*Pi^2*G[1, 1, 0, z])/(32*z) - 
  (CA*CF^2*Pi^2*G[1, 1, 0, z])/(32*z) + (CA^2*nf*Pi^2*G[1, 1, 0, z])/
   (192*z) - (3*C4AF*G[1, 1, 0, z])/(2*dA*TF*z) - 
  (C4AF*Pi^2*G[1, 1, 0, z])/(8*dA*TF*z) + (5*CA^3*G[1, 1, 0, z])/
   (128*\[Epsilon]^3) - (CA^2*CF*G[1, 1, 0, z])/(16*\[Epsilon]^3) + 
  (CA*CF^2*G[1, 1, 0, z])/(32*\[Epsilon]^3) + (253*CA^3*G[1, 1, 0, z])/
   (768*\[Epsilon]^2) - (179*CA^2*CF*G[1, 1, 0, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, z])/(32*\[Epsilon]^2) - 
  (23*CA^2*nf*G[1, 1, 0, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[1, 1, 0, z])/(192*\[Epsilon]^2) + 
  (((15*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (4517*CA^3*G[1, 1, 0, z])/(2304*\[Epsilon]) - 
  (59*CA^2*CF*G[1, 1, 0, z])/(36*\[Epsilon]) + (41*CA*CF^2*G[1, 1, 0, z])/
   (128*\[Epsilon]) - (643*CA^2*nf*G[1, 1, 0, z])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 1, 0, z])/(9*\[Epsilon]) + (CA*nf^2*G[1, 1, 0, z])/
   (24*\[Epsilon]) + (((253*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((179*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((23*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (103*CA^3*Pi^2*G[1, 1, 0, z])/(512*\[Epsilon]) + 
  (115*CA^2*CF*Pi^2*G[1, 1, 0, z])/(384*\[Epsilon]) - 
  (17*CA*CF^2*Pi^2*G[1, 1, 0, z])/(128*\[Epsilon]) - 
  (CA^3*G[1, 1, 0, z])/(64*z*\[Epsilon]) + (3*CA^2*CF*G[1, 1, 0, z])/
   (64*z*\[Epsilon]) - (CA*CF^2*G[1, 1, 0, z])/(32*z*\[Epsilon]) + 
  (16045*CA^3*G[1, 1, 1, z])/3456 - (27865*CA^2*CF*G[1, 1, 1, z])/6912 + 
  (221*CA*CF^2*G[1, 1, 1, z])/256 - (5875*CA^2*nf*G[1, 1, 1, z])/3456 + 
  (2213*CA*CF*nf*G[1, 1, 1, z])/3456 + (5*CA*nf^2*G[1, 1, 1, z])/36 + 
  ((1693*I)/768)*CA^3*Pi*G[1, 1, 1, z] - ((41*I)/12)*CA^2*CF*Pi*
   G[1, 1, 1, z] + ((123*I)/128)*CA*CF^2*Pi*G[1, 1, 1, z] - 
  ((443*I)/384)*CA^2*nf*Pi*G[1, 1, 1, z] + ((2*I)/3)*CA*CF*nf*Pi*
   G[1, 1, 1, z] + (I/8)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (5893*CA^3*Pi^2*G[1, 1, 1, z])/9216 + (1065*CA^2*CF*Pi^2*G[1, 1, 1, z])/
   512 - (81*CA*CF^2*Pi^2*G[1, 1, 1, z])/128 - 
  (503*CA^2*nf*Pi^2*G[1, 1, 1, z])/4608 - (115*CA*CF*nf*Pi^2*G[1, 1, 1, z])/
   256 + ((75*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] - 
  ((9*I)/128)*CA^2*CF*Pi^3*G[1, 1, 1, z] - ((51*I)/128)*CA*CF^2*Pi^3*
   G[1, 1, 1, z] - (9*C4AF*Pi^2*G[1, 1, 1, z])/(16*dA*TF) - 
  (5*CA^3*Pi^2*G[1, 1, 1, z])/(384*z^2) - (7*CA^2*CF*Pi^2*G[1, 1, 1, z])/
   (128*z^2) + (13*CA*CF^2*Pi^2*G[1, 1, 1, z])/(192*z^2) - 
  (5*CA^3*Pi^2*G[1, 1, 1, z])/(192*z) + (CA^2*CF*Pi^2*G[1, 1, 1, z])/(8*z) + 
  (13*CA*CF^2*Pi^2*G[1, 1, 1, z])/(96*z) + (9*C4AF*Pi^2*G[1, 1, 1, z])/
   (16*dA*TF*z) - (3*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) + 
  (CA^2*CF*G[1, 1, 1, z])/(16*\[Epsilon]^3) + (CA*CF^2*G[1, 1, 1, z])/
   (32*\[Epsilon]^3) - (187*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]^2) - 
  (107*CA^2*CF*G[1, 1, 1, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 1, z])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, 1, 1, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[1, 1, 1, z])/(192*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 1, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z])/\[Epsilon]^2 + 
  (1693*CA^3*G[1, 1, 1, z])/(2304*\[Epsilon]) - 
  (41*CA^2*CF*G[1, 1, 1, z])/(36*\[Epsilon]) + (41*CA*CF^2*G[1, 1, 1, z])/
   (128*\[Epsilon]) - (443*CA^2*nf*G[1, 1, 1, z])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 1, 1, z])/(9*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, z])/
   (24*\[Epsilon]) - (((187*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (((107*I)/128)*CA^2*CF*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((17*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (61*CA^3*Pi^2*G[1, 1, 1, z])/(512*\[Epsilon]) - 
  (27*CA^2*CF*Pi^2*G[1, 1, 1, z])/(128*\[Epsilon]) - 
  (29*CA*CF^2*Pi^2*G[1, 1, 1, z])/(128*\[Epsilon]) + 
  (877*CA^2*nf*G[0, 0, 0, 0, z])/1152 - (17*CA*CF*nf*G[0, 0, 0, 0, z])/48 - 
  (7*CA*nf^2*G[0, 0, 0, 0, z])/72 + ((781*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z] + 
  ((123*I)/128)*CA^2*CF*Pi*G[0, 0, 0, 0, z] - ((9*I)/32)*CA*CF^2*Pi*
   G[0, 0, 0, 0, z] - ((71*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 0, z] - 
  ((21*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, 0, z] - (9*CA^3*Pi^2*G[0, 0, 0, 0, z])/
   256 + (27*CA^2*CF*Pi^2*G[0, 0, 0, 0, z])/32 + 
  (9*CA*CF^2*Pi^2*G[0, 0, 0, 0, z])/64 + (601*CA^3*G[0, 0, 0, 0, z])/
   (768*(-1 + z)) - (139*CA^2*CF*G[0, 0, 0, 0, z])/(96*(-1 + z)) + 
  (41*CA*CF^2*G[0, 0, 0, 0, z])/(128*(-1 + z)) + 
  (139*CA^3*Pi^2*G[0, 0, 0, 0, z])/(1536*(-1 + z)) + 
  (9*CA^2*CF*Pi^2*G[0, 0, 0, 0, z])/(128*(-1 + z)) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, 0, z])/(384*(-1 + z)) - 
  (601*CA^3*z*G[0, 0, 0, 0, z])/(768*(-1 + z)) + 
  (139*CA^2*CF*z*G[0, 0, 0, 0, z])/(96*(-1 + z)) - 
  (41*CA*CF^2*z*G[0, 0, 0, 0, z])/(128*(-1 + z)) - 
  (139*CA^3*Pi^2*z*G[0, 0, 0, 0, z])/(1536*(-1 + z)) - 
  (9*CA^2*CF*Pi^2*z*G[0, 0, 0, 0, z])/(128*(-1 + z)) + 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, 0, z])/(384*(-1 + z)) + 
  (CA^3*G[0, 0, 0, 0, z])/(128*\[Epsilon]^2) - (3*CA^2*CF*G[0, 0, 0, 0, z])/
   (16*\[Epsilon]^2) - (CA*CF^2*G[0, 0, 0, 0, z])/(32*\[Epsilon]^2) + 
  (781*CA^3*G[0, 0, 0, 0, z])/(768*\[Epsilon]) + 
  (41*CA^2*CF*G[0, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 0, 0, z])/(32*\[Epsilon]) - 
  (71*CA^2*nf*G[0, 0, 0, 0, z])/(384*\[Epsilon]) - 
  (7*CA*CF*nf*G[0, 0, 0, 0, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (173*CA^2*nf*G[0, 0, 0, 1, z])/128 + (7*CA*CF*nf*G[0, 0, 0, 1, z])/12 + 
  (7*CA*nf^2*G[0, 0, 0, 1, z])/72 + ((715*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z] - 
  ((453*I)/128)*CA^2*CF*Pi*G[0, 0, 0, 1, z] + ((27*I)/32)*CA*CF^2*Pi*
   G[0, 0, 0, 1, z] - ((65*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 1, z] + 
  ((33*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, 1, z] - (63*CA^3*Pi^2*G[0, 0, 0, 1, z])/
   256 + (45*CA^2*CF*Pi^2*G[0, 0, 0, 1, z])/64 - 
  (27*CA*CF^2*Pi^2*G[0, 0, 0, 1, z])/64 + (3*C4AF*G[0, 0, 0, 1, z])/
   (8*dA*TF) + (C4AF*Pi^2*G[0, 0, 0, 1, z])/(4*dA*TF) - 
  (11059*CA^3*G[0, 0, 0, 1, z])/(2304*(-1 + z)) + 
  (401*CA^2*CF*G[0, 0, 0, 1, z])/(96*(-1 + z)) - 
  (123*CA*CF^2*G[0, 0, 0, 1, z])/(128*(-1 + z)) + 
  (39*CA^3*Pi^2*G[0, 0, 0, 1, z])/(512*(-1 + z)) - 
  (13*CA^2*CF*Pi^2*G[0, 0, 0, 1, z])/(192*(-1 + z)) - 
  (49*CA*CF^2*Pi^2*G[0, 0, 0, 1, z])/(384*(-1 + z)) - 
  (3*CA^3*G[0, 0, 0, 1, z])/(16*(-1 + z)*z) + (3*CA^2*CF*G[0, 0, 0, 1, z])/
   (8*(-1 + z)*z) - (3*CA*CF^2*G[0, 0, 0, 1, z])/(16*(-1 + z)*z) + 
  (11527*CA^3*z*G[0, 0, 0, 1, z])/(2304*(-1 + z)) - 
  (883*CA^2*CF*z*G[0, 0, 0, 1, z])/(192*(-1 + z)) + 
  (151*CA*CF^2*z*G[0, 0, 0, 1, z])/(128*(-1 + z)) - 
  (39*CA^3*Pi^2*z*G[0, 0, 0, 1, z])/(512*(-1 + z)) + 
  (13*CA^2*CF*Pi^2*z*G[0, 0, 0, 1, z])/(192*(-1 + z)) + 
  (49*CA*CF^2*Pi^2*z*G[0, 0, 0, 1, z])/(384*(-1 + z)) + 
  (7*CA^3*G[0, 0, 0, 1, z])/(128*\[Epsilon]^2) - 
  (5*CA^2*CF*G[0, 0, 0, 1, z])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 0, 1, z])/(32*\[Epsilon]^2) + 
  (715*CA^3*G[0, 0, 0, 1, z])/(768*\[Epsilon]) - 
  (151*CA^2*CF*G[0, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (65*CA^2*nf*G[0, 0, 0, 1, z])/(384*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 0, 0, 1, z])/(64*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (7*CA*nf^2*G[0, 0, 1, 0, z])/72 + ((363*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z] - 
  ((567*I)/128)*CA^2*CF*Pi*G[0, 0, 1, 0, z] + ((45*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, 0, z] - ((33*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 0, z] + 
  ((45*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, 0, z] - (27*CA^3*Pi^2*G[0, 0, 1, 0, z])/
   256 + (9*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/16 - 
  (45*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/64 - (8915*CA^3*G[0, 0, 1, 0, z])/
   (2304*(-1 + z)) + (361*CA^2*CF*G[0, 0, 1, 0, z])/(64*(-1 + z)) - 
  (227*CA*CF^2*G[0, 0, 1, 0, z])/(128*(-1 + z)) + 
  (1361*CA^2*nf*G[0, 0, 1, 0, z])/(1152*(-1 + z)) - 
  (13*CA*CF*nf*G[0, 0, 1, 0, z])/(16*(-1 + z)) + 
  (25*CA^3*Pi^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)) - 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/(128*(-1 + z)) - 
  (9*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/(128*(-1 + z)) + 
  (3*C4AF*G[0, 0, 1, 0, z])/(8*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) - 
  (3*CA^3*G[0, 0, 1, 0, z])/(32*(-1 + z)*z) - (3*CA^2*CF*G[0, 0, 1, 0, z])/
   (32*(-1 + z)*z) + (CA*CF^2*G[0, 0, 1, 0, z])/(8*(-1 + z)*z) + 
  (CA^2*nf*G[0, 0, 1, 0, z])/(32*(-1 + z)*z) - (3*C4AF*G[0, 0, 1, 0, z])/
   (8*dA*TF*(-1 + z)*z) + (9131*CA^3*z*G[0, 0, 1, 0, z])/(2304*(-1 + z)) - 
  (359*CA^2*CF*z*G[0, 0, 1, 0, z])/(64*(-1 + z)) + 
  (219*CA*CF^2*z*G[0, 0, 1, 0, z])/(128*(-1 + z)) - 
  (1397*CA^2*nf*z*G[0, 0, 1, 0, z])/(1152*(-1 + z)) + 
  (13*CA*CF*nf*z*G[0, 0, 1, 0, z])/(16*(-1 + z)) - 
  (25*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/(1536*(-1 + z)) + 
  (5*CA^2*CF*Pi^2*z*G[0, 0, 1, 0, z])/(128*(-1 + z)) + 
  (9*CA*CF^2*Pi^2*z*G[0, 0, 1, 0, z])/(128*(-1 + z)) + 
  (C4AF*Pi^2*z*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) + 
  (3*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 0, 1, 0, z])/(8*\[Epsilon]^2) + 
  (5*CA*CF^2*G[0, 0, 1, 0, z])/(32*\[Epsilon]^2) + 
  (121*CA^3*G[0, 0, 1, 0, z])/(256*\[Epsilon]) - 
  (189*CA^2*CF*G[0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (11*CA^2*nf*G[0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (15*CA*CF*nf*G[0, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (5807*CA^3*G[0, 0, 1, 1, z])/2304 + (49*CA^2*CF*G[0, 0, 1, 1, z])/24 - 
  (49*CA*CF^2*G[0, 0, 1, 1, z])/128 + (1157*CA^2*nf*G[0, 0, 1, 1, z])/1152 - 
  (17*CA*CF*nf*G[0, 0, 1, 1, z])/48 - (7*CA*nf^2*G[0, 0, 1, 1, z])/72 + 
  ((165*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] + ((195*I)/128)*CA^2*CF*Pi*
   G[0, 0, 1, 1, z] - ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, z] - 
  ((15*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 1, z] - ((21*I)/64)*CA*CF*nf*Pi*
   G[0, 0, 1, 1, z] - (1571*CA^3*Pi^2*G[0, 0, 1, 1, z])/4608 + 
  (47*CA^2*CF*Pi^2*G[0, 0, 1, 1, z])/128 + (5*CA*CF^2*Pi^2*G[0, 0, 1, 1, z])/
   128 + (3*C4AF*G[0, 0, 1, 1, z])/(8*dA*TF) - (7*C4AF*Pi^2*G[0, 0, 1, 1, z])/
   (12*dA*TF) + (5*CA^3*G[0, 0, 1, 1, z])/(64*z) - 
  (3*CA^2*CF*G[0, 0, 1, 1, z])/(32*z) + (CA*CF^2*G[0, 0, 1, 1, z])/(32*z) - 
  (3*C4AF*G[0, 0, 1, 1, z])/(8*dA*TF*z) + (9*CA^3*G[0, 0, 1, 1, z])/
   (128*\[Epsilon]^2) - (CA^2*CF*G[0, 0, 1, 1, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 0, 1, 1, z])/(32*\[Epsilon]^2) + 
  (55*CA^3*G[0, 0, 1, 1, z])/(256*\[Epsilon]) + 
  (65*CA^2*CF*G[0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 1, z])/(32*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (7*CA*CF*nf*G[0, 0, 1, 1, z])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (113*CA^2*nf*G[0, 1, 0, 0, z])/128 + (17*CA*CF*nf*G[0, 1, 0, 0, z])/48 + 
  (7*CA*nf^2*G[0, 1, 0, 0, z])/72 - ((473*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z] - 
  ((159*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 0, z] + ((9*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 0, z] + ((43*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, z] + 
  ((21*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, 0, z] + (81*CA^3*Pi^2*G[0, 1, 0, 0, z])/
   256 - (9*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/16 - 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/64 - (3787*CA^3*G[0, 1, 0, 0, z])/
   (2304*(-1 + z)) + (341*CA^2*CF*G[0, 1, 0, 0, z])/(192*(-1 + z)) - 
  (49*CA*CF^2*G[0, 1, 0, 0, z])/(128*(-1 + z)) - 
  (169*CA^3*Pi^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/(128*(-1 + z)) - 
  (7*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/(384*(-1 + z)) - 
  (C4AF*Pi^2*G[0, 1, 0, 0, z])/(6*dA*TF*(-1 + z)) + 
  (CA^3*G[0, 1, 0, 0, z])/(64*(-1 + z)*z) - (9*CA^2*CF*G[0, 1, 0, 0, z])/
   (64*(-1 + z)*z) + (CA*CF^2*G[0, 1, 0, 0, z])/(8*(-1 + z)*z) + 
  (3751*CA^3*z*G[0, 1, 0, 0, z])/(2304*(-1 + z)) - 
  (163*CA^2*CF*z*G[0, 1, 0, 0, z])/(96*(-1 + z)) + 
  (41*CA*CF^2*z*G[0, 1, 0, 0, z])/(128*(-1 + z)) + 
  (169*CA^3*Pi^2*z*G[0, 1, 0, 0, z])/(4608*(-1 + z)) + 
  (5*CA^2*CF*Pi^2*z*G[0, 1, 0, 0, z])/(128*(-1 + z)) + 
  (7*CA*CF^2*Pi^2*z*G[0, 1, 0, 0, z])/(384*(-1 + z)) + 
  (C4AF*Pi^2*z*G[0, 1, 0, 0, z])/(6*dA*TF*(-1 + z)) - 
  (9*CA^3*G[0, 1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[0, 1, 0, 0, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 1, 0, 0, z])/(32*\[Epsilon]^2) - 
  (473*CA^3*G[0, 1, 0, 0, z])/(768*\[Epsilon]) - 
  (53*CA^2*CF*G[0, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 0, 0, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[0, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (1537*CA^2*nf*G[0, 1, 0, 1, z])/1152 - (13*CA*CF*nf*G[0, 1, 0, 1, z])/16 - 
  (7*CA*nf^2*G[0, 1, 0, 1, z])/72 - ((671*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z] + 
  ((603*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 1, z] - ((45*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 1, z] + ((61*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, z] - 
  ((45*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, 1, z] + (27*CA^3*Pi^2*G[0, 1, 0, 1, z])/
   256 - (27*CA^2*CF*Pi^2*G[0, 1, 0, 1, z])/32 + 
  (45*CA*CF^2*Pi^2*G[0, 1, 0, 1, z])/64 - (3*C4AF*G[0, 1, 0, 1, z])/
   (4*dA*TF) - (C4AF*Pi^2*G[0, 1, 0, 1, z])/(4*dA*TF) + 
  (1139*CA^3*G[0, 1, 0, 1, z])/(256*(-1 + z)) - 
  (373*CA^2*CF*G[0, 1, 0, 1, z])/(64*(-1 + z)) + 
  (207*CA*CF^2*G[0, 1, 0, 1, z])/(128*(-1 + z)) - 
  (137*CA^3*Pi^2*G[0, 1, 0, 1, z])/(1536*(-1 + z)) + 
  (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, z])/(384*(-1 + z)) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, z])/(384*(-1 + z)) - 
  (CA^2*nf*G[0, 1, 0, 1, z])/(32*z^2) + (CA*CF*nf*G[0, 1, 0, 1, z])/
   (32*z^2) + (((3*I)/32)*CA^3*Pi*G[0, 1, 0, 1, z])/z^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/z^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/z^2 - 
  (13*CA^3*G[0, 1, 0, 1, z])/(64*(-1 + z)*z^2) + 
  (9*CA^2*CF*G[0, 1, 0, 1, z])/(32*(-1 + z)*z^2) - 
  (5*CA*CF^2*G[0, 1, 0, 1, z])/(64*(-1 + z)*z^2) + 
  (CA^2*nf*G[0, 1, 0, 1, z])/(32*z) + (CA*CF*nf*G[0, 1, 0, 1, z])/(16*z) - 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, 1, z])/z - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/z + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/z - (3*C4AF*G[0, 1, 0, 1, z])/
   (4*dA*TF*z) + (13*CA^3*G[0, 1, 0, 1, z])/(32*(-1 + z)*z) + 
  (CA^2*CF*G[0, 1, 0, 1, z])/(32*(-1 + z)*z) - (3*CA*CF^2*G[0, 1, 0, 1, z])/
   (64*(-1 + z)*z) - (1203*CA^3*z*G[0, 1, 0, 1, z])/(256*(-1 + z)) + 
  (45*CA^2*CF*z*G[0, 1, 0, 1, z])/(8*(-1 + z)) - 
  (199*CA*CF^2*z*G[0, 1, 0, 1, z])/(128*(-1 + z)) + 
  (137*CA^3*Pi^2*z*G[0, 1, 0, 1, z])/(1536*(-1 + z)) - 
  (61*CA^2*CF*Pi^2*z*G[0, 1, 0, 1, z])/(384*(-1 + z)) + 
  (CA*CF^2*Pi^2*z*G[0, 1, 0, 1, z])/(384*(-1 + z)) - 
  (3*CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 1, 0, 1, z])/(16*\[Epsilon]^2) - 
  (5*CA*CF^2*G[0, 1, 0, 1, z])/(32*\[Epsilon]^2) - 
  (671*CA^3*G[0, 1, 0, 1, z])/(768*\[Epsilon]) + 
  (201*CA^2*CF*G[0, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (61*CA^2*nf*G[0, 1, 0, 1, z])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[0, 1, 0, 1, z])/(64*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/\[Epsilon] + 
  (CA^3*G[0, 1, 0, 1, z])/(32*z^2*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 0, 1, z])/(16*z^2*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 0, 1, z])/(32*z^2*\[Epsilon]) - 
  (CA^3*G[0, 1, 0, 1, z])/(32*z*\[Epsilon]) - (CA^2*CF*G[0, 1, 0, 1, z])/
   (32*z*\[Epsilon]) + (CA*CF^2*G[0, 1, 0, 1, z])/(16*z*\[Epsilon]) - 
  (7*CA*nf^2*G[0, 1, 1, 0, z])/72 - ((407*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z] + 
  ((417*I)/128)*CA^2*CF*Pi*G[0, 1, 1, 0, z] - ((27*I)/32)*CA*CF^2*Pi*
   G[0, 1, 1, 0, z] + ((37*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z] - 
  ((33*I)/64)*CA*CF*nf*Pi*G[0, 1, 1, 0, z] - (9*CA^3*Pi^2*G[0, 1, 1, 0, z])/
   256 - (27*CA^2*CF*Pi^2*G[0, 1, 1, 0, z])/64 + 
  (27*CA*CF^2*Pi^2*G[0, 1, 1, 0, z])/64 + (3349*CA^3*G[0, 1, 1, 0, z])/
   (768*(-1 + z)) - (55*CA^2*CF*G[0, 1, 1, 0, z])/(12*(-1 + z)) + 
  (171*CA*CF^2*G[0, 1, 1, 0, z])/(128*(-1 + z)) - 
  (1417*CA^2*nf*G[0, 1, 1, 0, z])/(1152*(-1 + z)) + 
  (7*CA*CF*nf*G[0, 1, 1, 0, z])/(12*(-1 + z)) - 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, z])/(4608*(-1 + z)) + 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, z])/(32*(-1 + z)) + 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, z])/(384*(-1 + z)) - 
  (21*C4AF*G[0, 1, 1, 0, z])/(8*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TF*(-1 + z)) - 
  (CA^3*G[0, 1, 1, 0, z])/(64*(-1 + z)*z^2) + (3*CA^2*CF*G[0, 1, 1, 0, z])/
   (64*(-1 + z)*z^2) - (CA*CF^2*G[0, 1, 1, 0, z])/(32*(-1 + z)*z^2) - 
  (9*CA^3*G[0, 1, 1, 0, z])/(32*(-1 + z)*z) + (41*CA^2*CF*G[0, 1, 1, 0, z])/
   (64*(-1 + z)*z) - (13*CA*CF^2*G[0, 1, 1, 0, z])/(32*(-1 + z)*z) + 
  (9*C4AF*G[0, 1, 1, 0, z])/(8*dA*TF*(-1 + z)*z) - 
  (3169*CA^3*z*G[0, 1, 1, 0, z])/(768*(-1 + z)) + 
  (193*CA^2*CF*z*G[0, 1, 1, 0, z])/(48*(-1 + z)) - 
  (123*CA*CF^2*z*G[0, 1, 1, 0, z])/(128*(-1 + z)) + 
  (1417*CA^2*nf*z*G[0, 1, 1, 0, z])/(1152*(-1 + z)) - 
  (7*CA*CF*nf*z*G[0, 1, 1, 0, z])/(12*(-1 + z)) + 
  (127*CA^3*Pi^2*z*G[0, 1, 1, 0, z])/(4608*(-1 + z)) - 
  (CA^2*CF*Pi^2*z*G[0, 1, 1, 0, z])/(32*(-1 + z)) - 
  (17*CA*CF^2*Pi^2*z*G[0, 1, 1, 0, z])/(384*(-1 + z)) + 
  (3*C4AF*z*G[0, 1, 1, 0, z])/(2*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*z*G[0, 1, 1, 0, z])/(3*dA*TF*(-1 + z)) + 
  (CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + (3*CA^2*CF*G[0, 1, 1, 0, z])/
   (32*\[Epsilon]^2) - (3*CA*CF^2*G[0, 1, 1, 0, z])/(32*\[Epsilon]^2) - 
  (407*CA^3*G[0, 1, 1, 0, z])/(768*\[Epsilon]) + 
  (139*CA^2*CF*G[0, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (37*CA^2*nf*G[0, 1, 1, 0, z])/(384*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, 1, 1, 0, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (3751*CA^3*G[0, 1, 1, 1, z])/2304 - (163*CA^2*CF*G[0, 1, 1, 1, z])/96 + 
  (41*CA*CF^2*G[0, 1, 1, 1, z])/128 - (113*CA^2*nf*G[0, 1, 1, 1, z])/128 + 
  (17*CA*CF*nf*G[0, 1, 1, 1, z])/48 + (7*CA*nf^2*G[0, 1, 1, 1, z])/72 - 
  ((473*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] - ((159*I)/128)*CA^2*CF*Pi*
   G[0, 1, 1, 1, z] + ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, z] + 
  ((43*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 1, z] + ((21*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 1, 1, z] + (1843*CA^3*Pi^2*G[0, 1, 1, 1, z])/4608 - 
  (73*CA^2*CF*Pi^2*G[0, 1, 1, 1, z])/128 - (79*CA*CF^2*Pi^2*G[0, 1, 1, 1, z])/
   384 + (5*C4AF*Pi^2*G[0, 1, 1, 1, z])/(12*dA*TF) - 
  (5*CA^3*G[0, 1, 1, 1, z])/(64*z) - (3*CA^2*CF*G[0, 1, 1, 1, z])/(64*z) + 
  (CA*CF^2*G[0, 1, 1, 1, z])/(8*z) - (9*CA^3*G[0, 1, 1, 1, z])/
   (128*\[Epsilon]^2) + (CA^2*CF*G[0, 1, 1, 1, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 1, 1, 1, z])/(32*\[Epsilon]^2) - 
  (473*CA^3*G[0, 1, 1, 1, z])/(768*\[Epsilon]) - 
  (53*CA^2*CF*G[0, 1, 1, 1, z])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 1, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 1, 1, 1, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[0, 1, 1, 1, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, z])/\[Epsilon] - 
  (113*CA^2*nf*G[1, 0, 0, 0, z])/128 + (17*CA*CF*nf*G[1, 0, 0, 0, z])/48 + 
  (7*CA*nf^2*G[1, 0, 0, 0, z])/72 - ((473*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z] - 
  ((159*I)/128)*CA^2*CF*Pi*G[1, 0, 0, 0, z] + ((9*I)/32)*CA*CF^2*Pi*
   G[1, 0, 0, 0, z] + ((43*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 0, z] + 
  ((21*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, 0, z] + (81*CA^3*Pi^2*G[1, 0, 0, 0, z])/
   256 - (9*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/16 - 
  (9*CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/64 - (3751*CA^3*G[1, 0, 0, 0, z])/
   (2304*(-1 + z)) + (163*CA^2*CF*G[1, 0, 0, 0, z])/(96*(-1 + z)) - 
  (41*CA*CF^2*G[1, 0, 0, 0, z])/(128*(-1 + z)) - 
  (25*CA^3*Pi^2*G[1, 0, 0, 0, z])/(512*(-1 + z)) - 
  (29*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/(384*(-1 + z)) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/(384*(-1 + z)) + 
  (3751*CA^3*z*G[1, 0, 0, 0, z])/(2304*(-1 + z)) - 
  (163*CA^2*CF*z*G[1, 0, 0, 0, z])/(96*(-1 + z)) + 
  (41*CA*CF^2*z*G[1, 0, 0, 0, z])/(128*(-1 + z)) + 
  (25*CA^3*Pi^2*z*G[1, 0, 0, 0, z])/(512*(-1 + z)) + 
  (29*CA^2*CF*Pi^2*z*G[1, 0, 0, 0, z])/(384*(-1 + z)) - 
  (CA*CF^2*Pi^2*z*G[1, 0, 0, 0, z])/(384*(-1 + z)) - 
  (9*CA^3*G[1, 0, 0, 0, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 0, 0, 0, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[1, 0, 0, 0, z])/(32*\[Epsilon]^2) - 
  (473*CA^3*G[1, 0, 0, 0, z])/(768*\[Epsilon]) - 
  (53*CA^2*CF*G[1, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[1, 0, 0, 0, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[1, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z])/\[Epsilon] - 
  (3241*CA^3*G[1, 0, 0, 1, z])/768 + (871*CA^2*CF*G[1, 0, 0, 1, z])/192 - 
  (167*CA*CF^2*G[1, 0, 0, 1, z])/128 + (1417*CA^2*nf*G[1, 0, 0, 1, z])/1152 - 
  (7*CA*CF*nf*G[1, 0, 0, 1, z])/12 - (7*CA*nf^2*G[1, 0, 0, 1, z])/72 - 
  ((407*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] + ((417*I)/128)*CA^2*CF*Pi*
   G[1, 0, 0, 1, z] - ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, z] + 
  ((37*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 1, z] - ((33*I)/64)*CA*CF*nf*Pi*
   G[1, 0, 0, 1, z] - (283*CA^3*Pi^2*G[1, 0, 0, 1, z])/4608 - 
  (CA^2*CF*Pi^2*G[1, 0, 0, 1, z])/3 + (113*CA*CF^2*Pi^2*G[1, 0, 0, 1, z])/
   384 - (3*C4AF*G[1, 0, 0, 1, z])/(8*dA*TF) - (C4AF*Pi^2*G[1, 0, 0, 1, z])/
   (6*dA*TF) + (89*CA^3*G[1, 0, 0, 1, z])/(192*z^2) - 
  (97*CA^2*CF*G[1, 0, 0, 1, z])/(192*z^2) + (CA*CF^2*G[1, 0, 0, 1, z])/
   (32*z^2) - (17*CA^2*nf*G[1, 0, 0, 1, z])/(192*z^2) + 
  (CA*CF*nf*G[1, 0, 0, 1, z])/(12*z^2) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, z])/z^2 - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/z^2 + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/z^2 + 
  (3*C4AF*G[1, 0, 0, 1, z])/(8*dA*TF*z^2) - (19*CA^3*G[1, 0, 0, 1, z])/
   (96*z) - (365*CA^2*CF*G[1, 0, 0, 1, z])/(192*z) + 
  (33*CA*CF^2*G[1, 0, 0, 1, z])/(32*z) + (17*CA^2*nf*G[1, 0, 0, 1, z])/
   (192*z) + (CA*CF*nf*G[1, 0, 0, 1, z])/(6*z) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, 1, z])/z - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/z + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/z - (3*C4AF*G[1, 0, 0, 1, z])/
   (4*dA*TF*z) + (CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (407*CA^3*G[1, 0, 0, 1, z])/(768*\[Epsilon]) + 
  (139*CA^2*CF*G[1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (37*CA^2*nf*G[1, 0, 0, 1, z])/(384*\[Epsilon]) - 
  (11*CA*CF*nf*G[1, 0, 0, 1, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/\[Epsilon] + 
  (CA^3*G[1, 0, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 0, 1, z])/(8*z^2*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^3*G[1, 0, 0, 1, z])/(16*z*\[Epsilon]) - (CA^2*CF*G[1, 0, 0, 1, z])/
   (16*z*\[Epsilon]) + (CA*CF^2*G[1, 0, 0, 1, z])/(8*z*\[Epsilon]) + 
  (1537*CA^2*nf*G[1, 0, 1, 0, z])/1152 - (13*CA*CF*nf*G[1, 0, 1, 0, z])/16 - 
  (7*CA*nf^2*G[1, 0, 1, 0, z])/72 - ((671*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z] + 
  ((603*I)/128)*CA^2*CF*Pi*G[1, 0, 1, 0, z] - ((45*I)/32)*CA*CF^2*Pi*
   G[1, 0, 1, 0, z] + ((61*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 0, z] - 
  ((45*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, 0, z] + (27*CA^3*Pi^2*G[1, 0, 1, 0, z])/
   256 - (27*CA^2*CF*Pi^2*G[1, 0, 1, 0, z])/32 + 
  (45*CA*CF^2*Pi^2*G[1, 0, 1, 0, z])/64 - (C4AF*Pi^2*G[1, 0, 1, 0, z])/
   (12*dA*TF) + (3329*CA^3*G[1, 0, 1, 0, z])/(768*(-1 + z)) - 
  (317*CA^2*CF*G[1, 0, 1, 0, z])/(48*(-1 + z)) + 
  (263*CA*CF^2*G[1, 0, 1, 0, z])/(128*(-1 + z)) - 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, z])/(4608*(-1 + z)) + 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, z])/(384*(-1 + z)) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, z])/(128*(-1 + z)) - 
  (CA^2*nf*G[1, 0, 1, 0, z])/(12*z^2) + (CA*CF*nf*G[1, 0, 1, 0, z])/
   (12*z^2) + (((9*I)/64)*CA^3*Pi*G[1, 0, 1, 0, z])/z^2 - 
  (((21*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/z^2 + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/z^2 + 
  (3*C4AF*G[1, 0, 1, 0, z])/(8*dA*TF*z^2) - (41*CA^3*G[1, 0, 1, 0, z])/
   (96*(-1 + z)*z^2) + (103*CA^2*CF*G[1, 0, 1, 0, z])/(192*(-1 + z)*z^2) - 
  (3*CA*CF^2*G[1, 0, 1, 0, z])/(32*(-1 + z)*z^2) + 
  (5*CA^2*nf*G[1, 0, 1, 0, z])/(96*z) + (CA*CF*nf*G[1, 0, 1, 0, z])/(6*z) - 
  (((9*I)/64)*CA^3*Pi*G[1, 0, 1, 0, z])/z - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/z + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/z - (3*C4AF*G[1, 0, 1, 0, z])/
   (4*dA*TF*z) + (155*CA^3*G[1, 0, 1, 0, z])/(192*(-1 + z)*z) + 
  (11*CA^2*CF*G[1, 0, 1, 0, z])/(24*(-1 + z)*z) - 
  (13*CA*CF^2*G[1, 0, 1, 0, z])/(32*(-1 + z)*z) - 
  (1215*CA^3*z*G[1, 0, 1, 0, z])/(256*(-1 + z)) + 
  (363*CA^2*CF*z*G[1, 0, 1, 0, z])/(64*(-1 + z)) - 
  (203*CA*CF^2*z*G[1, 0, 1, 0, z])/(128*(-1 + z)) + 
  (139*CA^3*Pi^2*z*G[1, 0, 1, 0, z])/(4608*(-1 + z)) - 
  (11*CA^2*CF*Pi^2*z*G[1, 0, 1, 0, z])/(384*(-1 + z)) - 
  (9*CA*CF^2*Pi^2*z*G[1, 0, 1, 0, z])/(128*(-1 + z)) - 
  (3*CA^3*G[1, 0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 0, 1, 0, z])/(16*\[Epsilon]^2) - 
  (5*CA*CF^2*G[1, 0, 1, 0, z])/(32*\[Epsilon]^2) - 
  (671*CA^3*G[1, 0, 1, 0, z])/(768*\[Epsilon]) + 
  (201*CA^2*CF*G[1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (61*CA^2*nf*G[1, 0, 1, 0, z])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[1, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (3*CA^3*G[1, 0, 1, 0, z])/(64*z^2*\[Epsilon]) - 
  (7*CA^2*CF*G[1, 0, 1, 0, z])/(64*z^2*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, z])/(16*z^2*\[Epsilon]) - 
  (3*CA^3*G[1, 0, 1, 0, z])/(64*z*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 1, 0, z])/(32*z*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, z])/(8*z*\[Epsilon]) + 
  (3859*CA^3*G[1, 0, 1, 1, z])/2304 - (43*CA^2*CF*G[1, 0, 1, 1, z])/24 + 
  (49*CA*CF^2*G[1, 0, 1, 1, z])/128 - (113*CA^2*nf*G[1, 0, 1, 1, z])/128 + 
  (17*CA*CF*nf*G[1, 0, 1, 1, z])/48 + (7*CA*nf^2*G[1, 0, 1, 1, z])/72 - 
  ((473*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] - ((159*I)/128)*CA^2*CF*Pi*
   G[1, 0, 1, 1, z] + ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, z] + 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 1, z] + ((21*I)/64)*CA*CF*nf*Pi*
   G[1, 0, 1, 1, z] + (2059*CA^3*Pi^2*G[1, 0, 1, 1, z])/4608 - 
  (311*CA^2*CF*Pi^2*G[1, 0, 1, 1, z])/384 - (5*CA*CF^2*Pi^2*G[1, 0, 1, 1, z])/
   128 - (3*C4AF*G[1, 0, 1, 1, z])/(8*dA*TF) + (C4AF*Pi^2*G[1, 0, 1, 1, z])/
   (6*dA*TF) - (73*CA^3*G[1, 0, 1, 1, z])/(192*z^2) + 
  (25*CA^2*CF*G[1, 0, 1, 1, z])/(48*z^2) - (11*CA*CF^2*G[1, 0, 1, 1, z])/
   (64*z^2) + (CA^2*nf*G[1, 0, 1, 1, z])/(12*z^2) - 
  (CA*CF*nf*G[1, 0, 1, 1, z])/(12*z^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/z^2 - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 1, z])/z^2 - 
  (3*C4AF*G[1, 0, 1, 1, z])/(8*dA*TF*z^2) + (13*CA^3*G[1, 0, 1, 1, z])/
   (48*z) + (103*CA^2*CF*G[1, 0, 1, 1, z])/(96*z) - 
  (13*CA*CF^2*G[1, 0, 1, 1, z])/(16*z) - (CA^2*nf*G[1, 0, 1, 1, z])/(12*z) - 
  (CA*CF*nf*G[1, 0, 1, 1, z])/(6*z) - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/z - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 1, z])/z + (3*C4AF*G[1, 0, 1, 1, z])/
   (4*dA*TF*z) - (9*CA^3*G[1, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 0, 1, 1, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[1, 0, 1, 1, z])/(32*\[Epsilon]^2) - 
  (473*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (53*CA^2*CF*G[1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 1, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[1, 0, 1, 1, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, z])/\[Epsilon] + 
  (CA^2*CF*G[1, 0, 1, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 1, 1, z])/(16*z*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, 1, z])/(8*z*\[Epsilon]) - 
  (5699*CA^3*G[1, 1, 0, 0, z])/2304 + (187*CA^2*CF*G[1, 1, 0, 0, z])/96 - 
  (41*CA*CF^2*G[1, 1, 0, 0, z])/128 + (1157*CA^2*nf*G[1, 1, 0, 0, z])/1152 - 
  (17*CA*CF*nf*G[1, 1, 0, 0, z])/48 - (7*CA*nf^2*G[1, 1, 0, 0, z])/72 + 
  ((165*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z] + ((195*I)/128)*CA^2*CF*Pi*
   G[1, 1, 0, 0, z] - ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, z] - 
  ((15*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 0, z] - ((21*I)/64)*CA*CF*nf*Pi*
   G[1, 1, 0, 0, z] - (155*CA^3*Pi^2*G[1, 1, 0, 0, z])/512 + 
  (91*CA^2*CF*Pi^2*G[1, 1, 0, 0, z])/384 + (47*CA*CF^2*Pi^2*G[1, 1, 0, 0, z])/
   384 - (C4AF*Pi^2*G[1, 1, 0, 0, z])/(4*dA*TF) - 
  (CA^2*CF*G[1, 1, 0, 0, z])/(16*z) + (CA*CF^2*G[1, 1, 0, 0, z])/(16*z) + 
  (9*CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, 0, 0, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 0, 0, z])/(32*\[Epsilon]^2) + 
  (55*CA^3*G[1, 1, 0, 0, z])/(256*\[Epsilon]) + 
  (65*CA^2*CF*G[1, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 0, z])/(32*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, 1, 0, 0, z])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, z])/\[Epsilon] + 
  (9023*CA^3*G[1, 1, 0, 1, z])/2304 - (89*CA^2*CF*G[1, 1, 0, 1, z])/16 + 
  (215*CA*CF^2*G[1, 1, 0, 1, z])/128 - (1397*CA^2*nf*G[1, 1, 0, 1, z])/1152 + 
  (13*CA*CF*nf*G[1, 1, 0, 1, z])/16 + (7*CA*nf^2*G[1, 1, 0, 1, z])/72 + 
  ((363*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] - ((567*I)/128)*CA^2*CF*Pi*
   G[1, 1, 0, 1, z] + ((45*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, z] - 
  ((33*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 1, z] + ((45*I)/64)*CA*CF*nf*Pi*
   G[1, 1, 0, 1, z] - (545*CA^3*Pi^2*G[1, 1, 0, 1, z])/4608 + 
  (217*CA^2*CF*Pi^2*G[1, 1, 0, 1, z])/384 - 
  (271*CA*CF^2*Pi^2*G[1, 1, 0, 1, z])/384 + (3*C4AF*G[1, 1, 0, 1, z])/
   (4*dA*TF) + (C4AF*Pi^2*G[1, 1, 0, 1, z])/(6*dA*TF) - 
  (37*CA^3*G[1, 1, 0, 1, z])/(96*z^2) + (11*CA^2*CF*G[1, 1, 0, 1, z])/
   (24*z^2) - (7*CA*CF^2*G[1, 1, 0, 1, z])/(64*z^2) + 
  (17*CA^2*nf*G[1, 1, 0, 1, z])/(192*z^2) - (CA*CF*nf*G[1, 1, 0, 1, z])/
   (12*z^2) + (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/z^2 - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 1, z])/z^2 - 
  (3*C4AF*G[1, 1, 0, 1, z])/(8*dA*TF*z^2) + (89*CA^3*G[1, 1, 0, 1, z])/
   (192*z) + (67*CA^2*CF*G[1, 1, 0, 1, z])/(96*z) - 
  (17*CA*CF^2*G[1, 1, 0, 1, z])/(32*z) - (17*CA^2*nf*G[1, 1, 0, 1, z])/
   (192*z) - (CA*CF*nf*G[1, 1, 0, 1, z])/(6*z) - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/z - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 1, z])/z - (3*C4AF*G[1, 1, 0, 1, z])/
   (8*dA*TF*z) + (3*CA^3*G[1, 1, 0, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, 0, 1, z])/(8*\[Epsilon]^2) + 
  (5*CA*CF^2*G[1, 1, 0, 1, z])/(32*\[Epsilon]^2) + 
  (121*CA^3*G[1, 1, 0, 1, z])/(256*\[Epsilon]) - 
  (189*CA^2*CF*G[1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (11*CA^2*nf*G[1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (15*CA*CF*nf*G[1, 1, 0, 1, z])/(64*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (CA^2*CF*G[1, 1, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA^2*CF*G[1, 1, 0, 1, z])/(16*z*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 0, 1, z])/(8*z*\[Epsilon]) + 
  (11311*CA^3*G[1, 1, 1, 0, z])/2304 - (49*CA^2*CF*G[1, 1, 1, 0, z])/12 + 
  (107*CA*CF^2*G[1, 1, 1, 0, z])/128 - (173*CA^2*nf*G[1, 1, 1, 0, z])/128 + 
  (7*CA*CF*nf*G[1, 1, 1, 0, z])/12 + (7*CA*nf^2*G[1, 1, 1, 0, z])/72 + 
  ((715*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] - ((453*I)/128)*CA^2*CF*Pi*
   G[1, 1, 1, 0, z] + ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, z] - 
  ((65*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 0, z] + ((33*I)/64)*CA*CF*nf*Pi*
   G[1, 1, 1, 0, z] - (455*CA^3*Pi^2*G[1, 1, 1, 0, z])/1536 + 
  (139*CA^2*CF*Pi^2*G[1, 1, 1, 0, z])/192 - 
  (145*CA*CF^2*Pi^2*G[1, 1, 1, 0, z])/384 - (3*C4AF*G[1, 1, 1, 0, z])/
   (2*dA*TF) + (C4AF*Pi^2*G[1, 1, 1, 0, z])/(4*dA*TF) - 
  (47*CA^3*G[1, 1, 1, 0, z])/(192*z^2) + (17*CA^2*CF*G[1, 1, 1, 0, z])/
   (48*z^2) - (7*CA*CF^2*G[1, 1, 1, 0, z])/(64*z^2) + 
  (CA^2*nf*G[1, 1, 1, 0, z])/(24*z^2) - (CA*CF*nf*G[1, 1, 1, 0, z])/
   (24*z^2) - (((3*I)/64)*CA^3*Pi*G[1, 1, 1, 0, z])/z^2 + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, z])/z^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, z])/z^2 + 
  (13*CA^3*G[1, 1, 1, 0, z])/(96*z) + (47*CA^2*CF*G[1, 1, 1, 0, z])/(96*z) - 
  (CA*CF^2*G[1, 1, 1, 0, z])/(4*z) - (CA^2*nf*G[1, 1, 1, 0, z])/(24*z) - 
  (CA*CF*nf*G[1, 1, 1, 0, z])/(12*z) + (((3*I)/64)*CA^3*Pi*G[1, 1, 1, 0, z])/
   z - (((3*I)/16)*CA*CF^2*Pi*G[1, 1, 1, 0, z])/z + 
  (3*C4AF*G[1, 1, 1, 0, z])/(2*dA*TF*z) + (7*CA^3*G[1, 1, 1, 0, z])/
   (128*\[Epsilon]^2) - (5*CA^2*CF*G[1, 1, 1, 0, z])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 1, 0, z])/(32*\[Epsilon]^2) + 
  (715*CA^3*G[1, 1, 1, 0, z])/(768*\[Epsilon]) - 
  (151*CA^2*CF*G[1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (65*CA^2*nf*G[1, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (11*CA*CF*nf*G[1, 1, 1, 0, z])/(64*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (CA^3*G[1, 1, 1, 0, z])/(64*z^2*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 1, 0, z])/(64*z^2*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 0, z])/(32*z^2*\[Epsilon]) + 
  (CA^3*G[1, 1, 1, 0, z])/(64*z*\[Epsilon]) - (CA*CF^2*G[1, 1, 1, 0, z])/
   (16*z*\[Epsilon]) - (601*CA^3*G[1, 1, 1, 1, z])/768 + 
  (139*CA^2*CF*G[1, 1, 1, 1, z])/96 - (41*CA*CF^2*G[1, 1, 1, 1, z])/128 + 
  (877*CA^2*nf*G[1, 1, 1, 1, z])/1152 - (17*CA*CF*nf*G[1, 1, 1, 1, z])/48 - 
  (7*CA*nf^2*G[1, 1, 1, 1, z])/72 + ((781*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] + 
  ((123*I)/128)*CA^2*CF*Pi*G[1, 1, 1, 1, z] - ((9*I)/32)*CA*CF^2*Pi*
   G[1, 1, 1, 1, z] - ((71*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, z] - 
  ((21*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, 1, z] - (305*CA^3*Pi^2*G[1, 1, 1, 1, z])/
   1536 + (389*CA^2*CF*Pi^2*G[1, 1, 1, 1, z])/384 + 
  (79*CA*CF^2*Pi^2*G[1, 1, 1, 1, z])/384 + (CA^3*G[1, 1, 1, 1, z])/
   (128*\[Epsilon]^2) - (3*CA^2*CF*G[1, 1, 1, 1, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 1, 1, z])/(32*\[Epsilon]^2) + 
  (781*CA^3*G[1, 1, 1, 1, z])/(768*\[Epsilon]) + 
  (41*CA^2*CF*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 1, z])/(32*\[Epsilon]) - 
  (71*CA^2*nf*G[1, 1, 1, 1, z])/(384*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, 1, 1, 1, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (2563*CA^3*G[0, 0, 0, 0, 0, z])/768 - (155*CA^2*CF*G[0, 0, 0, 0, 0, z])/
   384 + (3*CA*CF^2*G[0, 0, 0, 0, 0, z])/32 + 
  (233*CA^2*nf*G[0, 0, 0, 0, 0, z])/384 + (37*CA*CF*nf*G[0, 0, 0, 0, 0, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + 
  ((21*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, 0, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, 0, z] + (21*CA^3*G[0, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) + (7*CA^2*CF*G[0, 0, 0, 0, 0, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[0, 0, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (1657*CA^3*G[0, 0, 0, 0, 1, z])/768 - (1007*CA^2*CF*G[0, 0, 0, 0, 1, z])/
   384 + (9*CA*CF^2*G[0, 0, 0, 0, 1, z])/32 - 
  (167*CA^2*nf*G[0, 0, 0, 0, 1, z])/384 + (85*CA*CF*nf*G[0, 0, 0, 0, 1, z])/
   192 + ((99*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 1, z] - 
  ((45*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 0, 1, z] + 
  ((21*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, 1, z] + (9*C4AF*G[0, 0, 0, 0, 1, z])/
   (8*dA*TF) + (33*CA^3*G[0, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (15*CA^2*CF*G[0, 0, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (7*CA*CF^2*G[0, 0, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (337*CA^3*G[0, 0, 0, 1, 0, z])/256 + (967*CA^2*CF*G[0, 0, 0, 1, 0, z])/
   384 - (15*CA*CF^2*G[0, 0, 0, 1, 0, z])/16 - 
  (31*CA^2*nf*G[0, 0, 0, 1, 0, z])/128 - (101*CA*CF*nf*G[0, 0, 0, 1, 0, z])/
   192 + ((93*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 0, z] - 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 1, 0, z] - 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, 0, z] + (3*C4AF*G[0, 0, 0, 1, 0, z])/
   (8*dA*TF) + (31*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (115*CA^3*G[0, 0, 0, 1, 1, z])/768 + (217*CA^2*CF*G[0, 0, 0, 1, 1, z])/
   128 - (3*CA*CF^2*G[0, 0, 0, 1, 1, z])/8 - (5*CA^2*nf*G[0, 0, 0, 1, 1, z])/
   384 - (23*CA*CF*nf*G[0, 0, 0, 1, 1, z])/64 + 
  ((81*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] - ((3*I)/16)*CA^2*CF*Pi*
   G[0, 0, 0, 1, 1, z] - ((15*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, 1, z] - 
  (3*C4AF*G[0, 0, 0, 1, 1, z])/(4*dA*TF) + (27*CA^3*G[0, 0, 0, 1, 1, z])/
   (128*\[Epsilon]) - (CA^2*CF*G[0, 0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (5*CA*CF^2*G[0, 0, 0, 1, 1, z])/(32*\[Epsilon]) + 
  (319*CA^3*G[0, 0, 1, 0, 0, z])/768 + (1075*CA^2*CF*G[0, 0, 1, 0, 0, z])/
   384 - (27*CA*CF^2*G[0, 0, 1, 0, 0, z])/32 - 
  (29*CA^2*nf*G[0, 0, 1, 0, 0, z])/384 - (101*CA*CF*nf*G[0, 0, 1, 0, 0, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] - 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 0, 0, z] - ((27*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, 0, 0, z] + (3*CA^3*G[0, 0, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 0, 1, 0, 0, z])/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, 0, 0, z])/(32*\[Epsilon]) + 
  (163*CA^3*G[0, 0, 1, 0, 1, z])/768 + (575*CA^2*CF*G[0, 0, 1, 0, 1, z])/
   384 - (9*CA*CF^2*G[0, 0, 1, 0, 1, z])/32 - 
  (17*CA^2*nf*G[0, 0, 1, 0, 1, z])/384 - (49*CA*CF*nf*G[0, 0, 1, 0, 1, z])/
   192 + ((21*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 1, z] - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, 1, z] - (3*C4AF*G[0, 0, 1, 0, 1, z])/
   (8*dA*TF) + (CA^3*G[0, 0, 1, 0, 1, z])/(32*z^2) - 
  (CA^2*CF*G[0, 0, 1, 0, 1, z])/(16*z^2) + (CA*CF^2*G[0, 0, 1, 0, 1, z])/
   (32*z^2) - (CA^3*G[0, 0, 1, 0, 1, z])/(32*z) - 
  (CA^2*CF*G[0, 0, 1, 0, 1, z])/(32*z) + (CA*CF^2*G[0, 0, 1, 0, 1, z])/
   (16*z) + (7*CA^3*G[0, 0, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (1109*CA^3*G[0, 0, 1, 1, 0, z])/768 - (1517*CA^2*CF*G[0, 0, 1, 1, 0, z])/
   384 + (27*CA*CF^2*G[0, 0, 1, 1, 0, z])/32 - 
  (115*CA^2*nf*G[0, 0, 1, 1, 0, z])/384 + (133*CA*CF*nf*G[0, 0, 1, 1, 0, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] - 
  ((21*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, 0, z] + 
  ((39*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, 0, z] + (3*C4AF*G[0, 0, 1, 1, 0, z])/
   (8*dA*TF) + (21*CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (7*CA^2*CF*G[0, 0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (13*CA*CF^2*G[0, 0, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (1595*CA^3*G[0, 0, 1, 1, 1, z])/768 - (227*CA^2*CF*G[0, 0, 1, 1, 1, z])/
   384 + (3*CA*CF^2*G[0, 0, 1, 1, 1, z])/32 + 
  (145*CA^2*nf*G[0, 0, 1, 1, 1, z])/384 + (37*CA*CF*nf*G[0, 0, 1, 1, 1, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 1, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, 1, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, 1, z] - (19*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) + (5*CA^2*CF*G[0, 0, 1, 1, 1, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[0, 0, 1, 1, 1, z])/(32*\[Epsilon]) + 
  (693*CA^3*G[0, 1, 0, 0, 0, z])/256 + (191*CA^2*CF*G[0, 1, 0, 0, 0, z])/
   384 - (3*CA*CF^2*G[0, 1, 0, 0, 0, z])/32 - 
  (63*CA^2*nf*G[0, 1, 0, 0, 0, z])/128 - (37*CA*CF*nf*G[0, 1, 0, 0, 0, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 0, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, 0, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 0, 0, z] + (3*CA^3*G[0, 1, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 0, 0, 0, z])/(32*\[Epsilon]) - 
  (1981*CA^3*G[0, 1, 0, 0, 1, z])/768 + (1751*CA^2*CF*G[0, 1, 0, 0, 1, z])/
   384 - (33*CA*CF^2*G[0, 1, 0, 0, 1, z])/32 + 
  (191*CA^2*nf*G[0, 1, 0, 0, 1, z])/384 - (133*CA*CF*nf*G[0, 1, 0, 0, 1, z])/
   192 - ((99*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 1, z] + 
  ((15*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, z] - ((39*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 0, 1, z] - (3*C4AF*G[0, 1, 0, 0, 1, z])/(2*dA*TF) + 
  (5*CA^3*G[0, 1, 0, 0, 1, z])/(64*z^2) - (9*CA^2*CF*G[0, 1, 0, 0, 1, z])/
   (64*z^2) + (CA*CF^2*G[0, 1, 0, 0, 1, z])/(16*z^2) - 
  (7*CA^3*G[0, 1, 0, 0, 1, z])/(64*z) - (3*CA^2*CF*G[0, 1, 0, 0, 1, z])/
   (32*z) + (CA*CF^2*G[0, 1, 0, 0, 1, z])/(8*z) + 
  (3*C4AF*G[0, 1, 0, 0, 1, z])/(4*dA*TF*z) - (33*CA^3*G[0, 1, 0, 0, 1, z])/
   (128*\[Epsilon]) + (5*CA^2*CF*G[0, 1, 0, 0, 1, z])/(8*\[Epsilon]) - 
  (13*CA*CF^2*G[0, 1, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (1291*CA^3*G[0, 1, 0, 1, 0, z])/768 - (395*CA^2*CF*G[0, 1, 0, 1, 0, z])/
   384 + (3*CA*CF^2*G[0, 1, 0, 1, 0, z])/8 + 
  (125*CA^2*nf*G[0, 1, 0, 1, 0, z])/384 + (49*CA*CF*nf*G[0, 1, 0, 1, 0, z])/
   192 - ((93*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 0, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, z] + 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, 0, z] - (3*C4AF*G[0, 1, 0, 1, 0, z])/
   (8*dA*TF) + (3*CA^3*G[0, 1, 0, 1, 0, z])/(32*z^2) - 
  (5*CA^2*CF*G[0, 1, 0, 1, 0, z])/(32*z^2) + (CA*CF^2*G[0, 1, 0, 1, 0, z])/
   (16*z^2) - (3*CA^3*G[0, 1, 0, 1, 0, z])/(32*z) - 
  (CA^2*CF*G[0, 1, 0, 1, 0, z])/(8*z) + (CA*CF^2*G[0, 1, 0, 1, 0, z])/(8*z) - 
  (31*CA^3*G[0, 1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 1, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (15*CA^3*G[0, 1, 0, 1, 1, z])/256 - (985*CA^2*CF*G[0, 1, 0, 1, 1, z])/384 + 
  (3*CA*CF^2*G[0, 1, 0, 1, 1, z])/4 - (5*CA^2*nf*G[0, 1, 0, 1, 1, z])/128 + 
  (101*CA*CF*nf*G[0, 1, 0, 1, 1, z])/192 - ((57*I)/128)*CA^3*Pi*
   G[0, 1, 0, 1, 1, z] + ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, 1, z] + 
  (3*C4AF*G[0, 1, 0, 1, 1, z])/(2*dA*TF) - (CA^3*G[0, 1, 0, 1, 1, z])/
   (64*z^2) + (5*CA^2*CF*G[0, 1, 0, 1, 1, z])/(64*z^2) - 
  (CA*CF^2*G[0, 1, 0, 1, 1, z])/(16*z^2) + (CA^3*G[0, 1, 0, 1, 1, z])/
   (32*z) - (CA^2*CF*G[0, 1, 0, 1, 1, z])/(32*z) - 
  (CA*CF^2*G[0, 1, 0, 1, 1, z])/(8*z) - (3*C4AF*G[0, 1, 0, 1, 1, z])/
   (8*dA*TF*z) - (19*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 1, 1, z])/(32*\[Epsilon]) - 
  (539*CA^3*G[0, 1, 1, 0, 0, z])/768 - (229*CA^2*CF*G[0, 1, 1, 0, 0, z])/
   128 + (15*CA*CF^2*G[0, 1, 1, 0, 0, z])/32 + 
  (49*CA^2*nf*G[0, 1, 1, 0, 0, z])/384 + (23*CA*CF*nf*G[0, 1, 1, 0, 0, z])/
   64 - ((57*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + 
  ((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 0, 0, z] + ((15*I)/32)*CA*CF^2*Pi*
   G[0, 1, 1, 0, 0, z] - (19*CA^3*G[0, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 1, 0, 0, z])/(8*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 1, 0, 0, z])/(32*\[Epsilon]) + 
  (7*CA^3*G[0, 1, 1, 0, 1, z])/256 - (985*CA^2*CF*G[0, 1, 1, 0, 1, z])/384 + 
  (21*CA*CF^2*G[0, 1, 1, 0, 1, z])/32 - (5*CA^2*nf*G[0, 1, 1, 0, 1, z])/128 + 
  (101*CA*CF*nf*G[0, 1, 1, 0, 1, z])/192 - ((45*I)/128)*CA^3*Pi*
   G[0, 1, 1, 0, 1, z] - ((3*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, 1, z] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, 1, z] + (9*C4AF*G[0, 1, 1, 0, 1, z])/
   (4*dA*TF) + (CA^2*CF*G[0, 1, 1, 0, 1, z])/(16*z^2) - 
  (CA*CF^2*G[0, 1, 1, 0, 1, z])/(16*z^2) + (3*CA^3*G[0, 1, 1, 0, 1, z])/
   (32*z) - (CA^2*CF*G[0, 1, 1, 0, 1, z])/(16*z) - 
  (CA*CF^2*G[0, 1, 1, 0, 1, z])/(8*z) - (9*C4AF*G[0, 1, 1, 0, 1, z])/
   (4*dA*TF*z) - (15*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (965*CA^3*G[0, 1, 1, 1, 0, z])/768 + (1079*CA^2*CF*G[0, 1, 1, 1, 0, z])/
   384 - (21*CA*CF^2*G[0, 1, 1, 1, 0, z])/32 + 
  (91*CA^2*nf*G[0, 1, 1, 1, 0, z])/384 - (85*CA*CF*nf*G[0, 1, 1, 1, 0, z])/
   192 - ((39*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 1, 0, z] - 
  ((21*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, 0, z] - (9*C4AF*G[0, 1, 1, 1, 0, z])/
   (8*dA*TF) - (3*CA^3*G[0, 1, 1, 1, 0, z])/(64*z^2) + 
  (5*CA^2*CF*G[0, 1, 1, 1, 0, z])/(64*z^2) - (CA*CF^2*G[0, 1, 1, 1, 0, z])/
   (32*z^2) + (CA^3*G[0, 1, 1, 1, 0, z])/(32*z) + 
  (CA^2*CF*G[0, 1, 1, 1, 0, z])/(16*z) - (CA*CF^2*G[0, 1, 1, 1, 0, z])/
   (16*z) + (3*C4AF*G[0, 1, 1, 1, 0, z])/(8*dA*TF*z) - 
  (13*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (7*CA*CF^2*G[0, 1, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (693*CA^3*G[0, 1, 1, 1, 1, z])/256 + (191*CA^2*CF*G[0, 1, 1, 1, 1, z])/
   384 - (3*CA*CF^2*G[0, 1, 1, 1, 1, z])/32 - 
  (63*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 - (37*CA*CF*nf*G[0, 1, 1, 1, 1, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[0, 1, 1, 1, 1, z] + (3*CA^3*G[0, 1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 1, 1, 1, z])/(32*\[Epsilon]) + 
  (693*CA^3*G[1, 0, 0, 0, 0, z])/256 + (191*CA^2*CF*G[1, 0, 0, 0, 0, z])/
   384 - (3*CA*CF^2*G[1, 0, 0, 0, 0, z])/32 - 
  (63*CA^2*nf*G[1, 0, 0, 0, 0, z])/128 - (37*CA*CF*nf*G[1, 0, 0, 0, 0, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 0, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[1, 0, 0, 0, 0, z] + (3*CA^3*G[1, 0, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 0, 0, 0, z])/(32*\[Epsilon]) - 
  (821*CA^3*G[1, 0, 0, 0, 1, z])/768 + (899*CA^2*CF*G[1, 0, 0, 0, 1, z])/
   384 - (9*CA*CF^2*G[1, 0, 0, 0, 1, z])/32 + 
  (91*CA^2*nf*G[1, 0, 0, 0, 1, z])/384 - (85*CA*CF*nf*G[1, 0, 0, 0, 1, z])/
   192 - ((39*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 1, z] + 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, 1, z] - 
  ((21*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, z] - (9*C4AF*G[1, 0, 0, 0, 1, z])/
   (8*dA*TF) + (3*CA^3*G[1, 0, 0, 0, 1, z])/(16*z^2) - 
  (3*CA^2*CF*G[1, 0, 0, 0, 1, z])/(8*z^2) + (3*CA*CF^2*G[1, 0, 0, 0, 1, z])/
   (16*z^2) - (13*CA^3*G[1, 0, 0, 0, 1, z])/(64*z) - 
  (3*CA^2*CF*G[1, 0, 0, 0, 1, z])/(16*z) + (3*CA*CF^2*G[1, 0, 0, 0, 1, z])/
   (8*z) + (3*C4AF*G[1, 0, 0, 0, 1, z])/(8*dA*TF*z) - 
  (13*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (7*CA*CF^2*G[1, 0, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (59*CA^3*G[1, 0, 0, 1, 0, z])/256 - (1147*CA^2*CF*G[1, 0, 0, 1, 0, z])/
   384 + (15*CA*CF^2*G[1, 0, 0, 1, 0, z])/16 - 
  (5*CA^2*nf*G[1, 0, 0, 1, 0, z])/128 + (101*CA*CF*nf*G[1, 0, 0, 1, 0, z])/
   192 - ((45*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] - 
  ((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, 0, z] + ((27*I)/32)*CA*CF^2*Pi*
   G[1, 0, 0, 1, 0, z] - (3*C4AF*G[1, 0, 0, 1, 0, z])/(8*dA*TF) + 
  (3*CA^3*G[1, 0, 0, 1, 0, z])/(32*z^2) + (3*CA^2*CF*G[1, 0, 0, 1, 0, z])/
   (32*z^2) - (CA*CF^2*G[1, 0, 0, 1, 0, z])/(8*z^2) - 
  (CA^2*nf*G[1, 0, 0, 1, 0, z])/(32*z^2) + (3*C4AF*G[1, 0, 0, 1, 0, z])/
   (8*dA*TF*z^2) - (CA^3*G[1, 0, 0, 1, 0, z])/(64*z) - 
  (9*CA^2*CF*G[1, 0, 0, 1, 0, z])/(16*z) + (CA*CF^2*G[1, 0, 0, 1, 0, z])/
   (8*z) + (CA^2*nf*G[1, 0, 0, 1, 0, z])/(32*z) - 
  (9*C4AF*G[1, 0, 0, 1, 0, z])/(8*dA*TF*z) - (15*CA^3*G[1, 0, 0, 1, 0, z])/
   (128*\[Epsilon]) - (CA^2*CF*G[1, 0, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (599*CA^3*G[1, 0, 0, 1, 1, z])/768 - (205*CA^2*CF*G[1, 0, 0, 1, 1, z])/
   128 + (3*CA*CF^2*G[1, 0, 0, 1, 1, z])/8 + (49*CA^2*nf*G[1, 0, 0, 1, 1, z])/
   384 + (23*CA*CF*nf*G[1, 0, 0, 1, 1, z])/64 - 
  ((57*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 1, z] + ((3*I)/8)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 1, z] + ((15*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, 1, z] + 
  (3*C4AF*G[1, 0, 0, 1, 1, z])/(4*dA*TF) + (5*CA^3*G[1, 0, 0, 1, 1, z])/
   (64*z^2) - (3*CA^2*CF*G[1, 0, 0, 1, 1, z])/(32*z^2) + 
  (CA*CF^2*G[1, 0, 0, 1, 1, z])/(32*z^2) - (3*C4AF*G[1, 0, 0, 1, 1, z])/
   (8*dA*TF*z^2) - (CA^3*G[1, 0, 0, 1, 1, z])/(32*z) - 
  (5*CA*CF^2*G[1, 0, 0, 1, 1, z])/(16*z) + (3*C4AF*G[1, 0, 0, 1, 1, z])/
   (8*dA*TF*z) - (19*CA^3*G[1, 0, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[1, 0, 0, 1, 1, z])/(8*\[Epsilon]) + 
  (5*CA*CF^2*G[1, 0, 0, 1, 1, z])/(32*\[Epsilon]) + 
  (55*CA^3*G[1, 0, 1, 0, 0, z])/256 - (1111*CA^2*CF*G[1, 0, 1, 0, 0, z])/
   384 + (27*CA*CF^2*G[1, 0, 1, 0, 0, z])/32 - 
  (5*CA^2*nf*G[1, 0, 1, 0, 0, z])/128 + (101*CA*CF*nf*G[1, 0, 1, 0, 0, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 0, z] + 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, z] - (CA^3*G[1, 0, 1, 0, 0, z])/
   (64*z^2) + (9*CA^2*CF*G[1, 0, 1, 0, 0, z])/(64*z^2) - 
  (CA*CF^2*G[1, 0, 1, 0, 0, z])/(8*z^2) + (CA^3*G[1, 0, 1, 0, 0, z])/(64*z) - 
  (3*CA^2*CF*G[1, 0, 1, 0, 0, z])/(32*z) - (CA*CF^2*G[1, 0, 1, 0, 0, z])/
   (4*z) - (19*CA^3*G[1, 0, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, 0, 0, z])/(32*\[Epsilon]) - 
  (1351*CA^3*G[1, 0, 1, 0, 1, z])/768 - (395*CA^2*CF*G[1, 0, 1, 0, 1, z])/
   384 + (9*CA*CF^2*G[1, 0, 1, 0, 1, z])/32 + 
  (125*CA^2*nf*G[1, 0, 1, 0, 1, z])/384 + (49*CA*CF*nf*G[1, 0, 1, 0, 1, z])/
   192 - ((93*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 1, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, 1, z] + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, z] + (3*C4AF*G[1, 0, 1, 0, 1, z])/
   (8*dA*TF) - (7*CA^3*G[1, 0, 1, 0, 1, z])/(32*z^2) + 
  (39*CA^2*CF*G[1, 0, 1, 0, 1, z])/(64*z^2) - 
  (13*CA*CF^2*G[1, 0, 1, 0, 1, z])/(32*z^2) + (3*C4AF*G[1, 0, 1, 0, 1, z])/
   (8*dA*TF*z^2) + (11*CA^3*G[1, 0, 1, 0, 1, z])/(32*z) - 
  (3*CA^2*CF*G[1, 0, 1, 0, 1, z])/(8*z) - (7*CA*CF^2*G[1, 0, 1, 0, 1, z])/
   (16*z) - (9*C4AF*G[1, 0, 1, 0, 1, z])/(8*dA*TF*z) - 
  (31*CA^3*G[1, 0, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[1, 0, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (1945*CA^3*G[1, 0, 1, 1, 0, z])/768 + (1625*CA^2*CF*G[1, 0, 1, 1, 0, z])/
   384 - (27*CA*CF^2*G[1, 0, 1, 1, 0, z])/32 + 
  (191*CA^2*nf*G[1, 0, 1, 1, 0, z])/384 - (133*CA*CF*nf*G[1, 0, 1, 1, 0, z])/
   192 - ((99*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 0, z] + 
  ((15*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, z] - ((39*I)/32)*CA*CF^2*Pi*
   G[1, 0, 1, 1, 0, z] - (3*C4AF*G[1, 0, 1, 1, 0, z])/(8*dA*TF) + 
  (11*CA^3*G[1, 0, 1, 1, 0, z])/(64*z^2) - (13*CA^2*CF*G[1, 0, 1, 1, 0, z])/
   (32*z^2) + (CA*CF^2*G[1, 0, 1, 1, 0, z])/(4*z^2) - 
  (3*C4AF*G[1, 0, 1, 1, 0, z])/(8*dA*TF*z^2) - (15*CA^3*G[1, 0, 1, 1, 0, z])/
   (64*z) + (7*CA^2*CF*G[1, 0, 1, 1, 0, z])/(32*z) + 
  (CA*CF^2*G[1, 0, 1, 1, 0, z])/(8*z) + (3*C4AF*G[1, 0, 1, 1, 0, z])/
   (4*dA*TF*z) - (33*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[1, 0, 1, 1, 0, z])/(8*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 0, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (693*CA^3*G[1, 0, 1, 1, 1, z])/256 + (191*CA^2*CF*G[1, 0, 1, 1, 1, z])/
   384 - (3*CA*CF^2*G[1, 0, 1, 1, 1, z])/32 - 
  (63*CA^2*nf*G[1, 0, 1, 1, 1, z])/128 - (37*CA*CF*nf*G[1, 0, 1, 1, 1, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 1, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[1, 0, 1, 1, 1, z] - (5*CA^3*G[1, 0, 1, 1, 1, z])/(64*z^2) - 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, z])/(64*z^2) + (CA*CF^2*G[1, 0, 1, 1, 1, z])/
   (8*z^2) + (5*CA^3*G[1, 0, 1, 1, 1, z])/(64*z) + 
  (9*CA^2*CF*G[1, 0, 1, 1, 1, z])/(32*z) + (CA*CF^2*G[1, 0, 1, 1, 1, z])/
   (4*z) + (3*CA^3*G[1, 0, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, 1, 1, z])/(32*\[Epsilon]) - 
  (1595*CA^3*G[1, 1, 0, 0, 0, z])/768 - (227*CA^2*CF*G[1, 1, 0, 0, 0, z])/
   384 + (3*CA*CF^2*G[1, 1, 0, 0, 0, z])/32 + 
  (145*CA^2*nf*G[1, 1, 0, 0, 0, z])/384 + (37*CA*CF*nf*G[1, 1, 0, 0, 0, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 0, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, 0, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, z] - (19*CA^3*G[1, 1, 0, 0, 0, z])/
   (128*\[Epsilon]) + (5*CA^2*CF*G[1, 1, 0, 0, 0, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (1145*CA^3*G[1, 1, 0, 0, 1, z])/768 - (1643*CA^2*CF*G[1, 1, 0, 0, 1, z])/
   384 + (33*CA*CF^2*G[1, 1, 0, 0, 1, z])/32 - 
  (115*CA^2*nf*G[1, 1, 0, 0, 1, z])/384 + (133*CA*CF*nf*G[1, 1, 0, 0, 1, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 1, z] - 
  ((21*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, z] + 
  ((39*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, z] + (3*C4AF*G[1, 1, 0, 0, 1, z])/
   (2*dA*TF) + (3*CA^3*G[1, 1, 0, 0, 1, z])/(64*z^2) - 
  (CA*CF^2*G[1, 1, 0, 0, 1, z])/(32*z^2) - (3*C4AF*G[1, 1, 0, 0, 1, z])/
   (8*dA*TF*z^2) + (CA^3*G[1, 1, 0, 0, 1, z])/(32*z) - 
  (7*CA*CF^2*G[1, 1, 0, 0, 1, z])/(16*z) - (3*C4AF*G[1, 1, 0, 0, 1, z])/
   (8*dA*TF*z) + (21*CA^3*G[1, 1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (7*CA^2*CF*G[1, 1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (13*CA*CF^2*G[1, 1, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (103*CA^3*G[1, 1, 0, 1, 0, z])/768 + (575*CA^2*CF*G[1, 1, 0, 1, 0, z])/
   384 - (3*CA*CF^2*G[1, 1, 0, 1, 0, z])/8 - (17*CA^2*nf*G[1, 1, 0, 1, 0, z])/
   384 - (49*CA*CF*nf*G[1, 1, 0, 1, 0, z])/192 + 
  ((21*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] - ((9*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 1, 0, z] + (3*C4AF*G[1, 1, 0, 1, 0, z])/(8*dA*TF) + 
  (5*CA^3*G[1, 1, 0, 1, 0, z])/(64*z^2) - (CA^2*nf*G[1, 1, 0, 1, 0, z])/
   (32*z^2) - (3*CA^3*G[1, 1, 0, 1, 0, z])/(16*z) + 
  (3*CA^2*CF*G[1, 1, 0, 1, 0, z])/(32*z) + (CA^2*nf*G[1, 1, 0, 1, 0, z])/
   (32*z) + (3*C4AF*G[1, 1, 0, 1, 0, z])/(8*dA*TF*z) + 
  (7*CA^3*G[1, 1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (439*CA^3*G[1, 1, 0, 1, 1, z])/768 + (949*CA^2*CF*G[1, 1, 0, 1, 1, z])/
   384 - (3*CA*CF^2*G[1, 1, 0, 1, 1, z])/4 - (29*CA^2*nf*G[1, 1, 0, 1, 1, z])/
   384 - (101*CA*CF*nf*G[1, 1, 0, 1, 1, z])/192 + 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 1, z] - ((3*I)/16)*CA^2*CF*Pi*
   G[1, 1, 0, 1, 1, z] - ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, 1, z] - 
  (3*C4AF*G[1, 1, 0, 1, 1, z])/(2*dA*TF) - (CA^3*G[1, 1, 0, 1, 1, z])/
   (4*z^2) + (21*CA^2*CF*G[1, 1, 0, 1, 1, z])/(64*z^2) - 
  (3*CA*CF^2*G[1, 1, 0, 1, 1, z])/(32*z^2) + (3*C4AF*G[1, 1, 0, 1, 1, z])/
   (8*dA*TF*z^2) + (3*CA^3*G[1, 1, 0, 1, 1, z])/(32*z) + 
  (3*CA^2*CF*G[1, 1, 0, 1, 1, z])/(8*z) + (3*CA*CF^2*G[1, 1, 0, 1, 1, z])/
   (16*z) + (9*C4AF*G[1, 1, 0, 1, 1, z])/(8*dA*TF*z) + 
  (3*CA^3*G[1, 1, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[1, 1, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, 1, 1, z])/(32*\[Epsilon]) + 
  (55*CA^3*G[1, 1, 1, 0, 0, z])/768 + (241*CA^2*CF*G[1, 1, 1, 0, 0, z])/128 - 
  (15*CA*CF^2*G[1, 1, 1, 0, 0, z])/32 - (5*CA^2*nf*G[1, 1, 1, 0, 0, z])/384 - 
  (23*CA*CF*nf*G[1, 1, 1, 0, 0, z])/64 + ((81*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 0, z] - ((3*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 0, 0, z] - 
  ((15*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, z] - (CA^2*CF*G[1, 1, 1, 0, 0, z])/
   (16*z^2) + (CA*CF^2*G[1, 1, 1, 0, 0, z])/(16*z^2) + 
  (CA^2*CF*G[1, 1, 1, 0, 0, z])/(16*z) + (CA*CF^2*G[1, 1, 1, 0, 0, z])/
   (8*z) + (27*CA^3*G[1, 1, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[1, 1, 1, 0, 0, z])/(16*\[Epsilon]) - 
  (5*CA*CF^2*G[1, 1, 1, 0, 0, z])/(32*\[Epsilon]) + 
  (389*CA^3*G[1, 1, 1, 0, 1, z])/256 + (805*CA^2*CF*G[1, 1, 1, 0, 1, z])/
   384 - (21*CA*CF^2*G[1, 1, 1, 0, 1, z])/32 - 
  (31*CA^2*nf*G[1, 1, 1, 0, 1, z])/128 - (101*CA*CF*nf*G[1, 1, 1, 0, 1, z])/
   192 + ((93*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 1, z] - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, z] - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, 1, z] - (9*C4AF*G[1, 1, 1, 0, 1, z])/
   (4*dA*TF) - (3*CA^3*G[1, 1, 1, 0, 1, z])/(32*z^2) - 
  (3*CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*z^2) + (3*CA*CF^2*G[1, 1, 1, 0, 1, z])/
   (16*z^2) - (3*CA^3*G[1, 1, 1, 0, 1, z])/(32*z) + 
  (9*CA^2*CF*G[1, 1, 1, 0, 1, z])/(16*z) + (3*CA*CF^2*G[1, 1, 1, 0, 1, z])/
   (8*z) + (9*C4AF*G[1, 1, 1, 0, 1, z])/(4*dA*TF*z) + 
  (31*CA^3*G[1, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (1801*CA^3*G[1, 1, 1, 1, 0, z])/768 - (1187*CA^2*CF*G[1, 1, 1, 1, 0, z])/
   384 + (21*CA*CF^2*G[1, 1, 1, 1, 0, z])/32 - 
  (167*CA^2*nf*G[1, 1, 1, 1, 0, z])/384 + (85*CA*CF*nf*G[1, 1, 1, 1, 0, z])/
   192 + ((99*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 0, z] - 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 1, 0, z] + 
  ((21*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, 0, z] + (9*C4AF*G[1, 1, 1, 1, 0, z])/
   (8*dA*TF) - (3*CA^3*G[1, 1, 1, 1, 0, z])/(32*z^2) + 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, z])/(16*z^2) - (3*CA*CF^2*G[1, 1, 1, 1, 0, z])/
   (32*z^2) + (9*CA^3*G[1, 1, 1, 1, 0, z])/(64*z) + 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, z])/(32*z) - (3*CA*CF^2*G[1, 1, 1, 1, 0, z])/
   (16*z) - (9*C4AF*G[1, 1, 1, 1, 0, z])/(8*dA*TF*z) + 
  (33*CA^3*G[1, 1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 1, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (2563*CA^3*G[1, 1, 1, 1, 1, z])/768 - (155*CA^2*CF*G[1, 1, 1, 1, 1, z])/
   384 + (3*CA*CF^2*G[1, 1, 1, 1, 1, z])/32 + 
  (233*CA^2*nf*G[1, 1, 1, 1, 1, z])/384 + (37*CA*CF*nf*G[1, 1, 1, 1, 1, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, z] + 
  ((21*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, 1, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, 1, z] + (21*CA^3*G[1, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (7*CA^2*CF*G[1, 1, 1, 1, 1, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 1, 1, 1, z])/(32*\[Epsilon]) - 
  (119*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - (15*CA^2*CF*G[0, 0, 0, 0, 0, 0, z])/
   16 - (CA*CF^2*G[0, 0, 0, 0, 0, 0, z])/32 + 
  (79*CA^3*G[0, 0, 0, 0, 0, 1, z])/128 - (41*CA^2*CF*G[0, 0, 0, 0, 0, 1, z])/
   32 + (21*CA*CF^2*G[0, 0, 0, 0, 0, 1, z])/32 + 
  (23*CA^3*G[0, 0, 0, 0, 1, 0, z])/128 + (5*CA^2*CF*G[0, 0, 0, 0, 1, 0, z])/
   32 + (33*CA*CF^2*G[0, 0, 0, 0, 1, 0, z])/32 + 
  (53*CA^3*G[0, 0, 0, 0, 1, 1, z])/128 - (CA^2*CF*G[0, 0, 0, 0, 1, 1, z])/
   32 - (13*CA*CF^2*G[0, 0, 0, 0, 1, 1, z])/32 - 
  (45*CA^3*G[0, 0, 0, 1, 0, 0, z])/128 + (47*CA^2*CF*G[0, 0, 0, 1, 0, 0, z])/
   32 + (13*CA*CF^2*G[0, 0, 0, 1, 0, 0, z])/32 + 
  (69*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 - (CA^2*CF*G[0, 0, 0, 1, 0, 1, z])/
   16 - (13*CA*CF^2*G[0, 0, 0, 1, 0, 1, z])/32 + 
  (3*C4AF*G[0, 0, 0, 1, 0, 1, z])/(2*dA*TF) + 
  (89*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 - (11*CA^2*CF*G[0, 0, 0, 1, 1, 0, z])/
   32 - (29*CA*CF^2*G[0, 0, 0, 1, 1, 0, z])/32 + 
  (3*C4AF*G[0, 0, 0, 1, 1, 0, z])/(2*dA*TF) - 
  (53*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 + (19*CA^2*CF*G[0, 0, 0, 1, 1, 1, z])/
   32 + (9*CA*CF^2*G[0, 0, 0, 1, 1, 1, z])/32 + 
  (15*CA^3*G[0, 0, 1, 0, 0, 0, z])/128 + (5*CA^2*CF*G[0, 0, 1, 0, 0, 0, z])/
   8 + (17*CA*CF^2*G[0, 0, 1, 0, 0, 0, z])/32 - 
  (65*CA^3*G[0, 0, 1, 0, 0, 1, z])/384 + (5*CA^2*CF*G[0, 0, 1, 0, 0, 1, z])/
   8 - (15*CA*CF^2*G[0, 0, 1, 0, 0, 1, z])/32 + 
  (2*C4AF*G[0, 0, 1, 0, 0, 1, z])/(dA*TF) - (19*CA^3*G[0, 0, 1, 0, 1, 0, z])/
   128 + (13*CA^2*CF*G[0, 0, 1, 0, 1, 0, z])/32 - 
  (29*CA*CF^2*G[0, 0, 1, 0, 1, 0, z])/32 + (3*C4AF*G[0, 0, 1, 0, 1, 0, z])/
   (2*dA*TF) - (33*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 + 
  (5*CA^2*CF*G[0, 0, 1, 0, 1, 1, z])/8 + (5*CA*CF^2*G[0, 0, 1, 0, 1, 1, z])/
   32 - (3*C4AF*G[0, 0, 1, 0, 1, 1, z])/(2*dA*TF) + 
  (19*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 - (3*CA^2*CF*G[0, 0, 1, 1, 0, 0, z])/
   16 - (25*CA*CF^2*G[0, 0, 1, 1, 0, 0, z])/32 + 
  (2*C4AF*G[0, 0, 1, 1, 0, 0, z])/(dA*TF) + (27*CA^3*G[0, 0, 1, 1, 0, 1, z])/
   128 - (3*CA^2*CF*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (25*CA*CF^2*G[0, 0, 1, 1, 0, 1, z])/32 - (3*C4AF*G[0, 0, 1, 1, 0, 1, z])/
   (dA*TF) + (169*CA^3*G[0, 0, 1, 1, 1, 0, z])/384 - 
  (49*CA^2*CF*G[0, 0, 1, 1, 1, 0, z])/32 + 
  (41*CA*CF^2*G[0, 0, 1, 1, 1, 0, z])/32 - (C4AF*G[0, 0, 1, 1, 1, 0, z])/
   (dA*TF) - (15*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 - 
  (13*CA^2*CF*G[0, 0, 1, 1, 1, 1, z])/16 - (CA*CF^2*G[0, 0, 1, 1, 1, 1, z])/
   32 + (63*CA^3*G[0, 1, 0, 0, 0, 0, z])/128 + 
  (7*CA^2*CF*G[0, 1, 0, 0, 0, 0, z])/8 + (CA*CF^2*G[0, 1, 0, 0, 0, 0, z])/
   32 - (95*CA^3*G[0, 1, 0, 0, 0, 1, z])/128 + 
  (63*CA^2*CF*G[0, 1, 0, 0, 0, 1, z])/32 - 
  (41*CA*CF^2*G[0, 1, 0, 0, 0, 1, z])/32 + (3*C4AF*G[0, 1, 0, 0, 0, 1, z])/
   (2*dA*TF) - (23*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 + 
  (CA^2*CF*G[0, 1, 0, 0, 1, 0, z])/4 - (25*CA*CF^2*G[0, 1, 0, 0, 1, 0, z])/
   32 + (3*C4AF*G[0, 1, 0, 0, 1, 0, z])/(2*dA*TF) - 
  (79*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - (3*CA^2*CF*G[0, 1, 0, 0, 1, 1, z])/
   32 + (25*CA*CF^2*G[0, 1, 0, 0, 1, 1, z])/32 - 
  (2*C4AF*G[0, 1, 0, 0, 1, 1, z])/(dA*TF) + (83*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 - (9*CA^2*CF*G[0, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA*CF^2*G[0, 1, 0, 1, 0, 0, z])/32 + (C4AF*G[0, 1, 0, 1, 0, 0, z])/
   (dA*TF) - (91*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - 
  (CA^2*CF*G[0, 1, 0, 1, 0, 1, z])/2 + (29*CA*CF^2*G[0, 1, 0, 1, 0, 1, z])/
   32 - (2*C4AF*G[0, 1, 0, 1, 0, 1, z])/(dA*TF) - 
  (227*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 + (9*CA^2*CF*G[0, 1, 0, 1, 1, 0, z])/
   32 + (15*CA*CF^2*G[0, 1, 0, 1, 1, 0, z])/32 - 
  (C4AF*G[0, 1, 0, 1, 1, 0, z])/(dA*TF) + (33*CA^3*G[0, 1, 0, 1, 1, 1, z])/
   128 - (9*CA^2*CF*G[0, 1, 0, 1, 1, 1, z])/16 - 
  (17*CA*CF^2*G[0, 1, 0, 1, 1, 1, z])/32 + (13*CA^3*G[0, 1, 1, 0, 0, 0, z])/
   128 - (21*CA^2*CF*G[0, 1, 1, 0, 0, 0, z])/32 - 
  (9*CA*CF^2*G[0, 1, 1, 0, 0, 0, z])/32 - (55*CA^3*G[0, 1, 1, 0, 0, 1, z])/
   384 - (9*CA^2*CF*G[0, 1, 1, 0, 0, 1, z])/16 + 
  (29*CA*CF^2*G[0, 1, 1, 0, 0, 1, z])/32 - (2*C4AF*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TF) - (179*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 + 
  (5*CA^2*CF*G[0, 1, 1, 0, 1, 0, z])/32 + (13*CA*CF^2*G[0, 1, 1, 0, 1, 0, z])/
   32 - (C4AF*G[0, 1, 1, 0, 1, 0, z])/(dA*TF) + 
  (167*CA^3*G[0, 1, 1, 0, 1, 1, z])/384 - (31*CA^2*CF*G[0, 1, 1, 0, 1, 1, z])/
   32 - (13*CA*CF^2*G[0, 1, 1, 0, 1, 1, z])/32 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, z])/(dA*TF) - (115*CA^3*G[0, 1, 1, 1, 0, 0, z])/
   384 + (5*CA^2*CF*G[0, 1, 1, 1, 0, 0, z])/16 + 
  (13*CA*CF^2*G[0, 1, 1, 1, 0, 0, z])/32 - (C4AF*G[0, 1, 1, 1, 0, 0, z])/
   (2*dA*TF) + (13*CA^3*G[0, 1, 1, 1, 0, 1, z])/128 + 
  (11*CA^2*CF*G[0, 1, 1, 1, 0, 1, z])/32 - 
  (33*CA*CF^2*G[0, 1, 1, 1, 0, 1, z])/32 + (3*C4AF*G[0, 1, 1, 1, 0, 1, z])/
   (2*dA*TF) - (41*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 + 
  (27*CA^2*CF*G[0, 1, 1, 1, 1, 0, z])/32 - 
  (21*CA*CF^2*G[0, 1, 1, 1, 1, 0, z])/32 - (C4AF*G[0, 1, 1, 1, 1, 0, z])/
   (dA*TF) + (63*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 + 
  (7*CA^2*CF*G[0, 1, 1, 1, 1, 1, z])/8 + (CA*CF^2*G[0, 1, 1, 1, 1, 1, z])/
   32 + (63*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + 
  (7*CA^2*CF*G[1, 0, 0, 0, 0, 0, z])/8 + (CA*CF^2*G[1, 0, 0, 0, 0, 0, z])/
   32 - (41*CA^3*G[1, 0, 0, 0, 0, 1, z])/384 + 
  (27*CA^2*CF*G[1, 0, 0, 0, 0, 1, z])/32 - 
  (21*CA*CF^2*G[1, 0, 0, 0, 0, 1, z])/32 - (C4AF*G[1, 0, 0, 0, 0, 1, z])/
   (dA*TF) + (13*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 + 
  (11*CA^2*CF*G[1, 0, 0, 0, 1, 0, z])/32 - 
  (33*CA*CF^2*G[1, 0, 0, 0, 1, 0, z])/32 + (3*C4AF*G[1, 0, 0, 0, 1, 0, z])/
   (2*dA*TF) - (115*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 + 
  (5*CA^2*CF*G[1, 0, 0, 0, 1, 1, z])/16 + (13*CA*CF^2*G[1, 0, 0, 0, 1, 1, z])/
   32 - (C4AF*G[1, 0, 0, 0, 1, 1, z])/(2*dA*TF) + 
  (167*CA^3*G[1, 0, 0, 1, 0, 0, z])/384 - (31*CA^2*CF*G[1, 0, 0, 1, 0, 0, z])/
   32 - (13*CA*CF^2*G[1, 0, 0, 1, 0, 0, z])/32 + 
  (C4AF*G[1, 0, 0, 1, 0, 0, z])/(dA*TF) - (179*CA^3*G[1, 0, 0, 1, 0, 1, z])/
   384 + (5*CA^2*CF*G[1, 0, 0, 1, 0, 1, z])/32 + 
  (13*CA*CF^2*G[1, 0, 0, 1, 0, 1, z])/32 - (C4AF*G[1, 0, 0, 1, 0, 1, z])/
   (dA*TF) - (55*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 - 
  (9*CA^2*CF*G[1, 0, 0, 1, 1, 0, z])/16 + (29*CA*CF^2*G[1, 0, 0, 1, 1, 0, z])/
   32 - (2*C4AF*G[1, 0, 0, 1, 1, 0, z])/(dA*TF) + 
  (13*CA^3*G[1, 0, 0, 1, 1, 1, z])/128 - (21*CA^2*CF*G[1, 0, 0, 1, 1, 1, z])/
   32 - (9*CA*CF^2*G[1, 0, 0, 1, 1, 1, z])/32 + 
  (33*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 - (9*CA^2*CF*G[1, 0, 1, 0, 0, 0, z])/
   16 - (17*CA*CF^2*G[1, 0, 1, 0, 0, 0, z])/32 - 
  (227*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 + (9*CA^2*CF*G[1, 0, 1, 0, 0, 1, z])/
   32 + (15*CA*CF^2*G[1, 0, 1, 0, 0, 1, z])/32 - 
  (C4AF*G[1, 0, 1, 0, 0, 1, z])/(dA*TF) - (91*CA^3*G[1, 0, 1, 0, 1, 0, z])/
   384 - (CA^2*CF*G[1, 0, 1, 0, 1, 0, z])/2 + 
  (29*CA*CF^2*G[1, 0, 1, 0, 1, 0, z])/32 - (2*C4AF*G[1, 0, 1, 0, 1, 0, z])/
   (dA*TF) + (83*CA^3*G[1, 0, 1, 0, 1, 1, z])/384 - 
  (9*CA^2*CF*G[1, 0, 1, 0, 1, 1, z])/8 - (5*CA*CF^2*G[1, 0, 1, 0, 1, 1, z])/
   32 + (C4AF*G[1, 0, 1, 0, 1, 1, z])/(dA*TF) - 
  (79*CA^3*G[1, 0, 1, 1, 0, 0, z])/384 - (3*CA^2*CF*G[1, 0, 1, 1, 0, 0, z])/
   32 + (25*CA*CF^2*G[1, 0, 1, 1, 0, 0, z])/32 - 
  (2*C4AF*G[1, 0, 1, 1, 0, 0, z])/(dA*TF) - (23*CA^3*G[1, 0, 1, 1, 0, 1, z])/
   128 + (CA^2*CF*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (25*CA*CF^2*G[1, 0, 1, 1, 0, 1, z])/32 + (3*C4AF*G[1, 0, 1, 1, 0, 1, z])/
   (2*dA*TF) - (95*CA^3*G[1, 0, 1, 1, 1, 0, z])/128 + 
  (63*CA^2*CF*G[1, 0, 1, 1, 1, 0, z])/32 - 
  (41*CA*CF^2*G[1, 0, 1, 1, 1, 0, z])/32 + (3*C4AF*G[1, 0, 1, 1, 1, 0, z])/
   (2*dA*TF) + (63*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 + 
  (7*CA^2*CF*G[1, 0, 1, 1, 1, 1, z])/8 + (CA*CF^2*G[1, 0, 1, 1, 1, 1, z])/
   32 - (15*CA^3*G[1, 1, 0, 0, 0, 0, z])/128 - 
  (13*CA^2*CF*G[1, 1, 0, 0, 0, 0, z])/16 - (CA*CF^2*G[1, 1, 0, 0, 0, 0, z])/
   32 + (169*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 - 
  (49*CA^2*CF*G[1, 1, 0, 0, 0, 1, z])/32 + 
  (41*CA*CF^2*G[1, 1, 0, 0, 0, 1, z])/32 - (C4AF*G[1, 1, 0, 0, 0, 1, z])/
   (dA*TF) + (27*CA^3*G[1, 1, 0, 0, 1, 0, z])/128 - 
  (3*CA^2*CF*G[1, 1, 0, 0, 1, 0, z])/4 + (25*CA*CF^2*G[1, 1, 0, 0, 1, 0, z])/
   32 - (3*C4AF*G[1, 1, 0, 0, 1, 0, z])/(dA*TF) + 
  (19*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 - (3*CA^2*CF*G[1, 1, 0, 0, 1, 1, z])/
   16 - (25*CA*CF^2*G[1, 1, 0, 0, 1, 1, z])/32 + 
  (2*C4AF*G[1, 1, 0, 0, 1, 1, z])/(dA*TF) - (33*CA^3*G[1, 1, 0, 1, 0, 0, z])/
   128 + (5*CA^2*CF*G[1, 1, 0, 1, 0, 0, z])/8 + 
  (5*CA*CF^2*G[1, 1, 0, 1, 0, 0, z])/32 - (3*C4AF*G[1, 1, 0, 1, 0, 0, z])/
   (2*dA*TF) - (19*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + 
  (13*CA^2*CF*G[1, 1, 0, 1, 0, 1, z])/32 - 
  (29*CA*CF^2*G[1, 1, 0, 1, 0, 1, z])/32 + (3*C4AF*G[1, 1, 0, 1, 0, 1, z])/
   (2*dA*TF) - (65*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + 
  (5*CA^2*CF*G[1, 1, 0, 1, 1, 0, z])/8 - (15*CA*CF^2*G[1, 1, 0, 1, 1, 0, z])/
   32 + (2*C4AF*G[1, 1, 0, 1, 1, 0, z])/(dA*TF) + 
  (15*CA^3*G[1, 1, 0, 1, 1, 1, z])/128 + (5*CA^2*CF*G[1, 1, 0, 1, 1, 1, z])/
   8 + (17*CA*CF^2*G[1, 1, 0, 1, 1, 1, z])/32 - 
  (53*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 + (19*CA^2*CF*G[1, 1, 1, 0, 0, 0, z])/
   32 + (9*CA*CF^2*G[1, 1, 1, 0, 0, 0, z])/32 + 
  (89*CA^3*G[1, 1, 1, 0, 0, 1, z])/128 - (11*CA^2*CF*G[1, 1, 1, 0, 0, 1, z])/
   32 - (29*CA*CF^2*G[1, 1, 1, 0, 0, 1, z])/32 + 
  (3*C4AF*G[1, 1, 1, 0, 0, 1, z])/(2*dA*TF) + 
  (69*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 - (CA^2*CF*G[1, 1, 1, 0, 1, 0, z])/
   16 - (13*CA*CF^2*G[1, 1, 1, 0, 1, 0, z])/32 + 
  (3*C4AF*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TF) - 
  (45*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 + (47*CA^2*CF*G[1, 1, 1, 0, 1, 1, z])/
   32 + (13*CA*CF^2*G[1, 1, 1, 0, 1, 1, z])/32 + 
  (53*CA^3*G[1, 1, 1, 1, 0, 0, z])/128 - (CA^2*CF*G[1, 1, 1, 1, 0, 0, z])/
   32 - (13*CA*CF^2*G[1, 1, 1, 1, 0, 0, z])/32 + 
  (23*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 + (5*CA^2*CF*G[1, 1, 1, 1, 0, 1, z])/
   32 + (33*CA*CF^2*G[1, 1, 1, 1, 0, 1, z])/32 + 
  (79*CA^3*G[1, 1, 1, 1, 1, 0, z])/128 - (41*CA^2*CF*G[1, 1, 1, 1, 1, 0, z])/
   32 + (21*CA*CF^2*G[1, 1, 1, 1, 1, 0, z])/32 - 
  (119*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 - (15*CA^2*CF*G[1, 1, 1, 1, 1, 1, z])/
   16 - (CA*CF^2*G[1, 1, 1, 1, 1, 1, z])/32 + 
  (5203223*CA^2*nf*Log[q2/\[Mu]2])/93312 - (25814449*CA*CF*nf*Log[q2/\[Mu]2])/
   373248 + (14221*CF^2*nf*Log[q2/\[Mu]2])/768 - 
  (621697*CA*nf^2*Log[q2/\[Mu]2])/93312 + (350747*CF*nf^2*Log[q2/\[Mu]2])/
   93312 + (53*nf^3*Log[q2/\[Mu]2])/216 - ((177487*I)/1728)*CA^3*Pi*
   Log[q2/\[Mu]2] + ((3247069*I)/13824)*CA^2*CF*Pi*Log[q2/\[Mu]2] - 
  ((256319*I)/1536)*CA*CF^2*Pi*Log[q2/\[Mu]2] + 
  ((4635*I)/128)*CF^3*Pi*Log[q2/\[Mu]2] + ((137735*I)/3456)*CA^2*nf*Pi*
   Log[q2/\[Mu]2] - ((407849*I)/6912)*CA*CF*nf*Pi*Log[q2/\[Mu]2] + 
  ((2503*I)/128)*CF^2*nf*Pi*Log[q2/\[Mu]2] - ((241*I)/48)*CA*nf^2*Pi*
   Log[q2/\[Mu]2] + ((691*I)/192)*CF*nf^2*Pi*Log[q2/\[Mu]2] + 
  ((5*I)/24)*nf^3*Pi*Log[q2/\[Mu]2] + (145999*CA^3*Pi^2*Log[q2/\[Mu]2])/
   4608 - (98789*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/1152 + 
  (36051*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/512 - (2241*CF^3*Pi^2*Log[q2/\[Mu]2])/
   128 - (821809*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/62208 + 
  (701179*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/31104 - 
  (467*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/54 + (16441*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/
   10368 - (4783*CF*nf^2*Pi^2*Log[q2/\[Mu]2])/3456 - 
  (19*nf^3*Pi^2*Log[q2/\[Mu]2])/288 + ((110497*I)/13824)*CA^3*Pi^3*
   Log[q2/\[Mu]2] - ((603355*I)/27648)*CA^2*CF*Pi^3*Log[q2/\[Mu]2] + 
  ((13739*I)/768)*CA*CF^2*Pi^3*Log[q2/\[Mu]2] - 
  ((1119*I)/256)*CF^3*Pi^3*Log[q2/\[Mu]2] - ((33403*I)/13824)*CA^2*nf*Pi^3*
   Log[q2/\[Mu]2] + ((68423*I)/13824)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((1637*I)/768)*CF^2*nf*Pi^3*Log[q2/\[Mu]2] + ((443*I)/2304)*CA*nf^2*Pi^3*
   Log[q2/\[Mu]2] - ((35*I)/128)*CF*nf^2*Pi^3*Log[q2/\[Mu]2] - 
  (3245*CA^3*Pi^4*Log[q2/\[Mu]2])/3072 + (2779*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/
   768 - (879*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/256 + 
  (27*CF^3*Pi^4*Log[q2/\[Mu]2])/32 + (123649*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/
   552960 - (27059*CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/46080 + 
  (50161*CF^2*nf*Pi^4*Log[q2/\[Mu]2])/138240 - ((3523*I)/36864)*CA^3*Pi^5*
   Log[q2/\[Mu]2] + ((31889*I)/92160)*CA^2*CF*Pi^5*Log[q2/\[Mu]2] - 
  ((1877*I)/5120)*CA*CF^2*Pi^5*Log[q2/\[Mu]2] + 
  ((291*I)/2560)*CF^3*Pi^5*Log[q2/\[Mu]2] + (6842783*CA^3*Log[q2/\[Mu]2])/
   (46656*(-1 + z)) - (219785131*CA^2*CF*Log[q2/\[Mu]2])/(746496*(-1 + z)) + 
  (5097695*CA*CF^2*Log[q2/\[Mu]2])/(27648*(-1 + z)) - 
  (9073*CF^3*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (1086013*CA^3*Pi^2*Log[q2/\[Mu]2])/(248832*(-1 + z)) + 
  (488659*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)) + 
  (56021*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(27648*(-1 + z)) - 
  (467*CF^3*Pi^2*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (130691*CA^3*Pi^4*Log[q2/\[Mu]2])/(1105920*(-1 + z)) + 
  (13129*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(184320*(-1 + z)) - 
  (16079*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(55296*(-1 + z)) + 
  (487*CF^3*Pi^4*Log[q2/\[Mu]2])/(5120*(-1 + z)) + 
  (CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(32*z) - (CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/
   (32*z) - (((3*I)/64)*CA^3*Pi^3*Log[q2/\[Mu]2])/z + 
  (((9*I)/64)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/z - 
  (((3*I)/32)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/z + (13*CA^3*Pi^2*Log[q2/\[Mu]2])/
   (64*(-1 + z)*z) - (5*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(16*(-1 + z)*z) + 
  (7*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (6842783*CA^3*z*Log[q2/\[Mu]2])/(46656*(-1 + z)) + 
  (219785131*CA^2*CF*z*Log[q2/\[Mu]2])/(746496*(-1 + z)) - 
  (5097695*CA*CF^2*z*Log[q2/\[Mu]2])/(27648*(-1 + z)) + 
  (9073*CF^3*z*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (1035469*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(248832*(-1 + z)) - 
  (449779*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2])/(124416*(-1 + z)) - 
  (59045*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2])/(27648*(-1 + z)) + 
  (467*CF^3*Pi^2*z*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (130691*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(1105920*(-1 + z)) - 
  (13129*CA^2*CF*Pi^4*z*Log[q2/\[Mu]2])/(184320*(-1 + z)) + 
  (16079*CA*CF^2*Pi^4*z*Log[q2/\[Mu]2])/(55296*(-1 + z)) - 
  (487*CF^3*Pi^4*z*Log[q2/\[Mu]2])/(5120*(-1 + z)) - 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) + (3*CA^2*CF*Log[q2/\[Mu]2])/
   (64*\[Epsilon]^5) - (3*CA*CF^2*Log[q2/\[Mu]2])/(32*\[Epsilon]^5) + 
  (CF^3*Log[q2/\[Mu]2])/(16*\[Epsilon]^5) - (33*CA^3*Log[q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (75*CA^2*CF*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (51*CA*CF^2*Log[q2/\[Mu]2])/(64*\[Epsilon]^4) + 
  (9*CF^3*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) + (3*CA^2*nf*Log[q2/\[Mu]2])/
   (128*\[Epsilon]^4) - (3*CA*CF*nf*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) + 
  (3*CF^2*nf*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 + 
  (((9*I)/64)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (((9*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 + 
  (((3*I)/16)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (1975*CA^3*Log[q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (27275*CA^2*CF*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (125*CA*CF^2*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (75*CF^3*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) + (1213*CA^2*nf*Log[q2/\[Mu]2])/
   (3456*\[Epsilon]^3) - (3263*CA*CF*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (31*CF^2*nf*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (49*CA*nf^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (49*CF*nf^2*Log[q2/\[Mu]2])/(864*\[Epsilon]^3) - 
  (((99*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((225*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((153*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((27*I)/32)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/32)*CF^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (23*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (65*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (61*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (19*CF^3*Pi^2*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (145999*CA^3*Log[q2/\[Mu]2])/(20736*\[Epsilon]^2) + 
  (98789*CA^2*CF*Log[q2/\[Mu]2])/(5184*\[Epsilon]^2) - 
  (12017*CA*CF^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (249*CF^3*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (427*CA^2*nf*Log[q2/\[Mu]2])/(162*\[Epsilon]^2) - 
  (25249*CA*CF*nf*Log[q2/\[Mu]2])/(5184*\[Epsilon]^2) + 
  (2*CF^2*nf*Log[q2/\[Mu]2])/\[Epsilon]^2 - (839*CA*nf^2*Log[q2/\[Mu]2])/
   (2592*\[Epsilon]^2) + (787*CF*nf^2*Log[q2/\[Mu]2])/(2592*\[Epsilon]^2) + 
  (nf^3*Log[q2/\[Mu]2])/(72*\[Epsilon]^2) - 
  (((1975*I)/576)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((27275*I)/2304)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((375*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((225*I)/64)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((1213*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3263*I)/1152)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((93*I)/64)*CF^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((49*I)/576)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((49*I)/288)*CF*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (19855*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (41491*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (2881*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (159*CF^3*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (1805*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (827*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]^2) - 
  (167*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (((33*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((87*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((75*I)/128)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((21*I)/64)*CF^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (177487*CA^3*Log[q2/\[Mu]2])/(5184*\[Epsilon]) + 
  (3247069*CA^2*CF*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (256319*CA*CF^2*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (1545*CF^3*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (137735*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (407849*CA*CF*nf*Log[q2/\[Mu]2])/(20736*\[Epsilon]) + 
  (2503*CF^2*nf*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (241*CA*nf^2*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (691*CF*nf^2*Log[q2/\[Mu]2])/(576*\[Epsilon]) + 
  (5*nf^3*Log[q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((145999*I)/6912)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((98789*I)/1728)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((12017*I)/256)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((747*I)/64)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((427*I)/54)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((25249*I)/1728)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((6*I)*CF^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((839*I)/864)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((787*I)/864)*CF*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*nf^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (252697*CA^3*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (1585255*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (40739*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (1273*CF^3*Pi^2*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (77071*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) + 
  (185891*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (4985*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (1031*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(6912*\[Epsilon]) - 
  (301*CF*nf^2*Pi^2*Log[q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (((9163*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((17191*I)/4608)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((1045*I)/256)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((153*I)/128)*CF^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((833*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((341*I)/576)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((59*I)/128)*CF^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (45479*CA^3*Pi^4*Log[q2/\[Mu]2])/(552960*\[Epsilon]) + 
  (102521*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(276480*\[Epsilon]) - 
  (1657*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(3072*\[Epsilon]) + 
  (649*CF^3*Pi^4*Log[q2/\[Mu]2])/(2560*\[Epsilon]) - 
  (CA^3*Pi^2*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (19615*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/3456 - 
  (20045*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/6912 - 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/32 - ((11731*I)/576)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2] + ((19831*I)/768)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((1989*I)/256)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((6559*I)/1152)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((1319*I)/384)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((55*I)/144)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (4177*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/512 - 
  (3135*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (1107*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 - 
  (30655*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/13824 + 
  (415*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (185*CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/1152 + 
  ((5401*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((1701*I)/512)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((153*I)/128)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((491*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((117*I)/256)*CA*CF*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  (45*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (135*CA^2*CF*Pi^4*G[0, z]*Log[q2/\[Mu]2])/256 - 
  (45*CA*CF^2*Pi^4*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (37133*CA^3*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)) - 
  (343573*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) + 
  (3453*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (1111*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)) - 
  (77*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (83*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (1127*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)) + 
  (151*CA^2*CF*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)) - 
  (141*CA*CF^2*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)) + 
  (CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (37133*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)) + 
  (343573*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) - 
  (3453*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (1327*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)) + 
  (73*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (75*CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (1127*CA^3*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)) - 
  (151*CA^2*CF*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)) + 
  (141*CA*CF^2*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)) - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (3*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (3*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (77*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (95*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (7*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (7*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (4177*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (1045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (123*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (589*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (71*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) - 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(288*\[Epsilon]^2) - 
  (((231*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((285*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((21*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((21*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (65*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (15*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (55*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11731*CA^3*G[0, z]*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (19831*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (663*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (6559*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (1319*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]) - 
  (55*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(432*\[Epsilon]) - 
  (((4177*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((1045*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((369*I)/128)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((589*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((71*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/96)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (13717*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (1707*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (159*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (1247*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (123*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (((87*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((57*I)/128)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (37133*CA^3*G[1, z]*Log[q2/\[Mu]2])/1728 + 
  (343573*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/13824 - 
  (3453*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/512 + 
  (19615*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/3456 - 
  (20045*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/6912 - 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/32 - ((11731*I)/576)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2] + ((19831*I)/768)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((1989*I)/256)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((6559*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((1319*I)/384)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((55*I)/144)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (269963*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/27648 - 
  (62749*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/4608 + 
  (2303*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/512 - 
  (37771*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/13824 + 
  (4247*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/2304 + 
  (233*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  ((7117*I)/3072)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  ((2345*I)/512)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((189*I)/128)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  ((647*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((169*I)/256)*CA*CF*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (44711*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/184320 + 
  (10727*CA^2*CF*Pi^4*G[1, z]*Log[q2/\[Mu]2])/15360 - 
  (7409*CA*CF^2*Pi^4*G[1, z]*Log[q2/\[Mu]2])/15360 - 
  (3*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (17*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (5*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (((3*I)/64)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  (((9*I)/64)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 - 
  (((3*I)/32)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  (21*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*z) + 
  (51*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*z) - 
  (19*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z) - 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (((3*I)/64)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z - 
  (((3*I)/16)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (3*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (77*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (95*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (7*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (7*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (4177*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (1045*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (123*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (589*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (71*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) - 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(288*\[Epsilon]^2) - 
  (((231*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((285*I)/128)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((27*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((21*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((21*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (69*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(2*\[Epsilon]^2) + 
  (59*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11731*CA^3*G[1, z]*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (19831*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (663*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (6559*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (1319*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]) - 
  (55*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(432*\[Epsilon]) - 
  (((4177*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((1045*I)/128)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((369*I)/128)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((589*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((71*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/96)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (15433*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (5765*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(1536*\[Epsilon]) + 
  (171*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (1403*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (421*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((21*I)/32)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((69*I)/128)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(16*z*\[Epsilon]) + 
  (10243*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (2501*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (663*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (3235*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/1152 + 
  (181*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 + ((1519*I)/256)*CA^3*Pi*
   G[0, 0, z]*Log[q2/\[Mu]2] - ((567*I)/64)*CA^2*CF*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] + ((369*I)/128)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((269*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (539*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1024 + 
  (5281*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1536 - 
  (159*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (49*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/512 - 
  (467*CA*CF*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/768 + 
  ((39*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*CF*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((57*I)/128)*CA*CF^2*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (99*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (1519*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (189*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (123*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (269*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (15*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((297*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/64)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (49*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (55*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13691*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (2885*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (663*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (3683*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (181*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 - ((2663*I)/256)*CA^3*Pi*
   G[0, 1, z]*Log[q2/\[Mu]2] + ((711*I)/64)*CA^2*CF*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] - ((369*I)/128)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((349*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (11561*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/3072 - 
  (7633*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/1536 + 
  (171*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (1051*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/1536 + 
  (491*CA*CF*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/768 + 
  ((285*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((159*I)/128)*CA^2*CF*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((69*I)/128)*CA*CF^2*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (39*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (15*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (21*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (((9*I)/64)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (3*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (135*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (2663*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (237*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (123*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (349*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((561*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((405*I)/128)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((51*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (203*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (125*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (59*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) - 
  (13691*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/1152 + 
  (2885*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (663*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (3683*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (181*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 - ((2663*I)/256)*CA^3*Pi*
   G[1, 0, z]*Log[q2/\[Mu]2] + ((711*I)/64)*CA^2*CF*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2] - ((369*I)/128)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((349*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (11033*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/3072 - 
  (7261*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/1536 + 
  (159*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (1003*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/1536 + 
  (467*CA*CF*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/768 + 
  ((261*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((141*I)/128)*CA^2*CF*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((57*I)/128)*CA*CF^2*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (3*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (135*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (2663*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (237*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (123*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (349*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((561*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((405*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((51*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (195*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (119*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (55*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (10243*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (2501*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (663*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (3235*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (181*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 + ((1519*I)/256)*CA^3*Pi*
   G[1, 1, z]*Log[q2/\[Mu]2] - ((567*I)/64)*CA^2*CF*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] + ((369*I)/128)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((269*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (913*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/3072 + 
  (5509*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  (171*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (83*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  (491*CA*CF*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/768 + 
  ((63*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((21*I)/128)*CA^2*CF*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((69*I)/128)*CA*CF^2*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z^2) - 
  (5*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z^2) + 
  (3*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z) + 
  (CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (99*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (1519*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (189*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (123*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (269*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (15*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((297*I)/128)*CA^2*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/64)*CA*CF*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (57*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (7*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (59*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (443*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 + ((561*I)/256)*CA^3*Pi*
   G[0, 0, 0, z]*Log[q2/\[Mu]2] + ((321*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((51*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (81*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (27*CA^2*CF*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (1693*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (41*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (123*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (25*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (15*CA^2*CF*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (1693*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (41*CA^2*CF*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (123*CA*CF^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (25*CA^3*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (15*CA^2*CF*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (9*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (187*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (107*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (17*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (4517*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/768 + 
  (59*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (643*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - ((759*I)/256)*CA^3*Pi*
   G[0, 0, 1, z]*Log[q2/\[Mu]2] + ((537*I)/128)*CA^2*CF*Pi*G[0, 0, 1, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((69*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (337*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/512 - 
  (143*CA^2*CF*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (83*CA*CF^2*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (3*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (15*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (253*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (179*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (23*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((45*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (181*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[0, 1, 0, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (27*CA*CF^2*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (1059*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (209*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (135*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (9*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (21*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) + 
  (3*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)*z) + 
  (1035*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (25*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (123*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (9*CA^3*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (5*CA^2*CF*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (3*CA*CF^2*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1035*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (25*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (123*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (181*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (151*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (37*CA^2*CF*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (87*CA*CF^2*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1035*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (25*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (123*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (181*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (147*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (55*CA*CF^2*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1035*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (25*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (123*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (181*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[1, 0, 1, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[1, 0, 1, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (167*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/512 + 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (83*CA*CF^2*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (51*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (15*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (3*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (((9*I)/64)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (((27*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (33*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (27*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (((9*I)/64)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z*\[Epsilon]) - 
  (4517*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/768 + 
  (59*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (643*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - ((759*I)/256)*CA^3*Pi*
   G[1, 1, 0, z]*Log[q2/\[Mu]2] + ((537*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((69*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (309*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/512 - 
  (115*CA^2*CF*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (51*CA*CF^2*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) - 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (15*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (253*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (179*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (23*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((45*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (1693*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/768 + 
  (41*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (443*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + ((561*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] + ((321*I)/128)*CA^2*CF*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((51*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (183*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (81*CA^2*CF*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (87*CA*CF^2*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (187*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (107*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (781*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (123*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (71*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (715*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (453*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (65*CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (21*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (363*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (567*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (33*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((27*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (165*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (195*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (15*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((81*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (27*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (473*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (159*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (671*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (603*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (61*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA*CF*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  ((27*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (3*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (3*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (3*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (3*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (9*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (407*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (417*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (37*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (33*CA*CF*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (473*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (159*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (473*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (159*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (407*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (417*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (37*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (33*CA*CF*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (3*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (671*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (603*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (61*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA*CF*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  ((27*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (21*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (3*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (473*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (159*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (27*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (165*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (195*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (15*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((81*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (27*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (363*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (567*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (33*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((27*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (9*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (715*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (453*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (65*CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (9*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (3*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(16*z) - 
  (21*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (781*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (123*CA^2*CF*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (71*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (63*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA^2*CF*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (99*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA^2*CF*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA*CF^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (93*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA^2*CF*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (81*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA*CF^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (27*CA*CF^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (63*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA^2*CF*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (39*CA*CF^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (99*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (39*CA*CF^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (93*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (15*CA*CF^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (45*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (27*CA*CF^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (39*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (21*CA*CF^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (39*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (21*CA*CF^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (45*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (27*CA*CF^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (15*CA*CF^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (93*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (99*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (39*CA*CF^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (63*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA^2*CF*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (39*CA*CF^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (27*CA*CF^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (81*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA*CF^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (93*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA^2*CF*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (99*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA^2*CF*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA*CF^2*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (63*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA^2*CF*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (177487*CA^3*Log[q2/\[Mu]2]^2)/3456 - (3247069*CA^2*CF*Log[q2/\[Mu]2]^2)/
   27648 + (256319*CA*CF^2*Log[q2/\[Mu]2]^2)/3072 - 
  (4635*CF^3*Log[q2/\[Mu]2]^2)/256 - (137735*CA^2*nf*Log[q2/\[Mu]2]^2)/6912 + 
  (407849*CA*CF*nf*Log[q2/\[Mu]2]^2)/13824 - (2503*CF^2*nf*Log[q2/\[Mu]2]^2)/
   256 + (241*CA*nf^2*Log[q2/\[Mu]2]^2)/96 - (691*CF*nf^2*Log[q2/\[Mu]2]^2)/
   384 - (5*nf^3*Log[q2/\[Mu]2]^2)/48 + ((145999*I)/4608)*CA^3*Pi*
   Log[q2/\[Mu]2]^2 - ((98789*I)/1152)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2 + 
  ((36051*I)/512)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2 - 
  ((2241*I)/128)*CF^3*Pi*Log[q2/\[Mu]2]^2 - ((427*I)/36)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 + ((25249*I)/1152)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - 
  (9*I)*CF^2*nf*Pi*Log[q2/\[Mu]2]^2 + ((839*I)/576)*CA*nf^2*Pi*
   Log[q2/\[Mu]2]^2 - ((787*I)/576)*CF*nf^2*Pi*Log[q2/\[Mu]2]^2 - 
  (I/16)*nf^3*Pi*Log[q2/\[Mu]2]^2 - (252697*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   27648 + (1585255*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/55296 - 
  (40739*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/1536 + 
  (3819*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/512 + 
  (77071*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 - 
  (185891*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 + 
  (4985*CF^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/1536 - 
  (1031*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/4608 + 
  (301*CF*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/768 - ((9163*I)/6144)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^2 + ((17191*I)/3072)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2 - 
  ((3135*I)/512)*CA*CF^2*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((459*I)/256)*CF^3*Pi^3*Log[q2/\[Mu]2]^2 + ((833*I)/3072)*CA^2*nf*Pi^3*
   Log[q2/\[Mu]2]^2 - ((341*I)/384)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((177*I)/256)*CF^2*nf*Pi^3*Log[q2/\[Mu]2]^2 + 
  (45479*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/368640 - 
  (102521*CA^2*CF*Pi^4*Log[q2/\[Mu]2]^2)/184320 + 
  (1657*CA*CF^2*Pi^4*Log[q2/\[Mu]2]^2)/2048 - 
  (1947*CF^3*Pi^4*Log[q2/\[Mu]2]^2)/5120 + (3*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   (128*z) - (9*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(128*z) + 
  (3*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(64*z) + (3*CA^3*Log[q2/\[Mu]2]^2)/
   (256*\[Epsilon]^4) - (9*CA^2*CF*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^4) + 
  (9*CA*CF^2*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^4) - 
  (3*CF^3*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^4) + 
  (99*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (225*CA^2*CF*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (153*CA*CF^2*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^3) - 
  (27*CF^3*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (9*CA*CF*nf*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CF^2*nf*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 - 
  (((27*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (((27*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 - 
  (((9*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (1975*CA^3*Log[q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (27275*CA^2*CF*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (375*CA*CF^2*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (225*CF^3*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (1213*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) + 
  (3263*CA*CF*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (93*CF^2*nf*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (49*CA*nf^2*Log[q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (49*CF*nf^2*Log[q2/\[Mu]2]^2)/(576*\[Epsilon]^2) + 
  (((297*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((675*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((459*I)/128)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((81*I)/64)*CF^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/64)*CF^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (69*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (195*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (183*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (57*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (145999*CA^3*Log[q2/\[Mu]2]^2)/(13824*\[Epsilon]) - 
  (98789*CA^2*CF*Log[q2/\[Mu]2]^2)/(3456*\[Epsilon]) + 
  (12017*CA*CF^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (747*CF^3*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (427*CA^2*nf*Log[q2/\[Mu]2]^2)/(108*\[Epsilon]) + 
  (25249*CA*CF*nf*Log[q2/\[Mu]2]^2)/(3456*\[Epsilon]) - 
  (3*CF^2*nf*Log[q2/\[Mu]2]^2)/\[Epsilon] + (839*CA*nf^2*Log[q2/\[Mu]2]^2)/
   (1728*\[Epsilon]) - (787*CF*nf^2*Log[q2/\[Mu]2]^2)/(1728*\[Epsilon]) - 
  (nf^3*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (((1975*I)/384)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27275*I)/1536)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((1125*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((675*I)/128)*CF^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((1213*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3263*I)/768)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((279*I)/128)*CF^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((49*I)/384)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((49*I)/192)*CF*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (19855*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (41491*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (2881*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (477*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (1805*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (827*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/(1152*\[Epsilon]) + 
  (167*CF^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((99*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((261*I)/512)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((225*I)/256)*CA*CF^2*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((63*I)/128)*CF^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (11731*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/1152 - 
  (19831*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/1536 + 
  (1989*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (6559*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/2304 + 
  (1319*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/768 + 
  (55*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/288 + ((4177*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((3135*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((1107*I)/256)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((589*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((213*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/64)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (13717*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (5121*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (477*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1247*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (369*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/512 - 
  ((261*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((171*I)/256)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (231*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (285*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (21*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (21*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (4177*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (1045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (369*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (589*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (71*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(192*\[Epsilon]) + 
  (((693*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((855*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((81*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((63*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((63*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (195*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (45*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (165*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (11731*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/1152 - 
  (19831*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/1536 + 
  (1989*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (6559*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 + 
  (1319*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/768 + 
  (55*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/288 + ((4177*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((3135*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((1107*I)/256)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((589*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((213*I)/128)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/64)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (15433*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (5765*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (513*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1403*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (421*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/512 - 
  ((297*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((63*I)/64)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((207*I)/256)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) - 
  (9*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) + 
  (3*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (3*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) + 
  (3*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(32*z) + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (231*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (285*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (21*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (21*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (4177*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (1045*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (369*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (589*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (71*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(192*\[Epsilon]) + 
  (((693*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((855*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((81*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((63*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((63*I)/128)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (207*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (177*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (1519*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (567*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (369*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (269*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((99*I)/512)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((891*I)/256)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/64)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/128)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (147*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (27*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (165*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (297*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (2663*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (711*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (369*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (349*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (45*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((1683*I)/512)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((1215*I)/256)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/64)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((153*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/128)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (609*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (375*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (177*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z) - 
  (27*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z) + 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z) + 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (561*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (405*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (51*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/64)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (2663*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (711*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (369*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (349*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (45*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((1683*I)/512)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((1215*I)/256)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/64)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((153*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/128)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (585*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (357*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (165*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (561*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (405*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (51*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/64)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (1519*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (567*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (369*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (269*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((99*I)/512)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((891*I)/256)*CA^2*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/64)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/128)*CA*CF*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (171*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (21*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (177*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (297*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (561*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (321*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (51*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  ((81*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (759*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (537*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (69*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((135*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) - 
  (27*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z^2) + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z) + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(32*z) + 
  (27*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (759*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (537*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (69*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((135*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (45*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (561*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (321*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (51*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (45*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (81*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (81*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (45*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (145999*CA^3*Log[q2/\[Mu]2]^3)/13824 + (98789*CA^2*CF*Log[q2/\[Mu]2]^3)/
   3456 - (12017*CA*CF^2*Log[q2/\[Mu]2]^3)/512 + 
  (747*CF^3*Log[q2/\[Mu]2]^3)/128 + (427*CA^2*nf*Log[q2/\[Mu]2]^3)/108 - 
  (25249*CA*CF*nf*Log[q2/\[Mu]2]^3)/3456 + 3*CF^2*nf*Log[q2/\[Mu]2]^3 - 
  (839*CA*nf^2*Log[q2/\[Mu]2]^3)/1728 + (787*CF*nf^2*Log[q2/\[Mu]2]^3)/1728 + 
  (nf^3*Log[q2/\[Mu]2]^3)/48 - ((1975*I)/384)*CA^3*Pi*Log[q2/\[Mu]2]^3 + 
  ((27275*I)/1536)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3 - 
  ((1125*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^3 + ((675*I)/128)*CF^3*Pi*
   Log[q2/\[Mu]2]^3 + ((1213*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3 - 
  ((3263*I)/768)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^3 + 
  ((279*I)/128)*CF^2*nf*Pi*Log[q2/\[Mu]2]^3 - ((49*I)/384)*CA*nf^2*Pi*
   Log[q2/\[Mu]2]^3 + ((49*I)/192)*CF*nf^2*Pi*Log[q2/\[Mu]2]^3 + 
  (19855*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/18432 - 
  (41491*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/9216 + 
  (2881*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^3)/512 - (477*CF^3*Pi^2*Log[q2/\[Mu]2]^3)/
   256 - (1805*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 + 
  (827*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^3)/1152 - 
  (167*CF^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/256 + ((99*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 - ((261*I)/512)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^3 + 
  ((225*I)/256)*CA*CF^2*Pi^3*Log[q2/\[Mu]2]^3 - 
  ((63*I)/128)*CF^3*Pi^3*Log[q2/\[Mu]2]^3 - (3*CA^3*Log[q2/\[Mu]2]^3)/
   (256*\[Epsilon]^3) + (9*CA^2*CF*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^3) + 
  (3*CF^3*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]^3) - 
  (99*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (225*CA^2*CF*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (153*CA*CF^2*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]^2) + 
  (27*CF^3*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (9*CA*CF*nf*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CF^2*nf*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 + 
  (((27*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (((27*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 + 
  (((9*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (1975*CA^3*Log[q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (27275*CA^2*CF*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (375*CA*CF^2*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (225*CF^3*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (1213*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) - 
  (3263*CA*CF*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (93*CF^2*nf*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (49*CA*nf^2*Log[q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (49*CF*nf^2*Log[q2/\[Mu]2]^3)/(576*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((675*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((459*I)/128)*CA*CF^2*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((81*I)/64)*CF^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/64)*CF^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (69*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (195*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (183*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (57*CF^3*Pi^2*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (4177*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (1045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (369*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (589*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (71*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/192 - ((693*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^3 + ((855*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((81*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  ((63*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((63*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (195*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (45*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (165*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (231*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (285*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (21*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (21*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (4177*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (1045*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (369*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (589*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (71*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^3)/128 - 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/192 - ((693*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 + ((855*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^3 - 
  ((81*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  ((63*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 - 
  ((63*I)/128)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (207*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/4 + 
  (177*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (231*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (285*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (21*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (21*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (297*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (561*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (405*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/64 + 
  (51*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (561*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (405*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (51*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((81*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (33*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (297*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((27*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (45*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/64 + 
  (1975*CA^3*Log[q2/\[Mu]2]^4)/1536 - (27275*CA^2*CF*Log[q2/\[Mu]2]^4)/6144 + 
  (1125*CA*CF^2*Log[q2/\[Mu]2]^4)/256 - (675*CF^3*Log[q2/\[Mu]2]^4)/512 - 
  (1213*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 + (3263*CA*CF*nf*Log[q2/\[Mu]2]^4)/
   3072 - (279*CF^2*nf*Log[q2/\[Mu]2]^4)/512 + (49*CA*nf^2*Log[q2/\[Mu]2]^4)/
   1536 - (49*CF*nf^2*Log[q2/\[Mu]2]^4)/768 + ((891*I)/2048)*CA^3*Pi*
   Log[q2/\[Mu]2]^4 - ((2025*I)/1024)*CA^2*CF*Pi*Log[q2/\[Mu]2]^4 + 
  ((1377*I)/512)*CA*CF^2*Pi*Log[q2/\[Mu]2]^4 - 
  ((243*I)/256)*CF^3*Pi*Log[q2/\[Mu]2]^4 - ((81*I)/1024)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^4 + ((81*I)/256)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^4 - 
  ((81*I)/256)*CF^2*nf*Pi*Log[q2/\[Mu]2]^4 - (207*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/
   4096 + (585*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^4)/2048 - 
  (549*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^4)/1024 + (171*CF^3*Pi^2*Log[q2/\[Mu]2]^4)/
   512 + (9*CA^3*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) - 
  (27*CA^2*CF*Log[q2/\[Mu]2]^4)/(512*\[Epsilon]^2) + 
  (27*CA*CF^2*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]^2) - 
  (9*CF^3*Log[q2/\[Mu]2]^4)/(128*\[Epsilon]^2) + 
  (297*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (675*CA^2*CF*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (459*CA*CF^2*Log[q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (81*CF^3*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (27*CA*CF*nf*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CF^2*nf*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (((81*I)/512)*CA^2*CF*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] + 
  (((81*I)/256)*CA*CF^2*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (((27*I)/128)*CF^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] + 
  (693*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 - 
  (855*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (81*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^4)/256 - 
  (63*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (63*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^4)/512 + ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 - ((81*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^4 + 
  ((81*I)/256)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (693*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 - 
  (855*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (81*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^4)/256 - 
  (63*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (63*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^4)/512 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 - ((81*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^4 + 
  ((81*I)/256)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/256 + 
  (81*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^4)/128 + 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/256 + 
  (81*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^4)/128 + 
  (27*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/256 - 
  (891*CA^3*Log[q2/\[Mu]2]^5)/10240 + (405*CA^2*CF*Log[q2/\[Mu]2]^5)/1024 - 
  (1377*CA*CF^2*Log[q2/\[Mu]2]^5)/2560 + (243*CF^3*Log[q2/\[Mu]2]^5)/1280 + 
  (81*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 - (81*CA*CF*nf*Log[q2/\[Mu]2]^5)/1280 + 
  (81*CF^2*nf*Log[q2/\[Mu]2]^5)/1280 - ((81*I)/5120)*CA^3*Pi*
   Log[q2/\[Mu]2]^5 + ((243*I)/2560)*CA^2*CF*Pi*Log[q2/\[Mu]2]^5 - 
  ((243*I)/1280)*CA*CF^2*Pi*Log[q2/\[Mu]2]^5 + 
  ((81*I)/640)*CF^3*Pi*Log[q2/\[Mu]2]^5 - (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^2*CF*Log[q2/\[Mu]2]^5)/(2560*\[Epsilon]) - 
  (81*CA*CF^2*Log[q2/\[Mu]2]^5)/(1280*\[Epsilon]) + 
  (27*CF^3*Log[q2/\[Mu]2]^5)/(640*\[Epsilon]) - 
  (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 + 
  (81*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^5)/1280 - 
  (81*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^5)/1280 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 + 
  (81*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^5)/1280 - 
  (81*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^5)/1280 + (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 - (81*CA^2*CF*Log[q2/\[Mu]2]^6)/5120 + 
  (81*CA*CF^2*Log[q2/\[Mu]2]^6)/2560 - (27*CF^3*Log[q2/\[Mu]2]^6)/1280 - 
  (4621*CA*nf^2*Zeta[3])/7776 - (3235*CF*nf^2*Zeta[3])/7776 + 
  (7*nf^3*Zeta[3])/216 + ((4945*I)/3456)*CA^2*nf*Pi*Zeta[3] - 
  ((29093*I)/3456)*CA*CF*nf*Pi*Zeta[3] + ((2617*I)/576)*CF^2*nf*Pi*Zeta[3] + 
  ((793*I)/1728)*CA*nf^2*Pi*Zeta[3] - ((229*I)/864)*CF*nf^2*Pi*Zeta[3] + 
  (5189*CA^3*Pi^2*Zeta[3])/1536 - (4193*CA^2*CF*Pi^2*Zeta[3])/192 + 
  (465*CA*CF^2*Pi^2*Zeta[3])/16 - (621*CF^3*Pi^2*Zeta[3])/64 + 
  (185*CA^2*nf*Pi^2*Zeta[3])/768 + (19*CA*CF*nf*Pi^2*Zeta[3])/24 - 
  (79*CF^2*nf*Pi^2*Zeta[3])/64 + ((15*I)/128)*CA^3*Pi^3*Zeta[3] - 
  ((189*I)/128)*CA^2*CF*Pi^3*Zeta[3] + ((117*I)/32)*CA*CF^2*Pi^3*Zeta[3] - 
  ((75*I)/32)*CF^3*Pi^3*Zeta[3] + (7*C4FF*nf*Zeta[3])/(12*dA*TF) - 
  ((I/4)*C4AF*Pi^3*Zeta[3])/(dA*TF) + (5437663*CA^3*Zeta[3])/
   (62208*(-1 + z)) - (7104199*CA^2*CF*Zeta[3])/(31104*(-1 + z)) + 
  (1257733*CA*CF^2*Zeta[3])/(6912*(-1 + z)) - 
  (2669*CF^3*Zeta[3])/(64*(-1 + z)) - (533*CA^2*nf*Zeta[3])/(36*(-1 + z)) + 
  (1527*CA*CF*nf*Zeta[3])/(64*(-1 + z)) - (1801*CF^2*nf*Zeta[3])/
   (162*(-1 + z)) + (((6049*I)/192)*CA^3*Pi*Zeta[3])/(-1 + z) - 
  (((259495*I)/2304)*CA^2*CF*Pi*Zeta[3])/(-1 + z) + 
  (((5333*I)/48)*CA*CF^2*Pi*Zeta[3])/(-1 + z) - 
  (((2119*I)/64)*CF^3*Pi*Zeta[3])/(-1 + z) - (36323*CA^3*Pi^2*Zeta[3])/
   (27648*(-1 + z)) + (10079*CA^2*CF*Pi^2*Zeta[3])/(3456*(-1 + z)) - 
  (4507*CA*CF^2*Pi^2*Zeta[3])/(3456*(-1 + z)) - 
  (61*CF^3*Pi^2*Zeta[3])/(384*(-1 + z)) + (1753*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + z)) - (1055*CA*CF*nf*Pi^2*Zeta[3])/(3456*(-1 + z)) + 
  (457*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + z)) - 
  (((133*I)/576)*CA^3*Pi^3*Zeta[3])/(-1 + z) + 
  (((2561*I)/2304)*CA^2*CF*Pi^3*Zeta[3])/(-1 + z) - 
  (((277*I)/192)*CA*CF^2*Pi^3*Zeta[3])/(-1 + z) + 
  (((107*I)/192)*CF^3*Pi^3*Zeta[3])/(-1 + z) - 
  (16*C4AF*Zeta[3])/(3*dA*TF*(-1 + z)) + (C4AF*Pi^2*Zeta[3])/
   (4*dA*TF*(-1 + z)) + (9*CA^3*Zeta[3])/(64*(-1 + z)*z) + 
  (47*CA^2*CF*Zeta[3])/(64*(-1 + z)*z) - (45*CA*CF^2*Zeta[3])/
   (64*(-1 + z)*z) - (11*CA^2*nf*Zeta[3])/(64*(-1 + z)*z) + 
  (CA*CF*nf*Zeta[3])/(16*(-1 + z)*z) + (((3*I)/64)*CA^3*Pi*Zeta[3])/
   ((-1 + z)*z) - (((9*I)/64)*CA^2*CF*Pi*Zeta[3])/((-1 + z)*z) + 
  (((3*I)/32)*CA*CF^2*Pi*Zeta[3])/((-1 + z)*z) + 
  (15*C4AF*Zeta[3])/(8*dA*TF*(-1 + z)*z) - (5409475*CA^3*z*Zeta[3])/
   (62208*(-1 + z)) + (7061917*CA^2*CF*z*Zeta[3])/(31104*(-1 + z)) - 
  (1252225*CA*CF^2*z*Zeta[3])/(6912*(-1 + z)) + 
  (2669*CF^3*z*Zeta[3])/(64*(-1 + z)) + (8555*CA^2*nf*z*Zeta[3])/
   (576*(-1 + z)) - (1527*CA*CF*nf*z*Zeta[3])/(64*(-1 + z)) + 
  (1801*CF^2*nf*z*Zeta[3])/(162*(-1 + z)) - (((755*I)/24)*CA^3*Pi*z*Zeta[3])/
   (-1 + z) + (((259171*I)/2304)*CA^2*CF*Pi*z*Zeta[3])/(-1 + z) - 
  (((10657*I)/96)*CA*CF^2*Pi*z*Zeta[3])/(-1 + z) + 
  (((2119*I)/64)*CF^3*Pi*z*Zeta[3])/(-1 + z) + (36323*CA^3*Pi^2*z*Zeta[3])/
   (27648*(-1 + z)) - (10079*CA^2*CF*Pi^2*z*Zeta[3])/(3456*(-1 + z)) + 
  (4507*CA*CF^2*Pi^2*z*Zeta[3])/(3456*(-1 + z)) + 
  (61*CF^3*Pi^2*z*Zeta[3])/(384*(-1 + z)) - (1753*CA^2*nf*Pi^2*z*Zeta[3])/
   (13824*(-1 + z)) + (1055*CA*CF*nf*Pi^2*z*Zeta[3])/(3456*(-1 + z)) - 
  (457*CF^2*nf*Pi^2*z*Zeta[3])/(3456*(-1 + z)) + 
  (((133*I)/576)*CA^3*Pi^3*z*Zeta[3])/(-1 + z) - 
  (((2561*I)/2304)*CA^2*CF*Pi^3*z*Zeta[3])/(-1 + z) + 
  (((277*I)/192)*CA*CF^2*Pi^3*z*Zeta[3])/(-1 + z) - 
  (((107*I)/192)*CF^3*Pi^3*z*Zeta[3])/(-1 + z) + 
  (83*C4AF*z*Zeta[3])/(24*dA*TF*(-1 + z)) - (C4AF*Pi^2*z*Zeta[3])/
   (4*dA*TF*(-1 + z)) - (5*CA^3*Zeta[3])/(192*\[Epsilon]^3) + 
  (21*CA^2*CF*Zeta[3])/(64*\[Epsilon]^3) - (13*CA*CF^2*Zeta[3])/
   (16*\[Epsilon]^3) + (25*CF^3*Zeta[3])/(48*\[Epsilon]^3) - 
  (5189*CA^3*Zeta[3])/(6912*\[Epsilon]^2) + (4193*CA^2*CF*Zeta[3])/
   (864*\[Epsilon]^2) - (155*CA*CF^2*Zeta[3])/(24*\[Epsilon]^2) + 
  (69*CF^3*Zeta[3])/(32*\[Epsilon]^2) - (185*CA^2*nf*Zeta[3])/
   (3456*\[Epsilon]^2) - (19*CA*CF*nf*Zeta[3])/(108*\[Epsilon]^2) + 
  (79*CF^2*nf*Zeta[3])/(288*\[Epsilon]^2) - (((5*I)/64)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 + (((63*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon]^2 - 
  (((39*I)/16)*CA*CF^2*Pi*Zeta[3])/\[Epsilon]^2 + 
  (((25*I)/16)*CF^3*Pi*Zeta[3])/\[Epsilon]^2 + 
  (4945*CA^2*nf*Zeta[3])/(10368*\[Epsilon]) - (29093*CA*CF*nf*Zeta[3])/
   (10368*\[Epsilon]) + (2617*CF^2*nf*Zeta[3])/(1728*\[Epsilon]) + 
  (793*CA*nf^2*Zeta[3])/(5184*\[Epsilon]) - (229*CF*nf^2*Zeta[3])/
   (2592*\[Epsilon]) - (((5189*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] + 
  (((4193*I)/288)*CA^2*CF*Pi*Zeta[3])/\[Epsilon] - 
  (((155*I)/8)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] + 
  (((207*I)/32)*CF^3*Pi*Zeta[3])/\[Epsilon] - 
  (((185*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  (((19*I)/36)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] + 
  (((79*I)/96)*CF^2*nf*Pi*Zeta[3])/\[Epsilon] + 
  (15*CA^3*Pi^2*Zeta[3])/(128*\[Epsilon]) - (189*CA^2*CF*Pi^2*Zeta[3])/
   (128*\[Epsilon]) + (117*CA*CF^2*Pi^2*Zeta[3])/(32*\[Epsilon]) - 
  (75*CF^3*Pi^2*Zeta[3])/(32*\[Epsilon]) - (C4AF*Pi^2*Zeta[3])/
   (12*dA*TF*\[Epsilon]) + (6049*CA^3*Zeta[3])/(576*(-1 + z)*\[Epsilon]) - 
  (259495*CA^2*CF*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) + 
  (5333*CA*CF^2*Zeta[3])/(144*(-1 + z)*\[Epsilon]) - 
  (2119*CF^3*Zeta[3])/(192*(-1 + z)*\[Epsilon]) - 
  (133*CA^3*Pi^2*Zeta[3])/(1728*(-1 + z)*\[Epsilon]) + 
  (2561*CA^2*CF*Pi^2*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) - 
  (277*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + z)*\[Epsilon]) + 
  (107*CF^3*Pi^2*Zeta[3])/(576*(-1 + z)*\[Epsilon]) + 
  (CA^3*Zeta[3])/(64*(-1 + z)*z*\[Epsilon]) - 
  (3*CA^2*CF*Zeta[3])/(64*(-1 + z)*z*\[Epsilon]) + 
  (CA*CF^2*Zeta[3])/(32*(-1 + z)*z*\[Epsilon]) - 
  (755*CA^3*z*Zeta[3])/(72*(-1 + z)*\[Epsilon]) + 
  (259171*CA^2*CF*z*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) - 
  (10657*CA*CF^2*z*Zeta[3])/(288*(-1 + z)*\[Epsilon]) + 
  (2119*CF^3*z*Zeta[3])/(192*(-1 + z)*\[Epsilon]) + 
  (133*CA^3*Pi^2*z*Zeta[3])/(1728*(-1 + z)*\[Epsilon]) - 
  (2561*CA^2*CF*Pi^2*z*Zeta[3])/(6912*(-1 + z)*\[Epsilon]) + 
  (277*CA*CF^2*Pi^2*z*Zeta[3])/(576*(-1 + z)*\[Epsilon]) - 
  (107*CF^3*Pi^2*z*Zeta[3])/(576*(-1 + z)*\[Epsilon]) - 
  (271*CA*nf^2*G[0, z]*Zeta[3])/864 + ((331*I)/384)*CA^2*nf*Pi*G[0, z]*
   Zeta[3] - ((93*I)/64)*CA*CF*nf*Pi*G[0, z]*Zeta[3] + 
  (99*CA^3*Pi^2*G[0, z]*Zeta[3])/128 - (423*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/
   128 + (171*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/64 + 
  (41429*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)) - 
  (22775*CA^2*CF*G[0, z]*Zeta[3])/(1152*(-1 + z)) + 
  (761*CA*CF^2*G[0, z]*Zeta[3])/(128*(-1 + z)) - 
  (15259*CA^2*nf*G[0, z]*Zeta[3])/(3456*(-1 + z)) + 
  (329*CA*CF*nf*G[0, z]*Zeta[3])/(192*(-1 + z)) + 
  (((6401*I)/768)*CA^3*Pi*G[0, z]*Zeta[3])/(-1 + z) - 
  (((2005*I)/128)*CA^2*CF*Pi*G[0, z]*Zeta[3])/(-1 + z) + 
  (((81*I)/16)*CA*CF^2*Pi*G[0, z]*Zeta[3])/(-1 + z) - 
  (161*CA^3*Pi^2*G[0, z]*Zeta[3])/(1152*(-1 + z)) + 
  (63*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/(256*(-1 + z)) - 
  (13*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/(128*(-1 + z)) + 
  (51*C4AF*G[0, z]*Zeta[3])/(8*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  (7*CA^3*G[0, z]*Zeta[3])/(64*(-1 + z)*z) - (49*CA^2*CF*G[0, z]*Zeta[3])/
   (64*(-1 + z)*z) + (15*CA*CF^2*G[0, z]*Zeta[3])/(32*(-1 + z)*z) + 
  (3*CA^2*nf*G[0, z]*Zeta[3])/(32*(-1 + z)*z) - 
  (9*C4AF*G[0, z]*Zeta[3])/(8*dA*TF*(-1 + z)*z) - 
  (41681*CA^3*z*G[0, z]*Zeta[3])/(2304*(-1 + z)) + 
  (23729*CA^2*CF*z*G[0, z]*Zeta[3])/(1152*(-1 + z)) - 
  (829*CA*CF^2*z*G[0, z]*Zeta[3])/(128*(-1 + z)) + 
  (14935*CA^2*nf*z*G[0, z]*Zeta[3])/(3456*(-1 + z)) - 
  (329*CA*CF*nf*z*G[0, z]*Zeta[3])/(192*(-1 + z)) - 
  (((6401*I)/768)*CA^3*Pi*z*G[0, z]*Zeta[3])/(-1 + z) + 
  (((2005*I)/128)*CA^2*CF*Pi*z*G[0, z]*Zeta[3])/(-1 + z) - 
  (((81*I)/16)*CA*CF^2*Pi*z*G[0, z]*Zeta[3])/(-1 + z) + 
  (161*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(1152*(-1 + z)) - 
  (63*CA^2*CF*Pi^2*z*G[0, z]*Zeta[3])/(256*(-1 + z)) + 
  (13*CA*CF^2*Pi^2*z*G[0, z]*Zeta[3])/(128*(-1 + z)) - 
  (21*C4AF*z*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*z*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) - 
  (11*CA^3*G[0, z]*Zeta[3])/(64*\[Epsilon]^2) + 
  (47*CA^2*CF*G[0, z]*Zeta[3])/(64*\[Epsilon]^2) - 
  (19*CA*CF^2*G[0, z]*Zeta[3])/(32*\[Epsilon]^2) + 
  (331*CA^2*nf*G[0, z]*Zeta[3])/(1152*\[Epsilon]) - 
  (31*CA*CF*nf*G[0, z]*Zeta[3])/(64*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, z]*Zeta[3])/\[Epsilon] + 
  (((141*I)/64)*CA^2*CF*Pi*G[0, z]*Zeta[3])/\[Epsilon] - 
  (((57*I)/32)*CA*CF^2*Pi*G[0, z]*Zeta[3])/\[Epsilon] + 
  (6401*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) - 
  (2005*CA^2*CF*G[0, z]*Zeta[3])/(384*(-1 + z)*\[Epsilon]) + 
  (27*CA*CF^2*G[0, z]*Zeta[3])/(16*(-1 + z)*\[Epsilon]) - 
  (6401*CA^3*z*G[0, z]*Zeta[3])/(2304*(-1 + z)*\[Epsilon]) + 
  (2005*CA^2*CF*z*G[0, z]*Zeta[3])/(384*(-1 + z)*\[Epsilon]) - 
  (27*CA*CF^2*z*G[0, z]*Zeta[3])/(16*(-1 + z)*\[Epsilon]) + 
  (12775*CA^2*nf*G[1, z]*Zeta[3])/3456 - (65*CA*CF*nf*G[1, z]*Zeta[3])/192 - 
  (271*CA*nf^2*G[1, z]*Zeta[3])/864 - ((1649*I)/768)*CA^3*Pi*G[1, z]*
   Zeta[3] + ((889*I)/128)*CA^2*CF*Pi*G[1, z]*Zeta[3] - 
  ((27*I)/16)*CA*CF^2*Pi*G[1, z]*Zeta[3] - ((101*I)/384)*CA^2*nf*Pi*G[1, z]*
   Zeta[3] - ((21*I)/64)*CA*CF*nf*Pi*G[1, z]*Zeta[3] - 
  (9*CA^3*Pi^2*G[1, z]*Zeta[3])/128 - (99*CA^2*CF*Pi^2*G[1, z]*Zeta[3])/128 + 
  (63*CA*CF^2*Pi^2*G[1, z]*Zeta[3])/64 + (21*C4AF*G[1, z]*Zeta[3])/
   (4*dA*TF) - (C4AF*Pi^2*G[1, z]*Zeta[3])/(6*dA*TF) + 
  (35345*CA^3*G[1, z]*Zeta[3])/(2304*(-1 + z)) - 
  (13163*CA^2*CF*G[1, z]*Zeta[3])/(1152*(-1 + z)) + 
  (457*CA*CF^2*G[1, z]*Zeta[3])/(128*(-1 + z)) - 
  (145*CA^3*Pi^2*G[1, z]*Zeta[3])/(1152*(-1 + z)) + 
  (265*CA^2*CF*Pi^2*G[1, z]*Zeta[3])/(768*(-1 + z)) - 
  (71*CA*CF^2*Pi^2*G[1, z]*Zeta[3])/(384*(-1 + z)) + 
  (5*CA^2*nf*G[1, z]*Zeta[3])/(64*z^2) - (CA*CF*nf*G[1, z]*Zeta[3])/
   (16*z^2) - (((3*I)/64)*CA^3*Pi*G[1, z]*Zeta[3])/z^2 + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, z]*Zeta[3])/z^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, z]*Zeta[3])/z^2 - 
  (3*C4AF*G[1, z]*Zeta[3])/(4*dA*TF*z^2) + (7*CA^3*G[1, z]*Zeta[3])/
   (32*(-1 + z)*z^2) + (CA^2*CF*G[1, z]*Zeta[3])/(32*(-1 + z)*z^2) - 
  (17*CA*CF^2*G[1, z]*Zeta[3])/(64*(-1 + z)*z^2) - 
  (CA^2*nf*G[1, z]*Zeta[3])/(64*z) - (CA*CF*nf*G[1, z]*Zeta[3])/(8*z) + 
  (((3*I)/64)*CA^3*Pi*G[1, z]*Zeta[3])/z - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, z]*Zeta[3])/z - (9*C4AF*G[1, z]*Zeta[3])/
   (2*dA*TF*z) - (27*CA^3*G[1, z]*Zeta[3])/(32*(-1 + z)*z) - 
  (7*CA^2*CF*G[1, z]*Zeta[3])/(64*(-1 + z)*z) + 
  (9*CA*CF^2*G[1, z]*Zeta[3])/(64*(-1 + z)*z) - 
  (33761*CA^3*z*G[1, z]*Zeta[3])/(2304*(-1 + z)) + 
  (13109*CA^2*CF*z*G[1, z]*Zeta[3])/(1152*(-1 + z)) - 
  (433*CA*CF^2*z*G[1, z]*Zeta[3])/(128*(-1 + z)) + 
  (145*CA^3*Pi^2*z*G[1, z]*Zeta[3])/(1152*(-1 + z)) - 
  (265*CA^2*CF*Pi^2*z*G[1, z]*Zeta[3])/(768*(-1 + z)) + 
  (71*CA*CF^2*Pi^2*z*G[1, z]*Zeta[3])/(384*(-1 + z)) + 
  (CA^3*G[1, z]*Zeta[3])/(64*\[Epsilon]^2) + (11*CA^2*CF*G[1, z]*Zeta[3])/
   (64*\[Epsilon]^2) - (7*CA*CF^2*G[1, z]*Zeta[3])/(32*\[Epsilon]^2) - 
  (1649*CA^3*G[1, z]*Zeta[3])/(2304*\[Epsilon]) + 
  (889*CA^2*CF*G[1, z]*Zeta[3])/(384*\[Epsilon]) - 
  (9*CA*CF^2*G[1, z]*Zeta[3])/(16*\[Epsilon]) - 
  (101*CA^2*nf*G[1, z]*Zeta[3])/(1152*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, z]*Zeta[3])/(64*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] + 
  (((33*I)/64)*CA^2*CF*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (((21*I)/32)*CA*CF^2*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (CA^3*G[1, z]*Zeta[3])/(64*z^2*\[Epsilon]) + (3*CA^2*CF*G[1, z]*Zeta[3])/
   (64*z^2*\[Epsilon]) - (CA*CF^2*G[1, z]*Zeta[3])/(32*z^2*\[Epsilon]) + 
  (CA^3*G[1, z]*Zeta[3])/(64*z*\[Epsilon]) - (CA*CF^2*G[1, z]*Zeta[3])/
   (16*z*\[Epsilon]) + (97*CA^2*nf*G[0, 0, z]*Zeta[3])/384 + 
  (59*CA*CF*nf*G[0, 0, z]*Zeta[3])/192 - ((45*I)/64)*CA^3*Pi*G[0, 0, z]*
   Zeta[3] - ((15*I)/64)*CA^2*CF*Pi*G[0, 0, z]*Zeta[3] + 
  ((39*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Zeta[3] - (349*CA^3*G[0, 0, z]*Zeta[3])/
   (768*(-1 + z)) + (1519*CA^2*CF*G[0, 0, z]*Zeta[3])/(384*(-1 + z)) - 
  (39*CA*CF^2*G[0, 0, z]*Zeta[3])/(32*(-1 + z)) + 
  (349*CA^3*z*G[0, 0, z]*Zeta[3])/(768*(-1 + z)) - 
  (1519*CA^2*CF*z*G[0, 0, z]*Zeta[3])/(384*(-1 + z)) + 
  (39*CA*CF^2*z*G[0, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (15*CA^3*G[0, 0, z]*Zeta[3])/(64*\[Epsilon]) - 
  (5*CA^2*CF*G[0, 0, z]*Zeta[3])/(64*\[Epsilon]) + 
  (13*CA*CF^2*G[0, 0, z]*Zeta[3])/(32*\[Epsilon]) - 
  ((45*I)/64)*CA^3*Pi*G[0, 1, z]*Zeta[3] + ((129*I)/64)*CA^2*CF*Pi*G[0, 1, z]*
   Zeta[3] - ((33*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Zeta[3] + 
  (3401*CA^3*G[0, 1, z]*Zeta[3])/(768*(-1 + z)) - 
  (1801*CA^2*CF*G[0, 1, z]*Zeta[3])/(384*(-1 + z)) + 
  (43*CA*CF^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)) - 
  (139*CA^2*nf*G[0, 1, z]*Zeta[3])/(384*(-1 + z)) + 
  (35*CA*CF*nf*G[0, 1, z]*Zeta[3])/(192*(-1 + z)) - 
  (81*C4AF*G[0, 1, z]*Zeta[3])/(8*dA*TF*(-1 + z)) + 
  (CA^3*G[0, 1, z]*Zeta[3])/(32*(-1 + z)*z^2) - 
  (CA^2*CF*G[0, 1, z]*Zeta[3])/(16*(-1 + z)*z^2) + 
  (CA*CF^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)*z^2) - 
  (5*CA^3*G[0, 1, z]*Zeta[3])/(16*(-1 + z)*z) + 
  (CA^2*CF*G[0, 1, z]*Zeta[3])/(32*(-1 + z)*z) + 
  (CA*CF^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)*z) + 
  (6*C4AF*G[0, 1, z]*Zeta[3])/(dA*TF*(-1 + z)*z) - 
  (3185*CA^3*z*G[0, 1, z]*Zeta[3])/(768*(-1 + z)) + 
  (1813*CA^2*CF*z*G[0, 1, z]*Zeta[3])/(384*(-1 + z)) - 
  (45*CA*CF^2*z*G[0, 1, z]*Zeta[3])/(32*(-1 + z)) + 
  (139*CA^2*nf*z*G[0, 1, z]*Zeta[3])/(384*(-1 + z)) - 
  (35*CA*CF*nf*z*G[0, 1, z]*Zeta[3])/(192*(-1 + z)) + 
  (33*C4AF*z*G[0, 1, z]*Zeta[3])/(8*dA*TF*(-1 + z)) - 
  (15*CA^3*G[0, 1, z]*Zeta[3])/(64*\[Epsilon]) + 
  (43*CA^2*CF*G[0, 1, z]*Zeta[3])/(64*\[Epsilon]) - 
  (11*CA*CF^2*G[0, 1, z]*Zeta[3])/(32*\[Epsilon]) + 
  (85*CA^2*nf*G[1, 0, z]*Zeta[3])/128 - (59*CA*CF*nf*G[1, 0, z]*Zeta[3])/
   192 - ((63*I)/64)*CA^3*Pi*G[1, 0, z]*Zeta[3] + 
  ((171*I)/64)*CA^2*CF*Pi*G[1, 0, z]*Zeta[3] - 
  ((39*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Zeta[3] + (1395*CA^3*G[1, 0, z]*Zeta[3])/
   (256*(-1 + z)) - (2155*CA^2*CF*G[1, 0, z]*Zeta[3])/(384*(-1 + z)) + 
  (45*CA*CF^2*G[1, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (3*CA^2*nf*G[1, 0, z]*Zeta[3])/(32*z^2) + (9*C4AF*G[1, 0, z]*Zeta[3])/
   (8*dA*TF*z^2) + (7*CA^3*G[1, 0, z]*Zeta[3])/(64*(-1 + z)*z^2) - 
  (49*CA^2*CF*G[1, 0, z]*Zeta[3])/(64*(-1 + z)*z^2) + 
  (15*CA*CF^2*G[1, 0, z]*Zeta[3])/(32*(-1 + z)*z^2) + 
  (3*CA^2*nf*G[1, 0, z]*Zeta[3])/(32*z) - (3*C4AF*G[1, 0, z]*Zeta[3])/
   (4*dA*TF*z) - (CA^3*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z) + 
  (77*CA^2*CF*G[1, 0, z]*Zeta[3])/(64*(-1 + z)*z) - 
  (21*CA*CF^2*G[1, 0, z]*Zeta[3])/(32*(-1 + z)*z) - 
  (1407*CA^3*z*G[1, 0, z]*Zeta[3])/(256*(-1 + z)) + 
  (1987*CA^2*CF*z*G[1, 0, z]*Zeta[3])/(384*(-1 + z)) - 
  (39*CA*CF^2*z*G[1, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (21*CA^3*G[1, 0, z]*Zeta[3])/(64*\[Epsilon]) + 
  (57*CA^2*CF*G[1, 0, z]*Zeta[3])/(64*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 0, z]*Zeta[3])/(32*\[Epsilon]) + 
  (475*CA^3*G[1, 1, z]*Zeta[3])/256 - (1777*CA^2*CF*G[1, 1, z]*Zeta[3])/384 + 
  (45*CA*CF^2*G[1, 1, z]*Zeta[3])/32 + (7*CA^2*nf*G[1, 1, z]*Zeta[3])/128 + 
  (35*CA*CF*nf*G[1, 1, z]*Zeta[3])/192 + ((45*I)/64)*CA^3*Pi*G[1, 1, z]*
   Zeta[3] - ((117*I)/64)*CA^2*CF*Pi*G[1, 1, z]*Zeta[3] + 
  ((33*I)/32)*CA*CF^2*Pi*G[1, 1, z]*Zeta[3] - (33*C4AF*G[1, 1, z]*Zeta[3])/
   (8*dA*TF) - (5*CA^3*G[1, 1, z]*Zeta[3])/(32*z^2) - 
  (3*CA^2*CF*G[1, 1, z]*Zeta[3])/(32*z^2) + (3*CA*CF^2*G[1, 1, z]*Zeta[3])/
   (32*z^2) + (CA^2*nf*G[1, 1, z]*Zeta[3])/(16*z^2) + 
  (CA^3*G[1, 1, z]*Zeta[3])/(64*z) + (9*CA^2*CF*G[1, 1, z]*Zeta[3])/(32*z) + 
  (3*CA*CF^2*G[1, 1, z]*Zeta[3])/(16*z) - (CA^2*nf*G[1, 1, z]*Zeta[3])/
   (16*z) + (27*C4AF*G[1, 1, z]*Zeta[3])/(8*dA*TF*z) + 
  (15*CA^3*G[1, 1, z]*Zeta[3])/(64*\[Epsilon]) - 
  (39*CA^2*CF*G[1, 1, z]*Zeta[3])/(64*\[Epsilon]) + 
  (11*CA*CF^2*G[1, 1, z]*Zeta[3])/(32*\[Epsilon]) - 
  (29*CA^3*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)) + 
  (29*CA^2*CF*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)) + 
  (9*CA*CF^2*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)) + 
  (29*CA^3*z*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)) - 
  (29*CA^2*CF*z*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)) - 
  (9*CA*CF^2*z*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)) + 
  (21*CA^3*G[0, 0, 1, z]*Zeta[3])/64 - (55*CA^2*CF*G[0, 0, 1, z]*Zeta[3])/
   64 + (15*CA*CF^2*G[0, 0, 1, z]*Zeta[3])/32 - 
  (3*C4AF*G[0, 0, 1, z]*Zeta[3])/(2*dA*TF) + (29*CA^3*G[0, 1, 0, z]*Zeta[3])/
   (64*(-1 + z)) - (11*CA^2*CF*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)) - 
  (7*CA*CF^2*G[0, 1, 0, z]*Zeta[3])/(32*(-1 + z)) + 
  (3*C4AF*G[0, 1, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)) - 
  (29*CA^3*z*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)) + 
  (11*CA^2*CF*z*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)) + 
  (7*CA*CF^2*z*G[0, 1, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (3*C4AF*z*G[0, 1, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)) - 
  (23*CA^3*G[0, 1, 1, z]*Zeta[3])/64 + (27*CA^2*CF*G[0, 1, 1, z]*Zeta[3])/
   64 - (7*CA*CF^2*G[0, 1, 1, z]*Zeta[3])/32 + (3*C4AF*G[0, 1, 1, z]*Zeta[3])/
   (dA*TF) + (C4AF*G[1, 0, 0, z]*Zeta[3])/(2*dA*TF) + 
  (139*CA^3*G[1, 0, 0, z]*Zeta[3])/(192*(-1 + z)) - 
  (11*CA^2*CF*G[1, 0, 0, z]*Zeta[3])/(64*(-1 + z)) - 
  (9*CA*CF^2*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (139*CA^3*z*G[1, 0, 0, z]*Zeta[3])/(192*(-1 + z)) + 
  (11*CA^2*CF*z*G[1, 0, 0, z]*Zeta[3])/(64*(-1 + z)) + 
  (9*CA*CF^2*z*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (39*CA^3*G[1, 0, 1, z]*Zeta[3])/64 + (65*CA^2*CF*G[1, 0, 1, z]*Zeta[3])/
   64 - (15*CA*CF^2*G[1, 0, 1, z]*Zeta[3])/32 - 
  (17*CA^3*G[1, 1, 0, z]*Zeta[3])/192 + (7*CA^2*CF*G[1, 1, 0, z]*Zeta[3])/
   64 - (7*CA*CF^2*G[1, 1, 0, z]*Zeta[3])/32 + (C4AF*G[1, 1, 0, z]*Zeta[3])/
   (dA*TF) + (37*CA^3*G[1, 1, 1, z]*Zeta[3])/64 - 
  (37*CA^2*CF*G[1, 1, 1, z]*Zeta[3])/64 + (7*CA*CF^2*G[1, 1, 1, z]*Zeta[3])/
   32 - (3*C4AF*G[1, 1, 1, z]*Zeta[3])/(2*dA*TF) - 
  (4945*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/3456 + 
  (29093*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/3456 - 
  (2617*CF^2*nf*Log[q2/\[Mu]2]*Zeta[3])/576 - 
  (793*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/1728 + 
  (229*CF*nf^2*Log[q2/\[Mu]2]*Zeta[3])/864 + ((5189*I)/768)*CA^3*Pi*
   Log[q2/\[Mu]2]*Zeta[3] - ((4193*I)/96)*CA^2*CF*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  ((465*I)/8)*CA*CF^2*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((621*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  ((185*I)/384)*CA^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  ((19*I)/12)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((79*I)/32)*CF^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/128 + 
  (567*CA^2*CF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/128 - 
  (351*CA*CF^2*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (225*CF^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (C4AF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TF) - 
  (6049*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)) + 
  (259495*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) - 
  (5333*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(48*(-1 + z)) + 
  (2119*CF^3*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)) + 
  (133*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(576*(-1 + z)) - 
  (2561*CA^2*CF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) + 
  (277*CA*CF^2*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)) - 
  (107*CF^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)) - 
  (3*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)*z) + 
  (9*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)*z) - 
  (3*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)*z) + 
  (755*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)) - 
  (259171*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) + 
  (10657*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)) - 
  (2119*CF^3*z*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)) - 
  (133*CA^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(576*(-1 + z)) + 
  (2561*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)) - 
  (277*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)) + 
  (107*CF^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)) + 
  (5*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) - 
  (63*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (39*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]^2) - 
  (25*CF^3*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]^2) + 
  (5189*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (4193*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(288*\[Epsilon]) + 
  (155*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) - 
  (207*CF^3*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (185*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (19*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(36*\[Epsilon]) - 
  (79*CF^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(96*\[Epsilon]) + 
  (((15*I)/64)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((189*I)/64)*CA^2*CF*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (((117*I)/16)*CA*CF^2*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((75*I)/16)*CF^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (331*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/384 + 
  (93*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  ((99*I)/64)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((423*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((171*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (6401*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) + 
  (2005*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)) - 
  (81*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)) + 
  (6401*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)) - 
  (2005*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)) + 
  (81*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)) + 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (141*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (57*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (1649*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/768 - 
  (889*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/128 + 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (101*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/384 + 
  (21*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  ((9*I)/64)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((99*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((63*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z^2) - 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z^2) + 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*z^2) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z) + 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*z) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (33*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (21*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (45*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (15*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (39*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (45*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (129*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (33*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (63*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (171*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (39*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (45*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (117*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (33*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (5189*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (4193*CA^2*CF*Log[q2/\[Mu]2]^2*Zeta[3])/192 - 
  (465*CA*CF^2*Log[q2/\[Mu]2]^2*Zeta[3])/16 + 
  (621*CF^3*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (185*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/768 - 
  (19*CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (79*CF^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/64 - ((45*I)/128)*CA^3*Pi*
   Log[q2/\[Mu]2]^2*Zeta[3] + ((567*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2*
   Zeta[3] - ((351*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2*Zeta[3] + 
  ((225*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (15*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) + 
  (189*CA^2*CF*Log[q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) - 
  (117*CA*CF^2*Log[q2/\[Mu]2]^2*Zeta[3])/(32*\[Epsilon]) + 
  (75*CF^3*Log[q2/\[Mu]2]^2*Zeta[3])/(32*\[Epsilon]) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/128 + 
  (423*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/128 - 
  (171*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/128 + 
  (99*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/128 - 
  (63*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 + 
  (15*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/128 - 
  (189*CA^2*CF*Log[q2/\[Mu]2]^3*Zeta[3])/128 + 
  (117*CA*CF^2*Log[q2/\[Mu]2]^3*Zeta[3])/32 - 
  (75*CF^3*Log[q2/\[Mu]2]^3*Zeta[3])/32 - (7015*CA^3*Zeta[3]^2)/
   (2304*(-1 + z)) + (17851*CA^2*CF*Zeta[3]^2)/(1152*(-1 + z)) - 
  (4241*CA*CF^2*Zeta[3]^2)/(192*(-1 + z)) + (913*CF^3*Zeta[3]^2)/
   (96*(-1 + z)) + (3*C4AF*Zeta[3]^2)/(dA*TF*(-1 + z)) + 
  (7015*CA^3*z*Zeta[3]^2)/(2304*(-1 + z)) - (17851*CA^2*CF*z*Zeta[3]^2)/
   (1152*(-1 + z)) + (4241*CA*CF^2*z*Zeta[3]^2)/(192*(-1 + z)) - 
  (913*CF^3*z*Zeta[3]^2)/(96*(-1 + z)) - (3*C4AF*z*Zeta[3]^2)/
   (dA*TF*(-1 + z)) - (10*C4FF*nf*Zeta[5])/(3*dA*TF) - 
  (((3*I)/4)*C4AF*Pi*Zeta[5])/(dA*TF) - (265583*CA^3*Zeta[5])/
   (11520*(-1 + z)) + (29323*CA^2*CF*Zeta[5])/(1152*(-1 + z)) + 
  (40969*CA*CF^2*Zeta[5])/(2880*(-1 + z)) - (2119*CF^3*Zeta[5])/
   (160*(-1 + z)) + (8641*CA^2*nf*Zeta[5])/(1920*(-1 + z)) - 
  (11543*CA*CF*nf*Zeta[5])/(1440*(-1 + z)) + (3443*CF^2*nf*Zeta[5])/
   (1440*(-1 + z)) - (((101*I)/20)*CA^3*Pi*Zeta[5])/(-1 + z) + 
  (((667*I)/40)*CA^2*CF*Pi*Zeta[5])/(-1 + z) - 
  (((1041*I)/160)*CA*CF^2*Pi*Zeta[5])/(-1 + z) - 
  (((483*I)/80)*CF^3*Pi*Zeta[5])/(-1 + z) - (139*C4AF*Zeta[5])/
   (24*dA*TF*(-1 + z)) + (265583*CA^3*z*Zeta[5])/(11520*(-1 + z)) - 
  (29323*CA^2*CF*z*Zeta[5])/(1152*(-1 + z)) - (40969*CA*CF^2*z*Zeta[5])/
   (2880*(-1 + z)) + (2119*CF^3*z*Zeta[5])/(160*(-1 + z)) - 
  (8641*CA^2*nf*z*Zeta[5])/(1920*(-1 + z)) + (11543*CA*CF*nf*z*Zeta[5])/
   (1440*(-1 + z)) - (3443*CF^2*nf*z*Zeta[5])/(1440*(-1 + z)) + 
  (((101*I)/20)*CA^3*Pi*z*Zeta[5])/(-1 + z) - 
  (((667*I)/40)*CA^2*CF*Pi*z*Zeta[5])/(-1 + z) + 
  (((1041*I)/160)*CA*CF^2*Pi*z*Zeta[5])/(-1 + z) + 
  (((483*I)/80)*CF^3*Pi*z*Zeta[5])/(-1 + z) + 
  (139*C4AF*z*Zeta[5])/(24*dA*TF*(-1 + z)) - 
  (C4AF*Zeta[5])/(4*dA*TF*\[Epsilon]) - (101*CA^3*Zeta[5])/
   (60*(-1 + z)*\[Epsilon]) + (667*CA^2*CF*Zeta[5])/
   (120*(-1 + z)*\[Epsilon]) - (347*CA*CF^2*Zeta[5])/
   (160*(-1 + z)*\[Epsilon]) - (161*CF^3*Zeta[5])/(80*(-1 + z)*\[Epsilon]) + 
  (101*CA^3*z*Zeta[5])/(60*(-1 + z)*\[Epsilon]) - 
  (667*CA^2*CF*z*Zeta[5])/(120*(-1 + z)*\[Epsilon]) + 
  (347*CA*CF^2*z*Zeta[5])/(160*(-1 + z)*\[Epsilon]) + 
  (161*CF^3*z*Zeta[5])/(80*(-1 + z)*\[Epsilon]) - 
  (303*CA^3*G[0, z]*Zeta[5])/(160*(-1 + z)) - (CA^2*CF*G[0, z]*Zeta[5])/
   (20*(-1 + z)) + (229*CA*CF^2*G[0, z]*Zeta[5])/(80*(-1 + z)) - 
  (3*C4AF*G[0, z]*Zeta[5])/(4*dA*TF*(-1 + z)) + 
  (303*CA^3*z*G[0, z]*Zeta[5])/(160*(-1 + z)) + 
  (CA^2*CF*z*G[0, z]*Zeta[5])/(20*(-1 + z)) - (229*CA*CF^2*z*G[0, z]*Zeta[5])/
   (80*(-1 + z)) + (3*C4AF*z*G[0, z]*Zeta[5])/(4*dA*TF*(-1 + z)) + 
  (11*C4AF*G[1, z]*Zeta[5])/(4*dA*TF) - (2563*CA^3*G[1, z]*Zeta[5])/
   (960*(-1 + z)) + (26*CA^2*CF*G[1, z]*Zeta[5])/(5*(-1 + z)) - 
  (53*CA*CF^2*G[1, z]*Zeta[5])/(40*(-1 + z)) + (2563*CA^3*z*G[1, z]*Zeta[5])/
   (960*(-1 + z)) - (26*CA^2*CF*z*G[1, z]*Zeta[5])/(5*(-1 + z)) + 
  (53*CA*CF^2*z*G[1, z]*Zeta[5])/(40*(-1 + z)) + 
  (3*C4AF*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TF) + 
  (101*CA^3*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)) - 
  (667*CA^2*CF*Log[q2/\[Mu]2]*Zeta[5])/(40*(-1 + z)) + 
  (1041*CA*CF^2*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)) + 
  (483*CF^3*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)) - 
  (101*CA^3*z*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)) + 
  (667*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[5])/(40*(-1 + z)) - 
  (1041*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)) - 
  (483*CF^3*z*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)), 
 (13312931*CA*nf^2)/1679616 - (5477815*CF*nf^2)/1679616 - (1457*nf^3)/5832 + 
  ((621697*I)/93312)*CA*nf^2*Pi - ((350747*I)/93312)*CF*nf^2*Pi - 
  ((53*I)/216)*nf^3*Pi + (137735*CA^2*nf*Pi^2)/6912 - 
  (407849*CA*CF*nf*Pi^2)/13824 + (2503*CF^2*nf*Pi^2)/256 - 
  (871*CA*nf^2*Pi^2)/324 + (12389*CF*nf^2*Pi^2)/6912 + (95*nf^3*Pi^2)/864 - 
  ((145999*I)/13824)*CA^3*Pi^3 + ((98789*I)/3456)*CA^2*CF*Pi^3 - 
  ((12017*I)/512)*CA*CF^2*Pi^3 + ((747*I)/128)*CF^3*Pi^3 + 
  ((427*I)/108)*CA^2*nf*Pi^3 - ((25249*I)/3456)*CA*CF*nf*Pi^3 + 
  (3*I)*CF^2*nf*Pi^3 - ((6373*I)/10368)*CA*nf^2*Pi^3 + 
  ((545*I)/1152)*CF*nf^2*Pi^3 + ((7*I)/288)*nf^3*Pi^3 + 
  (1975*CA^3*Pi^4)/1536 - (27275*CA^2*CF*Pi^4)/6144 + 
  (1125*CA*CF^2*Pi^4)/256 - (675*CF^3*Pi^4)/512 - 
  (11243*CA^2*nf*Pi^4)/13824 + (2441*CA*CF*nf*Pi^4)/1728 - 
  (25*CF^2*nf*Pi^4)/48 + (35399*CA*nf^2*Pi^4)/497664 - 
  (94211*CF*nf^2*Pi^4)/1244160 + ((847*I)/2880)*CA^3*Pi^5 - 
  ((4343*I)/4608)*CA^2*CF*Pi^5 + ((503*I)/640)*CA*CF^2*Pi^5 - 
  ((99*I)/640)*CF^3*Pi^5 - ((77*I)/1440)*CA^2*nf*Pi^5 + 
  ((1709*I)/11520)*CA*CF*nf*Pi^5 - ((53*I)/640)*CF^2*nf*Pi^5 - 
  (279*CA^3*Pi^6)/20480 + (657*CA^2*CF*Pi^6)/10240 - 
  (477*CA*CF^2*Pi^6)/5120 + (99*CF^3*Pi^6)/2560 + (C4FF*nf)/(2*dA*TF) + 
  (5*C4FF*nf*Pi^2)/(24*dA*TF) - (C4FF*nf*Pi^4)/(720*dA*TF) + 
  (329795939*CA^3)/(1679616*(-1 + z)^2) - (4732664387*CA^2*CF)/
   (13436928*(-1 + z)^2) + (98006087*CA*CF^2)/(497664*(-1 + z)^2) - 
  (53675*CF^3)/(1536*(-1 + z)^2) - (120343687*CA^2*nf)/(1679616*(-1 + z)^2) + 
  (497655893*CA*CF*nf)/(6718464*(-1 + z)^2) - 
  (209617*CF^2*nf)/(13824*(-1 + z)^2) + (((6842783*I)/46656)*CA^3*Pi)/
   (-1 + z)^2 - (((219785131*I)/746496)*CA^2*CF*Pi)/(-1 + z)^2 + 
  (((5097695*I)/27648)*CA*CF^2*Pi)/(-1 + z)^2 - 
  (((9073*I)/256)*CF^3*Pi)/(-1 + z)^2 - (((5203223*I)/93312)*CA^2*nf*Pi)/
   (-1 + z)^2 + (((25814449*I)/373248)*CA*CF*nf*Pi)/(-1 + z)^2 - 
  (((14221*I)/768)*CF^2*nf*Pi)/(-1 + z)^2 - (31496447*CA^3*Pi^2)/
   (559872*(-1 + z)^2) + (532967909*CA^2*CF*Pi^2)/(4478976*(-1 + z)^2) - 
  (38714839*CA*CF^2*Pi^2)/(497664*(-1 + z)^2) + 
  (70429*CF^3*Pi^2)/(4608*(-1 + z)^2) + (1885645*CA^2*nf*Pi^2)/
   (1119744*(-1 + z)^2) - (292999*CA*CF*nf*Pi^2)/(2239488*(-1 + z)^2) - 
  (99791*CF^2*nf*Pi^2)/(124416*(-1 + z)^2) - (((1010197*I)/248832)*CA^3*Pi^3)/
   (-1 + z)^2 + (((430339*I)/124416)*CA^2*CF*Pi^3)/(-1 + z)^2 + 
  (((60557*I)/27648)*CA*CF^2*Pi^3)/(-1 + z)^2 - 
  (((467*I)/256)*CF^3*Pi^3)/(-1 + z)^2 + (((82981*I)/62208)*CA^2*nf*Pi^3)/
   (-1 + z)^2 - (((9485*I)/15552)*CA*CF*nf*Pi^3)/(-1 + z)^2 - 
  (((19*I)/54)*CF^2*nf*Pi^3)/(-1 + z)^2 + (728047*CA^3*Pi^4)/
   (497664*(-1 + z)^2) - (15565477*CA^2*CF*Pi^4)/(9953280*(-1 + z)^2) - 
  (517687*CA*CF^2*Pi^4)/(1244160*(-1 + z)^2) + 
  (54323*CF^3*Pi^4)/(92160*(-1 + z)^2) - (5851*CA^2*nf*Pi^4)/
   (110592*(-1 + z)^2) - (12055*CA*CF*nf*Pi^4)/(995328*(-1 + z)^2) + 
  (39281*CF^2*nf*Pi^4)/(2488320*(-1 + z)^2) + 
  (((130691*I)/1105920)*CA^3*Pi^5)/(-1 + z)^2 + 
  (((14353*I)/184320)*CA^2*CF*Pi^5)/(-1 + z)^2 - 
  (((84067*I)/276480)*CA*CF^2*Pi^5)/(-1 + z)^2 + 
  (((487*I)/5120)*CF^3*Pi^5)/(-1 + z)^2 - (((17449*I)/552960)*CA^2*nf*Pi^5)/
   (-1 + z)^2 + (((719*I)/46080)*CA*CF*nf*Pi^5)/(-1 + z)^2 + 
  (((1679*I)/138240)*CF^2*nf*Pi^5)/(-1 + z)^2 - 
  (5460929*CA^3*Pi^6)/(418037760*(-1 + z)^2) + 
  (57587*CA^2*CF*Pi^6)/(209018880*(-1 + z)^2) + 
  (309049*CA*CF^2*Pi^6)/(4976640*(-1 + z)^2) - 
  (770101*CF^3*Pi^6)/(17418240*(-1 + z)^2) - C4AF/(4*dA*TF*(-1 + z)^2) - 
  (5*C4AF*Pi^2)/(48*dA*TF*(-1 + z)^2) + (C4AF*Pi^4)/(1440*dA*TF*(-1 + z)^2) - 
  (47*C4AF*Pi^6)/(3024*dA*TF*(-1 + z)^2) - (329795939*CA^3*z)/
   (839808*(-1 + z)^2) + (4732664387*CA^2*CF*z)/(6718464*(-1 + z)^2) - 
  (98006087*CA*CF^2*z)/(248832*(-1 + z)^2) + 
  (53675*CF^3*z)/(768*(-1 + z)^2) + (120343687*CA^2*nf*z)/
   (839808*(-1 + z)^2) - (497655893*CA*CF*nf*z)/(3359232*(-1 + z)^2) + 
  (209617*CF^2*nf*z)/(6912*(-1 + z)^2) - (((6842783*I)/23328)*CA^3*Pi*z)/
   (-1 + z)^2 + (((219785131*I)/373248)*CA^2*CF*Pi*z)/(-1 + z)^2 - 
  (((5097695*I)/13824)*CA*CF^2*Pi*z)/(-1 + z)^2 + 
  (((9073*I)/128)*CF^3*Pi*z)/(-1 + z)^2 + (((5203223*I)/46656)*CA^2*nf*Pi*z)/
   (-1 + z)^2 - (((25814449*I)/186624)*CA*CF*nf*Pi*z)/(-1 + z)^2 + 
  (((14221*I)/384)*CF^2*nf*Pi*z)/(-1 + z)^2 + (63070411*CA^3*Pi^2*z)/
   (559872*(-1 + z)^2) - (533348933*CA^2*CF*Pi^2*z)/(2239488*(-1 + z)^2) + 
  (38720995*CA*CF^2*Pi^2*z)/(248832*(-1 + z)^2) - 
  (70429*CF^3*Pi^2*z)/(2304*(-1 + z)^2) - (1898281*CA^2*nf*Pi^2*z)/
   (559872*(-1 + z)^2) + (317299*CA*CF*nf*Pi^2*z)/(1119744*(-1 + z)^2) + 
  (99791*CF^2*nf*Pi^2*z)/(62208*(-1 + z)^2) + 
  (((1022833*I)/124416)*CA^3*Pi^3*z)/(-1 + z)^2 - 
  (((440059*I)/62208)*CA^2*CF*Pi^3*z)/(-1 + z)^2 - 
  (((59801*I)/13824)*CA*CF^2*Pi^3*z)/(-1 + z)^2 + 
  (((467*I)/128)*CF^3*Pi^3*z)/(-1 + z)^2 - (((83467*I)/31104)*CA^2*nf*Pi^3*z)/
   (-1 + z)^2 + (((19213*I)/15552)*CA*CF*nf*Pi^3*z)/(-1 + z)^2 + 
  (((19*I)/27)*CF^2*nf*Pi^3*z)/(-1 + z)^2 - (3681851*CA^3*Pi^4*z)/
   (1244160*(-1 + z)^2) + (16050181*CA^2*CF*Pi^4*z)/(4976640*(-1 + z)^2) + 
  (483019*CA*CF^2*Pi^4*z)/(622080*(-1 + z)^2) - 
  (54323*CF^3*Pi^4*z)/(46080*(-1 + z)^2) + (5927*CA^2*nf*Pi^4*z)/
   (55296*(-1 + z)^2) + (45587*CA*CF*nf*Pi^4*z)/(2488320*(-1 + z)^2) - 
  (39281*CF^2*nf*Pi^4*z)/(1244160*(-1 + z)^2) - 
  (((26383*I)/110592)*CA^3*Pi^5*z)/(-1 + z)^2 - 
  (((13129*I)/92160)*CA^2*CF*Pi^5*z)/(-1 + z)^2 + 
  (((81619*I)/138240)*CA*CF^2*Pi^5*z)/(-1 + z)^2 - 
  (((487*I)/2560)*CF^3*Pi^5*z)/(-1 + z)^2 + 
  (((17449*I)/276480)*CA^2*nf*Pi^5*z)/(-1 + z)^2 - 
  (((719*I)/23040)*CA*CF*nf*Pi^5*z)/(-1 + z)^2 - 
  (((1679*I)/69120)*CF^2*nf*Pi^5*z)/(-1 + z)^2 + 
  (5460929*CA^3*Pi^6*z)/(209018880*(-1 + z)^2) - 
  (57587*CA^2*CF*Pi^6*z)/(104509440*(-1 + z)^2) - 
  (309049*CA*CF^2*Pi^6*z)/(2488320*(-1 + z)^2) + 
  (770101*CF^3*Pi^6*z)/(8709120*(-1 + z)^2) + (C4AF*z)/(2*dA*TF*(-1 + z)^2) + 
  (5*C4AF*Pi^2*z)/(24*dA*TF*(-1 + z)^2) + (347*C4AF*Pi^4*z)/
   (2880*dA*TF*(-1 + z)^2) + (47*C4AF*Pi^6*z)/(1512*dA*TF*(-1 + z)^2) + 
  (329795939*CA^3*z^2)/(1679616*(-1 + z)^2) - (4732664387*CA^2*CF*z^2)/
   (13436928*(-1 + z)^2) + (98006087*CA*CF^2*z^2)/(497664*(-1 + z)^2) - 
  (53675*CF^3*z^2)/(1536*(-1 + z)^2) - (120343687*CA^2*nf*z^2)/
   (1679616*(-1 + z)^2) + (497655893*CA*CF*nf*z^2)/(6718464*(-1 + z)^2) - 
  (209617*CF^2*nf*z^2)/(13824*(-1 + z)^2) + (((6842783*I)/46656)*CA^3*Pi*z^2)/
   (-1 + z)^2 - (((219785131*I)/746496)*CA^2*CF*Pi*z^2)/(-1 + z)^2 + 
  (((5097695*I)/27648)*CA*CF^2*Pi*z^2)/(-1 + z)^2 - 
  (((9073*I)/256)*CF^3*Pi*z^2)/(-1 + z)^2 - 
  (((5203223*I)/93312)*CA^2*nf*Pi*z^2)/(-1 + z)^2 + 
  (((25814449*I)/373248)*CA*CF*nf*Pi*z^2)/(-1 + z)^2 - 
  (((14221*I)/768)*CF^2*nf*Pi*z^2)/(-1 + z)^2 - 
  (7893491*CA^3*Pi^2*z^2)/(139968*(-1 + z)^2) + 
  (533729957*CA^2*CF*Pi^2*z^2)/(4478976*(-1 + z)^2) - 
  (38727151*CA*CF^2*Pi^2*z^2)/(497664*(-1 + z)^2) + 
  (70429*CF^3*Pi^2*z^2)/(4608*(-1 + z)^2) + (1910917*CA^2*nf*Pi^2*z^2)/
   (1119744*(-1 + z)^2) - (341599*CA*CF*nf*Pi^2*z^2)/(2239488*(-1 + z)^2) - 
  (99791*CF^2*nf*Pi^2*z^2)/(124416*(-1 + z)^2) - 
  (((1035469*I)/248832)*CA^3*Pi^3*z^2)/(-1 + z)^2 + 
  (((449779*I)/124416)*CA^2*CF*Pi^3*z^2)/(-1 + z)^2 + 
  (((59045*I)/27648)*CA*CF^2*Pi^3*z^2)/(-1 + z)^2 - 
  (((467*I)/256)*CF^3*Pi^3*z^2)/(-1 + z)^2 + 
  (((83953*I)/62208)*CA^2*nf*Pi^3*z^2)/(-1 + z)^2 - 
  (((152*I)/243)*CA*CF*nf*Pi^3*z^2)/(-1 + z)^2 - 
  (((19*I)/54)*CF^2*nf*Pi^3*z^2)/(-1 + z)^2 + (3688727*CA^3*Pi^4*z^2)/
   (2488320*(-1 + z)^2) - (16275253*CA^2*CF*Pi^4*z^2)/(9953280*(-1 + z)^2) - 
  (464497*CA*CF^2*Pi^4*z^2)/(1244160*(-1 + z)^2) + 
  (54323*CF^3*Pi^4*z^2)/(92160*(-1 + z)^2) - (5851*CA^2*nf*Pi^4*z^2)/
   (110592*(-1 + z)^2) - (38243*CA*CF*nf*Pi^4*z^2)/(4976640*(-1 + z)^2) + 
  (39281*CF^2*nf*Pi^4*z^2)/(2488320*(-1 + z)^2) + 
  (((130691*I)/1105920)*CA^3*Pi^5*z^2)/(-1 + z)^2 + 
  (((13129*I)/184320)*CA^2*CF*Pi^5*z^2)/(-1 + z)^2 - 
  (((16079*I)/55296)*CA*CF^2*Pi^5*z^2)/(-1 + z)^2 + 
  (((487*I)/5120)*CF^3*Pi^5*z^2)/(-1 + z)^2 - 
  (((17449*I)/552960)*CA^2*nf*Pi^5*z^2)/(-1 + z)^2 + 
  (((719*I)/46080)*CA*CF*nf*Pi^5*z^2)/(-1 + z)^2 + 
  (((1679*I)/138240)*CF^2*nf*Pi^5*z^2)/(-1 + z)^2 - 
  (5460929*CA^3*Pi^6*z^2)/(418037760*(-1 + z)^2) + 
  (57587*CA^2*CF*Pi^6*z^2)/(209018880*(-1 + z)^2) + 
  (309049*CA*CF^2*Pi^6*z^2)/(4976640*(-1 + z)^2) - 
  (770101*CF^3*Pi^6*z^2)/(17418240*(-1 + z)^2) - 
  (C4AF*z^2)/(4*dA*TF*(-1 + z)^2) - (5*C4AF*Pi^2*z^2)/(48*dA*TF*(-1 + z)^2) - 
  (283*C4AF*Pi^4*z^2)/(2880*dA*TF*(-1 + z)^2) - 
  (47*C4AF*Pi^6*z^2)/(3024*dA*TF*(-1 + z)^2) + CA^3/(384*\[Epsilon]^6) - 
  (CA^2*CF)/(64*\[Epsilon]^6) + (CA*CF^2)/(32*\[Epsilon]^6) - 
  CF^3/(48*\[Epsilon]^6) + (11*CA^3)/(256*\[Epsilon]^5) - 
  (25*CA^2*CF)/(128*\[Epsilon]^5) + (17*CA*CF^2)/(64*\[Epsilon]^5) - 
  (3*CF^3)/(32*\[Epsilon]^5) - (CA^2*nf)/(128*\[Epsilon]^5) + 
  (CA*CF*nf)/(32*\[Epsilon]^5) - (CF^2*nf)/(32*\[Epsilon]^5) + 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 - (((3*I)/64)*CA^2*CF*Pi)/\[Epsilon]^5 + 
  (((3*I)/32)*CA*CF^2*Pi)/\[Epsilon]^5 - ((I/16)*CF^3*Pi)/\[Epsilon]^5 + 
  (1975*CA^3)/(5184*\[Epsilon]^4) - (27275*CA^2*CF)/(20736*\[Epsilon]^4) + 
  (125*CA*CF^2)/(96*\[Epsilon]^4) - (25*CF^3)/(64*\[Epsilon]^4) - 
  (1213*CA^2*nf)/(10368*\[Epsilon]^4) + (3263*CA*CF*nf)/
   (10368*\[Epsilon]^4) - (31*CF^2*nf)/(192*\[Epsilon]^4) + 
  (49*CA*nf^2)/(5184*\[Epsilon]^4) - (49*CF*nf^2)/(2592*\[Epsilon]^4) + 
  (((33*I)/256)*CA^3*Pi)/\[Epsilon]^4 - (((75*I)/128)*CA^2*CF*Pi)/
   \[Epsilon]^4 + (((51*I)/64)*CA*CF^2*Pi)/\[Epsilon]^4 - 
  (((9*I)/32)*CF^3*Pi)/\[Epsilon]^4 - (((3*I)/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (((3*I)/32)*CA*CF*nf*Pi)/\[Epsilon]^4 - (((3*I)/32)*CF^2*nf*Pi)/
   \[Epsilon]^4 - (23*CA^3*Pi^2)/(1536*\[Epsilon]^4) + 
  (65*CA^2*CF*Pi^2)/(768*\[Epsilon]^4) - (61*CA*CF^2*Pi^2)/
   (384*\[Epsilon]^4) + (19*CF^3*Pi^2)/(192*\[Epsilon]^4) + 
  (145999*CA^3)/(62208*\[Epsilon]^3) - (98789*CA^2*CF)/(15552*\[Epsilon]^3) + 
  (12017*CA*CF^2)/(2304*\[Epsilon]^3) - (83*CF^3)/(64*\[Epsilon]^3) - 
  (427*CA^2*nf)/(486*\[Epsilon]^3) + (25249*CA*CF*nf)/(15552*\[Epsilon]^3) - 
  (2*CF^2*nf)/(3*\[Epsilon]^3) + (839*CA*nf^2)/(7776*\[Epsilon]^3) - 
  (787*CF*nf^2)/(7776*\[Epsilon]^3) - nf^3/(216*\[Epsilon]^3) + 
  (((1975*I)/1728)*CA^3*Pi)/\[Epsilon]^3 - (((27275*I)/6912)*CA^2*CF*Pi)/
   \[Epsilon]^3 + (((125*I)/32)*CA*CF^2*Pi)/\[Epsilon]^3 - 
  (((75*I)/64)*CF^3*Pi)/\[Epsilon]^3 - (((1213*I)/3456)*CA^2*nf*Pi)/
   \[Epsilon]^3 + (((3263*I)/3456)*CA*CF*nf*Pi)/\[Epsilon]^3 - 
  (((31*I)/64)*CF^2*nf*Pi)/\[Epsilon]^3 + (((49*I)/1728)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (((49*I)/864)*CF*nf^2*Pi)/\[Epsilon]^3 - 
  (19855*CA^3*Pi^2)/(82944*\[Epsilon]^3) + (41491*CA^2*CF*Pi^2)/
   (41472*\[Epsilon]^3) - (2881*CA*CF^2*Pi^2)/(2304*\[Epsilon]^3) + 
  (53*CF^3*Pi^2)/(128*\[Epsilon]^3) + (1805*CA^2*nf*Pi^2)/
   (41472*\[Epsilon]^3) - (827*CA*CF*nf*Pi^2)/(5184*\[Epsilon]^3) + 
  (167*CF^2*nf*Pi^2)/(1152*\[Epsilon]^3) - (((11*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 + (((29*I)/256)*CA^2*CF*Pi^3)/\[Epsilon]^3 - 
  (((25*I)/128)*CA*CF^2*Pi^3)/\[Epsilon]^3 + (((7*I)/64)*CF^3*Pi^3)/
   \[Epsilon]^3 - (137735*CA^2*nf)/(31104*\[Epsilon]^2) + 
  (407849*CA*CF*nf)/(62208*\[Epsilon]^2) - 
  (2503*CF^2*nf)/(1152*\[Epsilon]^2) + (241*CA*nf^2)/(432*\[Epsilon]^2) - 
  (691*CF*nf^2)/(1728*\[Epsilon]^2) - (5*nf^3)/(216*\[Epsilon]^2) + 
  (((145999*I)/20736)*CA^3*Pi)/\[Epsilon]^2 - (((98789*I)/5184)*CA^2*CF*Pi)/
   \[Epsilon]^2 + (((12017*I)/768)*CA*CF^2*Pi)/\[Epsilon]^2 - 
  (((249*I)/64)*CF^3*Pi)/\[Epsilon]^2 - (((427*I)/162)*CA^2*nf*Pi)/
   \[Epsilon]^2 + (((25249*I)/5184)*CA*CF*nf*Pi)/\[Epsilon]^2 - 
  ((2*I)*CF^2*nf*Pi)/\[Epsilon]^2 + (((839*I)/2592)*CA*nf^2*Pi)/
   \[Epsilon]^2 - (((787*I)/2592)*CF*nf^2*Pi)/\[Epsilon]^2 - 
  ((I/72)*nf^3*Pi)/\[Epsilon]^2 - (1975*CA^3*Pi^2)/(1152*\[Epsilon]^2) + 
  (27275*CA^2*CF*Pi^2)/(4608*\[Epsilon]^2) - 
  (375*CA*CF^2*Pi^2)/(64*\[Epsilon]^2) + (225*CF^3*Pi^2)/(128*\[Epsilon]^2) + 
  (77071*CA^2*nf*Pi^2)/(124416*\[Epsilon]^2) - 
  (185891*CA*CF*nf*Pi^2)/(124416*\[Epsilon]^2) + 
  (4985*CF^2*nf*Pi^2)/(6912*\[Epsilon]^2) - (1031*CA*nf^2*Pi^2)/
   (20736*\[Epsilon]^2) + (301*CF*nf^2*Pi^2)/(3456*\[Epsilon]^2) - 
  (((9163*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + 
  (((17191*I)/13824)*CA^2*CF*Pi^3)/\[Epsilon]^2 - 
  (((1045*I)/768)*CA*CF^2*Pi^3)/\[Epsilon]^2 + (((51*I)/128)*CF^3*Pi^3)/
   \[Epsilon]^2 + (((833*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - 
  (((341*I)/1728)*CA*CF*nf*Pi^3)/\[Epsilon]^2 + 
  (((59*I)/384)*CF^2*nf*Pi^3)/\[Epsilon]^2 + 
  (3*CA^3*Pi^4)/(128*\[Epsilon]^2) - (15*CA^2*CF*Pi^4)/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*Pi^4)/(16*\[Epsilon]^2) - (3*CF^3*Pi^4)/(32*\[Epsilon]^2) + 
  (177487*CA^3)/(15552*(-1 + z)^2*\[Epsilon]^2) - 
  (3247069*CA^2*CF)/(124416*(-1 + z)^2*\[Epsilon]^2) + 
  (256319*CA*CF^2)/(13824*(-1 + z)^2*\[Epsilon]^2) - 
  (515*CF^3)/(128*(-1 + z)^2*\[Epsilon]^2) - 
  (39073*CA^3*Pi^2)/(124416*(-1 + z)^2*\[Epsilon]^2) + 
  (110461*CA^2*CF*Pi^2)/(248832*(-1 + z)^2*\[Epsilon]^2) - 
  (203*CA*CF^2*Pi^2)/(6912*(-1 + z)^2*\[Epsilon]^2) - 
  (77*CF^3*Pi^2)/(768*(-1 + z)^2*\[Epsilon]^2) + 
  (6599*CA^3*Pi^4)/(1658880*(-1 + z)^2*\[Epsilon]^2) - 
  (5321*CA^2*CF*Pi^4)/(829440*(-1 + z)^2*\[Epsilon]^2) - 
  (71*CA*CF^2*Pi^4)/(9216*(-1 + z)^2*\[Epsilon]^2) + 
  (71*CF^3*Pi^4)/(7680*(-1 + z)^2*\[Epsilon]^2) - 
  (177487*CA^3*z)/(7776*(-1 + z)^2*\[Epsilon]^2) + 
  (3247069*CA^2*CF*z)/(62208*(-1 + z)^2*\[Epsilon]^2) - 
  (256319*CA*CF^2*z)/(6912*(-1 + z)^2*\[Epsilon]^2) + 
  (515*CF^3*z)/(64*(-1 + z)^2*\[Epsilon]^2) + 
  (39235*CA^3*Pi^2*z)/(62208*(-1 + z)^2*\[Epsilon]^2) - 
  (111433*CA^2*CF*Pi^2*z)/(124416*(-1 + z)^2*\[Epsilon]^2) + 
  (221*CA*CF^2*Pi^2*z)/(3456*(-1 + z)^2*\[Epsilon]^2) + 
  (77*CF^3*Pi^2*z)/(384*(-1 + z)^2*\[Epsilon]^2) - 
  (6599*CA^3*Pi^4*z)/(829440*(-1 + z)^2*\[Epsilon]^2) + 
  (5321*CA^2*CF*Pi^4*z)/(414720*(-1 + z)^2*\[Epsilon]^2) + 
  (71*CA*CF^2*Pi^4*z)/(4608*(-1 + z)^2*\[Epsilon]^2) - 
  (71*CF^3*Pi^4*z)/(3840*(-1 + z)^2*\[Epsilon]^2) + 
  (177487*CA^3*z^2)/(15552*(-1 + z)^2*\[Epsilon]^2) - 
  (3247069*CA^2*CF*z^2)/(124416*(-1 + z)^2*\[Epsilon]^2) + 
  (256319*CA*CF^2*z^2)/(13824*(-1 + z)^2*\[Epsilon]^2) - 
  (515*CF^3*z^2)/(128*(-1 + z)^2*\[Epsilon]^2) - 
  (39397*CA^3*Pi^2*z^2)/(124416*(-1 + z)^2*\[Epsilon]^2) + 
  (112405*CA^2*CF*Pi^2*z^2)/(248832*(-1 + z)^2*\[Epsilon]^2) - 
  (239*CA*CF^2*Pi^2*z^2)/(6912*(-1 + z)^2*\[Epsilon]^2) - 
  (77*CF^3*Pi^2*z^2)/(768*(-1 + z)^2*\[Epsilon]^2) + 
  (6599*CA^3*Pi^4*z^2)/(1658880*(-1 + z)^2*\[Epsilon]^2) - 
  (5321*CA^2*CF*Pi^4*z^2)/(829440*(-1 + z)^2*\[Epsilon]^2) - 
  (71*CA*CF^2*Pi^4*z^2)/(9216*(-1 + z)^2*\[Epsilon]^2) + 
  (71*CF^3*Pi^4*z^2)/(7680*(-1 + z)^2*\[Epsilon]^2) + 
  (621697*CA*nf^2)/(279936*\[Epsilon]) - (350747*CF*nf^2)/
   (279936*\[Epsilon]) - (53*nf^3)/(648*\[Epsilon]) - 
  (((137735*I)/10368)*CA^2*nf*Pi)/\[Epsilon] + 
  (((407849*I)/20736)*CA*CF*nf*Pi)/\[Epsilon] - 
  (((2503*I)/384)*CF^2*nf*Pi)/\[Epsilon] + (((241*I)/144)*CA*nf^2*Pi)/
   \[Epsilon] - (((691*I)/576)*CF*nf^2*Pi)/\[Epsilon] - 
  (((5*I)/72)*nf^3*Pi)/\[Epsilon] - (145999*CA^3*Pi^2)/(13824*\[Epsilon]) + 
  (98789*CA^2*CF*Pi^2)/(3456*\[Epsilon]) - (12017*CA*CF^2*Pi^2)/
   (512*\[Epsilon]) + (747*CF^3*Pi^2)/(128*\[Epsilon]) + 
  (427*CA^2*nf*Pi^2)/(108*\[Epsilon]) - (25249*CA*CF*nf*Pi^2)/
   (3456*\[Epsilon]) + (3*CF^2*nf*Pi^2)/\[Epsilon] - 
  (16441*CA*nf^2*Pi^2)/(31104*\[Epsilon]) + (4783*CF*nf^2*Pi^2)/
   (10368*\[Epsilon]) + (19*nf^3*Pi^2)/(864*\[Epsilon]) - 
  (((1975*I)/1152)*CA^3*Pi^3)/\[Epsilon] + (((27275*I)/4608)*CA^2*CF*Pi^3)/
   \[Epsilon] - (((375*I)/64)*CA*CF^2*Pi^3)/\[Epsilon] + 
  (((225*I)/128)*CF^3*Pi^3)/\[Epsilon] + (((33403*I)/41472)*CA^2*nf*Pi^3)/
   \[Epsilon] - (((68423*I)/41472)*CA*CF*nf*Pi^3)/\[Epsilon] + 
  (((1637*I)/2304)*CF^2*nf*Pi^3)/\[Epsilon] - (((443*I)/6912)*CA*nf^2*Pi^3)/
   \[Epsilon] + (((35*I)/384)*CF*nf^2*Pi^3)/\[Epsilon] + 
  (3245*CA^3*Pi^4)/(9216*\[Epsilon]) - (2779*CA^2*CF*Pi^4)/
   (2304*\[Epsilon]) + (293*CA*CF^2*Pi^4)/(256*\[Epsilon]) - 
  (9*CF^3*Pi^4)/(32*\[Epsilon]) - (295*CA^2*nf*Pi^4)/(4608*\[Epsilon]) + 
  (439*CA*CF*nf*Pi^4)/(2304*\[Epsilon]) - (CF^2*nf*Pi^4)/(8*\[Epsilon]) + 
  (((51*I)/2560)*CA^3*Pi^5)/\[Epsilon] - (((123*I)/1280)*CA^2*CF*Pi^5)/
   \[Epsilon] + (((93*I)/640)*CA*CF^2*Pi^5)/\[Epsilon] - 
  (((21*I)/320)*CF^3*Pi^5)/\[Epsilon] + (6842783*CA^3)/
   (139968*(-1 + z)^2*\[Epsilon]) - (219785131*CA^2*CF)/
   (2239488*(-1 + z)^2*\[Epsilon]) + (5097695*CA*CF^2)/
   (82944*(-1 + z)^2*\[Epsilon]) - (9073*CF^3)/(768*(-1 + z)^2*\[Epsilon]) - 
  (5203223*CA^2*nf)/(279936*(-1 + z)^2*\[Epsilon]) + 
  (25814449*CA*CF*nf)/(1119744*(-1 + z)^2*\[Epsilon]) - 
  (14221*CF^2*nf)/(2304*(-1 + z)^2*\[Epsilon]) + 
  (((177487*I)/5184)*CA^3*Pi)/((-1 + z)^2*\[Epsilon]) - 
  (((3247069*I)/41472)*CA^2*CF*Pi)/((-1 + z)^2*\[Epsilon]) + 
  (((256319*I)/4608)*CA*CF^2*Pi)/((-1 + z)^2*\[Epsilon]) - 
  (((1545*I)/128)*CF^3*Pi)/((-1 + z)^2*\[Epsilon]) - 
  (1010197*CA^3*Pi^2)/(746496*(-1 + z)^2*\[Epsilon]) + 
  (430339*CA^2*CF*Pi^2)/(373248*(-1 + z)^2*\[Epsilon]) + 
  (60557*CA*CF^2*Pi^2)/(82944*(-1 + z)^2*\[Epsilon]) - 
  (467*CF^3*Pi^2)/(768*(-1 + z)^2*\[Epsilon]) + 
  (82981*CA^2*nf*Pi^2)/(186624*(-1 + z)^2*\[Epsilon]) - 
  (9485*CA*CF*nf*Pi^2)/(46656*(-1 + z)^2*\[Epsilon]) - 
  (19*CF^2*nf*Pi^2)/(162*(-1 + z)^2*\[Epsilon]) - 
  (((39073*I)/41472)*CA^3*Pi^3)/((-1 + z)^2*\[Epsilon]) + 
  (((110461*I)/82944)*CA^2*CF*Pi^3)/((-1 + z)^2*\[Epsilon]) - 
  (((203*I)/2304)*CA*CF^2*Pi^3)/((-1 + z)^2*\[Epsilon]) - 
  (((77*I)/256)*CF^3*Pi^3)/((-1 + z)^2*\[Epsilon]) + 
  (130691*CA^3*Pi^4)/(3317760*(-1 + z)^2*\[Epsilon]) + 
  (14353*CA^2*CF*Pi^4)/(552960*(-1 + z)^2*\[Epsilon]) - 
  (84067*CA*CF^2*Pi^4)/(829440*(-1 + z)^2*\[Epsilon]) + 
  (487*CF^3*Pi^4)/(15360*(-1 + z)^2*\[Epsilon]) - 
  (17449*CA^2*nf*Pi^4)/(1658880*(-1 + z)^2*\[Epsilon]) + 
  (719*CA*CF*nf*Pi^4)/(138240*(-1 + z)^2*\[Epsilon]) + 
  (1679*CF^2*nf*Pi^4)/(414720*(-1 + z)^2*\[Epsilon]) + 
  (((6599*I)/552960)*CA^3*Pi^5)/((-1 + z)^2*\[Epsilon]) - 
  (((5321*I)/276480)*CA^2*CF*Pi^5)/((-1 + z)^2*\[Epsilon]) - 
  (((71*I)/3072)*CA*CF^2*Pi^5)/((-1 + z)^2*\[Epsilon]) + 
  (((71*I)/2560)*CF^3*Pi^5)/((-1 + z)^2*\[Epsilon]) - 
  (6842783*CA^3*z)/(69984*(-1 + z)^2*\[Epsilon]) + 
  (219785131*CA^2*CF*z)/(1119744*(-1 + z)^2*\[Epsilon]) - 
  (5097695*CA*CF^2*z)/(41472*(-1 + z)^2*\[Epsilon]) + 
  (9073*CF^3*z)/(384*(-1 + z)^2*\[Epsilon]) + 
  (5203223*CA^2*nf*z)/(139968*(-1 + z)^2*\[Epsilon]) - 
  (25814449*CA*CF*nf*z)/(559872*(-1 + z)^2*\[Epsilon]) + 
  (14221*CF^2*nf*z)/(1152*(-1 + z)^2*\[Epsilon]) - 
  (((177487*I)/2592)*CA^3*Pi*z)/((-1 + z)^2*\[Epsilon]) + 
  (((3247069*I)/20736)*CA^2*CF*Pi*z)/((-1 + z)^2*\[Epsilon]) - 
  (((256319*I)/2304)*CA*CF^2*Pi*z)/((-1 + z)^2*\[Epsilon]) + 
  (((1545*I)/64)*CF^3*Pi*z)/((-1 + z)^2*\[Epsilon]) + 
  (1022833*CA^3*Pi^2*z)/(373248*(-1 + z)^2*\[Epsilon]) - 
  (440059*CA^2*CF*Pi^2*z)/(186624*(-1 + z)^2*\[Epsilon]) - 
  (59801*CA*CF^2*Pi^2*z)/(41472*(-1 + z)^2*\[Epsilon]) + 
  (467*CF^3*Pi^2*z)/(384*(-1 + z)^2*\[Epsilon]) - 
  (83467*CA^2*nf*Pi^2*z)/(93312*(-1 + z)^2*\[Epsilon]) + 
  (19213*CA*CF*nf*Pi^2*z)/(46656*(-1 + z)^2*\[Epsilon]) + 
  (19*CF^2*nf*Pi^2*z)/(81*(-1 + z)^2*\[Epsilon]) + 
  (((39235*I)/20736)*CA^3*Pi^3*z)/((-1 + z)^2*\[Epsilon]) - 
  (((111433*I)/41472)*CA^2*CF*Pi^3*z)/((-1 + z)^2*\[Epsilon]) + 
  (((221*I)/1152)*CA*CF^2*Pi^3*z)/((-1 + z)^2*\[Epsilon]) + 
  (((77*I)/128)*CF^3*Pi^3*z)/((-1 + z)^2*\[Epsilon]) - 
  (26383*CA^3*Pi^4*z)/(331776*(-1 + z)^2*\[Epsilon]) - 
  (13129*CA^2*CF*Pi^4*z)/(276480*(-1 + z)^2*\[Epsilon]) + 
  (81619*CA*CF^2*Pi^4*z)/(414720*(-1 + z)^2*\[Epsilon]) - 
  (487*CF^3*Pi^4*z)/(7680*(-1 + z)^2*\[Epsilon]) + 
  (17449*CA^2*nf*Pi^4*z)/(829440*(-1 + z)^2*\[Epsilon]) - 
  (719*CA*CF*nf*Pi^4*z)/(69120*(-1 + z)^2*\[Epsilon]) - 
  (1679*CF^2*nf*Pi^4*z)/(207360*(-1 + z)^2*\[Epsilon]) - 
  (((6599*I)/276480)*CA^3*Pi^5*z)/((-1 + z)^2*\[Epsilon]) + 
  (((5321*I)/138240)*CA^2*CF*Pi^5*z)/((-1 + z)^2*\[Epsilon]) + 
  (((71*I)/1536)*CA*CF^2*Pi^5*z)/((-1 + z)^2*\[Epsilon]) - 
  (((71*I)/1280)*CF^3*Pi^5*z)/((-1 + z)^2*\[Epsilon]) + 
  (6842783*CA^3*z^2)/(139968*(-1 + z)^2*\[Epsilon]) - 
  (219785131*CA^2*CF*z^2)/(2239488*(-1 + z)^2*\[Epsilon]) + 
  (5097695*CA*CF^2*z^2)/(82944*(-1 + z)^2*\[Epsilon]) - 
  (9073*CF^3*z^2)/(768*(-1 + z)^2*\[Epsilon]) - 
  (5203223*CA^2*nf*z^2)/(279936*(-1 + z)^2*\[Epsilon]) + 
  (25814449*CA*CF*nf*z^2)/(1119744*(-1 + z)^2*\[Epsilon]) - 
  (14221*CF^2*nf*z^2)/(2304*(-1 + z)^2*\[Epsilon]) + 
  (((177487*I)/5184)*CA^3*Pi*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (((3247069*I)/41472)*CA^2*CF*Pi*z^2)/((-1 + z)^2*\[Epsilon]) + 
  (((256319*I)/4608)*CA*CF^2*Pi*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (((1545*I)/128)*CF^3*Pi*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (1035469*CA^3*Pi^2*z^2)/(746496*(-1 + z)^2*\[Epsilon]) + 
  (449779*CA^2*CF*Pi^2*z^2)/(373248*(-1 + z)^2*\[Epsilon]) + 
  (59045*CA*CF^2*Pi^2*z^2)/(82944*(-1 + z)^2*\[Epsilon]) - 
  (467*CF^3*Pi^2*z^2)/(768*(-1 + z)^2*\[Epsilon]) + 
  (83953*CA^2*nf*Pi^2*z^2)/(186624*(-1 + z)^2*\[Epsilon]) - 
  (152*CA*CF*nf*Pi^2*z^2)/(729*(-1 + z)^2*\[Epsilon]) - 
  (19*CF^2*nf*Pi^2*z^2)/(162*(-1 + z)^2*\[Epsilon]) - 
  (((39397*I)/41472)*CA^3*Pi^3*z^2)/((-1 + z)^2*\[Epsilon]) + 
  (((112405*I)/82944)*CA^2*CF*Pi^3*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (((239*I)/2304)*CA*CF^2*Pi^3*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (((77*I)/256)*CF^3*Pi^3*z^2)/((-1 + z)^2*\[Epsilon]) + 
  (130691*CA^3*Pi^4*z^2)/(3317760*(-1 + z)^2*\[Epsilon]) + 
  (13129*CA^2*CF*Pi^4*z^2)/(552960*(-1 + z)^2*\[Epsilon]) - 
  (16079*CA*CF^2*Pi^4*z^2)/(165888*(-1 + z)^2*\[Epsilon]) + 
  (487*CF^3*Pi^4*z^2)/(15360*(-1 + z)^2*\[Epsilon]) - 
  (17449*CA^2*nf*Pi^4*z^2)/(1658880*(-1 + z)^2*\[Epsilon]) + 
  (719*CA*CF*nf*Pi^4*z^2)/(138240*(-1 + z)^2*\[Epsilon]) + 
  (1679*CF^2*nf*Pi^4*z^2)/(414720*(-1 + z)^2*\[Epsilon]) + 
  (((6599*I)/552960)*CA^3*Pi^5*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (((5321*I)/276480)*CA^2*CF*Pi^5*z^2)/((-1 + z)^2*\[Epsilon]) - 
  (((71*I)/3072)*CA*CF^2*Pi^5*z^2)/((-1 + z)^2*\[Epsilon]) + 
  (((71*I)/2560)*CF^3*Pi^5*z^2)/((-1 + z)^2*\[Epsilon]) + 
  (209*CA*nf^2*G[0, z])/729 + ((11*I)/32)*CA*nf^2*Pi*G[0, z] + 
  (6559*CA^2*nf*Pi^2*G[0, z])/2304 - (1319*CA*CF*nf*Pi^2*G[0, z])/768 - 
  (925*CA*nf^2*Pi^2*G[0, z])/5184 - ((4177*I)/1536)*CA^3*Pi^3*G[0, z] + 
  ((1045*I)/256)*CA^2*CF*Pi^3*G[0, z] - ((369*I)/256)*CA*CF^2*Pi^3*G[0, z] + 
  ((589*I)/768)*CA^2*nf*Pi^3*G[0, z] - ((71*I)/128)*CA*CF*nf*Pi^3*G[0, z] - 
  ((53*I)/1152)*CA*nf^2*Pi^3*G[0, z] + (693*CA^3*Pi^4*G[0, z])/2048 - 
  (855*CA^2*CF*Pi^4*G[0, z])/1024 + (81*CA*CF^2*Pi^4*G[0, z])/256 - 
  (151*CA^2*nf*Pi^4*G[0, z])/1536 + (27*CA*CF*nf*Pi^4*G[0, z])/256 + 
  ((123*I)/2560)*CA^3*Pi^5*G[0, z] - ((171*I)/1280)*CA^2*CF*Pi^5*G[0, z] + 
  ((3*I)/40)*CA*CF^2*Pi^5*G[0, z] + (985139*CA^3*G[0, z])/
   (46656*(-1 + z)^2) - (5668021*CA^2*CF*G[0, z])/(248832*(-1 + z)^2) + 
  (5741*CA*CF^2*G[0, z])/(1024*(-1 + z)^2) - (489431*CA^2*nf*G[0, z])/
   (93312*(-1 + z)^2) + (271637*CA*CF*nf*G[0, z])/(124416*(-1 + z)^2) + 
  (((37133*I)/1728)*CA^3*Pi*G[0, z])/(-1 + z)^2 - 
  (((343573*I)/13824)*CA^2*CF*Pi*G[0, z])/(-1 + z)^2 + 
  (((3453*I)/512)*CA*CF^2*Pi*G[0, z])/(-1 + z)^2 - 
  (((19615*I)/3456)*CA^2*nf*Pi*G[0, z])/(-1 + z)^2 + 
  (((20045*I)/6912)*CA*CF*nf*Pi*G[0, z])/(-1 + z)^2 - 
  (305867*CA^3*Pi^2*G[0, z])/(31104*(-1 + z)^2) + 
  (111469*CA^2*CF*Pi^2*G[0, z])/(9216*(-1 + z)^2) - 
  (10523*CA*CF^2*Pi^2*G[0, z])/(3072*(-1 + z)^2) - 
  (17317*CA^2*nf*Pi^2*G[0, z])/(124416*(-1 + z)^2) + 
  (517*CA*CF*nf*Pi^2*G[0, z])/(4608*(-1 + z)^2) + 
  (((1543*I)/27648)*CA^3*Pi^3*G[0, z])/(-1 + z)^2 - 
  (((237*I)/512)*CA^2*CF*Pi^3*G[0, z])/(-1 + z)^2 + 
  (((167*I)/512)*CA*CF^2*Pi^3*G[0, z])/(-1 + z)^2 - 
  (((1151*I)/13824)*CA^2*nf*Pi^3*G[0, z])/(-1 + z)^2 + 
  (((23*I)/256)*CA*CF*nf*Pi^3*G[0, z])/(-1 + z)^2 + 
  (174449*CA^3*Pi^4*G[0, z])/(1105920*(-1 + z)^2) + 
  (57349*CA^2*CF*Pi^4*G[0, z])/(552960*(-1 + z)^2) - 
  (319*CA*CF^2*Pi^4*G[0, z])/(3072*(-1 + z)^2) + 
  (2369*CA^2*nf*Pi^4*G[0, z])/(552960*(-1 + z)^2) - 
  (1217*CA*CF*nf*Pi^4*G[0, z])/(276480*(-1 + z)^2) + 
  (((1127*I)/184320)*CA^3*Pi^5*G[0, z])/(-1 + z)^2 + 
  (((151*I)/5120)*CA^2*CF*Pi^5*G[0, z])/(-1 + z)^2 - 
  (((141*I)/5120)*CA*CF^2*Pi^5*G[0, z])/(-1 + z)^2 - 
  (3942743*CA^3*z*G[0, z])/(93312*(-1 + z)^2) + 
  (5676769*CA^2*CF*z*G[0, z])/(124416*(-1 + z)^2) - 
  (5765*CA*CF^2*z*G[0, z])/(512*(-1 + z)^2) + (489431*CA^2*nf*z*G[0, z])/
   (46656*(-1 + z)^2) - (271637*CA*CF*nf*z*G[0, z])/(62208*(-1 + z)^2) - 
  (((37133*I)/864)*CA^3*Pi*z*G[0, z])/(-1 + z)^2 + 
  (((343573*I)/6912)*CA^2*CF*Pi*z*G[0, z])/(-1 + z)^2 - 
  (((3453*I)/256)*CA*CF^2*Pi*z*G[0, z])/(-1 + z)^2 + 
  (((19615*I)/1728)*CA^2*nf*Pi*z*G[0, z])/(-1 + z)^2 - 
  (((20045*I)/3456)*CA*CF*nf*Pi*z*G[0, z])/(-1 + z)^2 + 
  (616297*CA^3*Pi^2*z*G[0, z])/(31104*(-1 + z)^2) - 
  (114457*CA^2*CF*Pi^2*z*G[0, z])/(4608*(-1 + z)^2) + 
  (10927*CA*CF^2*Pi^2*z*G[0, z])/(1536*(-1 + z)^2) + 
  (16129*CA^2*nf*Pi^2*z*G[0, z])/(62208*(-1 + z)^2) - 
  (325*CA*CF*nf*Pi^2*z*G[0, z])/(2304*(-1 + z)^2) - 
  (((139*I)/13824)*CA^3*Pi^3*z*G[0, z])/(-1 + z)^2 + 
  (((121*I)/256)*CA^2*CF*Pi^3*z*G[0, z])/(-1 + z)^2 - 
  (((111*I)/256)*CA*CF^2*Pi^3*z*G[0, z])/(-1 + z)^2 + 
  (((1043*I)/6912)*CA^2*nf*Pi^3*z*G[0, z])/(-1 + z)^2 - 
  (((15*I)/128)*CA*CF*nf*Pi^3*z*G[0, z])/(-1 + z)^2 - 
  (173801*CA^3*Pi^4*z*G[0, z])/(552960*(-1 + z)^2) - 
  (48613*CA^2*CF*Pi^4*z*G[0, z])/(276480*(-1 + z)^2) + 
  (3721*CA*CF^2*Pi^4*z*G[0, z])/(23040*(-1 + z)^2) - 
  (2369*CA^2*nf*Pi^4*z*G[0, z])/(276480*(-1 + z)^2) + 
  (1217*CA*CF*nf*Pi^4*z*G[0, z])/(138240*(-1 + z)^2) - 
  (((1127*I)/92160)*CA^3*Pi^5*z*G[0, z])/(-1 + z)^2 - 
  (((151*I)/2560)*CA^2*CF*Pi^5*z*G[0, z])/(-1 + z)^2 + 
  (((141*I)/2560)*CA*CF^2*Pi^5*z*G[0, z])/(-1 + z)^2 - 
  (3*C4AF*Pi^2*z*G[0, z])/(16*dA*TF*(-1 + z)^2) - 
  (13*C4AF*Pi^4*z*G[0, z])/(160*dA*TF*(-1 + z)^2) + 
  (1972465*CA^3*z^2*G[0, z])/(93312*(-1 + z)^2) - 
  (5685517*CA^2*CF*z^2*G[0, z])/(248832*(-1 + z)^2) + 
  (5789*CA*CF^2*z^2*G[0, z])/(1024*(-1 + z)^2) - 
  (489431*CA^2*nf*z^2*G[0, z])/(93312*(-1 + z)^2) + 
  (271637*CA*CF*nf*z^2*G[0, z])/(124416*(-1 + z)^2) + 
  (((37133*I)/1728)*CA^3*Pi*z^2*G[0, z])/(-1 + z)^2 - 
  (((343573*I)/13824)*CA^2*CF*Pi*z^2*G[0, z])/(-1 + z)^2 + 
  (((3453*I)/512)*CA*CF^2*Pi*z^2*G[0, z])/(-1 + z)^2 - 
  (((19615*I)/3456)*CA^2*nf*Pi*z^2*G[0, z])/(-1 + z)^2 + 
  (((20045*I)/6912)*CA*CF*nf*Pi*z^2*G[0, z])/(-1 + z)^2 - 
  (614137*CA^3*Pi^2*z^2*G[0, z])/(62208*(-1 + z)^2) + 
  (116141*CA^2*CF*Pi^2*z^2*G[0, z])/(9216*(-1 + z)^2) - 
  (11231*CA*CF^2*Pi^2*z^2*G[0, z])/(3072*(-1 + z)^2) - 
  (17209*CA^2*nf*Pi^2*z^2*G[0, z])/(124416*(-1 + z)^2) + 
  (209*CA*CF*nf*Pi^2*z^2*G[0, z])/(4608*(-1 + z)^2) + 
  (((1327*I)/27648)*CA^3*Pi^3*z^2*G[0, z])/(-1 + z)^2 - 
  (((73*I)/512)*CA^2*CF*Pi^3*z^2*G[0, z])/(-1 + z)^2 + 
  (((75*I)/512)*CA*CF^2*Pi^3*z^2*G[0, z])/(-1 + z)^2 - 
  (((1151*I)/13824)*CA^2*nf*Pi^3*z^2*G[0, z])/(-1 + z)^2 + 
  (((11*I)/256)*CA*CF*nf*Pi^3*z^2*G[0, z])/(-1 + z)^2 + 
  (170081*CA^3*Pi^4*z^2*G[0, z])/(1105920*(-1 + z)^2) + 
  (44317*CA^2*CF*Pi^4*z^2*G[0, z])/(552960*(-1 + z)^2) - 
  (947*CA*CF^2*Pi^4*z^2*G[0, z])/(15360*(-1 + z)^2) + 
  (2369*CA^2*nf*Pi^4*z^2*G[0, z])/(552960*(-1 + z)^2) - 
  (1217*CA*CF*nf*Pi^4*z^2*G[0, z])/(276480*(-1 + z)^2) + 
  (((1127*I)/184320)*CA^3*Pi^5*z^2*G[0, z])/(-1 + z)^2 + 
  (((151*I)/5120)*CA^2*CF*Pi^5*z^2*G[0, z])/(-1 + z)^2 - 
  (((141*I)/5120)*CA*CF^2*Pi^5*z^2*G[0, z])/(-1 + z)^2 + 
  (C4AF*Pi^2*z^2*G[0, z])/(4*dA*TF*(-1 + z)^2) + 
  (49*C4AF*Pi^4*z^2*G[0, z])/(960*dA*TF*(-1 + z)^2) + 
  (CA^3*G[0, z])/(128*\[Epsilon]^5) - (CA^2*CF*G[0, z])/(32*\[Epsilon]^5) + 
  (CA*CF^2*G[0, z])/(32*\[Epsilon]^5) + (77*CA^3*G[0, z])/
   (768*\[Epsilon]^4) - (95*CA^2*CF*G[0, z])/(384*\[Epsilon]^4) + 
  (3*CA*CF^2*G[0, z])/(32*\[Epsilon]^4) - (7*CA^2*nf*G[0, z])/
   (384*\[Epsilon]^4) + (7*CA*CF*nf*G[0, z])/(192*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*G[0, z])/\[Epsilon]^4 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^4 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^4 + 
  (4177*CA^3*G[0, z])/(6912*\[Epsilon]^3) - (1045*CA^2*CF*G[0, z])/
   (1152*\[Epsilon]^3) + (41*CA*CF^2*G[0, z])/(128*\[Epsilon]^3) - 
  (589*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) + (71*CA*CF*nf*G[0, z])/
   (576*\[Epsilon]^3) + (11*CA*nf^2*G[0, z])/(864*\[Epsilon]^3) + 
  (((77*I)/256)*CA^3*Pi*G[0, z])/\[Epsilon]^3 - 
  (((95*I)/128)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^3 + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^3 - 
  (((7*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 + 
  (((7*I)/64)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^3 - 
  (65*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]^3) + (5*CA^2*CF*Pi^2*G[0, z])/
   (32*\[Epsilon]^3) - (55*CA*CF^2*Pi^2*G[0, z])/(384*\[Epsilon]^3) - 
  (6559*CA^2*nf*G[0, z])/(10368*\[Epsilon]^2) + 
  (1319*CA*CF*nf*G[0, z])/(3456*\[Epsilon]^2) + 
  (55*CA*nf^2*G[0, z])/(1296*\[Epsilon]^2) + 
  (((4177*I)/2304)*CA^3*Pi*G[0, z])/\[Epsilon]^2 - 
  (((1045*I)/384)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^2 + 
  (((123*I)/128)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^2 - 
  (((589*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  (((71*I)/192)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^2 + 
  (((11*I)/288)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 - 
  (231*CA^3*Pi^2*G[0, z])/(512*\[Epsilon]^2) + (285*CA^2*CF*Pi^2*G[0, z])/
   (256*\[Epsilon]^2) - (27*CA*CF^2*Pi^2*G[0, z])/(64*\[Epsilon]^2) + 
  (1247*CA^2*nf*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (41*CA*CF*nf*Pi^2*G[0, z])/(256*\[Epsilon]^2) - 
  (((29*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon]^2 - 
  (((19*I)/128)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon]^2 + 
  (11731*CA^3*G[0, z])/(5184*(-1 + z)^2*\[Epsilon]^2) - 
  (19831*CA^2*CF*G[0, z])/(6912*(-1 + z)^2*\[Epsilon]^2) + 
  (221*CA*CF^2*G[0, z])/(256*(-1 + z)^2*\[Epsilon]^2) - 
  (1243*CA^3*Pi^2*G[0, z])/(27648*(-1 + z)^2*\[Epsilon]^2) - 
  (5*CA^2*CF*Pi^2*G[0, z])/(512*(-1 + z)^2*\[Epsilon]^2) + 
  (3*CA*CF^2*Pi^2*G[0, z])/(128*(-1 + z)^2*\[Epsilon]^2) - 
  (11731*CA^3*z*G[0, z])/(2592*(-1 + z)^2*\[Epsilon]^2) + 
  (19831*CA^2*CF*z*G[0, z])/(3456*(-1 + z)^2*\[Epsilon]^2) - 
  (221*CA*CF^2*z*G[0, z])/(128*(-1 + z)^2*\[Epsilon]^2) + 
  (1279*CA^3*Pi^2*z*G[0, z])/(13824*(-1 + z)^2*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2*z*G[0, z])/(256*(-1 + z)^2*\[Epsilon]^2) - 
  (5*CA*CF^2*Pi^2*z*G[0, z])/(192*(-1 + z)^2*\[Epsilon]^2) + 
  (11731*CA^3*z^2*G[0, z])/(5184*(-1 + z)^2*\[Epsilon]^2) - 
  (19831*CA^2*CF*z^2*G[0, z])/(6912*(-1 + z)^2*\[Epsilon]^2) + 
  (221*CA*CF^2*z^2*G[0, z])/(256*(-1 + z)^2*\[Epsilon]^2) - 
  (1243*CA^3*Pi^2*z^2*G[0, z])/(27648*(-1 + z)^2*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*z^2*G[0, z])/(512*(-1 + z)^2*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*z^2*G[0, z])/(128*(-1 + z)^2*\[Epsilon]^2) + 
  (11*CA*nf^2*G[0, z])/(96*\[Epsilon]) - (((6559*I)/3456)*CA^2*nf*Pi*G[0, z])/
   \[Epsilon] + (((1319*I)/1152)*CA*CF*nf*Pi*G[0, z])/\[Epsilon] + 
  (((55*I)/432)*CA*nf^2*Pi*G[0, z])/\[Epsilon] - 
  (4177*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]) + (1045*CA^2*CF*Pi^2*G[0, z])/
   (256*\[Epsilon]) - (369*CA*CF^2*Pi^2*G[0, z])/(256*\[Epsilon]) + 
  (589*CA^2*nf*Pi^2*G[0, z])/(768*\[Epsilon]) - 
  (71*CA*CF*nf*Pi^2*G[0, z])/(128*\[Epsilon]) - 
  (185*CA*nf^2*Pi^2*G[0, z])/(3456*\[Epsilon]) - 
  (((231*I)/512)*CA^3*Pi^3*G[0, z])/\[Epsilon] + 
  (((285*I)/256)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon] + 
  (((491*I)/4608)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (((39*I)/256)*CA*CF*nf*Pi^3*G[0, z])/\[Epsilon] + 
  (15*CA^3*Pi^4*G[0, z])/(256*\[Epsilon]) - (45*CA^2*CF*Pi^4*G[0, z])/
   (256*\[Epsilon]) + (15*CA*CF^2*Pi^4*G[0, z])/(128*\[Epsilon]) + 
  (37133*CA^3*G[0, z])/(5184*(-1 + z)^2*\[Epsilon]) - 
  (343573*CA^2*CF*G[0, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (1151*CA*CF^2*G[0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (19615*CA^2*nf*G[0, z])/(10368*(-1 + z)^2*\[Epsilon]) + 
  (20045*CA*CF*nf*G[0, z])/(20736*(-1 + z)^2*\[Epsilon]) + 
  (((11731*I)/1728)*CA^3*Pi*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((19831*I)/2304)*CA^2*CF*Pi*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((663*I)/256)*CA*CF^2*Pi*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (1543*CA^3*Pi^2*G[0, z])/(82944*(-1 + z)^2*\[Epsilon]) - 
  (79*CA^2*CF*Pi^2*G[0, z])/(512*(-1 + z)^2*\[Epsilon]) + 
  (167*CA*CF^2*Pi^2*G[0, z])/(1536*(-1 + z)^2*\[Epsilon]) - 
  (1151*CA^2*nf*Pi^2*G[0, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (23*CA*CF*nf*Pi^2*G[0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (((1243*I)/9216)*CA^3*Pi^3*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((15*I)/512)*CA^2*CF*Pi^3*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((9*I)/128)*CA*CF^2*Pi^3*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (1127*CA^3*Pi^4*G[0, z])/(552960*(-1 + z)^2*\[Epsilon]) + 
  (151*CA^2*CF*Pi^4*G[0, z])/(15360*(-1 + z)^2*\[Epsilon]) - 
  (47*CA*CF^2*Pi^4*G[0, z])/(5120*(-1 + z)^2*\[Epsilon]) - 
  (37133*CA^3*z*G[0, z])/(2592*(-1 + z)^2*\[Epsilon]) + 
  (343573*CA^2*CF*z*G[0, z])/(20736*(-1 + z)^2*\[Epsilon]) - 
  (1151*CA*CF^2*z*G[0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (19615*CA^2*nf*z*G[0, z])/(5184*(-1 + z)^2*\[Epsilon]) - 
  (20045*CA*CF*nf*z*G[0, z])/(10368*(-1 + z)^2*\[Epsilon]) - 
  (((11731*I)/864)*CA^3*Pi*z*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((19831*I)/1152)*CA^2*CF*Pi*z*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((663*I)/128)*CA*CF^2*Pi*z*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (139*CA^3*Pi^2*z*G[0, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (121*CA^2*CF*Pi^2*z*G[0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (37*CA*CF^2*Pi^2*z*G[0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (1043*CA^2*nf*Pi^2*z*G[0, z])/(20736*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*CF*nf*Pi^2*z*G[0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (((1279*I)/4608)*CA^3*Pi^3*z*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((3*I)/256)*CA^2*CF*Pi^3*z*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((5*I)/64)*CA*CF^2*Pi^3*z*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (1127*CA^3*Pi^4*z*G[0, z])/(276480*(-1 + z)^2*\[Epsilon]) - 
  (151*CA^2*CF*Pi^4*z*G[0, z])/(7680*(-1 + z)^2*\[Epsilon]) + 
  (47*CA*CF^2*Pi^4*z*G[0, z])/(2560*(-1 + z)^2*\[Epsilon]) + 
  (37133*CA^3*z^2*G[0, z])/(5184*(-1 + z)^2*\[Epsilon]) - 
  (343573*CA^2*CF*z^2*G[0, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (1151*CA*CF^2*z^2*G[0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (19615*CA^2*nf*z^2*G[0, z])/(10368*(-1 + z)^2*\[Epsilon]) + 
  (20045*CA*CF*nf*z^2*G[0, z])/(20736*(-1 + z)^2*\[Epsilon]) + 
  (((11731*I)/1728)*CA^3*Pi*z^2*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((19831*I)/2304)*CA^2*CF*Pi*z^2*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((663*I)/256)*CA*CF^2*Pi*z^2*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (1327*CA^3*Pi^2*z^2*G[0, z])/(82944*(-1 + z)^2*\[Epsilon]) - 
  (73*CA^2*CF*Pi^2*z^2*G[0, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (25*CA*CF^2*Pi^2*z^2*G[0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (1151*CA^2*nf*Pi^2*z^2*G[0, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (11*CA*CF*nf*Pi^2*z^2*G[0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (((1243*I)/9216)*CA^3*Pi^3*z^2*G[0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((3*I)/512)*CA^2*CF*Pi^3*z^2*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((3*I)/128)*CA*CF^2*Pi^3*z^2*G[0, z])/((-1 + z)^2*\[Epsilon]) + 
  (1127*CA^3*Pi^4*z^2*G[0, z])/(552960*(-1 + z)^2*\[Epsilon]) + 
  (151*CA^2*CF*Pi^4*z^2*G[0, z])/(15360*(-1 + z)^2*\[Epsilon]) - 
  (47*CA*CF^2*Pi^4*z^2*G[0, z])/(5120*(-1 + z)^2*\[Epsilon]) + 
  (209*CA*nf^2*G[1, z])/729 + ((11*I)/32)*CA*nf^2*Pi*G[1, z] - 
  (11731*CA^3*Pi^2*G[1, z])/1152 + (19831*CA^2*CF*Pi^2*G[1, z])/1536 - 
  (1989*CA*CF^2*Pi^2*G[1, z])/512 + (6559*CA^2*nf*Pi^2*G[1, z])/2304 - 
  (1319*CA*CF*nf*Pi^2*G[1, z])/768 - (1165*CA*nf^2*Pi^2*G[1, z])/5184 - 
  ((4177*I)/1536)*CA^3*Pi^3*G[1, z] + ((1045*I)/256)*CA^2*CF*Pi^3*G[1, z] - 
  ((369*I)/256)*CA*CF^2*Pi^3*G[1, z] + ((589*I)/768)*CA^2*nf*Pi^3*G[1, z] - 
  ((71*I)/128)*CA*CF*nf*Pi^3*G[1, z] - ((101*I)/1152)*CA*nf^2*Pi^3*G[1, z] + 
  (2519*CA^3*Pi^4*G[1, z])/3072 - (745*CA^2*CF*Pi^4*G[1, z])/512 + 
  (27*CA*CF^2*Pi^4*G[1, z])/64 - (229*CA^2*nf*Pi^4*G[1, z])/1536 + 
  (53*CA*CF*nf*Pi^4*G[1, z])/256 + ((153*I)/2560)*CA^3*Pi^5*G[1, z] - 
  ((231*I)/1280)*CA^2*CF*Pi^5*G[1, z] + ((39*I)/320)*CA*CF^2*Pi^5*G[1, z] + 
  (1968091*CA^3*G[1, z])/(93312*(-1 + z)^2) - (5650525*CA^2*CF*G[1, z])/
   (248832*(-1 + z)^2) + (5693*CA*CF^2*G[1, z])/(1024*(-1 + z)^2) - 
  (489431*CA^2*nf*G[1, z])/(93312*(-1 + z)^2) + 
  (271637*CA*CF*nf*G[1, z])/(124416*(-1 + z)^2) + 
  (((37133*I)/1728)*CA^3*Pi*G[1, z])/(-1 + z)^2 - 
  (((343573*I)/13824)*CA^2*CF*Pi*G[1, z])/(-1 + z)^2 + 
  (((3453*I)/512)*CA*CF^2*Pi*G[1, z])/(-1 + z)^2 - 
  (128305*CA^3*Pi^2*G[1, z])/(62208*(-1 + z)^2) + 
  (129271*CA^2*CF*Pi^2*G[1, z])/(82944*(-1 + z)^2) - 
  (421*CA*CF^2*Pi^2*G[1, z])/(3072*(-1 + z)^2) + 
  (69095*CA^2*nf*Pi^2*G[1, z])/(124416*(-1 + z)^2) - 
  (7835*CA*CF*nf*Pi^2*G[1, z])/(41472*(-1 + z)^2) - 
  (((45053*I)/27648)*CA^3*Pi^3*G[1, z])/(-1 + z)^2 + 
  (((6715*I)/4608)*CA^2*CF*Pi^3*G[1, z])/(-1 + z)^2 - 
  (((121*I)/512)*CA*CF^2*Pi^3*G[1, z])/(-1 + z)^2 + 
  (59333*CA^3*Pi^4*G[1, z])/(1105920*(-1 + z)^2) + 
  (2773*CA^2*CF*Pi^4*G[1, z])/(110592*(-1 + z)^2) - 
  (211*CA*CF^2*Pi^4*G[1, z])/(15360*(-1 + z)^2) - 
  (7519*CA^2*nf*Pi^4*G[1, z])/(552960*(-1 + z)^2) - 
  (769*CA*CF*nf*Pi^4*G[1, z])/(276480*(-1 + z)^2) + 
  (((5831*I)/184320)*CA^3*Pi^5*G[1, z])/(-1 + z)^2 - 
  (((467*I)/15360)*CA^2*CF*Pi^5*G[1, z])/(-1 + z)^2 - 
  (((151*I)/15360)*CA*CF^2*Pi^5*G[1, z])/(-1 + z)^2 - 
  (3*C4AF*Pi^2*G[1, z])/(16*dA*TF*(-1 + z)^2) + 
  (3*C4AF*Pi^4*G[1, z])/(64*dA*TF*(-1 + z)^2) + 
  (((19615*I)/3456)*CA^2*nf*Pi*G[1, z])/(-1 + z) - 
  (((20045*I)/6912)*CA*CF*nf*Pi*G[1, z])/(-1 + z) - 
  (((5965*I)/13824)*CA^2*nf*Pi^3*G[1, z])/(-1 + z) + 
  (((413*I)/2304)*CA*CF*nf*Pi^3*G[1, z])/(-1 + z) + 
  (19*CA^3*Pi^2*G[1, z])/(192*(-1 + z)^2*z) - (5*CA^2*CF*Pi^2*G[1, z])/
   (48*(-1 + z)^2*z) + (CA*CF^2*Pi^2*G[1, z])/(64*(-1 + z)^2*z) - 
  (CA^2*nf*Pi^2*G[1, z])/(48*(-1 + z)^2*z) + (CA*CF*nf*Pi^2*G[1, z])/
   (96*(-1 + z)^2*z) + ((I/64)*CA^3*Pi^3*G[1, z])/((-1 + z)^2*z) - 
  (((3*I)/64)*CA^2*CF*Pi^3*G[1, z])/((-1 + z)^2*z) + 
  ((I/32)*CA*CF^2*Pi^3*G[1, z])/((-1 + z)^2*z) - 
  (1968091*CA^3*z*G[1, z])/(46656*(-1 + z)^2) + 
  (5650525*CA^2*CF*z*G[1, z])/(124416*(-1 + z)^2) - 
  (5693*CA*CF^2*z*G[1, z])/(512*(-1 + z)^2) + (489431*CA^2*nf*z*G[1, z])/
   (46656*(-1 + z)^2) - (271637*CA*CF*nf*z*G[1, z])/(62208*(-1 + z)^2) - 
  (((37133*I)/864)*CA^3*Pi*z*G[1, z])/(-1 + z)^2 + 
  (((343573*I)/6912)*CA^2*CF*Pi*z*G[1, z])/(-1 + z)^2 - 
  (((3453*I)/256)*CA*CF^2*Pi*z*G[1, z])/(-1 + z)^2 + 
  (59279*CA^3*Pi^2*z*G[1, z])/(15552*(-1 + z)^2) - 
  (115879*CA^2*CF*Pi^2*z*G[1, z])/(41472*(-1 + z)^2) + 
  (111*CA*CF^2*Pi^2*z*G[1, z])/(512*(-1 + z)^2) - 
  (64829*CA^2*nf*Pi^2*z*G[1, z])/(62208*(-1 + z)^2) + 
  (7187*CA*CF*nf*Pi^2*z*G[1, z])/(20736*(-1 + z)^2) + 
  (((44513*I)/13824)*CA^3*Pi^3*z*G[1, z])/(-1 + z)^2 - 
  (((6409*I)/2304)*CA^2*CF*Pi^3*z*G[1, z])/(-1 + z)^2 + 
  (((97*I)/256)*CA*CF^2*Pi^3*z*G[1, z])/(-1 + z)^2 - 
  (62573*CA^3*Pi^4*z*G[1, z])/(552960*(-1 + z)^2) - 
  (11489*CA^2*CF*Pi^4*z*G[1, z])/(276480*(-1 + z)^2) + 
  (497*CA*CF^2*Pi^4*z*G[1, z])/(23040*(-1 + z)^2) + 
  (7519*CA^2*nf*Pi^4*z*G[1, z])/(276480*(-1 + z)^2) + 
  (769*CA*CF*nf*Pi^4*z*G[1, z])/(138240*(-1 + z)^2) - 
  (((5831*I)/92160)*CA^3*Pi^5*z*G[1, z])/(-1 + z)^2 + 
  (((467*I)/7680)*CA^2*CF*Pi^5*z*G[1, z])/(-1 + z)^2 + 
  (((151*I)/7680)*CA*CF^2*Pi^5*z*G[1, z])/(-1 + z)^2 + 
  (7*C4AF*Pi^2*z*G[1, z])/(16*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^4*z*G[1, z])/(240*dA*TF*(-1 + z)^2) - 
  (((19615*I)/3456)*CA^2*nf*Pi*z*G[1, z])/(-1 + z) + 
  (((20045*I)/6912)*CA*CF*nf*Pi*z*G[1, z])/(-1 + z) + 
  (((5965*I)/13824)*CA^2*nf*Pi^3*z*G[1, z])/(-1 + z) - 
  (((413*I)/2304)*CA*CF*nf*Pi^3*z*G[1, z])/(-1 + z) + 
  (1968091*CA^3*z^2*G[1, z])/(93312*(-1 + z)^2) - 
  (5650525*CA^2*CF*z^2*G[1, z])/(248832*(-1 + z)^2) + 
  (5693*CA*CF^2*z^2*G[1, z])/(1024*(-1 + z)^2) - 
  (489431*CA^2*nf*z^2*G[1, z])/(93312*(-1 + z)^2) + 
  (271637*CA*CF*nf*z^2*G[1, z])/(124416*(-1 + z)^2) + 
  (((37133*I)/1728)*CA^3*Pi*z^2*G[1, z])/(-1 + z)^2 - 
  (((343573*I)/13824)*CA^2*CF*Pi*z^2*G[1, z])/(-1 + z)^2 + 
  (((3453*I)/512)*CA*CF^2*Pi*z^2*G[1, z])/(-1 + z)^2 - 
  (114967*CA^3*Pi^2*z^2*G[1, z])/(62208*(-1 + z)^2) + 
  (111127*CA^2*CF*Pi^2*z^2*G[1, z])/(82944*(-1 + z)^2) - 
  (293*CA*CF^2*Pi^2*z^2*G[1, z])/(3072*(-1 + z)^2) + 
  (63155*CA^2*nf*Pi^2*z^2*G[1, z])/(124416*(-1 + z)^2) - 
  (6971*CA*CF*nf*Pi^2*z^2*G[1, z])/(41472*(-1 + z)^2) - 
  (((44405*I)/27648)*CA^3*Pi^3*z^2*G[1, z])/(-1 + z)^2 + 
  (((6319*I)/4608)*CA^2*CF*Pi^3*z^2*G[1, z])/(-1 + z)^2 - 
  (((89*I)/512)*CA*CF^2*Pi^3*z^2*G[1, z])/(-1 + z)^2 + 
  (12769*CA^3*Pi^4*z^2*G[1, z])/(221184*(-1 + z)^2) + 
  (10913*CA^2*CF*Pi^4*z^2*G[1, z])/(552960*(-1 + z)^2) - 
  (143*CA*CF^2*Pi^4*z^2*G[1, z])/(15360*(-1 + z)^2) - 
  (7519*CA^2*nf*Pi^4*z^2*G[1, z])/(552960*(-1 + z)^2) - 
  (769*CA*CF*nf*Pi^4*z^2*G[1, z])/(276480*(-1 + z)^2) + 
  (((5831*I)/184320)*CA^3*Pi^5*z^2*G[1, z])/(-1 + z)^2 - 
  (((467*I)/15360)*CA^2*CF*Pi^5*z^2*G[1, z])/(-1 + z)^2 - 
  (((151*I)/15360)*CA*CF^2*Pi^5*z^2*G[1, z])/(-1 + z)^2 - 
  (C4AF*Pi^2*z^2*G[1, z])/(4*dA*TF*(-1 + z)^2) - 
  (49*C4AF*Pi^4*z^2*G[1, z])/(960*dA*TF*(-1 + z)^2) + 
  (CA^3*G[1, z])/(128*\[Epsilon]^5) - (CA^2*CF*G[1, z])/(32*\[Epsilon]^5) + 
  (CA*CF^2*G[1, z])/(32*\[Epsilon]^5) + (77*CA^3*G[1, z])/
   (768*\[Epsilon]^4) - (95*CA^2*CF*G[1, z])/(384*\[Epsilon]^4) + 
  (3*CA*CF^2*G[1, z])/(32*\[Epsilon]^4) - (7*CA^2*nf*G[1, z])/
   (384*\[Epsilon]^4) + (7*CA*CF*nf*G[1, z])/(192*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*G[1, z])/\[Epsilon]^4 - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^4 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, z])/\[Epsilon]^4 + 
  (4177*CA^3*G[1, z])/(6912*\[Epsilon]^3) - (1045*CA^2*CF*G[1, z])/
   (1152*\[Epsilon]^3) + (41*CA*CF^2*G[1, z])/(128*\[Epsilon]^3) - 
  (589*CA^2*nf*G[1, z])/(3456*\[Epsilon]^3) + (71*CA*CF*nf*G[1, z])/
   (576*\[Epsilon]^3) + (11*CA*nf^2*G[1, z])/(864*\[Epsilon]^3) + 
  (((77*I)/256)*CA^3*Pi*G[1, z])/\[Epsilon]^3 - 
  (((95*I)/128)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^3 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z])/\[Epsilon]^3 - 
  (((7*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 + 
  (((7*I)/64)*CA*CF*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (23*CA^3*Pi^2*G[1, z])/(512*\[Epsilon]^3) + (CA^2*CF*Pi^2*G[1, z])/
   (6*\[Epsilon]^3) - (59*CA*CF^2*Pi^2*G[1, z])/(384*\[Epsilon]^3) + 
  (11731*CA^3*G[1, z])/(5184*\[Epsilon]^2) - (19831*CA^2*CF*G[1, z])/
   (6912*\[Epsilon]^2) + (221*CA*CF^2*G[1, z])/(256*\[Epsilon]^2) - 
  (6559*CA^2*nf*G[1, z])/(10368*\[Epsilon]^2) + 
  (1319*CA*CF*nf*G[1, z])/(3456*\[Epsilon]^2) + 
  (55*CA*nf^2*G[1, z])/(1296*\[Epsilon]^2) + 
  (((4177*I)/2304)*CA^3*Pi*G[1, z])/\[Epsilon]^2 - 
  (((1045*I)/384)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^2 + 
  (((123*I)/128)*CA*CF^2*Pi*G[1, z])/\[Epsilon]^2 - 
  (((589*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  (((71*I)/192)*CA*CF*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  (((11*I)/288)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 - 
  (15433*CA^3*Pi^2*G[1, z])/(27648*\[Epsilon]^2) + 
  (5765*CA^2*CF*Pi^2*G[1, z])/(4608*\[Epsilon]^2) - 
  (57*CA*CF^2*Pi^2*G[1, z])/(128*\[Epsilon]^2) + 
  (1403*CA^2*nf*Pi^2*G[1, z])/(13824*\[Epsilon]^2) - 
  (421*CA*CF*nf*Pi^2*G[1, z])/(2304*\[Epsilon]^2) - 
  (((33*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (((7*I)/32)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon]^2 - 
  (((23*I)/128)*CA*CF^2*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (11*CA*nf^2*G[1, z])/(96*\[Epsilon]) + (((11731*I)/1728)*CA^3*Pi*G[1, z])/
   \[Epsilon] - (((19831*I)/2304)*CA^2*CF*Pi*G[1, z])/\[Epsilon] + 
  (((663*I)/256)*CA*CF^2*Pi*G[1, z])/\[Epsilon] - 
  (((6559*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] + 
  (((1319*I)/1152)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + 
  (((55*I)/432)*CA*nf^2*Pi*G[1, z])/\[Epsilon] - 
  (4177*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]) + (1045*CA^2*CF*Pi^2*G[1, z])/
   (256*\[Epsilon]) - (369*CA*CF^2*Pi^2*G[1, z])/(256*\[Epsilon]) + 
  (589*CA^2*nf*Pi^2*G[1, z])/(768*\[Epsilon]) - 
  (71*CA*CF*nf*Pi^2*G[1, z])/(128*\[Epsilon]) - 
  (233*CA*nf^2*Pi^2*G[1, z])/(3456*\[Epsilon]) - 
  (((7117*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] + 
  (((2345*I)/1536)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon] - 
  (((63*I)/128)*CA*CF^2*Pi^3*G[1, z])/\[Epsilon] + 
  (((647*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] - 
  (((169*I)/768)*CA*CF*nf*Pi^3*G[1, z])/\[Epsilon] + 
  (9*CA^3*Pi^4*G[1, z])/(128*\[Epsilon]) - (57*CA^2*CF*Pi^4*G[1, z])/
   (256*\[Epsilon]) + (21*CA*CF^2*Pi^4*G[1, z])/(128*\[Epsilon]) + 
  (37133*CA^3*G[1, z])/(5184*(-1 + z)^2*\[Epsilon]) - 
  (343573*CA^2*CF*G[1, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (1151*CA*CF^2*G[1, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (45053*CA^3*Pi^2*G[1, z])/(82944*(-1 + z)^2*\[Epsilon]) + 
  (6715*CA^2*CF*Pi^2*G[1, z])/(13824*(-1 + z)^2*\[Epsilon]) - 
  (121*CA*CF^2*Pi^2*G[1, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (5831*CA^3*Pi^4*G[1, z])/(552960*(-1 + z)^2*\[Epsilon]) - 
  (467*CA^2*CF*Pi^4*G[1, z])/(46080*(-1 + z)^2*\[Epsilon]) - 
  (151*CA*CF^2*Pi^4*G[1, z])/(46080*(-1 + z)^2*\[Epsilon]) + 
  (19615*CA^2*nf*G[1, z])/(10368*(-1 + z)*\[Epsilon]) - 
  (20045*CA*CF*nf*G[1, z])/(20736*(-1 + z)*\[Epsilon]) - 
  (5965*CA^2*nf*Pi^2*G[1, z])/(41472*(-1 + z)*\[Epsilon]) + 
  (413*CA*CF*nf*Pi^2*G[1, z])/(6912*(-1 + z)*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, z])/(192*(-1 + z)^2*z*\[Epsilon]) - 
  (CA^2*CF*Pi^2*G[1, z])/(64*(-1 + z)^2*z*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, z])/(96*(-1 + z)^2*z*\[Epsilon]) - 
  (37133*CA^3*z*G[1, z])/(2592*(-1 + z)^2*\[Epsilon]) + 
  (343573*CA^2*CF*z*G[1, z])/(20736*(-1 + z)^2*\[Epsilon]) - 
  (1151*CA*CF^2*z*G[1, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (44513*CA^3*Pi^2*z*G[1, z])/(41472*(-1 + z)^2*\[Epsilon]) - 
  (6409*CA^2*CF*Pi^2*z*G[1, z])/(6912*(-1 + z)^2*\[Epsilon]) + 
  (97*CA*CF^2*Pi^2*z*G[1, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (5831*CA^3*Pi^4*z*G[1, z])/(276480*(-1 + z)^2*\[Epsilon]) + 
  (467*CA^2*CF*Pi^4*z*G[1, z])/(23040*(-1 + z)^2*\[Epsilon]) + 
  (151*CA*CF^2*Pi^4*z*G[1, z])/(23040*(-1 + z)^2*\[Epsilon]) - 
  (19615*CA^2*nf*z*G[1, z])/(10368*(-1 + z)*\[Epsilon]) + 
  (20045*CA*CF*nf*z*G[1, z])/(20736*(-1 + z)*\[Epsilon]) + 
  (5965*CA^2*nf*Pi^2*z*G[1, z])/(41472*(-1 + z)*\[Epsilon]) - 
  (413*CA*CF*nf*Pi^2*z*G[1, z])/(6912*(-1 + z)*\[Epsilon]) + 
  (37133*CA^3*z^2*G[1, z])/(5184*(-1 + z)^2*\[Epsilon]) - 
  (343573*CA^2*CF*z^2*G[1, z])/(41472*(-1 + z)^2*\[Epsilon]) + 
  (1151*CA*CF^2*z^2*G[1, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (44405*CA^3*Pi^2*z^2*G[1, z])/(82944*(-1 + z)^2*\[Epsilon]) + 
  (6319*CA^2*CF*Pi^2*z^2*G[1, z])/(13824*(-1 + z)^2*\[Epsilon]) - 
  (89*CA*CF^2*Pi^2*z^2*G[1, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (5831*CA^3*Pi^4*z^2*G[1, z])/(552960*(-1 + z)^2*\[Epsilon]) - 
  (467*CA^2*CF*Pi^4*z^2*G[1, z])/(46080*(-1 + z)^2*\[Epsilon]) - 
  (151*CA*CF^2*Pi^4*z^2*G[1, z])/(46080*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*nf^2*G[0, 0, z])/16 - ((5*I)/24)*CA*nf^2*Pi*G[0, 0, z] - 
  (269*CA^2*nf*Pi^2*G[0, 0, z])/256 + (45*CA*CF*nf*Pi^2*G[0, 0, z])/64 + 
  (143*CA*nf^2*Pi^2*G[0, 0, z])/1728 + ((33*I)/512)*CA^3*Pi^3*G[0, 0, z] - 
  ((297*I)/256)*CA^2*CF*Pi^3*G[0, 0, z] + ((27*I)/64)*CA*CF^2*Pi^3*
   G[0, 0, z] - ((3*I)/256)*CA^2*nf*Pi^3*G[0, 0, z] + 
  ((27*I)/128)*CA*CF*nf*Pi^3*G[0, 0, z] + (27*CA^3*Pi^4*G[0, 0, z])/1024 - 
  (27*CA*CF^2*Pi^4*G[0, 0, z])/256 - (51547*CA^3*G[0, 0, z])/
   (5184*(-1 + z)^2) + (43901*CA^2*CF*G[0, 0, z])/(4608*(-1 + z)^2) - 
  (1151*CA*CF^2*G[0, 0, z])/(512*(-1 + z)^2) + (29549*CA^2*nf*G[0, 0, z])/
   (10368*(-1 + z)^2) - (2617*CA*CF*nf*G[0, 0, z])/(2304*(-1 + z)^2) - 
  (((10243*I)/1152)*CA^3*Pi*G[0, 0, z])/(-1 + z)^2 + 
  (((2501*I)/256)*CA^2*CF*Pi*G[0, 0, z])/(-1 + z)^2 - 
  (((663*I)/256)*CA*CF^2*Pi*G[0, 0, z])/(-1 + z)^2 - 
  (2749*CA^3*Pi^2*G[0, 0, z])/(27648*(-1 + z)^2) + 
  (2297*CA^2*CF*Pi^2*G[0, 0, z])/(6912*(-1 + z)^2) - 
  (259*CA*CF^2*Pi^2*G[0, 0, z])/(1536*(-1 + z)^2) + 
  (1207*CA^2*nf*Pi^2*G[0, 0, z])/(13824*(-1 + z)^2) - 
  (241*CA*CF*nf*Pi^2*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (((341*I)/1024)*CA^3*Pi^3*G[0, 0, z])/(-1 + z)^2 + 
  (((65*I)/1536)*CA^2*CF*Pi^3*G[0, 0, z])/(-1 + z)^2 - 
  (((15*I)/128)*CA*CF^2*Pi^3*G[0, 0, z])/(-1 + z)^2 - 
  (2003*CA^3*Pi^4*G[0, 0, z])/(184320*(-1 + z)^2) - 
  (103*CA^2*CF*Pi^4*G[0, 0, z])/(23040*(-1 + z)^2) + 
  (67*CA*CF^2*Pi^4*G[0, 0, z])/(9216*(-1 + z)^2) - 
  (((3235*I)/1152)*CA^2*nf*Pi*G[0, 0, z])/(-1 + z) + 
  (((181*I)/128)*CA*CF*nf*Pi*G[0, 0, z])/(-1 + z) - 
  (1519*CA^3*Pi^2*G[0, 0, z])/(512*(-1 + z)) + (567*CA^2*CF*Pi^2*G[0, 0, z])/
   (128*(-1 + z)) - (369*CA*CF^2*Pi^2*G[0, 0, z])/(256*(-1 + z)) + 
  (((31*I)/512)*CA^2*nf*Pi^3*G[0, 0, z])/(-1 + z) + 
  (((19*I)/768)*CA*CF*nf*Pi^3*G[0, 0, z])/(-1 + z) + 
  (15*CA^3*Pi^4*G[0, 0, z])/(1024*(-1 + z)) - (27*CA^2*CF*Pi^4*G[0, 0, z])/
   (256*(-1 + z)) + (3*CA*CF^2*Pi^4*G[0, 0, z])/(256*(-1 + z)) + 
  (103499*CA^3*z*G[0, 0, z])/(5184*(-1 + z)^2) - 
  (44333*CA^2*CF*z*G[0, 0, z])/(2304*(-1 + z)^2) + 
  (1167*CA*CF^2*z*G[0, 0, z])/(256*(-1 + z)^2) - 
  (29549*CA^2*nf*z*G[0, 0, z])/(5184*(-1 + z)^2) + 
  (2617*CA*CF*nf*z*G[0, 0, z])/(1152*(-1 + z)^2) + 
  (((10243*I)/576)*CA^3*Pi*z*G[0, 0, z])/(-1 + z)^2 - 
  (((2501*I)/128)*CA^2*CF*Pi*z*G[0, 0, z])/(-1 + z)^2 + 
  (((663*I)/128)*CA*CF^2*Pi*z*G[0, 0, z])/(-1 + z)^2 + 
  (1981*CA^3*Pi^2*z*G[0, 0, z])/(13824*(-1 + z)^2) - 
  (1295*CA^2*CF*Pi^2*z*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (49*CA*CF^2*Pi^2*z*G[0, 0, z])/(256*(-1 + z)^2) - 
  (1111*CA^2*nf*Pi^2*z*G[0, 0, z])/(6912*(-1 + z)^2) + 
  (145*CA*CF*nf*Pi^2*z*G[0, 0, z])/(1728*(-1 + z)^2) - 
  (((341*I)/512)*CA^3*Pi^3*z*G[0, 0, z])/(-1 + z)^2 - 
  (((41*I)/768)*CA^2*CF*Pi^3*z*G[0, 0, z])/(-1 + z)^2 + 
  (((7*I)/64)*CA*CF^2*Pi^3*z*G[0, 0, z])/(-1 + z)^2 + 
  (2003*CA^3*Pi^4*z*G[0, 0, z])/(92160*(-1 + z)^2) + 
  (103*CA^2*CF*Pi^4*z*G[0, 0, z])/(11520*(-1 + z)^2) - 
  (67*CA*CF^2*Pi^4*z*G[0, 0, z])/(4608*(-1 + z)^2) - 
  (C4AF*Pi^2*z*G[0, 0, z])/(16*dA*TF*(-1 + z)^2) + 
  (((3235*I)/1152)*CA^2*nf*Pi*z*G[0, 0, z])/(-1 + z) - 
  (((181*I)/128)*CA*CF*nf*Pi*z*G[0, 0, z])/(-1 + z) + 
  (1519*CA^3*Pi^2*z*G[0, 0, z])/(512*(-1 + z)) - 
  (567*CA^2*CF*Pi^2*z*G[0, 0, z])/(128*(-1 + z)) + 
  (369*CA*CF^2*Pi^2*z*G[0, 0, z])/(256*(-1 + z)) - 
  (((31*I)/512)*CA^2*nf*Pi^3*z*G[0, 0, z])/(-1 + z) - 
  (((19*I)/768)*CA*CF*nf*Pi^3*z*G[0, 0, z])/(-1 + z) - 
  (15*CA^3*Pi^4*z*G[0, 0, z])/(1024*(-1 + z)) + 
  (27*CA^2*CF*Pi^4*z*G[0, 0, z])/(256*(-1 + z)) - 
  (3*CA*CF^2*Pi^4*z*G[0, 0, z])/(256*(-1 + z)) - 
  (3247*CA^3*z^2*G[0, 0, z])/(324*(-1 + z)^2) + 
  (44765*CA^2*CF*z^2*G[0, 0, z])/(4608*(-1 + z)^2) - 
  (1183*CA*CF^2*z^2*G[0, 0, z])/(512*(-1 + z)^2) + 
  (29549*CA^2*nf*z^2*G[0, 0, z])/(10368*(-1 + z)^2) - 
  (2617*CA*CF*nf*z^2*G[0, 0, z])/(2304*(-1 + z)^2) - 
  (((10243*I)/1152)*CA^3*Pi*z^2*G[0, 0, z])/(-1 + z)^2 + 
  (((2501*I)/256)*CA^2*CF*Pi*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (((663*I)/256)*CA*CF^2*Pi*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (2965*CA^3*Pi^2*z^2*G[0, 0, z])/(27648*(-1 + z)^2) + 
  (893*CA^2*CF*Pi^2*z^2*G[0, 0, z])/(6912*(-1 + z)^2) - 
  (79*CA*CF^2*Pi^2*z^2*G[0, 0, z])/(1536*(-1 + z)^2) + 
  (1207*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(13824*(-1 + z)^2) - 
  (97*CA*CF*nf*Pi^2*z^2*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (((341*I)/1024)*CA^3*Pi^3*z^2*G[0, 0, z])/(-1 + z)^2 + 
  (((65*I)/1536)*CA^2*CF*Pi^3*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (((3*I)/128)*CA*CF^2*Pi^3*z^2*G[0, 0, z])/(-1 + z)^2 - 
  (2003*CA^3*Pi^4*z^2*G[0, 0, z])/(184320*(-1 + z)^2) - 
  (103*CA^2*CF*Pi^4*z^2*G[0, 0, z])/(23040*(-1 + z)^2) + 
  (67*CA*CF^2*Pi^4*z^2*G[0, 0, z])/(9216*(-1 + z)^2) + 
  (CA^3*G[0, 0, z])/(128*\[Epsilon]^4) - (CA*CF^2*G[0, 0, z])/
   (32*\[Epsilon]^4) - (11*CA^3*G[0, 0, z])/(768*\[Epsilon]^3) + 
  (33*CA^2*CF*G[0, 0, z])/(128*\[Epsilon]^3) - 
  (3*CA*CF^2*G[0, 0, z])/(32*\[Epsilon]^3) + (CA^2*nf*G[0, 0, z])/
   (384*\[Epsilon]^3) - (3*CA*CF*nf*G[0, 0, z])/(64*\[Epsilon]^3) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (269*CA^2*nf*G[0, 0, z])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[0, 0, z])/(32*\[Epsilon]^2) - 
  (CA*nf^2*G[0, 0, z])/(48*\[Epsilon]^2) - (((11*I)/256)*CA^3*Pi*G[0, 0, z])/
   \[Epsilon]^2 + (((99*I)/128)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (9*CA^3*Pi^2*G[0, 0, z])/(256*\[Epsilon]^2) + 
  (9*CA*CF^2*Pi^2*G[0, 0, z])/(64*\[Epsilon]^2) + 
  (1519*CA^3*G[0, 0, z])/(2304*(-1 + z)*\[Epsilon]^2) - 
  (63*CA^2*CF*G[0, 0, z])/(64*(-1 + z)*\[Epsilon]^2) + 
  (41*CA*CF^2*G[0, 0, z])/(128*(-1 + z)*\[Epsilon]^2) - 
  (5*CA^3*Pi^2*G[0, 0, z])/(1536*(-1 + z)*\[Epsilon]^2) + 
  (3*CA^2*CF*Pi^2*G[0, 0, z])/(128*(-1 + z)*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, 0, z])/(384*(-1 + z)*\[Epsilon]^2) - 
  (1519*CA^3*z*G[0, 0, z])/(2304*(-1 + z)*\[Epsilon]^2) + 
  (63*CA^2*CF*z*G[0, 0, z])/(64*(-1 + z)*\[Epsilon]^2) - 
  (41*CA*CF^2*z*G[0, 0, z])/(128*(-1 + z)*\[Epsilon]^2) + 
  (5*CA^3*Pi^2*z*G[0, 0, z])/(1536*(-1 + z)*\[Epsilon]^2) - 
  (3*CA^2*CF*Pi^2*z*G[0, 0, z])/(128*(-1 + z)*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*z*G[0, 0, z])/(384*(-1 + z)*\[Epsilon]^2) - 
  (5*CA*nf^2*G[0, 0, z])/(72*\[Epsilon]) + 
  (((269*I)/384)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  ((I/16)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] + (33*CA^3*Pi^2*G[0, 0, z])/
   (512*\[Epsilon]) - (297*CA^2*CF*Pi^2*G[0, 0, z])/(256*\[Epsilon]) + 
  (27*CA*CF^2*Pi^2*G[0, 0, z])/(64*\[Epsilon]) - 
  (3*CA^2*nf*Pi^2*G[0, 0, z])/(256*\[Epsilon]) + 
  (27*CA*CF*nf*Pi^2*G[0, 0, z])/(128*\[Epsilon]) - 
  (((9*I)/256)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (((9*I)/64)*CA*CF^2*Pi^3*G[0, 0, z])/\[Epsilon] - 
  (10243*CA^3*G[0, 0, z])/(3456*(-1 + z)^2*\[Epsilon]) + 
  (2501*CA^2*CF*G[0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (221*CA*CF^2*G[0, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (341*CA^3*Pi^2*G[0, 0, z])/(3072*(-1 + z)^2*\[Epsilon]) + 
  (65*CA^2*CF*Pi^2*G[0, 0, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3235*CA^2*nf*G[0, 0, z])/(3456*(-1 + z)*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (((1519*I)/768)*CA^3*Pi*G[0, 0, z])/((-1 + z)*\[Epsilon]) - 
  (((189*I)/64)*CA^2*CF*Pi*G[0, 0, z])/((-1 + z)*\[Epsilon]) + 
  (((123*I)/128)*CA*CF^2*Pi*G[0, 0, z])/((-1 + z)*\[Epsilon]) + 
  (31*CA^2*nf*Pi^2*G[0, 0, z])/(1536*(-1 + z)*\[Epsilon]) + 
  (19*CA*CF*nf*Pi^2*G[0, 0, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (((5*I)/512)*CA^3*Pi^3*G[0, 0, z])/((-1 + z)*\[Epsilon]) + 
  (((9*I)/128)*CA^2*CF*Pi^3*G[0, 0, z])/((-1 + z)*\[Epsilon]) - 
  ((I/128)*CA*CF^2*Pi^3*G[0, 0, z])/((-1 + z)*\[Epsilon]) + 
  (10243*CA^3*z*G[0, 0, z])/(1728*(-1 + z)^2*\[Epsilon]) - 
  (2501*CA^2*CF*z*G[0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (221*CA*CF^2*z*G[0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (341*CA^3*Pi^2*z*G[0, 0, z])/(1536*(-1 + z)^2*\[Epsilon]) - 
  (41*CA^2*CF*Pi^2*z*G[0, 0, z])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (7*CA*CF^2*Pi^2*z*G[0, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (3235*CA^2*nf*z*G[0, 0, z])/(3456*(-1 + z)*\[Epsilon]) - 
  (181*CA*CF*nf*z*G[0, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (((1519*I)/768)*CA^3*Pi*z*G[0, 0, z])/((-1 + z)*\[Epsilon]) + 
  (((189*I)/64)*CA^2*CF*Pi*z*G[0, 0, z])/((-1 + z)*\[Epsilon]) - 
  (((123*I)/128)*CA*CF^2*Pi*z*G[0, 0, z])/((-1 + z)*\[Epsilon]) - 
  (31*CA^2*nf*Pi^2*z*G[0, 0, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (19*CA*CF*nf*Pi^2*z*G[0, 0, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (((5*I)/512)*CA^3*Pi^3*z*G[0, 0, z])/((-1 + z)*\[Epsilon]) - 
  (((9*I)/128)*CA^2*CF*Pi^3*z*G[0, 0, z])/((-1 + z)*\[Epsilon]) + 
  ((I/128)*CA*CF^2*Pi^3*z*G[0, 0, z])/((-1 + z)*\[Epsilon]) - 
  (10243*CA^3*z^2*G[0, 0, z])/(3456*(-1 + z)^2*\[Epsilon]) + 
  (2501*CA^2*CF*z^2*G[0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (221*CA*CF^2*z^2*G[0, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (341*CA^3*Pi^2*z^2*G[0, 0, z])/(3072*(-1 + z)^2*\[Epsilon]) + 
  (65*CA^2*CF*Pi^2*z^2*G[0, 0, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z^2*G[0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*nf^2*G[0, 1, z])/16 + ((5*I)/24)*CA*nf^2*Pi*G[0, 1, z] - 
  (2663*CA^3*Pi^2*G[0, 1, z])/512 + (711*CA^2*CF*Pi^2*G[0, 1, z])/128 - 
  (369*CA*CF^2*Pi^2*G[0, 1, z])/256 + (349*CA^2*nf*Pi^2*G[0, 1, z])/256 - 
  (45*CA*CF*nf*Pi^2*G[0, 1, z])/64 - (143*CA*nf^2*Pi^2*G[0, 1, z])/1728 - 
  ((561*I)/512)*CA^3*Pi^3*G[0, 1, z] + ((405*I)/256)*CA^2*CF*Pi^3*
   G[0, 1, z] - ((27*I)/64)*CA*CF^2*Pi^3*G[0, 1, z] + 
  ((51*I)/256)*CA^2*nf*Pi^3*G[0, 1, z] - ((27*I)/128)*CA*CF*nf*Pi^3*
   G[0, 1, z] + (51*CA^3*Pi^4*G[0, 1, z])/256 - 
  (105*CA^2*CF*Pi^4*G[0, 1, z])/256 + (21*CA*CF^2*Pi^4*G[0, 1, z])/128 + 
  (61583*CA^3*G[0, 1, z])/(5184*(-1 + z)^2) - (47573*CA^2*CF*G[0, 1, z])/
   (4608*(-1 + z)^2) + (1079*CA*CF^2*G[0, 1, z])/(512*(-1 + z)^2) - 
  (32173*CA^2*nf*G[0, 1, z])/(10368*(-1 + z)^2) + 
  (2617*CA*CF*nf*G[0, 1, z])/(2304*(-1 + z)^2) + 
  (((13691*I)/1152)*CA^3*Pi*G[0, 1, z])/(-1 + z)^2 - 
  (((2885*I)/256)*CA^2*CF*Pi*G[0, 1, z])/(-1 + z)^2 + 
  (((663*I)/256)*CA*CF^2*Pi*G[0, 1, z])/(-1 + z)^2 - 
  (((3683*I)/1152)*CA^2*nf*Pi*G[0, 1, z])/(-1 + z)^2 + 
  (((181*I)/128)*CA*CF*nf*Pi*G[0, 1, z])/(-1 + z)^2 - 
  (169*CA^3*Pi^2*G[0, 1, z])/(9216*(-1 + z)^2) + 
  (1945*CA^2*CF*Pi^2*G[0, 1, z])/(6912*(-1 + z)^2) - 
  (67*CA*CF^2*Pi^2*G[0, 1, z])/(512*(-1 + z)^2) - 
  (1151*CA^2*nf*Pi^2*G[0, 1, z])/(13824*(-1 + z)^2) - 
  (35*CA*CF*nf*Pi^2*G[0, 1, z])/(3456*(-1 + z)^2) - 
  (((1463*I)/3072)*CA^3*Pi^3*G[0, 1, z])/(-1 + z)^2 + 
  (((307*I)/1536)*CA^2*CF*Pi^3*G[0, 1, z])/(-1 + z)^2 - 
  (((9*I)/128)*CA*CF^2*Pi^3*G[0, 1, z])/(-1 + z)^2 + 
  (((133*I)/1536)*CA^2*nf*Pi^3*G[0, 1, z])/(-1 + z)^2 - 
  (((5*I)/768)*CA*CF*nf*Pi^3*G[0, 1, z])/(-1 + z)^2 + 
  (2359*CA^3*Pi^4*G[0, 1, z])/(184320*(-1 + z)^2) + 
  (CA^2*CF*Pi^4*G[0, 1, z])/(240*(-1 + z)^2) - (101*CA*CF^2*Pi^4*G[0, 1, z])/
   (15360*(-1 + z)^2) + (C4AF*Pi^4*G[0, 1, z])/(60*dA*TF*(-1 + z)^2) + 
  (CA^3*Pi^2*G[0, 1, z])/(96*(-1 + z)^2*z) - (CA^2*CF*Pi^2*G[0, 1, z])/
   (48*(-1 + z)^2*z) + (CA*CF^2*Pi^2*G[0, 1, z])/(96*(-1 + z)^2*z) - 
  (247709*CA^3*z*G[0, 1, z])/(10368*(-1 + z)^2) + 
  (48599*CA^2*CF*z*G[0, 1, z])/(2304*(-1 + z)^2) - 
  (1171*CA*CF^2*z*G[0, 1, z])/(256*(-1 + z)^2) + 
  (32173*CA^2*nf*z*G[0, 1, z])/(5184*(-1 + z)^2) - 
  (2617*CA*CF*nf*z*G[0, 1, z])/(1152*(-1 + z)^2) - 
  (((13691*I)/576)*CA^3*Pi*z*G[0, 1, z])/(-1 + z)^2 + 
  (((2885*I)/128)*CA^2*CF*Pi*z*G[0, 1, z])/(-1 + z)^2 - 
  (((663*I)/128)*CA*CF^2*Pi*z*G[0, 1, z])/(-1 + z)^2 + 
  (((3683*I)/576)*CA^2*nf*Pi*z*G[0, 1, z])/(-1 + z)^2 - 
  (((181*I)/64)*CA*CF*nf*Pi*z*G[0, 1, z])/(-1 + z)^2 - 
  (89*CA^3*Pi^2*z*G[0, 1, z])/(1536*(-1 + z)^2) - 
  (277*CA^2*CF*Pi^2*z*G[0, 1, z])/(864*(-1 + z)^2) + 
  (27*CA*CF^2*Pi^2*z*G[0, 1, z])/(256*(-1 + z)^2) + 
  (1085*CA^2*nf*Pi^2*z*G[0, 1, z])/(6912*(-1 + z)^2) + 
  (35*CA*CF*nf*Pi^2*z*G[0, 1, z])/(1728*(-1 + z)^2) + 
  (((1475*I)/1536)*CA^3*Pi^3*z*G[0, 1, z])/(-1 + z)^2 - 
  (((331*I)/768)*CA^2*CF*Pi^3*z*G[0, 1, z])/(-1 + z)^2 + 
  (((9*I)/64)*CA*CF^2*Pi^3*z*G[0, 1, z])/(-1 + z)^2 - 
  (((133*I)/768)*CA^2*nf*Pi^3*z*G[0, 1, z])/(-1 + z)^2 + 
  (((5*I)/384)*CA*CF*nf*Pi^3*z*G[0, 1, z])/(-1 + z)^2 - 
  (2359*CA^3*Pi^4*z*G[0, 1, z])/(92160*(-1 + z)^2) - 
  (CA^2*CF*Pi^4*z*G[0, 1, z])/(120*(-1 + z)^2) + 
  (101*CA*CF^2*Pi^4*z*G[0, 1, z])/(7680*(-1 + z)^2) + 
  (3*C4AF*Pi^2*z*G[0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^4*z*G[0, 1, z])/(30*dA*TF*(-1 + z)^2) + 
  (124543*CA^3*z^2*G[0, 1, z])/(10368*(-1 + z)^2) - 
  (49625*CA^2*CF*z^2*G[0, 1, z])/(4608*(-1 + z)^2) + 
  (1263*CA*CF^2*z^2*G[0, 1, z])/(512*(-1 + z)^2) - 
  (32173*CA^2*nf*z^2*G[0, 1, z])/(10368*(-1 + z)^2) + 
  (2617*CA*CF*nf*z^2*G[0, 1, z])/(2304*(-1 + z)^2) + 
  (((13691*I)/1152)*CA^3*Pi*z^2*G[0, 1, z])/(-1 + z)^2 - 
  (((2885*I)/256)*CA^2*CF*Pi*z^2*G[0, 1, z])/(-1 + z)^2 + 
  (((663*I)/256)*CA*CF^2*Pi*z^2*G[0, 1, z])/(-1 + z)^2 - 
  (((3683*I)/1152)*CA^2*nf*Pi*z^2*G[0, 1, z])/(-1 + z)^2 + 
  (((181*I)/128)*CA*CF*nf*Pi*z^2*G[0, 1, z])/(-1 + z)^2 + 
  (335*CA^3*Pi^2*z^2*G[0, 1, z])/(9216*(-1 + z)^2) + 
  (829*CA^2*CF*Pi^2*z^2*G[0, 1, z])/(6912*(-1 + z)^2) - 
  (11*CA*CF^2*Pi^2*z^2*G[0, 1, z])/(512*(-1 + z)^2) - 
  (1007*CA^2*nf*Pi^2*z^2*G[0, 1, z])/(13824*(-1 + z)^2) - 
  (35*CA*CF*nf*Pi^2*z^2*G[0, 1, z])/(3456*(-1 + z)^2) - 
  (((1463*I)/3072)*CA^3*Pi^3*z^2*G[0, 1, z])/(-1 + z)^2 + 
  (((343*I)/1536)*CA^2*CF*Pi^3*z^2*G[0, 1, z])/(-1 + z)^2 - 
  (((9*I)/128)*CA*CF^2*Pi^3*z^2*G[0, 1, z])/(-1 + z)^2 + 
  (((133*I)/1536)*CA^2*nf*Pi^3*z^2*G[0, 1, z])/(-1 + z)^2 - 
  (((5*I)/768)*CA*CF*nf*Pi^3*z^2*G[0, 1, z])/(-1 + z)^2 + 
  (2359*CA^3*Pi^4*z^2*G[0, 1, z])/(184320*(-1 + z)^2) + 
  (CA^2*CF*Pi^4*z^2*G[0, 1, z])/(240*(-1 + z)^2) - 
  (101*CA*CF^2*Pi^4*z^2*G[0, 1, z])/(15360*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[0, 1, z])/(4*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^4*z^2*G[0, 1, z])/(60*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (CA^2*CF*G[0, 1, z])/
   (16*\[Epsilon]^4) + (CA*CF^2*G[0, 1, z])/(32*\[Epsilon]^4) + 
  (187*CA^3*G[0, 1, z])/(768*\[Epsilon]^3) - (45*CA^2*CF*G[0, 1, z])/
   (128*\[Epsilon]^3) + (3*CA*CF^2*G[0, 1, z])/(32*\[Epsilon]^3) - 
  (17*CA^2*nf*G[0, 1, z])/(384*\[Epsilon]^3) + 
  (3*CA*CF*nf*G[0, 1, z])/(64*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon]^3 + 
  (2663*CA^3*G[0, 1, z])/(2304*\[Epsilon]^2) - 
  (79*CA^2*CF*G[0, 1, z])/(64*\[Epsilon]^2) + (41*CA*CF^2*G[0, 1, z])/
   (128*\[Epsilon]^2) - (349*CA^2*nf*G[0, 1, z])/(1152*\[Epsilon]^2) + 
  (5*CA*CF*nf*G[0, 1, z])/(32*\[Epsilon]^2) + 
  (CA*nf^2*G[0, 1, z])/(48*\[Epsilon]^2) + (((187*I)/256)*CA^3*Pi*G[0, 1, z])/
   \[Epsilon]^2 - (((135*I)/128)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  (203*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (125*CA^2*CF*Pi^2*G[0, 1, z])/(384*\[Epsilon]^2) - 
  (59*CA*CF^2*Pi^2*G[0, 1, z])/(384*\[Epsilon]^2) + 
  (5*CA*nf^2*G[0, 1, z])/(72*\[Epsilon]) + 
  (((2663*I)/768)*CA^3*Pi*G[0, 1, z])/\[Epsilon] - 
  (((237*I)/64)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon] + 
  (((123*I)/128)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon] - 
  (((349*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/16)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] - (561*CA^3*Pi^2*G[0, 1, z])/
   (512*\[Epsilon]) + (405*CA^2*CF*Pi^2*G[0, 1, z])/(256*\[Epsilon]) - 
  (27*CA*CF^2*Pi^2*G[0, 1, z])/(64*\[Epsilon]) + 
  (51*CA^2*nf*Pi^2*G[0, 1, z])/(256*\[Epsilon]) - 
  (27*CA*CF*nf*Pi^2*G[0, 1, z])/(128*\[Epsilon]) - 
  (((95*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (((53*I)/128)*CA^2*CF*Pi^3*G[0, 1, z])/\[Epsilon] - 
  (((23*I)/128)*CA*CF^2*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (13691*CA^3*G[0, 1, z])/(3456*(-1 + z)^2*\[Epsilon]) - 
  (2885*CA^2*CF*G[0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (221*CA*CF^2*G[0, 1, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (3683*CA^2*nf*G[0, 1, z])/(3456*(-1 + z)^2*\[Epsilon]) + 
  (181*CA*CF*nf*G[0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (1463*CA^3*Pi^2*G[0, 1, z])/(9216*(-1 + z)^2*\[Epsilon]) + 
  (307*CA^2*CF*Pi^2*G[0, 1, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (133*CA^2*nf*Pi^2*G[0, 1, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*CF*nf*Pi^2*G[0, 1, z])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (13691*CA^3*z*G[0, 1, z])/(1728*(-1 + z)^2*\[Epsilon]) + 
  (2885*CA^2*CF*z*G[0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (221*CA*CF^2*z*G[0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3683*CA^2*nf*z*G[0, 1, z])/(1728*(-1 + z)^2*\[Epsilon]) - 
  (181*CA*CF*nf*z*G[0, 1, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (1475*CA^3*Pi^2*z*G[0, 1, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (331*CA^2*CF*Pi^2*z*G[0, 1, z])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*z*G[0, 1, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (133*CA^2*nf*Pi^2*z*G[0, 1, z])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (5*CA*CF*nf*Pi^2*z*G[0, 1, z])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (13691*CA^3*z^2*G[0, 1, z])/(3456*(-1 + z)^2*\[Epsilon]) - 
  (2885*CA^2*CF*z^2*G[0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (221*CA*CF^2*z^2*G[0, 1, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (3683*CA^2*nf*z^2*G[0, 1, z])/(3456*(-1 + z)^2*\[Epsilon]) + 
  (181*CA*CF*nf*z^2*G[0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (1463*CA^3*Pi^2*z^2*G[0, 1, z])/(9216*(-1 + z)^2*\[Epsilon]) + 
  (343*CA^2*CF*Pi^2*z^2*G[0, 1, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*z^2*G[0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (133*CA^2*nf*Pi^2*z^2*G[0, 1, z])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*CF*nf*Pi^2*z^2*G[0, 1, z])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*nf^2*G[1, 0, z])/16 + ((5*I)/24)*CA*nf^2*Pi*G[1, 0, z] + 
  (349*CA^2*nf*Pi^2*G[1, 0, z])/256 - (45*CA*CF*nf*Pi^2*G[1, 0, z])/64 - 
  (143*CA*nf^2*Pi^2*G[1, 0, z])/1728 - ((561*I)/512)*CA^3*Pi^3*G[1, 0, z] + 
  ((405*I)/256)*CA^2*CF*Pi^3*G[1, 0, z] - ((27*I)/64)*CA*CF^2*Pi^3*
   G[1, 0, z] + ((51*I)/256)*CA^2*nf*Pi^3*G[1, 0, z] - 
  ((27*I)/128)*CA*CF*nf*Pi^3*G[1, 0, z] + (81*CA^3*Pi^4*G[1, 0, z])/1024 - 
  (27*CA^2*CF*Pi^4*G[1, 0, z])/128 + (27*CA*CF^2*Pi^4*G[1, 0, z])/256 + 
  (134479*CA^3*G[1, 0, z])/(10368*(-1 + z)^2) - 
  (55805*CA^2*CF*G[1, 0, z])/(4608*(-1 + z)^2) + 
  (1419*CA*CF^2*G[1, 0, z])/(512*(-1 + z)^2) - (33685*CA^2*nf*G[1, 0, z])/
   (10368*(-1 + z)^2) + (2917*CA*CF*nf*G[1, 0, z])/(2304*(-1 + z)^2) + 
  (((14393*I)/1152)*CA^3*Pi*G[1, 0, z])/(-1 + z)^2 - 
  (((3125*I)/256)*CA^2*CF*Pi*G[1, 0, z])/(-1 + z)^2 + 
  (((747*I)/256)*CA*CF^2*Pi*G[1, 0, z])/(-1 + z)^2 + 
  (433*CA^3*Pi^2*G[1, 0, z])/(3072*(-1 + z)^2) - 
  (491*CA^2*CF*Pi^2*G[1, 0, z])/(1728*(-1 + z)^2) + 
  (77*CA*CF^2*Pi^2*G[1, 0, z])/(512*(-1 + z)^2) - 
  (1247*CA^2*nf*Pi^2*G[1, 0, z])/(13824*(-1 + z)^2) + 
  (151*CA*CF*nf*Pi^2*G[1, 0, z])/(3456*(-1 + z)^2) - 
  (((935*I)/3072)*CA^3*Pi^3*G[1, 0, z])/(-1 + z)^2 - 
  (((101*I)/1536)*CA^2*CF*Pi^3*G[1, 0, z])/(-1 + z)^2 + 
  (((9*I)/128)*CA*CF^2*Pi^3*G[1, 0, z])/(-1 + z)^2 + 
  (2869*CA^3*Pi^4*G[1, 0, z])/(552960*(-1 + z)^2) + 
  (CA^2*CF*Pi^4*G[1, 0, z])/(64*(-1 + z)^2) - (67*CA*CF^2*Pi^4*G[1, 0, z])/
   (9216*(-1 + z)^2) - (C4AF*Pi^2*G[1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (17*C4AF*Pi^4*G[1, 0, z])/(720*dA*TF*(-1 + z)^2) + 
  (((3791*I)/1152)*CA^2*nf*Pi*G[1, 0, z])/(-1 + z) - 
  (((193*I)/128)*CA*CF*nf*Pi*G[1, 0, z])/(-1 + z) + 
  (2699*CA^3*Pi^2*G[1, 0, z])/(512*(-1 + z)) - (369*CA^2*CF*Pi^2*G[1, 0, z])/
   (64*(-1 + z)) + (405*CA*CF^2*Pi^2*G[1, 0, z])/(256*(-1 + z)) - 
  (((85*I)/1536)*CA^2*nf*Pi^3*G[1, 0, z])/(-1 + z) - 
  (((19*I)/768)*CA*CF*nf*Pi^3*G[1, 0, z])/(-1 + z) - 
  (99*CA^3*Pi^4*G[1, 0, z])/(1024*(-1 + z)) + (33*CA^2*CF*Pi^4*G[1, 0, z])/
   (256*(-1 + z)) - (3*CA*CF^2*Pi^4*G[1, 0, z])/(256*(-1 + z)) + 
  (CA^3*Pi^2*G[1, 0, z])/(192*(-1 + z)^2*z) - (CA^2*CF*Pi^2*G[1, 0, z])/
   (192*(-1 + z)^2*z) - (259103*CA^3*z*G[1, 0, z])/(10368*(-1 + z)^2) + 
  (52589*CA^2*CF*z*G[1, 0, z])/(2304*(-1 + z)^2) - 
  (1301*CA*CF^2*z*G[1, 0, z])/(256*(-1 + z)^2) + 
  (32929*CA^2*nf*z*G[1, 0, z])/(5184*(-1 + z)^2) - 
  (2767*CA*CF*nf*z*G[1, 0, z])/(1152*(-1 + z)^2) - 
  (((7021*I)/288)*CA^3*Pi*z*G[1, 0, z])/(-1 + z)^2 + 
  (((3005*I)/128)*CA^2*CF*Pi*z*G[1, 0, z])/(-1 + z)^2 - 
  (((705*I)/128)*CA*CF^2*Pi*z*G[1, 0, z])/(-1 + z)^2 - 
  (347*CA^3*Pi^2*z*G[1, 0, z])/(1536*(-1 + z)^2) + 
  (2209*CA^2*CF*Pi^2*z*G[1, 0, z])/(6912*(-1 + z)^2) - 
  (43*CA*CF^2*Pi^2*z*G[1, 0, z])/(256*(-1 + z)^2) + 
  (1211*CA^2*nf*Pi^2*z*G[1, 0, z])/(6912*(-1 + z)^2) - 
  (115*CA*CF*nf*Pi^2*z*G[1, 0, z])/(1728*(-1 + z)^2) + 
  (((959*I)/1536)*CA^3*Pi^3*z*G[1, 0, z])/(-1 + z)^2 + 
  (((41*I)/768)*CA^2*CF*Pi^3*z*G[1, 0, z])/(-1 + z)^2 - 
  (((5*I)/64)*CA*CF^2*Pi^3*z*G[1, 0, z])/(-1 + z)^2 - 
  (2869*CA^3*Pi^4*z*G[1, 0, z])/(276480*(-1 + z)^2) - 
  (CA^2*CF*Pi^4*z*G[1, 0, z])/(32*(-1 + z)^2) + 
  (67*CA*CF^2*Pi^4*z*G[1, 0, z])/(4608*(-1 + z)^2) + 
  (C4AF*Pi^2*z*G[1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (17*C4AF*Pi^4*z*G[1, 0, z])/(360*dA*TF*(-1 + z)^2) - 
  (((3683*I)/1152)*CA^2*nf*Pi*z*G[1, 0, z])/(-1 + z) + 
  (((181*I)/128)*CA*CF*nf*Pi*z*G[1, 0, z])/(-1 + z) - 
  (2663*CA^3*Pi^2*z*G[1, 0, z])/(512*(-1 + z)) + 
  (711*CA^2*CF*Pi^2*z*G[1, 0, z])/(128*(-1 + z)) - 
  (369*CA*CF^2*Pi^2*z*G[1, 0, z])/(256*(-1 + z)) + 
  (((85*I)/1536)*CA^2*nf*Pi^3*z*G[1, 0, z])/(-1 + z) + 
  (((19*I)/768)*CA*CF*nf*Pi^3*z*G[1, 0, z])/(-1 + z) + 
  (99*CA^3*Pi^4*z*G[1, 0, z])/(1024*(-1 + z)) - 
  (33*CA^2*CF*Pi^4*z*G[1, 0, z])/(256*(-1 + z)) + 
  (3*CA*CF^2*Pi^4*z*G[1, 0, z])/(256*(-1 + z)) + 
  (7789*CA^3*z^2*G[1, 0, z])/(648*(-1 + z)^2) - 
  (49373*CA^2*CF*z^2*G[1, 0, z])/(4608*(-1 + z)^2) + 
  (1183*CA*CF^2*z^2*G[1, 0, z])/(512*(-1 + z)^2) - 
  (32173*CA^2*nf*z^2*G[1, 0, z])/(10368*(-1 + z)^2) + 
  (2617*CA*CF*nf*z^2*G[1, 0, z])/(2304*(-1 + z)^2) + 
  (((13691*I)/1152)*CA^3*Pi*z^2*G[1, 0, z])/(-1 + z)^2 - 
  (((2885*I)/256)*CA^2*CF*Pi*z^2*G[1, 0, z])/(-1 + z)^2 + 
  (((663*I)/256)*CA*CF^2*Pi*z^2*G[1, 0, z])/(-1 + z)^2 + 
  (349*CA^3*Pi^2*z^2*G[1, 0, z])/(3072*(-1 + z)^2) - 
  (533*CA^2*CF*Pi^2*z^2*G[1, 0, z])/(6912*(-1 + z)^2) + 
  (47*CA*CF^2*Pi^2*z^2*G[1, 0, z])/(1536*(-1 + z)^2) - 
  (1247*CA^2*nf*Pi^2*z^2*G[1, 0, z])/(13824*(-1 + z)^2) + 
  (97*CA*CF*nf*Pi^2*z^2*G[1, 0, z])/(3456*(-1 + z)^2) - 
  (((935*I)/3072)*CA^3*Pi^3*z^2*G[1, 0, z])/(-1 + z)^2 - 
  (((29*I)/1536)*CA^2*CF*Pi^3*z^2*G[1, 0, z])/(-1 + z)^2 + 
  (((3*I)/128)*CA*CF^2*Pi^3*z^2*G[1, 0, z])/(-1 + z)^2 + 
  (2869*CA^3*Pi^4*z^2*G[1, 0, z])/(552960*(-1 + z)^2) + 
  (CA^2*CF*Pi^4*z^2*G[1, 0, z])/(64*(-1 + z)^2) - 
  (67*CA*CF^2*Pi^4*z^2*G[1, 0, z])/(9216*(-1 + z)^2) - 
  (17*C4AF*Pi^4*z^2*G[1, 0, z])/(720*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[1, 0, z])/(128*\[Epsilon]^4) - (CA^2*CF*G[1, 0, z])/
   (16*\[Epsilon]^4) + (CA*CF^2*G[1, 0, z])/(32*\[Epsilon]^4) + 
  (187*CA^3*G[1, 0, z])/(768*\[Epsilon]^3) - (45*CA^2*CF*G[1, 0, z])/
   (128*\[Epsilon]^3) + (3*CA*CF^2*G[1, 0, z])/(32*\[Epsilon]^3) - 
  (17*CA^2*nf*G[1, 0, z])/(384*\[Epsilon]^3) + 
  (3*CA*CF*nf*G[1, 0, z])/(64*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^3 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^3 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, z])/\[Epsilon]^3 - 
  (349*CA^2*nf*G[1, 0, z])/(1152*\[Epsilon]^2) + 
  (5*CA*CF*nf*G[1, 0, z])/(32*\[Epsilon]^2) + 
  (CA*nf^2*G[1, 0, z])/(48*\[Epsilon]^2) + (((187*I)/256)*CA^3*Pi*G[1, 0, z])/
   \[Epsilon]^2 - (((135*I)/128)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (((17*I)/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  (((9*I)/64)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (27*CA^3*Pi^2*G[1, 0, z])/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*Pi^2*G[1, 0, z])/(32*\[Epsilon]^2) - 
  (9*CA*CF^2*Pi^2*G[1, 0, z])/(64*\[Epsilon]^2) - 
  (2699*CA^3*G[1, 0, z])/(2304*(-1 + z)*\[Epsilon]^2) + 
  (41*CA^2*CF*G[1, 0, z])/(32*(-1 + z)*\[Epsilon]^2) - 
  (45*CA*CF^2*G[1, 0, z])/(128*(-1 + z)*\[Epsilon]^2) + 
  (11*CA^3*Pi^2*G[1, 0, z])/(512*(-1 + z)*\[Epsilon]^2) - 
  (11*CA^2*CF*Pi^2*G[1, 0, z])/(384*(-1 + z)*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, 0, z])/(384*(-1 + z)*\[Epsilon]^2) + 
  (2663*CA^3*z*G[1, 0, z])/(2304*(-1 + z)*\[Epsilon]^2) - 
  (79*CA^2*CF*z*G[1, 0, z])/(64*(-1 + z)*\[Epsilon]^2) + 
  (41*CA*CF^2*z*G[1, 0, z])/(128*(-1 + z)*\[Epsilon]^2) - 
  (11*CA^3*Pi^2*z*G[1, 0, z])/(512*(-1 + z)*\[Epsilon]^2) + 
  (11*CA^2*CF*Pi^2*z*G[1, 0, z])/(384*(-1 + z)*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*z*G[1, 0, z])/(384*(-1 + z)*\[Epsilon]^2) + 
  (5*CA*nf^2*G[1, 0, z])/(72*\[Epsilon]) - 
  (((349*I)/384)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon] + 
  ((I/16)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] - (561*CA^3*Pi^2*G[1, 0, z])/
   (512*\[Epsilon]) + (405*CA^2*CF*Pi^2*G[1, 0, z])/(256*\[Epsilon]) - 
  (27*CA*CF^2*Pi^2*G[1, 0, z])/(64*\[Epsilon]) + 
  (51*CA^2*nf*Pi^2*G[1, 0, z])/(256*\[Epsilon]) - 
  (27*CA*CF*nf*Pi^2*G[1, 0, z])/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi^3*G[1, 0, z])/\[Epsilon] - 
  (((9*I)/64)*CA*CF^2*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (14393*CA^3*G[1, 0, z])/(3456*(-1 + z)^2*\[Epsilon]) - 
  (3125*CA^2*CF*G[1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (249*CA*CF^2*G[1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (935*CA^3*Pi^2*G[1, 0, z])/(9216*(-1 + z)^2*\[Epsilon]) - 
  (101*CA^2*CF*Pi^2*G[1, 0, z])/(4608*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3791*CA^2*nf*G[1, 0, z])/(3456*(-1 + z)*\[Epsilon]) - 
  (193*CA*CF*nf*G[1, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (((2699*I)/768)*CA^3*Pi*G[1, 0, z])/((-1 + z)*\[Epsilon]) + 
  (((123*I)/32)*CA^2*CF*Pi*G[1, 0, z])/((-1 + z)*\[Epsilon]) - 
  (((135*I)/128)*CA*CF^2*Pi*G[1, 0, z])/((-1 + z)*\[Epsilon]) - 
  (85*CA^2*nf*Pi^2*G[1, 0, z])/(4608*(-1 + z)*\[Epsilon]) - 
  (19*CA*CF*nf*Pi^2*G[1, 0, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (((33*I)/512)*CA^3*Pi^3*G[1, 0, z])/((-1 + z)*\[Epsilon]) - 
  (((11*I)/128)*CA^2*CF*Pi^3*G[1, 0, z])/((-1 + z)*\[Epsilon]) + 
  ((I/128)*CA*CF^2*Pi^3*G[1, 0, z])/((-1 + z)*\[Epsilon]) - 
  (7021*CA^3*z*G[1, 0, z])/(864*(-1 + z)^2*\[Epsilon]) + 
  (3005*CA^2*CF*z*G[1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (235*CA*CF^2*z*G[1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (959*CA^3*Pi^2*z*G[1, 0, z])/(4608*(-1 + z)^2*\[Epsilon]) + 
  (41*CA^2*CF*Pi^2*z*G[1, 0, z])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*z*G[1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) - 
  (3683*CA^2*nf*z*G[1, 0, z])/(3456*(-1 + z)*\[Epsilon]) + 
  (181*CA*CF*nf*z*G[1, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (((2663*I)/768)*CA^3*Pi*z*G[1, 0, z])/((-1 + z)*\[Epsilon]) - 
  (((237*I)/64)*CA^2*CF*Pi*z*G[1, 0, z])/((-1 + z)*\[Epsilon]) + 
  (((123*I)/128)*CA*CF^2*Pi*z*G[1, 0, z])/((-1 + z)*\[Epsilon]) + 
  (85*CA^2*nf*Pi^2*z*G[1, 0, z])/(4608*(-1 + z)*\[Epsilon]) + 
  (19*CA*CF*nf*Pi^2*z*G[1, 0, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (((33*I)/512)*CA^3*Pi^3*z*G[1, 0, z])/((-1 + z)*\[Epsilon]) + 
  (((11*I)/128)*CA^2*CF*Pi^3*z*G[1, 0, z])/((-1 + z)*\[Epsilon]) - 
  ((I/128)*CA*CF^2*Pi^3*z*G[1, 0, z])/((-1 + z)*\[Epsilon]) + 
  (13691*CA^3*z^2*G[1, 0, z])/(3456*(-1 + z)^2*\[Epsilon]) - 
  (2885*CA^2*CF*z^2*G[1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (221*CA*CF^2*z^2*G[1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (935*CA^3*Pi^2*z^2*G[1, 0, z])/(9216*(-1 + z)^2*\[Epsilon]) - 
  (29*CA^2*CF*Pi^2*z^2*G[1, 0, z])/(4608*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z^2*G[1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*nf^2*G[1, 1, z])/16 - ((10243*I)/1152)*CA^3*Pi*G[1, 1, z] + 
  ((2501*I)/256)*CA^2*CF*Pi*G[1, 1, z] - ((663*I)/256)*CA*CF^2*Pi*
   G[1, 1, z] + ((3235*I)/1152)*CA^2*nf*Pi*G[1, 1, z] - 
  ((181*I)/128)*CA*CF*nf*Pi*G[1, 1, z] - ((5*I)/24)*CA*nf^2*Pi*G[1, 1, z] + 
  (1519*CA^3*Pi^2*G[1, 1, z])/512 - (567*CA^2*CF*Pi^2*G[1, 1, z])/128 + 
  (369*CA*CF^2*Pi^2*G[1, 1, z])/256 - (269*CA^2*nf*Pi^2*G[1, 1, z])/256 + 
  (45*CA*CF*nf*Pi^2*G[1, 1, z])/64 + (143*CA*nf^2*Pi^2*G[1, 1, z])/1728 + 
  ((517*I)/3072)*CA^3*Pi^3*G[1, 1, z] - ((1945*I)/1536)*CA^2*CF*Pi^3*
   G[1, 1, z] + ((63*I)/128)*CA*CF^2*Pi^3*G[1, 1, z] - 
  ((47*I)/1536)*CA^2*nf*Pi^3*G[1, 1, z] + ((167*I)/768)*CA*CF*nf*Pi^3*
   G[1, 1, z] + (9*CA^3*Pi^4*G[1, 1, z])/256 + (21*CA^2*CF*Pi^4*G[1, 1, z])/
   256 - (21*CA*CF^2*Pi^4*G[1, 1, z])/128 - (103823*CA^3*G[1, 1, z])/
   (10368*(-1 + z)^2) + (45017*CA^2*CF*G[1, 1, z])/(4608*(-1 + z)^2) - 
  (1263*CA*CF^2*G[1, 1, z])/(512*(-1 + z)^2) - (8765*CA^3*Pi^2*G[1, 1, z])/
   (27648*(-1 + z)^2) + (71*CA^2*CF*Pi^2*G[1, 1, z])/(6912*(-1 + z)^2) + 
  (11*CA*CF^2*Pi^2*G[1, 1, z])/(512*(-1 + z)^2) + 
  (247*CA^3*Pi^4*G[1, 1, z])/(552960*(-1 + z)^2) - 
  (131*CA^2*CF*Pi^4*G[1, 1, z])/(23040*(-1 + z)^2) + 
  (101*CA*CF^2*Pi^4*G[1, 1, z])/(15360*(-1 + z)^2) - 
  (29549*CA^2*nf*G[1, 1, z])/(10368*(-1 + z)) + 
  (2617*CA*CF*nf*G[1, 1, z])/(2304*(-1 + z)) - (485*CA^2*nf*Pi^2*G[1, 1, z])/
   (4608*(-1 + z)) - (35*CA*CF*nf*Pi^2*G[1, 1, z])/(3456*(-1 + z)) - 
  (5*C4AF*Pi^2*G[1, 1, z])/(16*dA*TF*(-1 + z)) - 
  (19*C4AF*Pi^4*G[1, 1, z])/(720*dA*TF*(-1 + z)) + 
  (CA^3*Pi^2*G[1, 1, z])/(384*(-1 + z)^2*z) + (5*CA^2*CF*Pi^2*G[1, 1, z])/
   (384*(-1 + z)^2*z) - (CA*CF^2*Pi^2*G[1, 1, z])/(64*(-1 + z)^2*z) + 
  (103823*CA^3*z*G[1, 1, z])/(5184*(-1 + z)^2) - 
  (45017*CA^2*CF*z*G[1, 1, z])/(2304*(-1 + z)^2) + 
  (1263*CA*CF^2*z*G[1, 1, z])/(256*(-1 + z)^2) + 
  (8369*CA^3*Pi^2*z*G[1, 1, z])/(13824*(-1 + z)^2) + 
  (41*CA^2*CF*Pi^2*z*G[1, 1, z])/(1728*(-1 + z)^2) - 
  (37*CA*CF^2*Pi^2*z*G[1, 1, z])/(768*(-1 + z)^2) - 
  (247*CA^3*Pi^4*z*G[1, 1, z])/(276480*(-1 + z)^2) + 
  (131*CA^2*CF*Pi^4*z*G[1, 1, z])/(11520*(-1 + z)^2) - 
  (101*CA*CF^2*Pi^4*z*G[1, 1, z])/(7680*(-1 + z)^2) + 
  (29549*CA^2*nf*z*G[1, 1, z])/(10368*(-1 + z)) - 
  (2617*CA*CF*nf*z*G[1, 1, z])/(2304*(-1 + z)) + 
  (509*CA^2*nf*Pi^2*z*G[1, 1, z])/(4608*(-1 + z)) + 
  (35*CA*CF*nf*Pi^2*z*G[1, 1, z])/(3456*(-1 + z)) + 
  (C4AF*Pi^2*z*G[1, 1, z])/(4*dA*TF*(-1 + z)) + 
  (19*C4AF*Pi^4*z*G[1, 1, z])/(720*dA*TF*(-1 + z)) - 
  (103823*CA^3*z^2*G[1, 1, z])/(10368*(-1 + z)^2) + 
  (45017*CA^2*CF*z^2*G[1, 1, z])/(4608*(-1 + z)^2) - 
  (1263*CA*CF^2*z^2*G[1, 1, z])/(512*(-1 + z)^2) - 
  (8045*CA^3*Pi^2*z^2*G[1, 1, z])/(27648*(-1 + z)^2) - 
  (325*CA^2*CF*Pi^2*z^2*G[1, 1, z])/(6912*(-1 + z)^2) + 
  (65*CA*CF^2*Pi^2*z^2*G[1, 1, z])/(1536*(-1 + z)^2) + 
  (247*CA^3*Pi^4*z^2*G[1, 1, z])/(552960*(-1 + z)^2) - 
  (131*CA^2*CF*Pi^4*z^2*G[1, 1, z])/(23040*(-1 + z)^2) + 
  (101*CA*CF^2*Pi^4*z^2*G[1, 1, z])/(15360*(-1 + z)^2) + 
  (CA^3*G[1, 1, z])/(128*\[Epsilon]^4) - (CA*CF^2*G[1, 1, z])/
   (32*\[Epsilon]^4) - (11*CA^3*G[1, 1, z])/(768*\[Epsilon]^3) + 
  (33*CA^2*CF*G[1, 1, z])/(128*\[Epsilon]^3) - 
  (3*CA*CF^2*G[1, 1, z])/(32*\[Epsilon]^3) + (CA^2*nf*G[1, 1, z])/
   (384*\[Epsilon]^3) - (3*CA*CF*nf*G[1, 1, z])/(64*\[Epsilon]^3) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, z])/\[Epsilon]^3 - 
  (1519*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) + 
  (63*CA^2*CF*G[1, 1, z])/(64*\[Epsilon]^2) - (41*CA*CF^2*G[1, 1, z])/
   (128*\[Epsilon]^2) + (269*CA^2*nf*G[1, 1, z])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[1, 1, z])/(32*\[Epsilon]^2) - 
  (CA*nf^2*G[1, 1, z])/(48*\[Epsilon]^2) - (((11*I)/256)*CA^3*Pi*G[1, 1, z])/
   \[Epsilon]^2 + (((99*I)/128)*CA^2*CF*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF*nf*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (19*CA^3*Pi^2*G[1, 1, z])/(512*\[Epsilon]^2) - 
  (7*CA^2*CF*Pi^2*G[1, 1, z])/(384*\[Epsilon]^2) + 
  (59*CA*CF^2*Pi^2*G[1, 1, z])/(384*\[Epsilon]^2) - 
  (10243*CA^3*G[1, 1, z])/(3456*\[Epsilon]) + (2501*CA^2*CF*G[1, 1, z])/
   (768*\[Epsilon]) - (221*CA*CF^2*G[1, 1, z])/(256*\[Epsilon]) + 
  (3235*CA^2*nf*G[1, 1, z])/(3456*\[Epsilon]) - 
  (181*CA*CF*nf*G[1, 1, z])/(384*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 1, z])/(72*\[Epsilon]) - 
  (((1519*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] + 
  (((189*I)/64)*CA^2*CF*Pi*G[1, 1, z])/\[Epsilon] - 
  (((123*I)/128)*CA*CF^2*Pi*G[1, 1, z])/\[Epsilon] + 
  (((269*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/16)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] + (913*CA^3*Pi^2*G[1, 1, z])/
   (9216*\[Epsilon]) - (5509*CA^2*CF*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (57*CA*CF^2*Pi^2*G[1, 1, z])/(128*\[Epsilon]) - 
  (83*CA^2*nf*Pi^2*G[1, 1, z])/(4608*\[Epsilon]) + 
  (491*CA*CF*nf*Pi^2*G[1, 1, z])/(2304*\[Epsilon]) - 
  (((21*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (((7*I)/128)*CA^2*CF*Pi^3*G[1, 1, z])/\[Epsilon] + 
  (((23*I)/128)*CA*CF^2*Pi^3*G[1, 1, z])/\[Epsilon] + 
  (5*CA*nf^2*G[0, 0, 0, z])/36 + (I/8)*CA*nf^2*Pi*G[0, 0, 0, z] - 
  (51*CA^2*nf*Pi^2*G[0, 0, 0, z])/256 - (39*CA*CF*nf*Pi^2*G[0, 0, 0, z])/
   128 + ((27*I)/256)*CA^3*Pi^3*G[0, 0, 0, z] - 
  ((9*I)/32)*CA^2*CF*Pi^3*G[0, 0, 0, z] - ((9*I)/64)*CA*CF^2*Pi^3*
   G[0, 0, 0, z] + (16045*CA^3*G[0, 0, 0, z])/(3456*(-1 + z)^2) - 
  (27865*CA^2*CF*G[0, 0, 0, z])/(6912*(-1 + z)^2) + 
  (221*CA*CF^2*G[0, 0, 0, z])/(256*(-1 + z)^2) - 
  (5875*CA^2*nf*G[0, 0, 0, z])/(3456*(-1 + z)^2) + 
  (2213*CA*CF*nf*G[0, 0, 0, z])/(3456*(-1 + z)^2) + 
  (((1693*I)/768)*CA^3*Pi*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((41*I)/12)*CA^2*CF*Pi*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((123*I)/128)*CA*CF^2*Pi*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((443*I)/384)*CA^2*nf*Pi*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((2*I)/3)*CA*CF*nf*Pi*G[0, 0, 0, z])/(-1 + z)^2 + 
  (2387*CA^3*Pi^2*G[0, 0, 0, z])/(3072*(-1 + z)^2) + 
  (1927*CA^2*CF*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (45*CA*CF^2*Pi^2*G[0, 0, 0, z])/(128*(-1 + z)^2) + 
  (89*CA^2*nf*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)^2) + 
  (13*CA*CF*nf*Pi^2*G[0, 0, 0, z])/(768*(-1 + z)^2) + 
  (((25*I)/512)*CA^3*Pi^3*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((15*I)/128)*CA^2*CF*Pi^3*G[0, 0, 0, z])/(-1 + z)^2 - 
  ((I/128)*CA*CF^2*Pi^3*G[0, 0, 0, z])/(-1 + z)^2 - 
  (16045*CA^3*z*G[0, 0, 0, z])/(1728*(-1 + z)^2) + 
  (27865*CA^2*CF*z*G[0, 0, 0, z])/(3456*(-1 + z)^2) - 
  (221*CA*CF^2*z*G[0, 0, 0, z])/(128*(-1 + z)^2) + 
  (5875*CA^2*nf*z*G[0, 0, 0, z])/(1728*(-1 + z)^2) - 
  (2213*CA*CF*nf*z*G[0, 0, 0, z])/(1728*(-1 + z)^2) - 
  (((1693*I)/384)*CA^3*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((41*I)/6)*CA^2*CF*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((123*I)/64)*CA*CF^2*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((443*I)/192)*CA^2*nf*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((4*I)/3)*CA*CF*nf*Pi*z*G[0, 0, 0, z])/(-1 + z)^2 - 
  (2407*CA^3*Pi^2*z*G[0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (1903*CA^2*CF*Pi^2*z*G[0, 0, 0, z])/(768*(-1 + z)^2) + 
  (151*CA*CF^2*Pi^2*z*G[0, 0, 0, z])/(192*(-1 + z)^2) - 
  (89*CA^2*nf*Pi^2*z*G[0, 0, 0, z])/(768*(-1 + z)^2) - 
  (13*CA*CF*nf*Pi^2*z*G[0, 0, 0, z])/(384*(-1 + z)^2) - 
  (((25*I)/256)*CA^3*Pi^3*z*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((15*I)/64)*CA^2*CF*Pi^3*z*G[0, 0, 0, z])/(-1 + z)^2 + 
  ((I/64)*CA*CF^2*Pi^3*z*G[0, 0, 0, z])/(-1 + z)^2 + 
  (16045*CA^3*z^2*G[0, 0, 0, z])/(3456*(-1 + z)^2) - 
  (27865*CA^2*CF*z^2*G[0, 0, 0, z])/(6912*(-1 + z)^2) + 
  (221*CA*CF^2*z^2*G[0, 0, 0, z])/(256*(-1 + z)^2) - 
  (5875*CA^2*nf*z^2*G[0, 0, 0, z])/(3456*(-1 + z)^2) + 
  (2213*CA*CF*nf*z^2*G[0, 0, 0, z])/(3456*(-1 + z)^2) + 
  (((1693*I)/768)*CA^3*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((41*I)/12)*CA^2*CF*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((123*I)/128)*CA*CF^2*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((443*I)/384)*CA^2*nf*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((2*I)/3)*CA*CF*nf*Pi*z^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (2387*CA^3*Pi^2*z^2*G[0, 0, 0, z])/(3072*(-1 + z)^2) + 
  (1867*CA^2*CF*Pi^2*z^2*G[0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (53*CA*CF^2*Pi^2*z^2*G[0, 0, 0, z])/(128*(-1 + z)^2) + 
  (89*CA^2*nf*Pi^2*z^2*G[0, 0, 0, z])/(1536*(-1 + z)^2) + 
  (13*CA*CF*nf*Pi^2*z^2*G[0, 0, 0, z])/(768*(-1 + z)^2) + 
  (((25*I)/512)*CA^3*Pi^3*z^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((15*I)/128)*CA^2*CF*Pi^3*z^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  ((I/128)*CA*CF^2*Pi^3*z^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  (3*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) + (CA^2*CF*G[0, 0, 0, z])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[0, 0, 0, z])/(32*\[Epsilon]^3) + 
  (17*CA^2*nf*G[0, 0, 0, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[0, 0, 0, z])/(192*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z])/\[Epsilon]^2 - 
  (187*CA^3*G[0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]^2) - 
  (107*CA^2*CF*G[0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]^2) + 
  (187*CA^3*z*G[0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]^2) + 
  (107*CA^2*CF*z*G[0, 0, 0, z])/(192*(-1 + z)^2*\[Epsilon]^2) - 
  (3*CA*CF^2*z*G[0, 0, 0, z])/(16*(-1 + z)^2*\[Epsilon]^2) - 
  (187*CA^3*z^2*G[0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]^2) - 
  (107*CA^2*CF*z^2*G[0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]^2) + 
  (3*CA*CF^2*z^2*G[0, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]^2) + 
  (CA*nf^2*G[0, 0, 0, z])/(24*\[Epsilon]) + 
  (((17*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (27*CA^3*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) - 
  (9*CA^2*CF*Pi^2*G[0, 0, 0, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[0, 0, 0, z])/(64*\[Epsilon]) + 
  (1693*CA^3*G[0, 0, 0, z])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (41*CA^2*CF*G[0, 0, 0, z])/(36*(-1 + z)^2*\[Epsilon]) + 
  (41*CA*CF^2*G[0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (443*CA^2*nf*G[0, 0, 0, z])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (2*CA*CF*nf*G[0, 0, 0, z])/(9*(-1 + z)^2*\[Epsilon]) - 
  (((187*I)/256)*CA^3*Pi*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((107*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (25*CA^3*Pi^2*G[0, 0, 0, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (1693*CA^3*z*G[0, 0, 0, z])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (41*CA^2*CF*z*G[0, 0, 0, z])/(18*(-1 + z)^2*\[Epsilon]) - 
  (41*CA*CF^2*z*G[0, 0, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (443*CA^2*nf*z*G[0, 0, 0, z])/(576*(-1 + z)^2*\[Epsilon]) - 
  (4*CA*CF*nf*z*G[0, 0, 0, z])/(9*(-1 + z)^2*\[Epsilon]) + 
  (((187*I)/128)*CA^3*Pi*z*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((107*I)/64)*CA^2*CF*Pi*z*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((9*I)/16)*CA*CF^2*Pi*z*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (25*CA^3*Pi^2*z*G[0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*z*G[0, 0, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (1693*CA^3*z^2*G[0, 0, 0, z])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (41*CA^2*CF*z^2*G[0, 0, 0, z])/(36*(-1 + z)^2*\[Epsilon]) + 
  (41*CA*CF^2*z^2*G[0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (443*CA^2*nf*z^2*G[0, 0, 0, z])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (2*CA*CF*nf*z^2*G[0, 0, 0, z])/(9*(-1 + z)^2*\[Epsilon]) - 
  (((187*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((107*I)/128)*CA^2*CF*Pi*z^2*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((9*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (25*CA^3*Pi^2*z^2*G[0, 0, 0, z])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*z^2*G[0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z^2*G[0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 0, 1, z])/36 - ((643*I)/384)*CA^2*nf*Pi*G[0, 0, 1, z] + 
  ((2*I)/3)*CA*CF*nf*Pi*G[0, 0, 1, z] + (I/8)*CA*nf^2*Pi*G[0, 0, 1, z] - 
  (759*CA^3*Pi^2*G[0, 0, 1, z])/512 + (537*CA^2*CF*Pi^2*G[0, 0, 1, z])/256 - 
  (27*CA*CF^2*Pi^2*G[0, 0, 1, z])/64 + (69*CA^2*nf*Pi^2*G[0, 0, 1, z])/256 - 
  (39*CA*CF*nf*Pi^2*G[0, 0, 1, z])/128 - ((45*I)/256)*CA^3*Pi^3*
   G[0, 0, 1, z] + ((9*I)/32)*CA^2*CF*Pi^3*G[0, 0, 1, z] - 
  ((9*I)/64)*CA*CF^2*Pi^3*G[0, 0, 1, z] + (23801*CA^3*G[0, 0, 1, z])/
   (3456*(-1 + z)^2) - (33193*CA^2*CF*G[0, 0, 1, z])/(6912*(-1 + z)^2) + 
  (217*CA*CF^2*G[0, 0, 1, z])/(256*(-1 + z)^2) - 
  (6833*CA^2*nf*G[0, 0, 1, z])/(3456*(-1 + z)^2) + 
  (2069*CA*CF*nf*G[0, 0, 1, z])/(3456*(-1 + z)^2) - 
  (3301*CA^3*Pi^2*G[0, 0, 1, z])/(9216*(-1 + z)^2) + 
  (1285*CA^2*CF*Pi^2*G[0, 0, 1, z])/(1536*(-1 + z)^2) - 
  (17*CA*CF^2*Pi^2*G[0, 0, 1, z])/(128*(-1 + z)^2) + 
  (263*CA^2*nf*Pi^2*G[0, 0, 1, z])/(4608*(-1 + z)^2) - 
  (95*CA*CF*nf*Pi^2*G[0, 0, 1, z])/(768*(-1 + z)^2) + 
  (C4AF*Pi^2*G[0, 0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (((4481*I)/768)*CA^3*Pi*G[0, 0, 1, z])/(-1 + z) + 
  (((917*I)/192)*CA^2*CF*Pi*G[0, 0, 1, z])/(-1 + z) - 
  (((111*I)/128)*CA*CF^2*Pi*G[0, 0, 1, z])/(-1 + z) + 
  (((67*I)/512)*CA^3*Pi^3*G[0, 0, 1, z])/(-1 + z) - 
  (((35*I)/128)*CA^2*CF*Pi^3*G[0, 0, 1, z])/(-1 + z) + 
  (((29*I)/128)*CA*CF^2*Pi^3*G[0, 0, 1, z])/(-1 + z) - 
  (24251*CA^3*z*G[0, 0, 1, z])/(1728*(-1 + z)^2) + 
  (35119*CA^2*CF*z*G[0, 0, 1, z])/(3456*(-1 + z)^2) - 
  (247*CA*CF^2*z*G[0, 0, 1, z])/(128*(-1 + z)^2) + 
  (6905*CA^2*nf*z*G[0, 0, 1, z])/(1728*(-1 + z)^2) - 
  (2141*CA*CF*nf*z*G[0, 0, 1, z])/(1728*(-1 + z)^2) + 
  (3289*CA^3*Pi^2*z*G[0, 0, 1, z])/(4608*(-1 + z)^2) - 
  (1285*CA^2*CF*Pi^2*z*G[0, 0, 1, z])/(768*(-1 + z)^2) + 
  (67*CA*CF^2*Pi^2*z*G[0, 0, 1, z])/(192*(-1 + z)^2) - 
  (287*CA^2*nf*Pi^2*z*G[0, 0, 1, z])/(2304*(-1 + z)^2) + 
  (95*CA*CF*nf*Pi^2*z*G[0, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*C4AF*z*G[0, 0, 1, z])/(2*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z*G[0, 0, 1, z])/(4*dA*TF*(-1 + z)^2) + 
  (((4517*I)/768)*CA^3*Pi*z*G[0, 0, 1, z])/(-1 + z) - 
  (((59*I)/12)*CA^2*CF*Pi*z*G[0, 0, 1, z])/(-1 + z) + 
  (((123*I)/128)*CA*CF^2*Pi*z*G[0, 0, 1, z])/(-1 + z) - 
  (((67*I)/512)*CA^3*Pi^3*z*G[0, 0, 1, z])/(-1 + z) + 
  (((35*I)/128)*CA^2*CF*Pi^3*z*G[0, 0, 1, z])/(-1 + z) - 
  (((29*I)/128)*CA*CF^2*Pi^3*z*G[0, 0, 1, z])/(-1 + z) + 
  (383*CA^3*z^2*G[0, 0, 1, z])/(54*(-1 + z)^2) - 
  (35911*CA^2*CF*z^2*G[0, 0, 1, z])/(6912*(-1 + z)^2) + 
  (249*CA*CF^2*z^2*G[0, 0, 1, z])/(256*(-1 + z)^2) - 
  (6977*CA^2*nf*z^2*G[0, 0, 1, z])/(3456*(-1 + z)^2) + 
  (2213*CA*CF*nf*z^2*G[0, 0, 1, z])/(3456*(-1 + z)^2) - 
  (3013*CA^3*Pi^2*z^2*G[0, 0, 1, z])/(9216*(-1 + z)^2) + 
  (1249*CA^2*CF*Pi^2*z^2*G[0, 0, 1, z])/(1536*(-1 + z)^2) - 
  (25*CA*CF^2*Pi^2*z^2*G[0, 0, 1, z])/(128*(-1 + z)^2) + 
  (263*CA^2*nf*Pi^2*z^2*G[0, 0, 1, z])/(4608*(-1 + z)^2) - 
  (95*CA*CF*nf*Pi^2*z^2*G[0, 0, 1, z])/(768*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 0, 1, z])/(2*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, 0, 1, z])/(8*dA*TF*(-1 + z)^2) + 
  (5*CA^3*G[0, 0, 1, z])/(128*\[Epsilon]^3) - (CA^2*CF*G[0, 0, 1, z])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[0, 0, 1, z])/(32*\[Epsilon]^3) + 
  (253*CA^3*G[0, 0, 1, z])/(768*\[Epsilon]^2) - 
  (179*CA^2*CF*G[0, 0, 1, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (23*CA^2*nf*G[0, 0, 1, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[0, 0, 1, z])/(192*\[Epsilon]^2) + 
  (((15*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon]^2 - 
  (643*CA^2*nf*G[0, 0, 1, z])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[0, 0, 1, z])/(9*\[Epsilon]) + (CA*nf^2*G[0, 0, 1, z])/
   (24*\[Epsilon]) + (((253*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((179*I)/128)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((23*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (45*CA^3*Pi^2*G[0, 0, 1, z])/(256*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*G[0, 0, 1, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[0, 0, 1, z])/(64*\[Epsilon]) - 
  (4481*CA^3*G[0, 0, 1, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (917*CA^2*CF*G[0, 0, 1, z])/(576*(-1 + z)*\[Epsilon]) - 
  (37*CA*CF^2*G[0, 0, 1, z])/(128*(-1 + z)*\[Epsilon]) + 
  (67*CA^3*Pi^2*G[0, 0, 1, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (35*CA^2*CF*Pi^2*G[0, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) + 
  (29*CA*CF^2*Pi^2*G[0, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) + 
  (4517*CA^3*z*G[0, 0, 1, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (59*CA^2*CF*z*G[0, 0, 1, z])/(36*(-1 + z)*\[Epsilon]) + 
  (41*CA*CF^2*z*G[0, 0, 1, z])/(128*(-1 + z)*\[Epsilon]) - 
  (67*CA^3*Pi^2*z*G[0, 0, 1, z])/(1536*(-1 + z)*\[Epsilon]) + 
  (35*CA^2*CF*Pi^2*z*G[0, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) - 
  (29*CA*CF^2*Pi^2*z*G[0, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 1, 0, z])/36 - (I/8)*CA*nf^2*Pi*G[0, 1, 0, z] - 
  (9*CA^2*nf*Pi^2*G[0, 1, 0, z])/256 + (39*CA*CF*nf*Pi^2*G[0, 1, 0, z])/128 - 
  ((27*I)/256)*CA^3*Pi^3*G[0, 1, 0, z] + ((9*I)/64)*CA*CF^2*Pi^3*
   G[0, 1, 0, z] - (6707*CA^3*G[0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (12727*CA^2*CF*G[0, 1, 0, z])/(6912*(-1 + z)^2) + 
  (73*CA*CF^2*G[0, 1, 0, z])/(256*(-1 + z)^2) + 
  (713*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)^2) - 
  (827*CA*CF*nf*G[0, 1, 0, z])/(3456*(-1 + z)^2) - 
  (((1023*I)/256)*CA^3*Pi*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((431*I)/192)*CA^2*CF*Pi*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((15*I)/128)*CA*CF^2*Pi*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((181*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((37*I)/96)*CA*CF*nf*Pi*G[0, 1, 0, z])/(-1 + z)^2 + 
  (3091*CA^3*Pi^2*G[0, 1, 0, z])/(9216*(-1 + z)^2) - 
  (6115*CA^2*CF*Pi^2*G[0, 1, 0, z])/(4608*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, z])/(64*(-1 + z)^2) - 
  (95*CA^2*nf*Pi^2*G[0, 1, 0, z])/(4608*(-1 + z)^2) - 
  (79*CA*CF*nf*Pi^2*G[0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (((9*I)/512)*CA^3*Pi^3*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((5*I)/128)*CA^2*CF*Pi^3*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((3*I)/128)*CA*CF^2*Pi^3*G[0, 1, 0, z])/(-1 + z)^2 - 
  (C4AF*Pi^2*G[0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (7301*CA^3*z*G[0, 1, 0, z])/(576*(-1 + z)^2) - 
  (27793*CA^2*CF*z*G[0, 1, 0, z])/(3456*(-1 + z)^2) + 
  (169*CA*CF^2*z*G[0, 1, 0, z])/(128*(-1 + z)^2) - 
  (367*CA^2*nf*z*G[0, 1, 0, z])/(96*(-1 + z)^2) + 
  (1691*CA*CF*nf*z*G[0, 1, 0, z])/(1728*(-1 + z)^2) + 
  (((1101*I)/128)*CA^3*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((173*I)/24)*CA^2*CF*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((69*I)/64)*CA*CF^2*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((187*I)/64)*CA^2*nf*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((55*I)/48)*CA*CF*nf*Pi*z*G[0, 1, 0, z])/(-1 + z)^2 - 
  (3409*CA^3*Pi^2*z*G[0, 1, 0, z])/(4608*(-1 + z)^2) + 
  (7129*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (25*CA*CF^2*Pi^2*z*G[0, 1, 0, z])/(48*(-1 + z)^2) + 
  (95*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(2304*(-1 + z)^2) + 
  (79*CA*CF*nf*Pi^2*z*G[0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (((9*I)/256)*CA^3*Pi^3*z*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((5*I)/64)*CA^2*CF*Pi^3*z*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((3*I)/64)*CA*CF^2*Pi^3*z*G[0, 1, 0, z])/(-1 + z)^2 - 
  (9*C4AF*z*G[0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (3*C4AF*Pi^2*z*G[0, 1, 0, z])/(16*dA*TF*(-1 + z)^2) - 
  (1787*CA^3*z^2*G[0, 1, 0, z])/(288*(-1 + z)^2) + 
  (36991*CA^2*CF*z^2*G[0, 1, 0, z])/(6912*(-1 + z)^2) - 
  (361*CA*CF^2*z^2*G[0, 1, 0, z])/(256*(-1 + z)^2) + 
  (713*CA^2*nf*z^2*G[0, 1, 0, z])/(384*(-1 + z)^2) - 
  (2213*CA*CF*nf*z^2*G[0, 1, 0, z])/(3456*(-1 + z)^2) - 
  (((1035*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((25*I)/6)*CA^2*CF*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((123*I)/128)*CA*CF^2*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((181*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((2*I)/3)*CA*CF*nf*Pi*z^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (3091*CA^3*Pi^2*z^2*G[0, 1, 0, z])/(9216*(-1 + z)^2) - 
  (7249*CA^2*CF*Pi^2*z^2*G[0, 1, 0, z])/(4608*(-1 + z)^2) + 
  (53*CA*CF^2*Pi^2*z^2*G[0, 1, 0, z])/(128*(-1 + z)^2) - 
  (95*CA^2*nf*Pi^2*z^2*G[0, 1, 0, z])/(4608*(-1 + z)^2) - 
  (79*CA*CF*nf*Pi^2*z^2*G[0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (((9*I)/512)*CA^3*Pi^3*z^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((5*I)/128)*CA^2*CF*Pi^3*z^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((3*I)/128)*CA*CF^2*Pi^3*z^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (3*C4AF*z^2*G[0, 1, 0, z])/(2*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[0, 1, 0, z])/
   (32*\[Epsilon]^3) + (CA^2*nf*G[0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (13*CA*CF*nf*G[0, 1, 0, z])/(192*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (11*CA^3*G[0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]^2) + 
  (125*CA^2*CF*G[0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]^2) + 
  (13*CA^3*z*G[0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]^2) - 
  (143*CA^2*CF*z*G[0, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]^2) + 
  (CA*CF^2*z*G[0, 1, 0, z])/(8*(-1 + z)^2*\[Epsilon]^2) - 
  (11*CA^3*z^2*G[0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]^2) + 
  (143*CA^2*CF*z^2*G[0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]^2) - 
  (3*CA*CF^2*z^2*G[0, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]^2) - 
  (CA*nf^2*G[0, 1, 0, z])/(24*\[Epsilon]) + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (27*CA^3*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, z])/(64*\[Epsilon]) - 
  (341*CA^3*G[0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (431*CA^2*CF*G[0, 1, 0, z])/(576*(-1 + z)^2*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (181*CA^2*nf*G[0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (37*CA*CF*nf*G[0, 1, 0, z])/(288*(-1 + z)^2*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((125*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[0, 1, 0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (367*CA^3*z*G[0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (173*CA^2*CF*z*G[0, 1, 0, z])/(72*(-1 + z)^2*\[Epsilon]) + 
  (23*CA*CF^2*z*G[0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (187*CA^2*nf*z*G[0, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (55*CA*CF*nf*z*G[0, 1, 0, z])/(144*(-1 + z)^2*\[Epsilon]) + 
  (((39*I)/128)*CA^3*Pi*z*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((143*I)/64)*CA^2*CF*Pi*z*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((3*I)/8)*CA*CF^2*Pi*z*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (3*CA^3*Pi^2*z*G[0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (345*CA^3*z^2*G[0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (25*CA^2*CF*z^2*G[0, 1, 0, z])/(18*(-1 + z)^2*\[Epsilon]) - 
  (41*CA*CF^2*z^2*G[0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (181*CA^2*nf*z^2*G[0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (2*CA*CF*nf*z^2*G[0, 1, 0, z])/(9*(-1 + z)^2*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) + 
  (((143*I)/128)*CA^2*CF*Pi*z^2*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (((9*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, z])/((-1 + z)^2*\[Epsilon]) - 
  (3*CA^3*Pi^2*z^2*G[0, 1, 0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*z^2*G[0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z^2*G[0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 1, 1, z])/36 - ((1035*I)/256)*CA^3*Pi*G[0, 1, 1, z] + 
  ((25*I)/6)*CA^2*CF*Pi*G[0, 1, 1, z] - ((123*I)/128)*CA*CF^2*Pi*
   G[0, 1, 1, z] + ((181*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z] - 
  ((2*I)/3)*CA*CF*nf*Pi*G[0, 1, 1, z] - (I/8)*CA*nf^2*Pi*G[0, 1, 1, z] + 
  (99*CA^3*Pi^2*G[0, 1, 1, z])/512 - (429*CA^2*CF*Pi^2*G[0, 1, 1, z])/256 + 
  (27*CA*CF^2*Pi^2*G[0, 1, 1, z])/64 - (9*CA^2*nf*Pi^2*G[0, 1, 1, z])/256 + 
  (39*CA*CF*nf*Pi^2*G[0, 1, 1, z])/128 - ((43*I)/512)*CA^3*Pi^3*
   G[0, 1, 1, z] - ((37*I)/128)*CA^2*CF*Pi^3*G[0, 1, 1, z] + 
  ((51*I)/128)*CA*CF^2*Pi^3*G[0, 1, 1, z] - (6767*CA^3*G[0, 1, 1, z])/
   (1152*(-1 + z)^2) + (31321*CA^2*CF*G[0, 1, 1, z])/(6912*(-1 + z)^2) - 
  (221*CA*CF^2*G[0, 1, 1, z])/(256*(-1 + z)^2) + 
  (715*CA^2*nf*G[0, 1, 1, z])/(384*(-1 + z)^2) - 
  (2213*CA*CF*nf*G[0, 1, 1, z])/(3456*(-1 + z)^2) + 
  (4769*CA^3*Pi^2*G[0, 1, 1, z])/(9216*(-1 + z)^2) - 
  (423*CA^2*CF*Pi^2*G[0, 1, 1, z])/(512*(-1 + z)^2) + 
  (13*CA*CF^2*Pi^2*G[0, 1, 1, z])/(128*(-1 + z)^2) - 
  (451*CA^2*nf*Pi^2*G[0, 1, 1, z])/(4608*(-1 + z)^2) + 
  (37*CA*CF*nf*Pi^2*G[0, 1, 1, z])/(256*(-1 + z)^2) - 
  (C4AF*Pi^2*G[0, 1, 1, z])/(16*dA*TF*(-1 + z)^2) + 
  (6767*CA^3*z*G[0, 1, 1, z])/(576*(-1 + z)^2) - 
  (31321*CA^2*CF*z*G[0, 1, 1, z])/(3456*(-1 + z)^2) + 
  (221*CA*CF^2*z*G[0, 1, 1, z])/(128*(-1 + z)^2) - 
  (715*CA^2*nf*z*G[0, 1, 1, z])/(192*(-1 + z)^2) + 
  (2213*CA*CF*nf*z*G[0, 1, 1, z])/(1728*(-1 + z)^2) - 
  (4793*CA^3*Pi^2*z*G[0, 1, 1, z])/(4608*(-1 + z)^2) + 
  (1357*CA^2*CF*Pi^2*z*G[0, 1, 1, z])/(768*(-1 + z)^2) - 
  (67*CA*CF^2*Pi^2*z*G[0, 1, 1, z])/(192*(-1 + z)^2) + 
  (439*CA^2*nf*Pi^2*z*G[0, 1, 1, z])/(2304*(-1 + z)^2) - 
  (37*CA*CF*nf*Pi^2*z*G[0, 1, 1, z])/(128*(-1 + z)^2) - 
  (6767*CA^3*z^2*G[0, 1, 1, z])/(1152*(-1 + z)^2) + 
  (31321*CA^2*CF*z^2*G[0, 1, 1, z])/(6912*(-1 + z)^2) - 
  (221*CA*CF^2*z^2*G[0, 1, 1, z])/(256*(-1 + z)^2) + 
  (715*CA^2*nf*z^2*G[0, 1, 1, z])/(384*(-1 + z)^2) - 
  (2213*CA*CF*nf*z^2*G[0, 1, 1, z])/(3456*(-1 + z)^2) + 
  (4625*CA^3*Pi^2*z^2*G[0, 1, 1, z])/(9216*(-1 + z)^2) - 
  (439*CA^2*CF*Pi^2*z^2*G[0, 1, 1, z])/(512*(-1 + z)^2) + 
  (25*CA*CF^2*Pi^2*z^2*G[0, 1, 1, z])/(128*(-1 + z)^2) - 
  (451*CA^2*nf*Pi^2*z^2*G[0, 1, 1, z])/(4608*(-1 + z)^2) + 
  (37*CA*CF*nf*Pi^2*z^2*G[0, 1, 1, z])/(256*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, 1, 1, z])/(8*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[0, 1, 1, z])/
   (32*\[Epsilon]^3) - (11*CA^3*G[0, 1, 1, z])/(256*\[Epsilon]^2) + 
  (143*CA^2*CF*G[0, 1, 1, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 1, 1, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, 1, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[0, 1, 1, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z])/\[Epsilon]^2 - 
  (345*CA^3*G[0, 1, 1, z])/(256*\[Epsilon]) + (25*CA^2*CF*G[0, 1, 1, z])/
   (18*\[Epsilon]) - (41*CA*CF^2*G[0, 1, 1, z])/(128*\[Epsilon]) + 
  (181*CA^2*nf*G[0, 1, 1, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[0, 1, 1, z])/(9*\[Epsilon]) - (CA*nf^2*G[0, 1, 1, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[0, 1, 1, z])/(1536*\[Epsilon]) - 
  (37*CA^2*CF*Pi^2*G[0, 1, 1, z])/(384*\[Epsilon]) + 
  (29*CA*CF^2*Pi^2*G[0, 1, 1, z])/(128*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, 0, z])/36 + ((181*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z] - 
  ((2*I)/3)*CA*CF*nf*Pi*G[1, 0, 0, z] - (I/8)*CA*nf^2*Pi*G[1, 0, 0, z] + 
  (99*CA^3*Pi^2*G[1, 0, 0, z])/512 - (429*CA^2*CF*Pi^2*G[1, 0, 0, z])/256 + 
  (27*CA*CF^2*Pi^2*G[1, 0, 0, z])/64 - (9*CA^2*nf*Pi^2*G[1, 0, 0, z])/256 + 
  (39*CA*CF*nf*Pi^2*G[1, 0, 0, z])/128 - ((27*I)/256)*CA^3*Pi^3*
   G[1, 0, 0, z] + ((9*I)/64)*CA*CF^2*Pi^3*G[1, 0, 0, z] - 
  (7313*CA^3*G[1, 0, 0, z])/(1152*(-1 + z)^2) + 
  (36973*CA^2*CF*G[1, 0, 0, z])/(6912*(-1 + z)^2) - 
  (321*CA*CF^2*G[1, 0, 0, z])/(256*(-1 + z)^2) - 
  (((1035*I)/256)*CA^3*Pi*G[1, 0, 0, z])/(-1 + z)^2 + 
  (((209*I)/48)*CA^2*CF*Pi*G[1, 0, 0, z])/(-1 + z)^2 - 
  (((147*I)/128)*CA*CF^2*Pi*G[1, 0, 0, z])/(-1 + z)^2 + 
  (2653*CA^3*Pi^2*G[1, 0, 0, z])/(9216*(-1 + z)^2) + 
  (59*CA^2*CF*Pi^2*G[1, 0, 0, z])/(1536*(-1 + z)^2) - 
  (5*CA*CF^2*Pi^2*G[1, 0, 0, z])/(128*(-1 + z)^2) + 
  (((15*I)/512)*CA^3*Pi^3*G[1, 0, 0, z])/(-1 + z)^2 - 
  (((17*I)/128)*CA^2*CF*Pi^3*G[1, 0, 0, z])/(-1 + z)^2 + 
  ((I/128)*CA*CF^2*Pi^3*G[1, 0, 0, z])/(-1 + z)^2 - 
  (C4AF*Pi^2*G[1, 0, 0, z])/(16*dA*TF*(-1 + z)^2) - 
  (249*CA^2*nf*G[1, 0, 0, z])/(128*(-1 + z)) + (2501*CA*CF*nf*G[1, 0, 0, z])/
   (3456*(-1 + z)) + (239*CA^2*nf*Pi^2*G[1, 0, 0, z])/(4608*(-1 + z)) + 
  (13*CA*CF*nf*Pi^2*G[1, 0, 0, z])/(768*(-1 + z)) + 
  (110*CA^3*z*G[1, 0, 0, z])/(9*(-1 + z)^2) - (34147*CA^2*CF*z*G[1, 0, 0, z])/
   (3456*(-1 + z)^2) + (271*CA*CF^2*z*G[1, 0, 0, z])/(128*(-1 + z)^2) + 
  (((1035*I)/128)*CA^3*Pi*z*G[1, 0, 0, z])/(-1 + z)^2 - 
  (((409*I)/48)*CA^2*CF*Pi*z*G[1, 0, 0, z])/(-1 + z)^2 + 
  (((135*I)/64)*CA*CF^2*Pi*z*G[1, 0, 0, z])/(-1 + z)^2 - 
  (2653*CA^3*Pi^2*z*G[1, 0, 0, z])/(4608*(-1 + z)^2) - 
  (43*CA^2*CF*Pi^2*z*G[1, 0, 0, z])/(768*(-1 + z)^2) + 
  (7*CA*CF^2*Pi^2*z*G[1, 0, 0, z])/(192*(-1 + z)^2) - 
  (((15*I)/256)*CA^3*Pi^3*z*G[1, 0, 0, z])/(-1 + z)^2 + 
  (((17*I)/64)*CA^2*CF*Pi^3*z*G[1, 0, 0, z])/(-1 + z)^2 - 
  ((I/64)*CA*CF^2*Pi^3*z*G[1, 0, 0, z])/(-1 + z)^2 + 
  (C4AF*Pi^2*z*G[1, 0, 0, z])/(16*dA*TF*(-1 + z)^2) + 
  (715*CA^2*nf*z*G[1, 0, 0, z])/(384*(-1 + z)) - 
  (2213*CA*CF*nf*z*G[1, 0, 0, z])/(3456*(-1 + z)) - 
  (239*CA^2*nf*Pi^2*z*G[1, 0, 0, z])/(4608*(-1 + z)) - 
  (13*CA*CF*nf*Pi^2*z*G[1, 0, 0, z])/(768*(-1 + z)) - 
  (6767*CA^3*z^2*G[1, 0, 0, z])/(1152*(-1 + z)^2) + 
  (31321*CA^2*CF*z^2*G[1, 0, 0, z])/(6912*(-1 + z)^2) - 
  (221*CA*CF^2*z^2*G[1, 0, 0, z])/(256*(-1 + z)^2) - 
  (((1035*I)/256)*CA^3*Pi*z^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  (((25*I)/6)*CA^2*CF*Pi*z^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  (((123*I)/128)*CA*CF^2*Pi*z^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  (2629*CA^3*Pi^2*z^2*G[1, 0, 0, z])/(9216*(-1 + z)^2) + 
  (47*CA^2*CF*Pi^2*z^2*G[1, 0, 0, z])/(1536*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z^2*G[1, 0, 0, z])/(128*(-1 + z)^2) + 
  (((15*I)/512)*CA^3*Pi^3*z^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  (((17*I)/128)*CA^2*CF*Pi^3*z^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  ((I/128)*CA*CF^2*Pi^3*z^2*G[1, 0, 0, z])/(-1 + z)^2 + 
  (3*CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 0, z])/
   (32*\[Epsilon]^3) - (11*CA^3*G[1, 0, 0, z])/(256*\[Epsilon]^2) + 
  (143*CA^2*CF*G[1, 0, 0, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 0, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[1, 0, 0, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon]^2 + 
  (181*CA^2*nf*G[1, 0, 0, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 0, 0, z])/(9*\[Epsilon]) - (CA*nf^2*G[1, 0, 0, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (27*CA^3*Pi^2*G[1, 0, 0, z])/(256*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 0, z])/(64*\[Epsilon]) - 
  (345*CA^3*G[1, 0, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (209*CA^2*CF*G[1, 0, 0, z])/(144*(-1 + z)^2*\[Epsilon]) - 
  (49*CA*CF^2*G[1, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[1, 0, 0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (345*CA^3*z*G[1, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (409*CA^2*CF*z*G[1, 0, 0, z])/(144*(-1 + z)^2*\[Epsilon]) + 
  (45*CA*CF^2*z*G[1, 0, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^3*Pi^2*z*G[1, 0, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (17*CA^2*CF*Pi^2*z*G[1, 0, 0, z])/(192*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*G[1, 0, 0, z])/(192*(-1 + z)^2*\[Epsilon]) - 
  (345*CA^3*z^2*G[1, 0, 0, z])/(256*(-1 + z)^2*\[Epsilon]) + 
  (25*CA^2*CF*z^2*G[1, 0, 0, z])/(18*(-1 + z)^2*\[Epsilon]) - 
  (41*CA*CF^2*z^2*G[1, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^3*Pi^2*z^2*G[1, 0, 0, z])/(512*(-1 + z)^2*\[Epsilon]) - 
  (17*CA^2*CF*Pi^2*z^2*G[1, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z^2*G[1, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, 1, z])/36 + ((181*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z] - 
  ((2*I)/3)*CA*CF*nf*Pi*G[1, 0, 1, z] - (I/8)*CA*nf^2*Pi*G[1, 0, 1, z] + 
  (99*CA^3*Pi^2*G[1, 0, 1, z])/512 - (429*CA^2*CF*Pi^2*G[1, 0, 1, z])/256 + 
  (27*CA*CF^2*Pi^2*G[1, 0, 1, z])/64 - (9*CA^2*nf*Pi^2*G[1, 0, 1, z])/256 + 
  (39*CA*CF*nf*Pi^2*G[1, 0, 1, z])/128 - ((27*I)/256)*CA^3*Pi^3*
   G[1, 0, 1, z] + ((9*I)/64)*CA*CF^2*Pi^3*G[1, 0, 1, z] - 
  (3427*CA^3*G[1, 0, 1, z])/(576*(-1 + z)^2) + (30799*CA^2*CF*G[1, 0, 1, z])/
   (6912*(-1 + z)^2) - (201*CA*CF^2*G[1, 0, 1, z])/(256*(-1 + z)^2) + 
  (247*CA^2*nf*G[1, 0, 1, z])/(128*(-1 + z)^2) - 
  (2141*CA*CF*nf*G[1, 0, 1, z])/(3456*(-1 + z)^2) + 
  (2569*CA^3*Pi^2*G[1, 0, 1, z])/(9216*(-1 + z)^2) - 
  (1201*CA^2*CF*Pi^2*G[1, 0, 1, z])/(1536*(-1 + z)^2) + 
  (25*CA*CF^2*Pi^2*G[1, 0, 1, z])/(128*(-1 + z)^2) - 
  (227*CA^2*nf*Pi^2*G[1, 0, 1, z])/(4608*(-1 + z)^2) + 
  (95*CA*CF*nf*Pi^2*G[1, 0, 1, z])/(768*(-1 + z)^2) - 
  (3*C4AF*G[1, 0, 1, z])/(2*dA*TF*(-1 + z)^2) + 
  (((1011*I)/256)*CA^3*Pi*G[1, 0, 1, z])/(-1 + z) - 
  (((191*I)/48)*CA^2*CF*Pi*G[1, 0, 1, z])/(-1 + z) + 
  (((111*I)/128)*CA*CF^2*Pi*G[1, 0, 1, z])/(-1 + z) + 
  (((5*I)/512)*CA^3*Pi^3*G[1, 0, 1, z])/(-1 + z) + 
  (((25*I)/128)*CA^2*CF*Pi^3*G[1, 0, 1, z])/(-1 + z) - 
  (((29*I)/128)*CA*CF^2*Pi^3*G[1, 0, 1, z])/(-1 + z) + 
  (19*CA^3*G[1, 0, 1, z])/(64*(-1 + z)^2*z) - (5*CA^2*CF*G[1, 0, 1, z])/
   (16*(-1 + z)^2*z) + (3*CA*CF^2*G[1, 0, 1, z])/(64*(-1 + z)^2*z) - 
  (CA^2*nf*G[1, 0, 1, z])/(16*(-1 + z)^2*z) + (CA*CF*nf*G[1, 0, 1, z])/
   (32*(-1 + z)^2*z) - (((3*I)/64)*CA^3*Pi*G[1, 0, 1, z])/((-1 + z)*z) + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z])/((-1 + z)*z) - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/((-1 + z)*z) + 
  (829*CA^3*z*G[1, 0, 1, z])/(72*(-1 + z)^2) - 
  (30547*CA^2*CF*z*G[1, 0, 1, z])/(3456*(-1 + z)^2) + 
  (219*CA*CF^2*z*G[1, 0, 1, z])/(128*(-1 + z)^2) - 
  (715*CA^2*nf*z*G[1, 0, 1, z])/(192*(-1 + z)^2) + 
  (2123*CA*CF*nf*z*G[1, 0, 1, z])/(1728*(-1 + z)^2) - 
  (2581*CA^3*Pi^2*z*G[1, 0, 1, z])/(4608*(-1 + z)^2) + 
  (1193*CA^2*CF*Pi^2*z*G[1, 0, 1, z])/(768*(-1 + z)^2) - 
  (25*CA*CF^2*Pi^2*z*G[1, 0, 1, z])/(64*(-1 + z)^2) + 
  (227*CA^2*nf*Pi^2*z*G[1, 0, 1, z])/(2304*(-1 + z)^2) - 
  (95*CA*CF*nf*Pi^2*z*G[1, 0, 1, z])/(384*(-1 + z)^2) + 
  (3*C4AF*z*G[1, 0, 1, z])/(dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z*G[1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (((1035*I)/256)*CA^3*Pi*z*G[1, 0, 1, z])/(-1 + z) + 
  (((25*I)/6)*CA^2*CF*Pi*z*G[1, 0, 1, z])/(-1 + z) - 
  (((123*I)/128)*CA*CF^2*Pi*z*G[1, 0, 1, z])/(-1 + z) - 
  (((5*I)/512)*CA^3*Pi^3*z*G[1, 0, 1, z])/(-1 + z) - 
  (((25*I)/128)*CA^2*CF*Pi^3*z*G[1, 0, 1, z])/(-1 + z) + 
  (((29*I)/128)*CA*CF^2*Pi^3*z*G[1, 0, 1, z])/(-1 + z) - 
  (211*CA^3*z^2*G[1, 0, 1, z])/(36*(-1 + z)^2) + 
  (32455*CA^2*CF*z^2*G[1, 0, 1, z])/(6912*(-1 + z)^2) - 
  (249*CA*CF^2*z^2*G[1, 0, 1, z])/(256*(-1 + z)^2) + 
  (713*CA^2*nf*z^2*G[1, 0, 1, z])/(384*(-1 + z)^2) - 
  (2213*CA*CF*nf*z^2*G[1, 0, 1, z])/(3456*(-1 + z)^2) + 
  (2617*CA^3*Pi^2*z^2*G[1, 0, 1, z])/(9216*(-1 + z)^2) - 
  (1189*CA^2*CF*Pi^2*z^2*G[1, 0, 1, z])/(1536*(-1 + z)^2) + 
  (25*CA*CF^2*Pi^2*z^2*G[1, 0, 1, z])/(128*(-1 + z)^2) - 
  (227*CA^2*nf*Pi^2*z^2*G[1, 0, 1, z])/(4608*(-1 + z)^2) + 
  (95*CA*CF*nf*Pi^2*z^2*G[1, 0, 1, z])/(768*(-1 + z)^2) - 
  (3*C4AF*z^2*G[1, 0, 1, z])/(2*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[1, 0, 1, z])/(128*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 1, z])/
   (32*\[Epsilon]^3) - (11*CA^3*G[1, 0, 1, z])/(256*\[Epsilon]^2) + 
  (143*CA^2*CF*G[1, 0, 1, z])/(384*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 1, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, 1, z])/(128*\[Epsilon]^2) - (13*CA*CF*nf*G[1, 0, 1, z])/
   (192*\[Epsilon]^2) + (((9*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/\[Epsilon]^2 + 
  (181*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 0, 1, z])/(9*\[Epsilon]) - (CA*nf^2*G[1, 0, 1, z])/
   (24*\[Epsilon]) - (((33*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (((143*I)/128)*CA^2*CF*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (27*CA^3*Pi^2*G[1, 0, 1, z])/(256*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, z])/(64*\[Epsilon]) + 
  (337*CA^3*G[1, 0, 1, z])/(256*(-1 + z)*\[Epsilon]) - 
  (191*CA^2*CF*G[1, 0, 1, z])/(144*(-1 + z)*\[Epsilon]) + 
  (37*CA*CF^2*G[1, 0, 1, z])/(128*(-1 + z)*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[1, 0, 1, z])/(1536*(-1 + z)*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) - 
  (29*CA*CF^2*Pi^2*G[1, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, z])/(64*(-1 + z)*z*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, z])/(64*(-1 + z)*z*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, z])/(32*(-1 + z)*z*\[Epsilon]) - 
  (345*CA^3*z*G[1, 0, 1, z])/(256*(-1 + z)*\[Epsilon]) + 
  (25*CA^2*CF*z*G[1, 0, 1, z])/(18*(-1 + z)*\[Epsilon]) - 
  (41*CA*CF^2*z*G[1, 0, 1, z])/(128*(-1 + z)*\[Epsilon]) - 
  (5*CA^3*Pi^2*z*G[1, 0, 1, z])/(1536*(-1 + z)*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*z*G[1, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) + 
  (29*CA*CF^2*Pi^2*z*G[1, 0, 1, z])/(384*(-1 + z)*\[Epsilon]) + 
  (5*CA*nf^2*G[1, 1, 0, z])/36 + (I/8)*CA*nf^2*Pi*G[1, 1, 0, z] - 
  (759*CA^3*Pi^2*G[1, 1, 0, z])/512 + (537*CA^2*CF*Pi^2*G[1, 1, 0, z])/256 - 
  (27*CA*CF^2*Pi^2*G[1, 1, 0, z])/64 + (69*CA^2*nf*Pi^2*G[1, 1, 0, z])/256 - 
  (39*CA*CF*nf*Pi^2*G[1, 1, 0, z])/128 - ((45*I)/256)*CA^3*Pi^3*
   G[1, 1, 0, z] + ((9*I)/32)*CA^2*CF*Pi^3*G[1, 1, 0, z] - 
  ((9*I)/64)*CA*CF^2*Pi^3*G[1, 1, 0, z] + (13705*CA^3*G[1, 1, 0, z])/
   (1728*(-1 + z)^2) - (44371*CA^2*CF*G[1, 1, 0, z])/(6912*(-1 + z)^2) + 
  (377*CA*CF^2*G[1, 1, 0, z])/(256*(-1 + z)^2) - 
  (1001*CA^3*Pi^2*G[1, 1, 0, z])/(9216*(-1 + z)^2) - 
  (509*CA^2*CF*Pi^2*G[1, 1, 0, z])/(4608*(-1 + z)^2) + 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, z])/(128*(-1 + z)^2) + 
  (7283*CA^2*nf*G[1, 1, 0, z])/(3456*(-1 + z)) - 
  (2501*CA*CF*nf*G[1, 1, 0, z])/(3456*(-1 + z)) - 
  (((4661*I)/768)*CA^3*Pi*G[1, 1, 0, z])/(-1 + z) + 
  (((127*I)/24)*CA^2*CF*Pi*G[1, 1, 0, z])/(-1 + z) - 
  (((147*I)/128)*CA*CF^2*Pi*G[1, 1, 0, z])/(-1 + z) + 
  (((643*I)/384)*CA^2*nf*Pi*G[1, 1, 0, z])/(-1 + z) - 
  (((2*I)/3)*CA*CF*nf*Pi*G[1, 1, 0, z])/(-1 + z) - 
  (67*CA^2*nf*Pi^2*G[1, 1, 0, z])/(4608*(-1 + z)) - 
  (79*CA*CF*nf*Pi^2*G[1, 1, 0, z])/(2304*(-1 + z)) + 
  (((39*I)/512)*CA^3*Pi^3*G[1, 1, 0, z])/(-1 + z) - 
  (((7*I)/128)*CA^2*CF*Pi^3*G[1, 1, 0, z])/(-1 + z) - 
  (((3*I)/128)*CA*CF^2*Pi^3*G[1, 1, 0, z])/(-1 + z) + 
  (9*C4AF*G[1, 1, 0, z])/(8*dA*TF*(-1 + z)) - (C4AF*Pi^2*G[1, 1, 0, z])/
   (8*dA*TF*(-1 + z)) - (26555*CA^3*z*G[1, 1, 0, z])/(1728*(-1 + z)^2) + 
  (42409*CA^2*CF*z*G[1, 1, 0, z])/(3456*(-1 + z)^2) - 
  (369*CA*CF^2*z*G[1, 1, 0, z])/(128*(-1 + z)^2) + 
  (1025*CA^3*Pi^2*z*G[1, 1, 0, z])/(4608*(-1 + z)^2) + 
  (449*CA^2*CF*Pi^2*z*G[1, 1, 0, z])/(2304*(-1 + z)^2) - 
  (5*CA*CF^2*Pi^2*z*G[1, 1, 0, z])/(192*(-1 + z)^2) - 
  (6977*CA^2*nf*z*G[1, 1, 0, z])/(3456*(-1 + z)) + 
  (2213*CA*CF*nf*z*G[1, 1, 0, z])/(3456*(-1 + z)) + 
  (((4517*I)/768)*CA^3*Pi*z*G[1, 1, 0, z])/(-1 + z) - 
  (((59*I)/12)*CA^2*CF*Pi*z*G[1, 1, 0, z])/(-1 + z) + 
  (((123*I)/128)*CA*CF^2*Pi*z*G[1, 1, 0, z])/(-1 + z) - 
  (((643*I)/384)*CA^2*nf*Pi*z*G[1, 1, 0, z])/(-1 + z) + 
  (((2*I)/3)*CA*CF*nf*Pi*z*G[1, 1, 0, z])/(-1 + z) + 
  (67*CA^2*nf*Pi^2*z*G[1, 1, 0, z])/(4608*(-1 + z)) + 
  (79*CA*CF*nf*Pi^2*z*G[1, 1, 0, z])/(2304*(-1 + z)) - 
  (((39*I)/512)*CA^3*Pi^3*z*G[1, 1, 0, z])/(-1 + z) + 
  (((7*I)/128)*CA^2*CF*Pi^3*z*G[1, 1, 0, z])/(-1 + z) + 
  (((3*I)/128)*CA*CF^2*Pi^3*z*G[1, 1, 0, z])/(-1 + z) - 
  (3*C4AF*z*G[1, 1, 0, z])/(2*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*z*G[1, 1, 0, z])/(8*dA*TF*(-1 + z)) + 
  (6425*CA^3*z^2*G[1, 1, 0, z])/(864*(-1 + z)^2) - 
  (40447*CA^2*CF*z^2*G[1, 1, 0, z])/(6912*(-1 + z)^2) + 
  (361*CA*CF^2*z^2*G[1, 1, 0, z])/(256*(-1 + z)^2) - 
  (1001*CA^3*Pi^2*z^2*G[1, 1, 0, z])/(9216*(-1 + z)^2) - 
  (437*CA^2*CF*Pi^2*z^2*G[1, 1, 0, z])/(4608*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z^2*G[1, 1, 0, z])/(128*(-1 + z)^2) + 
  (5*CA^3*G[1, 1, 0, z])/(128*\[Epsilon]^3) - (CA^2*CF*G[1, 1, 0, z])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[1, 1, 0, z])/(32*\[Epsilon]^3) + 
  (253*CA^3*G[1, 1, 0, z])/(768*\[Epsilon]^2) - 
  (179*CA^2*CF*G[1, 1, 0, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, z])/(32*\[Epsilon]^2) - 
  (23*CA^2*nf*G[1, 1, 0, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[1, 1, 0, z])/(192*\[Epsilon]^2) + 
  (((15*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (CA*nf^2*G[1, 1, 0, z])/(24*\[Epsilon]) + 
  (((253*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((179*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((23*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (45*CA^3*Pi^2*G[1, 1, 0, z])/(256*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*G[1, 1, 0, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[1, 1, 0, z])/(64*\[Epsilon]) - 
  (4661*CA^3*G[1, 1, 0, z])/(2304*(-1 + z)*\[Epsilon]) + 
  (127*CA^2*CF*G[1, 1, 0, z])/(72*(-1 + z)*\[Epsilon]) - 
  (49*CA*CF^2*G[1, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (643*CA^2*nf*G[1, 1, 0, z])/(1152*(-1 + z)*\[Epsilon]) - 
  (2*CA*CF*nf*G[1, 1, 0, z])/(9*(-1 + z)*\[Epsilon]) + 
  (13*CA^3*Pi^2*G[1, 1, 0, z])/(512*(-1 + z)*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[1, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (4517*CA^3*z*G[1, 1, 0, z])/(2304*(-1 + z)*\[Epsilon]) - 
  (59*CA^2*CF*z*G[1, 1, 0, z])/(36*(-1 + z)*\[Epsilon]) + 
  (41*CA*CF^2*z*G[1, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (643*CA^2*nf*z*G[1, 1, 0, z])/(1152*(-1 + z)*\[Epsilon]) + 
  (2*CA*CF*nf*z*G[1, 1, 0, z])/(9*(-1 + z)*\[Epsilon]) - 
  (13*CA^3*Pi^2*z*G[1, 1, 0, z])/(512*(-1 + z)*\[Epsilon]) + 
  (7*CA^2*CF*Pi^2*z*G[1, 1, 0, z])/(384*(-1 + z)*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[1, 1, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (16045*CA^3*G[1, 1, 1, z])/3456 - (27865*CA^2*CF*G[1, 1, 1, z])/6912 + 
  (221*CA*CF^2*G[1, 1, 1, z])/256 - (5875*CA^2*nf*G[1, 1, 1, z])/3456 + 
  (2213*CA*CF*nf*G[1, 1, 1, z])/3456 + (5*CA*nf^2*G[1, 1, 1, z])/36 + 
  ((1693*I)/768)*CA^3*Pi*G[1, 1, 1, z] - ((41*I)/12)*CA^2*CF*Pi*
   G[1, 1, 1, z] + ((123*I)/128)*CA*CF^2*Pi*G[1, 1, 1, z] - 
  ((443*I)/384)*CA^2*nf*Pi*G[1, 1, 1, z] + ((2*I)/3)*CA*CF*nf*Pi*
   G[1, 1, 1, z] + (I/8)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (5869*CA^3*Pi^2*G[1, 1, 1, z])/9216 + (1061*CA^2*CF*Pi^2*G[1, 1, 1, z])/
   512 - (79*CA*CF^2*Pi^2*G[1, 1, 1, z])/128 - 
  (503*CA^2*nf*Pi^2*G[1, 1, 1, z])/4608 - (115*CA*CF*nf*Pi^2*G[1, 1, 1, z])/
   256 + ((75*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] - 
  ((9*I)/128)*CA^2*CF*Pi^3*G[1, 1, 1, z] - ((51*I)/128)*CA*CF^2*Pi^3*
   G[1, 1, 1, z] - (C4AF*Pi^2*G[1, 1, 1, z])/(8*dA*TF) - 
  (3*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) + (CA^2*CF*G[1, 1, 1, z])/
   (16*\[Epsilon]^3) + (CA*CF^2*G[1, 1, 1, z])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]^2) - 
  (107*CA^2*CF*G[1, 1, 1, z])/(384*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 1, z])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, 1, 1, z])/(384*\[Epsilon]^2) + 
  (13*CA*CF*nf*G[1, 1, 1, z])/(192*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 1, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z])/\[Epsilon]^2 + 
  (1693*CA^3*G[1, 1, 1, z])/(2304*\[Epsilon]) - 
  (41*CA^2*CF*G[1, 1, 1, z])/(36*\[Epsilon]) + (41*CA*CF^2*G[1, 1, 1, z])/
   (128*\[Epsilon]) - (443*CA^2*nf*G[1, 1, 1, z])/(1152*\[Epsilon]) + 
  (2*CA*CF*nf*G[1, 1, 1, z])/(9*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, z])/
   (24*\[Epsilon]) - (((187*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (((107*I)/128)*CA^2*CF*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((17*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((13*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (61*CA^3*Pi^2*G[1, 1, 1, z])/(512*\[Epsilon]) - 
  (27*CA^2*CF*Pi^2*G[1, 1, 1, z])/(128*\[Epsilon]) - 
  (29*CA*CF^2*Pi^2*G[1, 1, 1, z])/(128*\[Epsilon]) - 
  (7*CA*nf^2*G[0, 0, 0, 0, z])/72 - ((71*I)/128)*CA^2*nf*Pi*
   G[0, 0, 0, 0, z] - ((21*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, 0, z] - 
  (9*CA^3*Pi^2*G[0, 0, 0, 0, z])/256 + (27*CA^2*CF*Pi^2*G[0, 0, 0, 0, z])/
   32 + (9*CA*CF^2*Pi^2*G[0, 0, 0, 0, z])/64 - (601*CA^3*G[0, 0, 0, 0, z])/
   (768*(-1 + z)^2) + (139*CA^2*CF*G[0, 0, 0, 0, z])/(96*(-1 + z)^2) - 
  (41*CA*CF^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (877*CA^2*nf*G[0, 0, 0, 0, z])/(1152*(-1 + z)^2) - 
  (17*CA*CF*nf*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (((781*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (((123*I)/128)*CA^2*CF*Pi*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (139*CA^3*Pi^2*G[0, 0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (9*CA^2*CF*Pi^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (601*CA^3*z*G[0, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (139*CA^2*CF*z*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (41*CA*CF^2*z*G[0, 0, 0, 0, z])/(64*(-1 + z)^2) - 
  (877*CA^2*nf*z*G[0, 0, 0, 0, z])/(576*(-1 + z)^2) + 
  (17*CA*CF*nf*z*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) - 
  (((781*I)/128)*CA^3*Pi*z*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (((123*I)/64)*CA^2*CF*Pi*z*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (((9*I)/16)*CA*CF^2*Pi*z*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (139*CA^3*Pi^2*z*G[0, 0, 0, 0, z])/(768*(-1 + z)^2) + 
  (9*CA^2*CF*Pi^2*z*G[0, 0, 0, 0, z])/(64*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, 0, z])/(192*(-1 + z)^2) - 
  (601*CA^3*z^2*G[0, 0, 0, 0, z])/(768*(-1 + z)^2) + 
  (139*CA^2*CF*z^2*G[0, 0, 0, 0, z])/(96*(-1 + z)^2) - 
  (41*CA*CF^2*z^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (877*CA^2*nf*z^2*G[0, 0, 0, 0, z])/(1152*(-1 + z)^2) - 
  (17*CA*CF*nf*z^2*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (((781*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (((123*I)/128)*CA^2*CF*Pi*z^2*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (((9*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (139*CA^3*Pi^2*z^2*G[0, 0, 0, 0, z])/(1536*(-1 + z)^2) - 
  (9*CA^2*CF*Pi^2*z^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z^2*G[0, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (CA^3*G[0, 0, 0, 0, z])/(128*\[Epsilon]^2) - (3*CA^2*CF*G[0, 0, 0, 0, z])/
   (16*\[Epsilon]^2) - (CA*CF^2*G[0, 0, 0, 0, z])/(32*\[Epsilon]^2) - 
  (71*CA^2*nf*G[0, 0, 0, 0, z])/(384*\[Epsilon]) - 
  (7*CA*CF*nf*G[0, 0, 0, 0, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, z])/\[Epsilon] + 
  (781*CA^3*G[0, 0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (41*CA^2*CF*G[0, 0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (781*CA^3*z*G[0, 0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (41*CA^2*CF*z*G[0, 0, 0, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*z*G[0, 0, 0, 0, z])/(16*(-1 + z)^2*\[Epsilon]) + 
  (781*CA^3*z^2*G[0, 0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (41*CA^2*CF*z^2*G[0, 0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*z^2*G[0, 0, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (7*CA*nf^2*G[0, 0, 0, 1, z])/72 - ((65*I)/128)*CA^2*nf*Pi*
   G[0, 0, 0, 1, z] + ((33*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, 1, z] - 
  (63*CA^3*Pi^2*G[0, 0, 0, 1, z])/256 + (45*CA^2*CF*Pi^2*G[0, 0, 0, 1, z])/
   64 - (27*CA*CF^2*Pi^2*G[0, 0, 0, 1, z])/64 + 
  (11059*CA^3*G[0, 0, 0, 1, z])/(2304*(-1 + z)^2) - 
  (311*CA^2*CF*G[0, 0, 0, 1, z])/(96*(-1 + z)^2) + 
  (61*CA*CF^2*G[0, 0, 0, 1, z])/(128*(-1 + z)^2) - 
  (173*CA^2*nf*G[0, 0, 0, 1, z])/(128*(-1 + z)^2) + 
  (11*CA*CF*nf*G[0, 0, 0, 1, z])/(24*(-1 + z)^2) + 
  (((715*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (((435*I)/128)*CA^2*CF*Pi*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (39*CA^3*Pi^2*G[0, 0, 0, 1, z])/(512*(-1 + z)^2) + 
  (13*CA^2*CF*Pi^2*G[0, 0, 0, 1, z])/(192*(-1 + z)^2) + 
  (49*CA*CF^2*Pi^2*G[0, 0, 0, 1, z])/(384*(-1 + z)^2) + 
  (C4AF*Pi^2*G[0, 0, 0, 1, z])/(4*dA*TF*(-1 + z)^2) - 
  (11467*CA^3*z*G[0, 0, 0, 1, z])/(1152*(-1 + z)^2) + 
  (737*CA^2*CF*z*G[0, 0, 0, 1, z])/(96*(-1 + z)^2) - 
  (91*CA*CF^2*z*G[0, 0, 0, 1, z])/(64*(-1 + z)^2) + 
  (527*CA^2*nf*z*G[0, 0, 0, 1, z])/(192*(-1 + z)^2) - 
  (13*CA*CF*nf*z*G[0, 0, 0, 1, z])/(12*(-1 + z)^2) - 
  (((721*I)/128)*CA^3*Pi*z*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (((453*I)/64)*CA^2*CF*Pi*z*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (((3*I)/2)*CA*CF^2*Pi*z*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (39*CA^3*Pi^2*z*G[0, 0, 0, 1, z])/(256*(-1 + z)^2) - 
  (13*CA^2*CF*Pi^2*z*G[0, 0, 0, 1, z])/(96*(-1 + z)^2) - 
  (49*CA*CF^2*Pi^2*z*G[0, 0, 0, 1, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 0, 0, 1, z])/(2*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z*G[0, 0, 0, 1, z])/(2*dA*TF*(-1 + z)^2) + 
  (11311*CA^3*z^2*G[0, 0, 0, 1, z])/(2304*(-1 + z)^2) - 
  (49*CA^2*CF*z^2*G[0, 0, 0, 1, z])/(12*(-1 + z)^2) + 
  (107*CA*CF^2*z^2*G[0, 0, 0, 1, z])/(128*(-1 + z)^2) - 
  (173*CA^2*nf*z^2*G[0, 0, 0, 1, z])/(128*(-1 + z)^2) + 
  (7*CA*CF*nf*z^2*G[0, 0, 0, 1, z])/(12*(-1 + z)^2) + 
  (((715*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (((453*I)/128)*CA^2*CF*Pi*z^2*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (((27*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (39*CA^3*Pi^2*z^2*G[0, 0, 0, 1, z])/(512*(-1 + z)^2) + 
  (13*CA^2*CF*Pi^2*z^2*G[0, 0, 0, 1, z])/(192*(-1 + z)^2) + 
  (49*CA*CF^2*Pi^2*z^2*G[0, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 0, 0, 1, z])/(2*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, 0, 0, 1, z])/(4*dA*TF*(-1 + z)^2) + 
  (7*CA^3*G[0, 0, 0, 1, z])/(128*\[Epsilon]^2) - 
  (5*CA^2*CF*G[0, 0, 0, 1, z])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (65*CA^2*nf*G[0, 0, 0, 1, z])/(384*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 0, 0, 1, z])/(64*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (715*CA^3*G[0, 0, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (145*CA^2*CF*G[0, 0, 0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 0, 1, z])/(16*(-1 + z)^2*\[Epsilon]) - 
  (721*CA^3*z*G[0, 0, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (151*CA^2*CF*z*G[0, 0, 0, 1, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*z*G[0, 0, 0, 1, z])/(2*(-1 + z)^2*\[Epsilon]) + 
  (715*CA^3*z^2*G[0, 0, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (151*CA^2*CF*z^2*G[0, 0, 0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (9*CA*CF^2*z^2*G[0, 0, 0, 1, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (7*CA*nf^2*G[0, 0, 1, 0, z])/72 - (27*CA^3*Pi^2*G[0, 0, 1, 0, z])/256 + 
  (9*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/16 - (45*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/
   64 + (9203*CA^3*G[0, 0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (141*CA^2*CF*G[0, 0, 1, 0, z])/(32*(-1 + z)^2) + 
  (133*CA*CF^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (1397*CA^2*nf*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (9*CA*CF*nf*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (((363*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((567*I)/128)*CA^2*CF*Pi*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((33*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((45*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (25*CA^3*Pi^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^2) + 
  (5*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (C4AF*Pi^2*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (9557*CA^3*z*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (1001*CA^2*CF*z*G[0, 0, 1, 0, z])/(96*(-1 + z)^2) - 
  (181*CA*CF^2*z*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (181*CA^2*nf*z*G[0, 0, 1, 0, z])/(72*(-1 + z)^2) - 
  (35*CA*CF*nf*z*G[0, 0, 1, 0, z])/(24*(-1 + z)^2) - 
  (((363*I)/128)*CA^3*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((579*I)/64)*CA^2*CF*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((39*I)/16)*CA*CF^2*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((33*I)/64)*CA^2*nf*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((45*I)/32)*CA*CF*nf*Pi*z*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (25*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (5*CA^2*CF*Pi^2*z*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (9*CA*CF^2*Pi^2*z*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (9*C4AF*z*G[0, 0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z*G[0, 0, 1, 0, z])/(2*dA*TF*(-1 + z)^2) + 
  (9023*CA^3*z^2*G[0, 0, 1, 0, z])/(2304*(-1 + z)^2) - 
  (89*CA^2*CF*z^2*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (215*CA*CF^2*z^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (1397*CA^2*nf*z^2*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) + 
  (13*CA*CF*nf*z^2*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (((363*I)/256)*CA^3*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((567*I)/128)*CA^2*CF*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((45*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((33*I)/128)*CA^2*nf*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((45*I)/64)*CA*CF*nf*Pi*z^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (25*CA^3*Pi^2*z^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^2) + 
  (5*CA^2*CF*Pi^2*z^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*z^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 0, 1, 0, z])/(8*\[Epsilon]^2) + 
  (5*CA*CF^2*G[0, 0, 1, 0, z])/(32*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (121*CA^3*G[0, 0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (189*CA^2*CF*G[0, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (11*CA^2*nf*G[0, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (15*CA*CF*nf*G[0, 0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (121*CA^3*z*G[0, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (193*CA^2*CF*z*G[0, 0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (13*CA*CF^2*z*G[0, 0, 1, 0, z])/(16*(-1 + z)^2*\[Epsilon]) + 
  (11*CA^2*nf*z*G[0, 0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (15*CA*CF*nf*z*G[0, 0, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (121*CA^3*z^2*G[0, 0, 1, 0, z])/(256*(-1 + z)^2*\[Epsilon]) - 
  (189*CA^2*CF*z^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (15*CA*CF^2*z^2*G[0, 0, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (11*CA^2*nf*z^2*G[0, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (15*CA*CF*nf*z^2*G[0, 0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (1157*CA^2*nf*G[0, 0, 1, 1, z])/1152 - (17*CA*CF*nf*G[0, 0, 1, 1, z])/48 - 
  (7*CA*nf^2*G[0, 0, 1, 1, z])/72 + ((165*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] + 
  ((195*I)/128)*CA^2*CF*Pi*G[0, 0, 1, 1, z] - ((9*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, 1, z] - ((15*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 1, z] - 
  ((21*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, 1, z] - (81*CA^3*Pi^2*G[0, 0, 1, 1, z])/
   256 + (9*CA^2*CF*Pi^2*G[0, 0, 1, 1, z])/32 + 
  (9*CA*CF^2*Pi^2*G[0, 0, 1, 1, z])/64 - (7*C4AF*Pi^2*G[0, 0, 1, 1, z])/
   (12*dA*TF) + (5699*CA^3*G[0, 0, 1, 1, z])/(2304*(-1 + z)) - 
  (181*CA^2*CF*G[0, 0, 1, 1, z])/(96*(-1 + z)) + 
  (33*CA*CF^2*G[0, 0, 1, 1, z])/(128*(-1 + z)) + 
  (113*CA^3*Pi^2*G[0, 0, 1, 1, z])/(4608*(-1 + z)) - 
  (11*CA^2*CF*Pi^2*G[0, 0, 1, 1, z])/(128*(-1 + z)) + 
  (13*CA*CF^2*Pi^2*G[0, 0, 1, 1, z])/(128*(-1 + z)) - 
  (5699*CA^3*z*G[0, 0, 1, 1, z])/(2304*(-1 + z)) + 
  (187*CA^2*CF*z*G[0, 0, 1, 1, z])/(96*(-1 + z)) - 
  (41*CA*CF^2*z*G[0, 0, 1, 1, z])/(128*(-1 + z)) - 
  (113*CA^3*Pi^2*z*G[0, 0, 1, 1, z])/(4608*(-1 + z)) + 
  (11*CA^2*CF*Pi^2*z*G[0, 0, 1, 1, z])/(128*(-1 + z)) - 
  (13*CA*CF^2*Pi^2*z*G[0, 0, 1, 1, z])/(128*(-1 + z)) + 
  (9*CA^3*G[0, 0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 0, 1, 1, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 0, 1, 1, z])/(32*\[Epsilon]^2) + 
  (55*CA^3*G[0, 0, 1, 1, z])/(256*\[Epsilon]) + 
  (65*CA^2*CF*G[0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 1, z])/(32*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (7*CA*CF*nf*G[0, 0, 1, 1, z])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, z])/\[Epsilon] + 
  (7*CA*nf^2*G[0, 1, 0, 0, z])/72 + ((43*I)/128)*CA^2*nf*Pi*
   G[0, 1, 0, 0, z] + ((21*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, 0, z] + 
  (81*CA^3*Pi^2*G[0, 1, 0, 0, z])/256 - (9*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/
   16 - (9*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/64 + (3607*CA^3*G[0, 1, 0, 0, z])/
   (2304*(-1 + z)^2) - (19*CA^2*CF*G[0, 1, 0, 0, z])/(96*(-1 + z)^2) - 
  (77*CA*CF^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) - 
  (113*CA^2*nf*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (5*CA*CF*nf*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) - 
  (((473*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (((159*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  (169*CA^3*Pi^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)^2) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (7*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/(384*(-1 + z)^2) + 
  (C4AF*Pi^2*G[0, 1, 0, 0, z])/(6*dA*TF*(-1 + z)^2) - 
  (4171*CA^3*z*G[0, 1, 0, 0, z])/(1152*(-1 + z)^2) + 
  (241*CA^2*CF*z*G[0, 1, 0, 0, z])/(96*(-1 + z)^2) + 
  (3*CA*CF^2*z*G[0, 1, 0, 0, z])/(64*(-1 + z)^2) + 
  (355*CA^2*nf*z*G[0, 1, 0, 0, z])/(192*(-1 + z)^2) - 
  (13*CA*CF*nf*z*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) + 
  (((473*I)/128)*CA^3*Pi*z*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  (((171*I)/64)*CA^2*CF*Pi*z*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/16)*CA*CF^2*Pi*z*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (169*CA^3*Pi^2*z*G[0, 1, 0, 0, z])/(2304*(-1 + z)^2) - 
  (5*CA^2*CF*Pi^2*z*G[0, 1, 0, 0, z])/(64*(-1 + z)^2) - 
  (7*CA*CF^2*Pi^2*z*G[0, 1, 0, 0, z])/(192*(-1 + z)^2) - 
  (C4AF*Pi^2*z*G[0, 1, 0, 0, z])/(3*dA*TF*(-1 + z)^2) + 
  (3859*CA^3*z^2*G[0, 1, 0, 0, z])/(2304*(-1 + z)^2) - 
  (43*CA^2*CF*z^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) + 
  (49*CA*CF^2*z^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) - 
  (113*CA^2*nf*z^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (17*CA*CF*nf*z^2*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) - 
  (((473*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (((159*I)/128)*CA^2*CF*Pi*z^2*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  (((9*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  (169*CA^3*Pi^2*z^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)^2) + 
  (5*CA^2*CF*Pi^2*z^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (7*CA*CF^2*Pi^2*z^2*G[0, 1, 0, 0, z])/(384*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 1, 0, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, 1, 0, 0, z])/(6*dA*TF*(-1 + z)^2) - 
  (9*CA^3*G[0, 1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[0, 1, 0, 0, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 1, 0, 0, z])/(32*\[Epsilon]^2) + 
  (43*CA^2*nf*G[0, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[0, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, z])/\[Epsilon] - 
  (473*CA^3*G[0, 1, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (53*CA^2*CF*G[0, 1, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (473*CA^3*z*G[0, 1, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (57*CA^2*CF*z*G[0, 1, 0, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (CA*CF^2*z*G[0, 1, 0, 0, z])/(16*(-1 + z)^2*\[Epsilon]) - 
  (473*CA^3*z^2*G[0, 1, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (53*CA^2*CF*z^2*G[0, 1, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*z^2*G[0, 1, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (7*CA*nf^2*G[0, 1, 0, 1, z])/72 + ((61*I)/128)*CA^2*nf*Pi*
   G[0, 1, 0, 1, z] - ((45*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, 1, z] + 
  (27*CA^3*Pi^2*G[0, 1, 0, 1, z])/256 - (27*CA^2*CF*Pi^2*G[0, 1, 0, 1, z])/
   32 + (45*CA*CF^2*Pi^2*G[0, 1, 0, 1, z])/64 - 
  (1219*CA^3*G[0, 1, 0, 1, z])/(256*(-1 + z)^2) + 
  (273*CA^2*CF*G[0, 1, 0, 1, z])/(64*(-1 + z)^2) - 
  (135*CA*CF^2*G[0, 1, 0, 1, z])/(128*(-1 + z)^2) + 
  (1501*CA^2*nf*G[0, 1, 0, 1, z])/(1152*(-1 + z)^2) - 
  (9*CA*CF*nf*G[0, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (((671*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (((549*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (137*CA^3*Pi^2*G[0, 1, 0, 1, z])/(1536*(-1 + z)^2) - 
  (61*CA^2*CF*Pi^2*G[0, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*G[0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*C4AF*G[0, 1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*G[0, 1, 0, 1, z])/(4*dA*TF*(-1 + z)^2) + 
  (CA^3*G[0, 1, 0, 1, z])/(32*(-1 + z)^2*z) - (CA^2*CF*G[0, 1, 0, 1, z])/
   (16*(-1 + z)^2*z) + (CA*CF^2*G[0, 1, 0, 1, z])/(32*(-1 + z)^2*z) + 
  (3803*CA^3*z*G[0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (1999*CA^2*CF*z*G[0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (173*CA*CF^2*z*G[0, 1, 0, 1, z])/(64*(-1 + z)^2) - 
  (1567*CA^2*nf*z*G[0, 1, 0, 1, z])/(576*(-1 + z)^2) + 
  (35*CA*CF*nf*z*G[0, 1, 0, 1, z])/(24*(-1 + z)^2) + 
  (((689*I)/128)*CA^3*Pi*z*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (((597*I)/64)*CA^2*CF*Pi*z*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (((39*I)/16)*CA*CF^2*Pi*z*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (137*CA^3*Pi^2*z*G[0, 1, 0, 1, z])/(768*(-1 + z)^2) + 
  (61*CA^2*CF*Pi^2*z*G[0, 1, 0, 1, z])/(192*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z*G[0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 1, 0, 1, z])/(4*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z*G[0, 1, 0, 1, z])/(2*dA*TF*(-1 + z)^2) - 
  (1215*CA^3*z^2*G[0, 1, 0, 1, z])/(256*(-1 + z)^2) + 
  (363*CA^2*CF*z^2*G[0, 1, 0, 1, z])/(64*(-1 + z)^2) - 
  (203*CA*CF^2*z^2*G[0, 1, 0, 1, z])/(128*(-1 + z)^2) + 
  (1537*CA^2*nf*z^2*G[0, 1, 0, 1, z])/(1152*(-1 + z)^2) - 
  (13*CA*CF*nf*z^2*G[0, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (((671*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (((603*I)/128)*CA^2*CF*Pi*z^2*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (((45*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (137*CA^3*Pi^2*z^2*G[0, 1, 0, 1, z])/(1536*(-1 + z)^2) - 
  (61*CA^2*CF*Pi^2*z^2*G[0, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z^2*G[0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[0, 1, 0, 1, z])/(4*dA*TF*(-1 + z)^2) - 
  (3*CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 1, 0, 1, z])/(16*\[Epsilon]^2) - 
  (5*CA*CF^2*G[0, 1, 0, 1, z])/(32*\[Epsilon]^2) + 
  (61*CA^2*nf*G[0, 1, 0, 1, z])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[0, 1, 0, 1, z])/(64*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (671*CA^3*G[0, 1, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (183*CA^2*CF*G[0, 1, 0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 0, 1, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (689*CA^3*z*G[0, 1, 0, 1, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (199*CA^2*CF*z*G[0, 1, 0, 1, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (13*CA*CF^2*z*G[0, 1, 0, 1, z])/(16*(-1 + z)^2*\[Epsilon]) - 
  (671*CA^3*z^2*G[0, 1, 0, 1, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (201*CA^2*CF*z^2*G[0, 1, 0, 1, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (15*CA*CF^2*z^2*G[0, 1, 0, 1, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (7*CA*nf^2*G[0, 1, 1, 0, z])/72 - (9*CA^3*Pi^2*G[0, 1, 1, 0, z])/256 - 
  (27*CA^2*CF*Pi^2*G[0, 1, 1, 0, z])/64 + (27*CA*CF^2*Pi^2*G[0, 1, 1, 0, z])/
   64 - (3037*CA^3*G[0, 1, 1, 0, z])/(768*(-1 + z)^2) + 
  (409*CA^2*CF*G[0, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (31*CA*CF^2*G[0, 1, 1, 0, z])/(128*(-1 + z)^2) + 
  (1417*CA^2*nf*G[0, 1, 1, 0, z])/(1152*(-1 + z)^2) - 
  (CA*CF*nf*G[0, 1, 1, 0, z])/(3*(-1 + z)^2) - 
  (((407*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((345*I)/128)*CA^2*CF*Pi*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((37*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((33*I)/64)*CA*CF*nf*Pi*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (127*CA^3*Pi^2*G[0, 1, 1, 0, z])/(4608*(-1 + z)^2) - 
  (CA^2*CF*Pi^2*G[0, 1, 1, 0, z])/(32*(-1 + z)^2) - 
  (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (3*C4AF*G[0, 1, 1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TF*(-1 + z)^2) + 
  (3317*CA^3*z*G[0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (459*CA^2*CF*z*G[0, 1, 1, 0, z])/(64*(-1 + z)^2) + 
  (101*CA*CF^2*z*G[0, 1, 1, 0, z])/(64*(-1 + z)^2) - 
  (367*CA^2*nf*z*G[0, 1, 1, 0, z])/(144*(-1 + z)^2) + 
  (CA*CF*nf*z*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((431*I)/128)*CA^3*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((405*I)/64)*CA^2*CF*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((21*I)/16)*CA*CF^2*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((37*I)/64)*CA^2*nf*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((33*I)/32)*CA*CF*nf*Pi*z*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (127*CA^3*Pi^2*z*G[0, 1, 1, 0, z])/(2304*(-1 + z)^2) + 
  (CA^2*CF*Pi^2*z*G[0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (17*CA*CF^2*Pi^2*z*G[0, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 1, 1, 0, z])/(2*dA*TF*(-1 + z)^2) + 
  (2*C4AF*Pi^2*z*G[0, 1, 1, 0, z])/(3*dA*TF*(-1 + z)^2) - 
  (3241*CA^3*z^2*G[0, 1, 1, 0, z])/(768*(-1 + z)^2) + 
  (871*CA^2*CF*z^2*G[0, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (167*CA*CF^2*z^2*G[0, 1, 1, 0, z])/(128*(-1 + z)^2) + 
  (1417*CA^2*nf*z^2*G[0, 1, 1, 0, z])/(1152*(-1 + z)^2) - 
  (7*CA*CF*nf*z^2*G[0, 1, 1, 0, z])/(12*(-1 + z)^2) - 
  (((407*I)/256)*CA^3*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((417*I)/128)*CA^2*CF*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((27*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((37*I)/128)*CA^2*nf*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((33*I)/64)*CA*CF*nf*Pi*z^2*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (127*CA^3*Pi^2*z^2*G[0, 1, 1, 0, z])/(4608*(-1 + z)^2) - 
  (CA^2*CF*Pi^2*z^2*G[0, 1, 1, 0, z])/(32*(-1 + z)^2) - 
  (17*CA*CF^2*Pi^2*z^2*G[0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 1, 1, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[0, 1, 1, 0, z])/(3*dA*TF*(-1 + z)^2) + 
  (CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + (3*CA^2*CF*G[0, 1, 1, 0, z])/
   (32*\[Epsilon]^2) - (3*CA*CF^2*G[0, 1, 1, 0, z])/(32*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (407*CA^3*G[0, 1, 1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (115*CA^2*CF*G[0, 1, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (37*CA^2*nf*G[0, 1, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*CF*nf*G[0, 1, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (431*CA^3*z*G[0, 1, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (135*CA^2*CF*z*G[0, 1, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (7*CA*CF^2*z*G[0, 1, 1, 0, z])/(16*(-1 + z)^2*\[Epsilon]) - 
  (37*CA^2*nf*z*G[0, 1, 1, 0, z])/(192*(-1 + z)^2*\[Epsilon]) + 
  (11*CA*CF*nf*z*G[0, 1, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (407*CA^3*z^2*G[0, 1, 1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (139*CA^2*CF*z^2*G[0, 1, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (9*CA*CF^2*z^2*G[0, 1, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (37*CA^2*nf*z^2*G[0, 1, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*CF*nf*z^2*G[0, 1, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (3751*CA^3*G[0, 1, 1, 1, z])/2304 - (163*CA^2*CF*G[0, 1, 1, 1, z])/96 + 
  (41*CA*CF^2*G[0, 1, 1, 1, z])/128 - (113*CA^2*nf*G[0, 1, 1, 1, z])/128 + 
  (17*CA*CF*nf*G[0, 1, 1, 1, z])/48 + (7*CA*nf^2*G[0, 1, 1, 1, z])/72 - 
  ((473*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] - ((159*I)/128)*CA^2*CF*Pi*
   G[0, 1, 1, 1, z] + ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, z] + 
  ((43*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 1, z] + ((21*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 1, 1, z] + (1843*CA^3*Pi^2*G[0, 1, 1, 1, z])/4608 - 
  (73*CA^2*CF*Pi^2*G[0, 1, 1, 1, z])/128 - (79*CA*CF^2*Pi^2*G[0, 1, 1, 1, z])/
   384 + (5*C4AF*Pi^2*G[0, 1, 1, 1, z])/(12*dA*TF) - 
  (9*CA^3*G[0, 1, 1, 1, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[0, 1, 1, 1, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 1, 1, 1, z])/(32*\[Epsilon]^2) - 
  (473*CA^3*G[0, 1, 1, 1, z])/(768*\[Epsilon]) - 
  (53*CA^2*CF*G[0, 1, 1, 1, z])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 1, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 1, 1, 1, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[0, 1, 1, 1, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (7*CA*nf^2*G[1, 0, 0, 0, z])/72 + ((43*I)/128)*CA^2*nf*Pi*
   G[1, 0, 0, 0, z] + ((21*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, 0, z] + 
  (81*CA^3*Pi^2*G[1, 0, 0, 0, z])/256 - (9*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/
   16 - (9*CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/64 + (3571*CA^3*G[1, 0, 0, 0, z])/
   (2304*(-1 + z)^2) - (335*CA^2*CF*G[1, 0, 0, 0, z])/(192*(-1 + z)^2) + 
  (57*CA*CF^2*G[1, 0, 0, 0, z])/(128*(-1 + z)^2) - 
  (113*CA^2*nf*G[1, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (17*CA*CF*nf*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (((473*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (((159*I)/128)*CA^2*CF*Pi*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (25*CA^3*Pi^2*G[1, 0, 0, 0, z])/(512*(-1 + z)^2) + 
  (29*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (3661*CA^3*z*G[1, 0, 0, 0, z])/(1152*(-1 + z)^2) + 
  (661*CA^2*CF*z*G[1, 0, 0, 0, z])/(192*(-1 + z)^2) - 
  (49*CA*CF^2*z*G[1, 0, 0, 0, z])/(64*(-1 + z)^2) + 
  (113*CA^2*nf*z*G[1, 0, 0, 0, z])/(64*(-1 + z)^2) - 
  (17*CA*CF*nf*z*G[1, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (((473*I)/128)*CA^3*Pi*z*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (((159*I)/64)*CA^2*CF*Pi*z*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (((9*I)/16)*CA*CF^2*Pi*z*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (25*CA^3*Pi^2*z*G[1, 0, 0, 0, z])/(256*(-1 + z)^2) - 
  (29*CA^2*CF*Pi^2*z*G[1, 0, 0, 0, z])/(192*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z*G[1, 0, 0, 0, z])/(192*(-1 + z)^2) + 
  (3751*CA^3*z^2*G[1, 0, 0, 0, z])/(2304*(-1 + z)^2) - 
  (163*CA^2*CF*z^2*G[1, 0, 0, 0, z])/(96*(-1 + z)^2) + 
  (41*CA*CF^2*z^2*G[1, 0, 0, 0, z])/(128*(-1 + z)^2) - 
  (113*CA^2*nf*z^2*G[1, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (17*CA*CF*nf*z^2*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (((473*I)/256)*CA^3*Pi*z^2*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (((159*I)/128)*CA^2*CF*Pi*z^2*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (((9*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (25*CA^3*Pi^2*z^2*G[1, 0, 0, 0, z])/(512*(-1 + z)^2) + 
  (29*CA^2*CF*Pi^2*z^2*G[1, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z^2*G[1, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (9*CA^3*G[1, 0, 0, 0, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 0, 0, 0, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[1, 0, 0, 0, z])/(32*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, 0, 0, 0, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[1, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z])/\[Epsilon] - 
  (473*CA^3*G[1, 0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (53*CA^2*CF*G[1, 0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (473*CA^3*z*G[1, 0, 0, 0, z])/(384*(-1 + z)^2*\[Epsilon]) + 
  (53*CA^2*CF*z*G[1, 0, 0, 0, z])/(64*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*z*G[1, 0, 0, 0, z])/(16*(-1 + z)^2*\[Epsilon]) - 
  (473*CA^3*z^2*G[1, 0, 0, 0, z])/(768*(-1 + z)^2*\[Epsilon]) - 
  (53*CA^2*CF*z^2*G[1, 0, 0, 0, z])/(128*(-1 + z)^2*\[Epsilon]) + 
  (3*CA*CF^2*z^2*G[1, 0, 0, 0, z])/(32*(-1 + z)^2*\[Epsilon]) + 
  (1417*CA^2*nf*G[1, 0, 0, 1, z])/1152 - (7*CA*CF*nf*G[1, 0, 0, 1, z])/12 - 
  (7*CA*nf^2*G[1, 0, 0, 1, z])/72 - ((407*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] + 
  ((417*I)/128)*CA^2*CF*Pi*G[1, 0, 0, 1, z] - ((27*I)/32)*CA*CF^2*Pi*
   G[1, 0, 0, 1, z] + ((37*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 1, z] - 
  ((33*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, 1, z] - (9*CA^3*Pi^2*G[1, 0, 0, 1, z])/
   256 - (27*CA^2*CF*Pi^2*G[1, 0, 0, 1, z])/64 + 
  (27*CA*CF^2*Pi^2*G[1, 0, 0, 1, z])/64 - (3025*CA^3*G[1, 0, 0, 1, z])/
   (768*(-1 + z)^2) + (679*CA^2*CF*G[1, 0, 0, 1, z])/(192*(-1 + z)^2) - 
  (79*CA*CF^2*G[1, 0, 0, 1, z])/(128*(-1 + z)^2) - 
  (121*CA^3*Pi^2*G[1, 0, 0, 1, z])/(4608*(-1 + z)^2) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, 1, z])/(192*(-1 + z)^2) - 
  (49*CA*CF^2*Pi^2*G[1, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*C4AF*G[1, 0, 0, 1, z])/(8*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*G[1, 0, 0, 1, z])/(6*dA*TF*(-1 + z)) + 
  (CA^3*G[1, 0, 0, 1, z])/(16*(-1 + z)^2*z) - (CA^2*CF*G[1, 0, 0, 1, z])/
   (8*(-1 + z)^2*z) + (CA*CF^2*G[1, 0, 0, 1, z])/(16*(-1 + z)^2*z) + 
  (3079*CA^3*z*G[1, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (359*CA^2*CF*z*G[1, 0, 0, 1, z])/(48*(-1 + z)^2) + 
  (99*CA*CF^2*z*G[1, 0, 0, 1, z])/(64*(-1 + z)^2) + 
  (121*CA^3*Pi^2*z*G[1, 0, 0, 1, z])/(2304*(-1 + z)^2) - 
  (17*CA^2*CF*Pi^2*z*G[1, 0, 0, 1, z])/(96*(-1 + z)^2) + 
  (49*CA*CF^2*Pi^2*z*G[1, 0, 0, 1, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z*G[1, 0, 0, 1, z])/(2*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*z*G[1, 0, 0, 1, z])/(6*dA*TF*(-1 + z)) - 
  (3169*CA^3*z^2*G[1, 0, 0, 1, z])/(768*(-1 + z)^2) + 
  (193*CA^2*CF*z^2*G[1, 0, 0, 1, z])/(48*(-1 + z)^2) - 
  (123*CA*CF^2*z^2*G[1, 0, 0, 1, z])/(128*(-1 + z)^2) - 
  (121*CA^3*Pi^2*z^2*G[1, 0, 0, 1, z])/(4608*(-1 + z)^2) + 
  (17*CA^2*CF*Pi^2*z^2*G[1, 0, 0, 1, z])/(192*(-1 + z)^2) - 
  (49*CA*CF^2*Pi^2*z^2*G[1, 0, 0, 1, z])/(384*(-1 + z)^2) + 
  (CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + (3*CA^2*CF*G[1, 0, 0, 1, z])/
   (32*\[Epsilon]^2) - (3*CA*CF^2*G[1, 0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (407*CA^3*G[1, 0, 0, 1, z])/(768*\[Epsilon]) + 
  (139*CA^2*CF*G[1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (37*CA^2*nf*G[1, 0, 0, 1, z])/(384*\[Epsilon]) - 
  (11*CA*CF*nf*G[1, 0, 0, 1, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (7*CA*nf^2*G[1, 0, 1, 0, z])/72 + ((61*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, 0, z] - ((45*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, 0, z] + 
  (27*CA^3*Pi^2*G[1, 0, 1, 0, z])/256 - (27*CA^2*CF*Pi^2*G[1, 0, 1, 0, z])/
   32 + (45*CA*CF^2*Pi^2*G[1, 0, 1, 0, z])/64 - 
  (1227*CA^3*G[1, 0, 1, 0, z])/(256*(-1 + z)^2) + 
  (21*CA^2*CF*G[1, 0, 1, 0, z])/(4*(-1 + z)^2) - 
  (189*CA*CF^2*G[1, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (1537*CA^2*nf*G[1, 0, 1, 0, z])/(1152*(-1 + z)^2) - 
  (23*CA*CF*nf*G[1, 0, 1, 0, z])/(32*(-1 + z)^2) - 
  (((671*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (((567*I)/128)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  (((9*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (139*CA^3*Pi^2*G[1, 0, 1, 0, z])/(4608*(-1 + z)^2) - 
  (11*CA^2*CF*Pi^2*G[1, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (3*C4AF*G[1, 0, 1, 0, z])/(2*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, z])/(12*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[1, 0, 1, 0, z])/(64*(-1 + z)^2*z) - 
  (7*CA^2*CF*G[1, 0, 1, 0, z])/(64*(-1 + z)^2*z) + 
  (CA*CF^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^2*z) + 
  (1235*CA^3*z*G[1, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (707*CA^2*CF*z*G[1, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (195*CA*CF^2*z*G[1, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (1555*CA^2*nf*z*G[1, 0, 1, 0, z])/(576*(-1 + z)^2) + 
  (25*CA*CF*nf*z*G[1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (((683*I)/128)*CA^3*Pi*z*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  (((597*I)/64)*CA^2*CF*Pi*z*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (((21*I)/8)*CA*CF^2*Pi*z*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  (139*CA^3*Pi^2*z*G[1, 0, 1, 0, z])/(2304*(-1 + z)^2) + 
  (11*CA^2*CF*Pi^2*z*G[1, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*z*G[1, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (9*C4AF*z*G[1, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z*G[1, 0, 1, 0, z])/(6*dA*TF*(-1 + z)^2) - 
  (1203*CA^3*z^2*G[1, 0, 1, 0, z])/(256*(-1 + z)^2) + 
  (45*CA^2*CF*z^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (199*CA*CF^2*z^2*G[1, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (1537*CA^2*nf*z^2*G[1, 0, 1, 0, z])/(1152*(-1 + z)^2) - 
  (13*CA*CF*nf*z^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (((671*I)/256)*CA^3*Pi*z^2*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (((603*I)/128)*CA^2*CF*Pi*z^2*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  (((45*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (139*CA^3*Pi^2*z^2*G[1, 0, 1, 0, z])/(4608*(-1 + z)^2) - 
  (11*CA^2*CF*Pi^2*z^2*G[1, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (9*CA*CF^2*Pi^2*z^2*G[1, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (3*C4AF*z^2*G[1, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[1, 0, 1, 0, z])/(12*dA*TF*(-1 + z)^2) - 
  (3*CA^3*G[1, 0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 0, 1, 0, z])/(16*\[Epsilon]^2) - 
  (5*CA*CF^2*G[1, 0, 1, 0, z])/(32*\[Epsilon]^2) + 
  (61*CA^2*nf*G[1, 0, 1, 0, z])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[1, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/\[Epsilon] - 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/\[Epsilon] - 
  (671*CA^3*G[1, 0, 1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (189*CA^2*CF*G[1, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2*\[Epsilon]) + 
  (683*CA^3*z*G[1, 0, 1, 0, z])/(384*(-1 + z)^2*\[Epsilon]) - 
  (199*CA^2*CF*z*G[1, 0, 1, 0, z])/(64*(-1 + z)^2*\[Epsilon]) + 
  (7*CA*CF^2*z*G[1, 0, 1, 0, z])/(8*(-1 + z)^2*\[Epsilon]) - 
  (671*CA^3*z^2*G[1, 0, 1, 0, z])/(768*(-1 + z)^2*\[Epsilon]) + 
  (201*CA^2*CF*z^2*G[1, 0, 1, 0, z])/(128*(-1 + z)^2*\[Epsilon]) - 
  (15*CA*CF^2*z^2*G[1, 0, 1, 0, z])/(32*(-1 + z)^2*\[Epsilon]) - 
  (113*CA^2*nf*G[1, 0, 1, 1, z])/128 + (17*CA*CF*nf*G[1, 0, 1, 1, z])/48 + 
  (7*CA*nf^2*G[1, 0, 1, 1, z])/72 - ((473*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] - 
  ((159*I)/128)*CA^2*CF*Pi*G[1, 0, 1, 1, z] + ((9*I)/32)*CA*CF^2*Pi*
   G[1, 0, 1, 1, z] + ((43*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 1, z] + 
  ((21*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, 1, z] + (81*CA^3*Pi^2*G[1, 0, 1, 1, z])/
   256 - (9*CA^2*CF*Pi^2*G[1, 0, 1, 1, z])/16 - 
  (9*CA*CF^2*Pi^2*G[1, 0, 1, 1, z])/64 + (C4AF*Pi^2*G[1, 0, 1, 1, z])/
   (6*dA*TF) - (3715*CA^3*G[1, 0, 1, 1, z])/(2304*(-1 + z)) + 
  (311*CA^2*CF*G[1, 0, 1, 1, z])/(192*(-1 + z)) - 
  (33*CA*CF^2*G[1, 0, 1, 1, z])/(128*(-1 + z)) - 
  (601*CA^3*Pi^2*G[1, 0, 1, 1, z])/(4608*(-1 + z)) + 
  (95*CA^2*CF*Pi^2*G[1, 0, 1, 1, z])/(384*(-1 + z)) - 
  (13*CA*CF^2*Pi^2*G[1, 0, 1, 1, z])/(128*(-1 + z)) - 
  (CA^2*CF*G[1, 0, 1, 1, z])/(16*(-1 + z)*z) + (CA*CF^2*G[1, 0, 1, 1, z])/
   (16*(-1 + z)*z) + (3751*CA^3*z*G[1, 0, 1, 1, z])/(2304*(-1 + z)) - 
  (163*CA^2*CF*z*G[1, 0, 1, 1, z])/(96*(-1 + z)) + 
  (41*CA*CF^2*z*G[1, 0, 1, 1, z])/(128*(-1 + z)) + 
  (601*CA^3*Pi^2*z*G[1, 0, 1, 1, z])/(4608*(-1 + z)) - 
  (95*CA^2*CF*Pi^2*z*G[1, 0, 1, 1, z])/(384*(-1 + z)) + 
  (13*CA*CF^2*Pi^2*z*G[1, 0, 1, 1, z])/(128*(-1 + z)) - 
  (9*CA^3*G[1, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 0, 1, 1, z])/(8*\[Epsilon]^2) + 
  (CA*CF^2*G[1, 0, 1, 1, z])/(32*\[Epsilon]^2) - 
  (473*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (53*CA^2*CF*G[1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 1, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (7*CA*CF*nf*G[1, 0, 1, 1, z])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (7*CA*nf^2*G[1, 1, 0, 0, z])/72 - ((15*I)/128)*CA^2*nf*Pi*
   G[1, 1, 0, 0, z] - ((21*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, 0, z] - 
  (81*CA^3*Pi^2*G[1, 1, 0, 0, z])/256 + (9*CA^2*CF*Pi^2*G[1, 1, 0, 0, z])/
   32 + (9*CA*CF^2*Pi^2*G[1, 1, 0, 0, z])/64 + (5627*CA^3*G[1, 1, 0, 0, z])/
   (2304*(-1 + z)) - (187*CA^2*CF*G[1, 1, 0, 0, z])/(96*(-1 + z)) + 
  (45*CA*CF^2*G[1, 1, 0, 0, z])/(128*(-1 + z)) - 
  (1157*CA^2*nf*G[1, 1, 0, 0, z])/(1152*(-1 + z)) + 
  (17*CA*CF*nf*G[1, 1, 0, 0, z])/(48*(-1 + z)) - 
  (((165*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z])/(-1 + z) - 
  (((195*I)/128)*CA^2*CF*Pi*G[1, 1, 0, 0, z])/(-1 + z) + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, z])/(-1 + z) - 
  (7*CA^3*Pi^2*G[1, 1, 0, 0, z])/(512*(-1 + z)) + 
  (17*CA^2*CF*Pi^2*G[1, 1, 0, 0, z])/(384*(-1 + z)) + 
  (7*CA*CF^2*Pi^2*G[1, 1, 0, 0, z])/(384*(-1 + z)) + 
  (C4AF*Pi^2*G[1, 1, 0, 0, z])/(4*dA*TF*(-1 + z)) - 
  (5807*CA^3*z*G[1, 1, 0, 0, z])/(2304*(-1 + z)) + 
  (49*CA^2*CF*z*G[1, 1, 0, 0, z])/(24*(-1 + z)) - 
  (49*CA*CF^2*z*G[1, 1, 0, 0, z])/(128*(-1 + z)) + 
  (1157*CA^2*nf*z*G[1, 1, 0, 0, z])/(1152*(-1 + z)) - 
  (17*CA*CF*nf*z*G[1, 1, 0, 0, z])/(48*(-1 + z)) + 
  (((165*I)/256)*CA^3*Pi*z*G[1, 1, 0, 0, z])/(-1 + z) + 
  (((195*I)/128)*CA^2*CF*Pi*z*G[1, 1, 0, 0, z])/(-1 + z) - 
  (((9*I)/32)*CA*CF^2*Pi*z*G[1, 1, 0, 0, z])/(-1 + z) + 
  (7*CA^3*Pi^2*z*G[1, 1, 0, 0, z])/(512*(-1 + z)) - 
  (17*CA^2*CF*Pi^2*z*G[1, 1, 0, 0, z])/(384*(-1 + z)) - 
  (7*CA*CF^2*Pi^2*z*G[1, 1, 0, 0, z])/(384*(-1 + z)) + 
  (3*C4AF*z*G[1, 1, 0, 0, z])/(8*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*z*G[1, 1, 0, 0, z])/(4*dA*TF*(-1 + z)) + 
  (9*CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, 0, 0, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 0, 0, z])/(32*\[Epsilon]^2) - 
  (5*CA^2*nf*G[1, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, 1, 0, 0, z])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (55*CA^3*G[1, 1, 0, 0, z])/(256*(-1 + z)*\[Epsilon]) - 
  (65*CA^2*CF*G[1, 1, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z])/(32*(-1 + z)*\[Epsilon]) + 
  (55*CA^3*z*G[1, 1, 0, 0, z])/(256*(-1 + z)*\[Epsilon]) + 
  (65*CA^2*CF*z*G[1, 1, 0, 0, z])/(128*(-1 + z)*\[Epsilon]) - 
  (3*CA*CF^2*z*G[1, 1, 0, 0, z])/(32*(-1 + z)*\[Epsilon]) + 
  (7*CA*nf^2*G[1, 1, 0, 1, z])/72 + ((363*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] - 
  ((567*I)/128)*CA^2*CF*Pi*G[1, 1, 0, 1, z] + ((45*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 1, z] - ((33*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 1, z] + 
  ((45*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, 1, z] - (27*CA^3*Pi^2*G[1, 1, 0, 1, z])/
   256 + (9*CA^2*CF*Pi^2*G[1, 1, 0, 1, z])/16 - 
  (45*CA*CF^2*Pi^2*G[1, 1, 0, 1, z])/64 - (9347*CA^3*G[1, 1, 0, 1, z])/
   (2304*(-1 + z)) + (357*CA^2*CF*G[1, 1, 0, 1, z])/(64*(-1 + z)) - 
  (211*CA*CF^2*G[1, 1, 0, 1, z])/(128*(-1 + z)) + 
  (1433*CA^2*nf*G[1, 1, 0, 1, z])/(1152*(-1 + z)) - 
  (13*CA*CF*nf*G[1, 1, 0, 1, z])/(16*(-1 + z)) + 
  (59*CA^3*Pi^2*G[1, 1, 0, 1, z])/(4608*(-1 + z)) - 
  (CA^2*CF*Pi^2*G[1, 1, 0, 1, z])/(384*(-1 + z)) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, 1, z])/(384*(-1 + z)) - 
  (3*C4AF*G[1, 1, 0, 1, z])/(8*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*G[1, 1, 0, 1, z])/(6*dA*TF*(-1 + z)) - 
  (CA^2*CF*G[1, 1, 0, 1, z])/(16*(-1 + z)*z) + (CA*CF^2*G[1, 1, 0, 1, z])/
   (16*(-1 + z)*z) + (9131*CA^3*z*G[1, 1, 0, 1, z])/(2304*(-1 + z)) - 
  (359*CA^2*CF*z*G[1, 1, 0, 1, z])/(64*(-1 + z)) + 
  (219*CA*CF^2*z*G[1, 1, 0, 1, z])/(128*(-1 + z)) - 
  (1397*CA^2*nf*z*G[1, 1, 0, 1, z])/(1152*(-1 + z)) + 
  (13*CA*CF*nf*z*G[1, 1, 0, 1, z])/(16*(-1 + z)) - 
  (59*CA^3*Pi^2*z*G[1, 1, 0, 1, z])/(4608*(-1 + z)) + 
  (CA^2*CF*Pi^2*z*G[1, 1, 0, 1, z])/(384*(-1 + z)) - 
  (CA*CF^2*Pi^2*z*G[1, 1, 0, 1, z])/(384*(-1 + z)) + 
  (C4AF*Pi^2*z*G[1, 1, 0, 1, z])/(6*dA*TF*(-1 + z)) + 
  (3*CA^3*G[1, 1, 0, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, 0, 1, z])/(8*\[Epsilon]^2) + 
  (5*CA*CF^2*G[1, 1, 0, 1, z])/(32*\[Epsilon]^2) + 
  (121*CA^3*G[1, 1, 0, 1, z])/(256*\[Epsilon]) - 
  (189*CA^2*CF*G[1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (11*CA^2*nf*G[1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (15*CA*CF*nf*G[1, 1, 0, 1, z])/(64*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (7*CA*nf^2*G[1, 1, 1, 0, z])/72 + ((715*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] - 
  ((453*I)/128)*CA^2*CF*Pi*G[1, 1, 1, 0, z] + ((27*I)/32)*CA*CF^2*Pi*
   G[1, 1, 1, 0, z] - ((65*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 0, z] + 
  ((33*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, 0, z] - (63*CA^3*Pi^2*G[1, 1, 1, 0, z])/
   256 + (45*CA^2*CF*Pi^2*G[1, 1, 1, 0, z])/64 - 
  (27*CA*CF^2*Pi^2*G[1, 1, 1, 0, z])/64 - (11995*CA^3*G[1, 1, 1, 0, z])/
   (2304*(-1 + z)) + (241*CA^2*CF*G[1, 1, 1, 0, z])/(48*(-1 + z)) - 
  (179*CA*CF^2*G[1, 1, 1, 0, z])/(128*(-1 + z)) + 
  (173*CA^2*nf*G[1, 1, 1, 0, z])/(128*(-1 + z)) - 
  (7*CA*CF*nf*G[1, 1, 1, 0, z])/(12*(-1 + z)) + 
  (77*CA^3*Pi^2*G[1, 1, 1, 0, z])/(1536*(-1 + z)) - 
  (CA^2*CF*Pi^2*G[1, 1, 1, 0, z])/(48*(-1 + z)) - 
  (17*CA*CF^2*Pi^2*G[1, 1, 1, 0, z])/(384*(-1 + z)) - 
  (3*C4AF*G[1, 1, 1, 0, z])/(8*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*G[1, 1, 1, 0, z])/(4*dA*TF*(-1 + z)) + 
  (CA^3*G[1, 1, 1, 0, z])/(64*(-1 + z)*z) - (3*CA^2*CF*G[1, 1, 1, 0, z])/
   (64*(-1 + z)*z) + (CA*CF^2*G[1, 1, 1, 0, z])/(32*(-1 + z)*z) + 
  (11527*CA^3*z*G[1, 1, 1, 0, z])/(2304*(-1 + z)) - 
  (883*CA^2*CF*z*G[1, 1, 1, 0, z])/(192*(-1 + z)) + 
  (151*CA*CF^2*z*G[1, 1, 1, 0, z])/(128*(-1 + z)) - 
  (173*CA^2*nf*z*G[1, 1, 1, 0, z])/(128*(-1 + z)) + 
  (7*CA*CF*nf*z*G[1, 1, 1, 0, z])/(12*(-1 + z)) - 
  (77*CA^3*Pi^2*z*G[1, 1, 1, 0, z])/(1536*(-1 + z)) + 
  (CA^2*CF*Pi^2*z*G[1, 1, 1, 0, z])/(48*(-1 + z)) + 
  (17*CA*CF^2*Pi^2*z*G[1, 1, 1, 0, z])/(384*(-1 + z)) + 
  (3*C4AF*z*G[1, 1, 1, 0, z])/(8*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*z*G[1, 1, 1, 0, z])/(4*dA*TF*(-1 + z)) + 
  (7*CA^3*G[1, 1, 1, 0, z])/(128*\[Epsilon]^2) - 
  (5*CA^2*CF*G[1, 1, 1, 0, z])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 1, 0, z])/(32*\[Epsilon]^2) + 
  (715*CA^3*G[1, 1, 1, 0, z])/(768*\[Epsilon]) - 
  (151*CA^2*CF*G[1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (65*CA^2*nf*G[1, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (11*CA*CF*nf*G[1, 1, 1, 0, z])/(64*\[Epsilon]) + 
  (((21*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (601*CA^3*G[1, 1, 1, 1, z])/768 + (139*CA^2*CF*G[1, 1, 1, 1, z])/96 - 
  (41*CA*CF^2*G[1, 1, 1, 1, z])/128 + (877*CA^2*nf*G[1, 1, 1, 1, z])/1152 - 
  (17*CA*CF*nf*G[1, 1, 1, 1, z])/48 - (7*CA*nf^2*G[1, 1, 1, 1, z])/72 + 
  ((781*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] + ((123*I)/128)*CA^2*CF*Pi*
   G[1, 1, 1, 1, z] - ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, z] - 
  ((71*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, z] - ((21*I)/64)*CA*CF*nf*Pi*
   G[1, 1, 1, 1, z] - (305*CA^3*Pi^2*G[1, 1, 1, 1, z])/1536 + 
  (389*CA^2*CF*Pi^2*G[1, 1, 1, 1, z])/384 + 
  (79*CA*CF^2*Pi^2*G[1, 1, 1, 1, z])/384 + (CA^3*G[1, 1, 1, 1, z])/
   (128*\[Epsilon]^2) - (3*CA^2*CF*G[1, 1, 1, 1, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 1, 1, z])/(32*\[Epsilon]^2) + 
  (781*CA^3*G[1, 1, 1, 1, z])/(768*\[Epsilon]) + 
  (41*CA^2*CF*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 1, z])/(32*\[Epsilon]) - 
  (71*CA^2*nf*G[1, 1, 1, 1, z])/(384*\[Epsilon]) - 
  (7*CA*CF*nf*G[1, 1, 1, 1, z])/(64*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, z])/\[Epsilon] + 
  (233*CA^2*nf*G[0, 0, 0, 0, 0, z])/384 + (37*CA*CF*nf*G[0, 0, 0, 0, 0, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + 
  ((21*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, 0, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, 0, z] - (2563*CA^3*G[0, 0, 0, 0, 0, z])/
   (768*(-1 + z)^2) - (155*CA^2*CF*G[0, 0, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*G[0, 0, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (2563*CA^3*z*G[0, 0, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (155*CA^2*CF*z*G[0, 0, 0, 0, 0, z])/(192*(-1 + z)^2) - 
  (3*CA*CF^2*z*G[0, 0, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (2563*CA^3*z^2*G[0, 0, 0, 0, 0, z])/(768*(-1 + z)^2) - 
  (155*CA^2*CF*z^2*G[0, 0, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*z^2*G[0, 0, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (21*CA^3*G[0, 0, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (7*CA^2*CF*G[0, 0, 0, 0, 0, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[0, 0, 0, 0, 0, z])/(32*\[Epsilon]) - 
  (167*CA^2*nf*G[0, 0, 0, 0, 1, z])/384 + (85*CA*CF*nf*G[0, 0, 0, 0, 1, z])/
   192 + ((99*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 1, z] - 
  ((45*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 0, 1, z] + 
  ((21*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, 1, z] + 
  (1837*CA^3*G[0, 0, 0, 0, 1, z])/(768*(-1 + z)^2) - 
  (1079*CA^2*CF*G[0, 0, 0, 0, 1, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*G[0, 0, 0, 0, 1, z])/(8*(-1 + z)^2) - 
  (1855*CA^3*z*G[0, 0, 0, 0, 1, z])/(384*(-1 + z)^2) + 
  (1169*CA^2*CF*z*G[0, 0, 0, 0, 1, z])/(192*(-1 + z)^2) - 
  (9*CA*CF^2*z*G[0, 0, 0, 0, 1, z])/(8*(-1 + z)^2) + 
  (9*C4AF*z*G[0, 0, 0, 0, 1, z])/(8*dA*TF*(-1 + z)) + 
  (1801*CA^3*z^2*G[0, 0, 0, 0, 1, z])/(768*(-1 + z)^2) - 
  (1187*CA^2*CF*z^2*G[0, 0, 0, 0, 1, z])/(384*(-1 + z)^2) + 
  (21*CA*CF^2*z^2*G[0, 0, 0, 0, 1, z])/(32*(-1 + z)^2) + 
  (33*CA^3*G[0, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (15*CA^2*CF*G[0, 0, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (7*CA*CF^2*G[0, 0, 0, 0, 1, z])/(32*\[Epsilon]) + 
  ((93*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 0, z] - ((27*I)/32)*CA^2*CF*Pi*
   G[0, 0, 0, 1, 0, z] - ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, 0, z] + 
  (341*CA^3*G[0, 0, 0, 1, 0, z])/(256*(-1 + z)^2) + 
  (985*CA^2*CF*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*G[0, 0, 0, 1, 0, z])/(32*(-1 + z)^2) - 
  (31*CA^2*nf*G[0, 0, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (101*CA*CF*nf*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (377*CA^3*z*G[0, 0, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (913*CA^2*CF*z*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (15*CA*CF^2*z*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (31*CA^2*nf*z*G[0, 0, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (101*CA*CF*nf*z*G[0, 0, 0, 1, 0, z])/(96*(-1 + z)^2) + 
  (9*C4AF*z*G[0, 0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (389*CA^3*z^2*G[0, 0, 0, 1, 0, z])/(256*(-1 + z)^2) + 
  (805*CA^2*CF*z^2*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (21*CA*CF^2*z^2*G[0, 0, 0, 1, 0, z])/(32*(-1 + z)^2) - 
  (31*CA^2*nf*z^2*G[0, 0, 0, 1, 0, z])/(128*(-1 + z)^2) - 
  (101*CA*CF*nf*z^2*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (9*C4AF*z^2*G[0, 0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (31*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 0, 0, 1, 1, z])/384 - (23*CA*CF*nf*G[0, 0, 0, 1, 1, z])/
   64 + ((81*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] - 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 1, 1, z] - ((15*I)/32)*CA*CF^2*Pi*
   G[0, 0, 0, 1, 1, z] + (55*CA^3*G[0, 0, 0, 1, 1, z])/(768*(-1 + z)^2) + 
  (241*CA^2*CF*G[0, 0, 0, 1, 1, z])/(128*(-1 + z)^2) - 
  (9*CA*CF^2*G[0, 0, 0, 1, 1, z])/(32*(-1 + z)^2) - 
  (55*CA^3*z*G[0, 0, 0, 1, 1, z])/(384*(-1 + z)^2) - 
  (245*CA^2*CF*z*G[0, 0, 0, 1, 1, z])/(64*(-1 + z)^2) + 
  (13*CA*CF^2*z*G[0, 0, 0, 1, 1, z])/(16*(-1 + z)^2) + 
  (55*CA^3*z^2*G[0, 0, 0, 1, 1, z])/(768*(-1 + z)^2) + 
  (241*CA^2*CF*z^2*G[0, 0, 0, 1, 1, z])/(128*(-1 + z)^2) - 
  (15*CA*CF^2*z^2*G[0, 0, 0, 1, 1, z])/(32*(-1 + z)^2) + 
  (27*CA^3*G[0, 0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (5*CA*CF^2*G[0, 0, 0, 1, 1, z])/(32*\[Epsilon]) + 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] - ((3*I)/16)*CA^2*CF*Pi*
   G[0, 0, 1, 0, 0, z] - ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, 0, z] + 
  (319*CA^3*G[0, 0, 1, 0, 0, z])/(768*(-1 + z)^2) + 
  (1219*CA^2*CF*G[0, 0, 1, 0, 0, z])/(384*(-1 + z)^2) - 
  (21*CA*CF^2*G[0, 0, 1, 0, 0, z])/(32*(-1 + z)^2) - 
  (29*CA^2*nf*G[0, 0, 1, 0, 0, z])/(384*(-1 + z)^2) - 
  (101*CA*CF*nf*G[0, 0, 1, 0, 0, z])/(192*(-1 + z)^2) - 
  (475*CA^3*z*G[0, 0, 1, 0, 0, z])/(384*(-1 + z)^2) - 
  (1021*CA^2*CF*z*G[0, 0, 1, 0, 0, z])/(192*(-1 + z)^2) + 
  (21*CA*CF^2*z*G[0, 0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (29*CA^2*nf*z*G[0, 0, 1, 0, 0, z])/(192*(-1 + z)^2) + 
  (101*CA*CF*nf*z*G[0, 0, 1, 0, 0, z])/(96*(-1 + z)^2) + 
  (15*C4AF*z*G[0, 0, 1, 0, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (439*CA^3*z^2*G[0, 0, 1, 0, 0, z])/(768*(-1 + z)^2) + 
  (949*CA^2*CF*z^2*G[0, 0, 1, 0, 0, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*z^2*G[0, 0, 1, 0, 0, z])/(4*(-1 + z)^2) - 
  (29*CA^2*nf*z^2*G[0, 0, 1, 0, 0, z])/(384*(-1 + z)^2) - 
  (101*CA*CF*nf*z^2*G[0, 0, 1, 0, 0, z])/(192*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 0, 1, 0, 0, z])/(2*dA*TF*(-1 + z)^2) + 
  (3*CA^3*G[0, 0, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 0, 1, 0, 0, z])/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, 0, 0, z])/(32*\[Epsilon]) + 
  ((21*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 1, z] - ((9*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, 0, 1, z] + (19*CA^3*G[0, 0, 1, 0, 1, z])/(768*(-1 + z)^2) + 
  (611*CA^2*CF*G[0, 0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*G[0, 0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (17*CA^2*nf*G[0, 0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (49*CA*CF*nf*G[0, 0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (3*C4AF*G[0, 0, 1, 0, 1, z])/(4*dA*TF*(-1 + z)^2) - 
  (31*CA^3*z*G[0, 0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (593*CA^2*CF*z*G[0, 0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (3*CA*CF^2*z*G[0, 0, 1, 0, 1, z])/(4*(-1 + z)^2) + 
  (11*CA^2*nf*z*G[0, 0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (49*CA*CF*nf*z*G[0, 0, 1, 0, 1, z])/(96*(-1 + z)^2) - 
  (9*C4AF*z*G[0, 0, 1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) + 
  (103*CA^3*z^2*G[0, 0, 1, 0, 1, z])/(768*(-1 + z)^2) + 
  (575*CA^2*CF*z^2*G[0, 0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*z^2*G[0, 0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (17*CA^2*nf*z^2*G[0, 0, 1, 0, 1, z])/(384*(-1 + z)^2) - 
  (49*CA*CF*nf*z^2*G[0, 0, 1, 0, 1, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 0, 1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) + 
  (7*CA^3*G[0, 0, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 0, 1, z])/(32*\[Epsilon]) + 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] - ((21*I)/16)*CA^2*CF*Pi*
   G[0, 0, 1, 1, 0, z] + ((39*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, 0, z] + 
  (1205*CA^3*G[0, 0, 1, 1, 0, z])/(768*(-1 + z)^2) - 
  (1643*CA^2*CF*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (115*CA^2*nf*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^2) + 
  (133*CA*CF*nf*G[0, 0, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (3*C4AF*G[0, 0, 1, 1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (1157*CA^3*z*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^2) + 
  (1643*CA^2*CF*z*G[0, 0, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (13*CA*CF^2*z*G[0, 0, 1, 1, 0, z])/(8*(-1 + z)^2) + 
  (115*CA^2*nf*z*G[0, 0, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (133*CA*CF*nf*z*G[0, 0, 1, 1, 0, z])/(96*(-1 + z)^2) - 
  (21*C4AF*z*G[0, 0, 1, 1, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (1145*CA^3*z^2*G[0, 0, 1, 1, 0, z])/(768*(-1 + z)^2) - 
  (1643*CA^2*CF*z^2*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^2) + 
  (33*CA*CF^2*z^2*G[0, 0, 1, 1, 0, z])/(32*(-1 + z)^2) - 
  (115*CA^2*nf*z^2*G[0, 0, 1, 1, 0, z])/(384*(-1 + z)^2) + 
  (133*CA*CF*nf*z^2*G[0, 0, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 0, 1, 1, 0, z])/(2*dA*TF*(-1 + z)^2) + 
  (21*CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (7*CA^2*CF*G[0, 0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (13*CA*CF^2*G[0, 0, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (1595*CA^3*G[0, 0, 1, 1, 1, z])/768 - (227*CA^2*CF*G[0, 0, 1, 1, 1, z])/
   384 + (3*CA*CF^2*G[0, 0, 1, 1, 1, z])/32 + 
  (145*CA^2*nf*G[0, 0, 1, 1, 1, z])/384 + (37*CA*CF*nf*G[0, 0, 1, 1, 1, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 1, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, 1, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, 1, z] - (19*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) + (5*CA^2*CF*G[0, 0, 1, 1, 1, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[0, 0, 1, 1, 1, z])/(32*\[Epsilon]) + 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 0, z] - ((9*I)/8)*CA^2*CF*Pi*
   G[0, 1, 0, 0, 0, z] - ((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, 0, z] + 
  (693*CA^3*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^2) + 
  (281*CA^2*CF*G[0, 1, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 1, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (63*CA^2*nf*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^2) - 
  (37*CA*CF*nf*G[0, 1, 0, 0, 0, z])/(192*(-1 + z)^2) - 
  (703*CA^3*z*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^2) - 
  (245*CA^2*CF*z*G[0, 1, 0, 0, 0, z])/(192*(-1 + z)^2) - 
  (CA*CF^2*z*G[0, 1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (63*CA^2*nf*z*G[0, 1, 0, 0, 0, z])/(64*(-1 + z)^2) + 
  (37*CA*CF*nf*z*G[0, 1, 0, 0, 0, z])/(96*(-1 + z)^2) + 
  (693*CA^3*z^2*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^2) + 
  (191*CA^2*CF*z^2*G[0, 1, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*z^2*G[0, 1, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (63*CA^2*nf*z^2*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^2) - 
  (37*CA*CF*nf*z^2*G[0, 1, 0, 0, 0, z])/(192*(-1 + z)^2) + 
  (3*CA^3*G[0, 1, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (191*CA^2*nf*G[0, 1, 0, 0, 1, z])/384 - (133*CA*CF*nf*G[0, 1, 0, 0, 1, z])/
   192 - ((99*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 1, z] + 
  ((15*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, z] - ((39*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 0, 1, z] - (1993*CA^3*G[0, 1, 0, 0, 1, z])/(768*(-1 + z)^2) + 
  (1553*CA^2*CF*G[0, 1, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (15*CA*CF^2*G[0, 1, 0, 0, 1, z])/(32*(-1 + z)^2) + 
  (2035*CA^3*z*G[0, 1, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (1667*CA^2*CF*z*G[0, 1, 0, 0, 1, z])/(192*(-1 + z)^2) + 
  (25*CA*CF^2*z*G[0, 1, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (1945*CA^3*z^2*G[0, 1, 0, 0, 1, z])/(768*(-1 + z)^2) + 
  (1625*CA^2*CF*z^2*G[0, 1, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (27*CA*CF^2*z^2*G[0, 1, 0, 0, 1, z])/(32*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 1, 0, 0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (33*CA^3*G[0, 1, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 1, 0, 0, 1, z])/(8*\[Epsilon]) - 
  (13*CA*CF^2*G[0, 1, 0, 0, 1, z])/(32*\[Epsilon]) - 
  ((93*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 0, z] + ((15*I)/16)*CA^2*CF*Pi*
   G[0, 1, 0, 1, 0, z] + ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, 0, z] - 
  (1255*CA^3*G[0, 1, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (305*CA^2*CF*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (9*CA*CF^2*G[0, 1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (125*CA^2*nf*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (49*CA*CF*nf*G[0, 1, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (3*C4AF*G[0, 1, 0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (1219*CA^3*z*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (467*CA^2*CF*z*G[0, 1, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (CA*CF^2*z*G[0, 1, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (125*CA^2*nf*z*G[0, 1, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (49*CA*CF*nf*z*G[0, 1, 0, 1, 0, z])/(96*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 1, 0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (1351*CA^3*z^2*G[0, 1, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (395*CA^2*CF*z^2*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*z^2*G[0, 1, 0, 1, 0, z])/(32*(-1 + z)^2) + 
  (125*CA^2*nf*z^2*G[0, 1, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (49*CA*CF*nf*z^2*G[0, 1, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 1, 0, 1, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (31*CA^3*G[0, 1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 1, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, 0, 1, 1, z])/128 + (101*CA*CF*nf*G[0, 1, 0, 1, 1, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 1, z] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, 1, z] + (55*CA^3*G[0, 1, 0, 1, 1, z])/
   (256*(-1 + z)^2) - (1093*CA^2*CF*G[0, 1, 0, 1, 1, z])/(384*(-1 + z)^2) + 
  (15*CA*CF^2*G[0, 1, 0, 1, 1, z])/(32*(-1 + z)^2) - 
  (57*CA^3*z*G[0, 1, 0, 1, 1, z])/(128*(-1 + z)^2) + 
  (1129*CA^2*CF*z*G[0, 1, 0, 1, 1, z])/(192*(-1 + z)^2) - 
  (23*CA*CF^2*z*G[0, 1, 0, 1, 1, z])/(16*(-1 + z)^2) + 
  (55*CA^3*z^2*G[0, 1, 0, 1, 1, z])/(256*(-1 + z)^2) - 
  (1111*CA^2*CF*z^2*G[0, 1, 0, 1, 1, z])/(384*(-1 + z)^2) + 
  (27*CA*CF^2*z^2*G[0, 1, 0, 1, 1, z])/(32*(-1 + z)^2) - 
  (19*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 1, 1, z])/(32*\[Epsilon]) - 
  ((57*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + ((3*I)/8)*CA^2*CF*Pi*
   G[0, 1, 1, 0, 0, z] + ((15*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, 0, z] - 
  (563*CA^3*G[0, 1, 1, 0, 0, z])/(768*(-1 + z)^2) - 
  (217*CA^2*CF*G[0, 1, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (3*CA*CF^2*G[0, 1, 1, 0, 0, z])/(32*(-1 + z)^2) + 
  (49*CA^2*nf*G[0, 1, 1, 0, 0, z])/(384*(-1 + z)^2) + 
  (23*CA*CF*nf*G[0, 1, 1, 0, 0, z])/(64*(-1 + z)^2) + 
  (3*C4AF*G[0, 1, 1, 0, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (611*CA^3*z*G[0, 1, 1, 0, 0, z])/(384*(-1 + z)^2) + 
  (205*CA^2*CF*z*G[0, 1, 1, 0, 0, z])/(64*(-1 + z)^2) - 
  (7*CA*CF^2*z*G[0, 1, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (49*CA^2*nf*z*G[0, 1, 1, 0, 0, z])/(192*(-1 + z)^2) - 
  (23*CA*CF*nf*z*G[0, 1, 1, 0, 0, z])/(32*(-1 + z)^2) - 
  (15*C4AF*z*G[0, 1, 1, 0, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (599*CA^3*z^2*G[0, 1, 1, 0, 0, z])/(768*(-1 + z)^2) - 
  (205*CA^2*CF*z^2*G[0, 1, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (3*CA*CF^2*z^2*G[0, 1, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (49*CA^2*nf*z^2*G[0, 1, 1, 0, 0, z])/(384*(-1 + z)^2) + 
  (23*CA*CF*nf*z^2*G[0, 1, 1, 0, 0, z])/(64*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 1, 1, 0, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (19*CA^3*G[0, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 1, 0, 0, z])/(8*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 1, 0, 0, z])/(32*\[Epsilon]) - 
  ((45*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 1, z] - ((3*I)/32)*CA^2*CF*Pi*
   G[0, 1, 1, 0, 1, z] + ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, 1, z] + 
  (79*CA^3*G[0, 1, 1, 0, 1, z])/(256*(-1 + z)^2) - 
  (1327*CA^2*CF*G[0, 1, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (15*CA*CF^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (5*CA^2*nf*G[0, 1, 1, 0, 1, z])/(128*(-1 + z)^2) + 
  (101*CA*CF*nf*G[0, 1, 1, 0, 1, z])/(192*(-1 + z)^2) - 
  (9*C4AF*G[0, 1, 1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (57*CA^3*z*G[0, 1, 1, 0, 1, z])/(128*(-1 + z)^2) + 
  (1255*CA^2*CF*z*G[0, 1, 1, 0, 1, z])/(192*(-1 + z)^2) - 
  (2*CA*CF^2*z*G[0, 1, 1, 0, 1, z])/(-1 + z)^2 + 
  (3*CA^2*nf*z*G[0, 1, 1, 0, 1, z])/(64*(-1 + z)^2) - 
  (101*CA*CF*nf*z*G[0, 1, 1, 0, 1, z])/(96*(-1 + z)^2) + 
  (15*C4AF*z*G[0, 1, 1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) + 
  (59*CA^3*z^2*G[0, 1, 1, 0, 1, z])/(256*(-1 + z)^2) - 
  (1147*CA^2*CF*z^2*G[0, 1, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (15*CA*CF^2*z^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (5*CA^2*nf*z^2*G[0, 1, 1, 0, 1, z])/(128*(-1 + z)^2) + 
  (101*CA*CF*nf*z^2*G[0, 1, 1, 0, 1, z])/(192*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 1, 1, 0, 1, z])/(8*dA*TF*(-1 + z)^2) - 
  (15*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  ((39*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] + ((27*I)/32)*CA^2*CF*Pi*
   G[0, 1, 1, 1, 0, z] - ((21*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, 0, z] - 
  (833*CA^3*G[0, 1, 1, 1, 0, z])/(768*(-1 + z)^2) + 
  (683*CA^2*CF*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, z])/(32*(-1 + z)^2) + 
  (91*CA^2*nf*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (85*CA*CF*nf*G[0, 1, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (3*C4AF*G[0, 1, 1, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (899*CA^3*z*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (863*CA^2*CF*z*G[0, 1, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (3*CA*CF^2*z*G[0, 1, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (91*CA^2*nf*z*G[0, 1, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (85*CA*CF*nf*z*G[0, 1, 1, 1, 0, z])/(96*(-1 + z)^2) + 
  (15*C4AF*z*G[0, 1, 1, 1, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (821*CA^3*z^2*G[0, 1, 1, 1, 0, z])/(768*(-1 + z)^2) + 
  (899*CA^2*CF*z^2*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (9*CA*CF^2*z^2*G[0, 1, 1, 1, 0, z])/(32*(-1 + z)^2) + 
  (91*CA^2*nf*z^2*G[0, 1, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (85*CA*CF*nf*z^2*G[0, 1, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (9*C4AF*z^2*G[0, 1, 1, 1, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (13*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (7*CA*CF^2*G[0, 1, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (693*CA^3*G[0, 1, 1, 1, 1, z])/256 + (191*CA^2*CF*G[0, 1, 1, 1, 1, z])/
   384 - (3*CA*CF^2*G[0, 1, 1, 1, 1, z])/32 - 
  (63*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 - (37*CA*CF*nf*G[0, 1, 1, 1, 1, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[0, 1, 1, 1, 1, z] + (3*CA^3*G[0, 1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 1, 1, 1, z])/(32*\[Epsilon]) - 
  (63*CA^2*nf*G[1, 0, 0, 0, 0, z])/128 - (37*CA*CF*nf*G[1, 0, 0, 0, 0, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 0, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[1, 0, 0, 0, 0, z] + (693*CA^3*G[1, 0, 0, 0, 0, z])/(256*(-1 + z)^2) + 
  (191*CA^2*CF*G[1, 0, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (693*CA^3*z*G[1, 0, 0, 0, 0, z])/(128*(-1 + z)^2) - 
  (191*CA^2*CF*z*G[1, 0, 0, 0, 0, z])/(192*(-1 + z)^2) + 
  (3*CA*CF^2*z*G[1, 0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (693*CA^3*z^2*G[1, 0, 0, 0, 0, z])/(256*(-1 + z)^2) + 
  (191*CA^2*CF*z^2*G[1, 0, 0, 0, 0, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*z^2*G[1, 0, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (3*CA^3*G[1, 0, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (91*CA^2*nf*G[1, 0, 0, 0, 1, z])/384 - (85*CA*CF*nf*G[1, 0, 0, 0, 1, z])/
   192 - ((39*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 1, z] + 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, 1, z] - 
  ((21*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, z] - (977*CA^3*G[1, 0, 0, 0, 1, z])/
   (768*(-1 + z)^2) + (1133*CA^2*CF*G[1, 0, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*G[1, 0, 0, 0, 1, z])/(4*(-1 + z)^2) + 
  (3*C4AF*G[1, 0, 0, 0, 1, z])/(4*dA*TF*(-1 + z)) + 
  (953*CA^3*z*G[1, 0, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (1091*CA^2*CF*z*G[1, 0, 0, 0, 1, z])/(192*(-1 + z)^2) + 
  (11*CA*CF^2*z*G[1, 0, 0, 0, 1, z])/(8*(-1 + z)^2) - 
  (9*C4AF*z*G[1, 0, 0, 0, 1, z])/(8*dA*TF*(-1 + z)) - 
  (965*CA^3*z^2*G[1, 0, 0, 0, 1, z])/(768*(-1 + z)^2) + 
  (1079*CA^2*CF*z^2*G[1, 0, 0, 0, 1, z])/(384*(-1 + z)^2) - 
  (21*CA*CF^2*z^2*G[1, 0, 0, 0, 1, z])/(32*(-1 + z)^2) - 
  (13*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (7*CA*CF^2*G[1, 0, 0, 0, 1, z])/(32*\[Epsilon]) - 
  ((45*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] - ((3*I)/32)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 0, z] + ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, 0, z] + 
  (31*CA^3*G[1, 0, 0, 1, 0, z])/(256*(-1 + z)^2) - 
  (985*CA^2*CF*G[1, 0, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (15*CA*CF^2*G[1, 0, 0, 1, 0, z])/(32*(-1 + z)^2) - 
  (5*CA^2*nf*G[1, 0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (101*CA*CF*nf*G[1, 0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (19*CA^3*z*G[1, 0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (997*CA^2*CF*z*G[1, 0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (19*CA*CF^2*z*G[1, 0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (5*CA^2*nf*z*G[1, 0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (101*CA*CF*nf*z*G[1, 0, 0, 1, 0, z])/(96*(-1 + z)^2) - 
  (9*C4AF*z*G[1, 0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (7*CA^3*z^2*G[1, 0, 0, 1, 0, z])/(256*(-1 + z)^2) - 
  (985*CA^2*CF*z^2*G[1, 0, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (21*CA*CF^2*z^2*G[1, 0, 0, 1, 0, z])/(32*(-1 + z)^2) - 
  (5*CA^2*nf*z^2*G[1, 0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (101*CA*CF*nf*z^2*G[1, 0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (9*C4AF*z^2*G[1, 0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (15*CA^3*G[1, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (539*CA^3*G[1, 0, 0, 1, 1, z])/768 - (229*CA^2*CF*G[1, 0, 0, 1, 1, z])/
   128 + (15*CA*CF^2*G[1, 0, 0, 1, 1, z])/32 + 
  (49*CA^2*nf*G[1, 0, 0, 1, 1, z])/384 + (23*CA*CF*nf*G[1, 0, 0, 1, 1, z])/
   64 - ((57*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 1, z] + 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, 1, z] + ((15*I)/32)*CA*CF^2*Pi*
   G[1, 0, 0, 1, 1, z] - (19*CA^3*G[1, 0, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[1, 0, 0, 1, 1, z])/(8*\[Epsilon]) + 
  (5*CA*CF^2*G[1, 0, 0, 1, 1, z])/(32*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, 1, 0, 0, z])/128 + (101*CA*CF*nf*G[1, 0, 1, 0, 0, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 0, z] + 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, z] + (19*CA^3*G[1, 0, 1, 0, 0, z])/
   (256*(-1 + z)^2) - (967*CA^2*CF*G[1, 0, 1, 0, 0, z])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (9*C4AF*G[1, 0, 1, 0, 0, z])/(8*dA*TF*(-1 + z)^2) - 
  (19*CA^3*z*G[1, 0, 1, 0, 0, z])/(128*(-1 + z)^2) + 
  (991*CA^2*CF*z*G[1, 0, 1, 0, 0, z])/(192*(-1 + z)^2) - 
  (11*CA*CF^2*z*G[1, 0, 1, 0, 0, z])/(8*(-1 + z)^2) - 
  (21*C4AF*z*G[1, 0, 1, 0, 0, z])/(8*dA*TF*(-1 + z)^2) + 
  (15*CA^3*z^2*G[1, 0, 1, 0, 0, z])/(256*(-1 + z)^2) - 
  (985*CA^2*CF*z^2*G[1, 0, 1, 0, 0, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*z^2*G[1, 0, 1, 0, 0, z])/(4*(-1 + z)^2) + 
  (3*C4AF*z^2*G[1, 0, 1, 0, 0, z])/(2*dA*TF*(-1 + z)^2) - 
  (19*CA^3*G[1, 0, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, 0, 0, z])/(32*\[Epsilon]) + 
  (125*CA^2*nf*G[1, 0, 1, 0, 1, z])/384 + (49*CA*CF*nf*G[1, 0, 1, 0, 1, z])/
   192 - ((93*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 1, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, 1, z] + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, z] - (3*C4AF*G[1, 0, 1, 0, 1, z])/
   (8*dA*TF) - (1291*CA^3*G[1, 0, 1, 0, 1, z])/(768*(-1 + z)^2) - 
  (503*CA^2*CF*G[1, 0, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*G[1, 0, 1, 0, 1, z])/(16*(-1 + z)^2) + 
  (1327*CA^3*z*G[1, 0, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (419*CA^2*CF*z*G[1, 0, 1, 0, 1, z])/(192*(-1 + z)^2) - 
  (7*CA*CF^2*z*G[1, 0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (1291*CA^3*z^2*G[1, 0, 1, 0, 1, z])/(768*(-1 + z)^2) - 
  (395*CA^2*CF*z^2*G[1, 0, 1, 0, 1, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*z^2*G[1, 0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (31*CA^3*G[1, 0, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[1, 0, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, z])/(32*\[Epsilon]) - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 0, z] + ((15*I)/8)*CA^2*CF*Pi*
   G[1, 0, 1, 1, 0, z] - ((39*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, z] - 
  (2005*CA^3*G[1, 0, 1, 1, 0, z])/(768*(-1 + z)^2) + 
  (1661*CA^2*CF*G[1, 0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (27*CA*CF^2*G[1, 0, 1, 1, 0, z])/(32*(-1 + z)^2) + 
  (191*CA^2*nf*G[1, 0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (133*CA*CF*nf*G[1, 0, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (3*C4AF*G[1, 0, 1, 1, 0, z])/(4*dA*TF*(-1 + z)^2) + 
  (2023*CA^3*z*G[1, 0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (1733*CA^2*CF*z*G[1, 0, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (31*CA*CF^2*z*G[1, 0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (191*CA^2*nf*z*G[1, 0, 1, 1, 0, z])/(192*(-1 + z)^2) + 
  (133*CA*CF*nf*z*G[1, 0, 1, 1, 0, z])/(96*(-1 + z)^2) + 
  (9*C4AF*z*G[1, 0, 1, 1, 0, z])/(4*dA*TF*(-1 + z)^2) - 
  (1981*CA^3*z^2*G[1, 0, 1, 1, 0, z])/(768*(-1 + z)^2) + 
  (1751*CA^2*CF*z^2*G[1, 0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (33*CA*CF^2*z^2*G[1, 0, 1, 1, 0, z])/(32*(-1 + z)^2) + 
  (191*CA^2*nf*z^2*G[1, 0, 1, 1, 0, z])/(384*(-1 + z)^2) - 
  (133*CA*CF*nf*z^2*G[1, 0, 1, 1, 0, z])/(192*(-1 + z)^2) - 
  (3*C4AF*z^2*G[1, 0, 1, 1, 0, z])/(2*dA*TF*(-1 + z)^2) - 
  (33*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[1, 0, 1, 1, 0, z])/(8*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 0, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (693*CA^3*G[1, 0, 1, 1, 1, z])/256 + (191*CA^2*CF*G[1, 0, 1, 1, 1, z])/
   384 - (3*CA*CF^2*G[1, 0, 1, 1, 1, z])/32 - 
  (63*CA^2*nf*G[1, 0, 1, 1, 1, z])/128 - (37*CA*CF*nf*G[1, 0, 1, 1, 1, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 1, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, z] - ((3*I)/32)*CA*CF^2*Pi*
   G[1, 0, 1, 1, 1, z] + (3*CA^3*G[1, 0, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, 1, 1, z])/(32*\[Epsilon]) + 
  (145*CA^2*nf*G[1, 1, 0, 0, 0, z])/384 + (37*CA*CF*nf*G[1, 1, 0, 0, 0, z])/
   192 - ((57*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 0, z] + 
  ((15*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, 0, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, z] - (1595*CA^3*G[1, 1, 0, 0, 0, z])/
   (768*(-1 + z)^2) - (227*CA^2*CF*G[1, 1, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (1595*CA^3*z*G[1, 1, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (227*CA^2*CF*z*G[1, 1, 0, 0, 0, z])/(192*(-1 + z)^2) - 
  (3*CA*CF^2*z*G[1, 1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (1595*CA^3*z^2*G[1, 1, 0, 0, 0, z])/(768*(-1 + z)^2) - 
  (227*CA^2*CF*z^2*G[1, 1, 0, 0, 0, z])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*z^2*G[1, 1, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (19*CA^3*G[1, 1, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[1, 1, 0, 0, 0, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 0, 0, z])/(32*\[Epsilon]) - 
  (115*CA^2*nf*G[1, 1, 0, 0, 1, z])/384 + (133*CA*CF*nf*G[1, 1, 0, 0, 1, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 1, z] - 
  ((21*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, z] + 
  ((39*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, z] - 
  (1109*CA^3*G[1, 1, 0, 0, 1, z])/(768*(-1 + z)) + 
  (1517*CA^2*CF*G[1, 1, 0, 0, 1, z])/(384*(-1 + z)) - 
  (27*CA*CF^2*G[1, 1, 0, 0, 1, z])/(32*(-1 + z)) - 
  (3*C4AF*G[1, 1, 0, 0, 1, z])/(8*dA*TF*(-1 + z)) + 
  (1109*CA^3*z*G[1, 1, 0, 0, 1, z])/(768*(-1 + z)) - 
  (1517*CA^2*CF*z*G[1, 1, 0, 0, 1, z])/(384*(-1 + z)) + 
  (27*CA*CF^2*z*G[1, 1, 0, 0, 1, z])/(32*(-1 + z)) + 
  (3*C4AF*z*G[1, 1, 0, 0, 1, z])/(8*dA*TF*(-1 + z)) + 
  (21*CA^3*G[1, 1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (7*CA^2*CF*G[1, 1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (13*CA*CF^2*G[1, 1, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 1, 0, 1, 0, z])/384 - (49*CA*CF*nf*G[1, 1, 0, 1, 0, z])/
   192 + ((21*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, z] + (163*CA^3*G[1, 1, 0, 1, 0, z])/
   (768*(-1 + z)^2) + (539*CA^2*CF*G[1, 1, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (3*C4AF*G[1, 1, 0, 1, 0, z])/(8*dA*TF*(-1 + z)) - 
  (151*CA^3*z*G[1, 1, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (569*CA^2*CF*z*G[1, 1, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (CA*CF^2*z*G[1, 1, 0, 1, 0, z])/(2*(-1 + z)^2) - 
  (3*C4AF*z*G[1, 1, 0, 1, 0, z])/(8*dA*TF*(-1 + z)) + 
  (163*CA^3*z^2*G[1, 1, 0, 1, 0, z])/(768*(-1 + z)^2) + 
  (575*CA^2*CF*z^2*G[1, 1, 0, 1, 0, z])/(384*(-1 + z)^2) - 
  (9*CA*CF^2*z^2*G[1, 1, 0, 1, 0, z])/(32*(-1 + z)^2) + 
  (7*CA^3*G[1, 1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, z])/(32*\[Epsilon]) + 
  (319*CA^3*G[1, 1, 0, 1, 1, z])/768 + (1075*CA^2*CF*G[1, 1, 0, 1, 1, z])/
   384 - (27*CA*CF^2*G[1, 1, 0, 1, 1, z])/32 - 
  (29*CA^2*nf*G[1, 1, 0, 1, 1, z])/384 - (101*CA*CF*nf*G[1, 1, 0, 1, 1, z])/
   192 + ((9*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 1, z] - 
  ((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, z] - ((27*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 1, 1, z] + (3*CA^3*G[1, 1, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[1, 1, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, 1, 1, z])/(32*\[Epsilon]) + 
  (115*CA^3*G[1, 1, 1, 0, 0, z])/768 + (217*CA^2*CF*G[1, 1, 1, 0, 0, z])/
   128 - (3*CA*CF^2*G[1, 1, 1, 0, 0, z])/8 - (5*CA^2*nf*G[1, 1, 1, 0, 0, z])/
   384 - (23*CA*CF*nf*G[1, 1, 1, 0, 0, z])/64 + 
  ((81*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 0, z] - ((3*I)/16)*CA^2*CF*Pi*
   G[1, 1, 1, 0, 0, z] - ((15*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, z] - 
  (3*C4AF*G[1, 1, 1, 0, 0, z])/(4*dA*TF) + (27*CA^3*G[1, 1, 1, 0, 0, z])/
   (128*\[Epsilon]) - (CA^2*CF*G[1, 1, 1, 0, 0, z])/(16*\[Epsilon]) - 
  (5*CA*CF^2*G[1, 1, 1, 0, 0, z])/(32*\[Epsilon]) + 
  (337*CA^3*G[1, 1, 1, 0, 1, z])/256 + (967*CA^2*CF*G[1, 1, 1, 0, 1, z])/
   384 - (15*CA*CF^2*G[1, 1, 1, 0, 1, z])/16 - 
  (31*CA^2*nf*G[1, 1, 1, 0, 1, z])/128 - (101*CA*CF*nf*G[1, 1, 1, 0, 1, z])/
   192 + ((93*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 1, z] - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, z] - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, 1, z] + (3*C4AF*G[1, 1, 1, 0, 1, z])/
   (8*dA*TF) + (31*CA^3*G[1, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (1657*CA^3*G[1, 1, 1, 1, 0, z])/768 - (1007*CA^2*CF*G[1, 1, 1, 1, 0, z])/
   384 + (9*CA*CF^2*G[1, 1, 1, 1, 0, z])/32 - 
  (167*CA^2*nf*G[1, 1, 1, 1, 0, z])/384 + (85*CA*CF*nf*G[1, 1, 1, 1, 0, z])/
   192 + ((99*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 0, z] - 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 1, 0, z] + 
  ((21*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, 0, z] + (9*C4AF*G[1, 1, 1, 1, 0, z])/
   (8*dA*TF) + (33*CA^3*G[1, 1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 1, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (2563*CA^3*G[1, 1, 1, 1, 1, z])/768 - (155*CA^2*CF*G[1, 1, 1, 1, 1, z])/
   384 + (3*CA*CF^2*G[1, 1, 1, 1, 1, z])/32 + 
  (233*CA^2*nf*G[1, 1, 1, 1, 1, z])/384 + (37*CA*CF*nf*G[1, 1, 1, 1, 1, z])/
   192 + ((63*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, z] + 
  ((21*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, 1, z] + 
  ((3*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, 1, z] + (21*CA^3*G[1, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (7*CA^2*CF*G[1, 1, 1, 1, 1, z])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 1, 1, 1, z])/(32*\[Epsilon]) - 
  (119*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - (15*CA^2*CF*G[0, 0, 0, 0, 0, 0, z])/
   16 - (CA*CF^2*G[0, 0, 0, 0, 0, 0, z])/32 + 
  (79*CA^3*G[0, 0, 0, 0, 0, 1, z])/128 - (41*CA^2*CF*G[0, 0, 0, 0, 0, 1, z])/
   32 + (21*CA*CF^2*G[0, 0, 0, 0, 0, 1, z])/32 + 
  (23*CA^3*G[0, 0, 0, 0, 1, 0, z])/128 + (5*CA^2*CF*G[0, 0, 0, 0, 1, 0, z])/
   32 + (33*CA*CF^2*G[0, 0, 0, 0, 1, 0, z])/32 + 
  (53*CA^3*G[0, 0, 0, 0, 1, 1, z])/128 - (CA^2*CF*G[0, 0, 0, 0, 1, 1, z])/
   32 - (13*CA*CF^2*G[0, 0, 0, 0, 1, 1, z])/32 - 
  (45*CA^3*G[0, 0, 0, 1, 0, 0, z])/128 + (47*CA^2*CF*G[0, 0, 0, 1, 0, 0, z])/
   32 + (13*CA*CF^2*G[0, 0, 0, 1, 0, 0, z])/32 + 
  (69*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 - (CA^2*CF*G[0, 0, 0, 1, 0, 1, z])/
   16 - (13*CA*CF^2*G[0, 0, 0, 1, 0, 1, z])/32 + 
  (3*C4AF*G[0, 0, 0, 1, 0, 1, z])/(2*dA*TF) + 
  (89*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 - (11*CA^2*CF*G[0, 0, 0, 1, 1, 0, z])/
   32 - (29*CA*CF^2*G[0, 0, 0, 1, 1, 0, z])/32 + 
  (3*C4AF*G[0, 0, 0, 1, 1, 0, z])/(2*dA*TF) - 
  (53*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 + (19*CA^2*CF*G[0, 0, 0, 1, 1, 1, z])/
   32 + (9*CA*CF^2*G[0, 0, 0, 1, 1, 1, z])/32 + 
  (15*CA^3*G[0, 0, 1, 0, 0, 0, z])/128 + (5*CA^2*CF*G[0, 0, 1, 0, 0, 0, z])/
   8 + (17*CA*CF^2*G[0, 0, 1, 0, 0, 0, z])/32 - 
  (65*CA^3*G[0, 0, 1, 0, 0, 1, z])/384 + (5*CA^2*CF*G[0, 0, 1, 0, 0, 1, z])/
   8 - (15*CA*CF^2*G[0, 0, 1, 0, 0, 1, z])/32 + 
  (2*C4AF*G[0, 0, 1, 0, 0, 1, z])/(dA*TF) - (19*CA^3*G[0, 0, 1, 0, 1, 0, z])/
   128 + (13*CA^2*CF*G[0, 0, 1, 0, 1, 0, z])/32 - 
  (29*CA*CF^2*G[0, 0, 1, 0, 1, 0, z])/32 + (3*C4AF*G[0, 0, 1, 0, 1, 0, z])/
   (2*dA*TF) - (33*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 + 
  (5*CA^2*CF*G[0, 0, 1, 0, 1, 1, z])/8 + (5*CA*CF^2*G[0, 0, 1, 0, 1, 1, z])/
   32 - (3*C4AF*G[0, 0, 1, 0, 1, 1, z])/(2*dA*TF) + 
  (19*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 - (3*CA^2*CF*G[0, 0, 1, 1, 0, 0, z])/
   16 - (25*CA*CF^2*G[0, 0, 1, 1, 0, 0, z])/32 + 
  (2*C4AF*G[0, 0, 1, 1, 0, 0, z])/(dA*TF) + (27*CA^3*G[0, 0, 1, 1, 0, 1, z])/
   128 - (3*CA^2*CF*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (25*CA*CF^2*G[0, 0, 1, 1, 0, 1, z])/32 - (3*C4AF*G[0, 0, 1, 1, 0, 1, z])/
   (dA*TF) + (169*CA^3*G[0, 0, 1, 1, 1, 0, z])/384 - 
  (49*CA^2*CF*G[0, 0, 1, 1, 1, 0, z])/32 + 
  (41*CA*CF^2*G[0, 0, 1, 1, 1, 0, z])/32 - (C4AF*G[0, 0, 1, 1, 1, 0, z])/
   (dA*TF) - (15*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 - 
  (13*CA^2*CF*G[0, 0, 1, 1, 1, 1, z])/16 - (CA*CF^2*G[0, 0, 1, 1, 1, 1, z])/
   32 + (63*CA^3*G[0, 1, 0, 0, 0, 0, z])/128 + 
  (7*CA^2*CF*G[0, 1, 0, 0, 0, 0, z])/8 + (CA*CF^2*G[0, 1, 0, 0, 0, 0, z])/
   32 - (95*CA^3*G[0, 1, 0, 0, 0, 1, z])/128 + 
  (63*CA^2*CF*G[0, 1, 0, 0, 0, 1, z])/32 - 
  (41*CA*CF^2*G[0, 1, 0, 0, 0, 1, z])/32 + (3*C4AF*G[0, 1, 0, 0, 0, 1, z])/
   (2*dA*TF) - (23*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 + 
  (CA^2*CF*G[0, 1, 0, 0, 1, 0, z])/4 - (25*CA*CF^2*G[0, 1, 0, 0, 1, 0, z])/
   32 + (3*C4AF*G[0, 1, 0, 0, 1, 0, z])/(2*dA*TF) - 
  (79*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - (3*CA^2*CF*G[0, 1, 0, 0, 1, 1, z])/
   32 + (25*CA*CF^2*G[0, 1, 0, 0, 1, 1, z])/32 - 
  (2*C4AF*G[0, 1, 0, 0, 1, 1, z])/(dA*TF) + (83*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 - (9*CA^2*CF*G[0, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA*CF^2*G[0, 1, 0, 1, 0, 0, z])/32 + (C4AF*G[0, 1, 0, 1, 0, 0, z])/
   (dA*TF) - (91*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - 
  (CA^2*CF*G[0, 1, 0, 1, 0, 1, z])/2 + (29*CA*CF^2*G[0, 1, 0, 1, 0, 1, z])/
   32 - (2*C4AF*G[0, 1, 0, 1, 0, 1, z])/(dA*TF) - 
  (227*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 + (9*CA^2*CF*G[0, 1, 0, 1, 1, 0, z])/
   32 + (15*CA*CF^2*G[0, 1, 0, 1, 1, 0, z])/32 - 
  (C4AF*G[0, 1, 0, 1, 1, 0, z])/(dA*TF) + (33*CA^3*G[0, 1, 0, 1, 1, 1, z])/
   128 - (9*CA^2*CF*G[0, 1, 0, 1, 1, 1, z])/16 - 
  (17*CA*CF^2*G[0, 1, 0, 1, 1, 1, z])/32 + (13*CA^3*G[0, 1, 1, 0, 0, 0, z])/
   128 - (21*CA^2*CF*G[0, 1, 1, 0, 0, 0, z])/32 - 
  (9*CA*CF^2*G[0, 1, 1, 0, 0, 0, z])/32 - (55*CA^3*G[0, 1, 1, 0, 0, 1, z])/
   384 - (9*CA^2*CF*G[0, 1, 1, 0, 0, 1, z])/16 + 
  (29*CA*CF^2*G[0, 1, 1, 0, 0, 1, z])/32 - (2*C4AF*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TF) - (179*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 + 
  (5*CA^2*CF*G[0, 1, 1, 0, 1, 0, z])/32 + (13*CA*CF^2*G[0, 1, 1, 0, 1, 0, z])/
   32 - (C4AF*G[0, 1, 1, 0, 1, 0, z])/(dA*TF) + 
  (167*CA^3*G[0, 1, 1, 0, 1, 1, z])/384 - (31*CA^2*CF*G[0, 1, 1, 0, 1, 1, z])/
   32 - (13*CA*CF^2*G[0, 1, 1, 0, 1, 1, z])/32 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, z])/(dA*TF) - (115*CA^3*G[0, 1, 1, 1, 0, 0, z])/
   384 + (5*CA^2*CF*G[0, 1, 1, 1, 0, 0, z])/16 + 
  (13*CA*CF^2*G[0, 1, 1, 1, 0, 0, z])/32 - (C4AF*G[0, 1, 1, 1, 0, 0, z])/
   (2*dA*TF) + (13*CA^3*G[0, 1, 1, 1, 0, 1, z])/128 + 
  (11*CA^2*CF*G[0, 1, 1, 1, 0, 1, z])/32 - 
  (33*CA*CF^2*G[0, 1, 1, 1, 0, 1, z])/32 + (3*C4AF*G[0, 1, 1, 1, 0, 1, z])/
   (2*dA*TF) - (41*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 + 
  (27*CA^2*CF*G[0, 1, 1, 1, 1, 0, z])/32 - 
  (21*CA*CF^2*G[0, 1, 1, 1, 1, 0, z])/32 - (C4AF*G[0, 1, 1, 1, 1, 0, z])/
   (dA*TF) + (63*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 + 
  (7*CA^2*CF*G[0, 1, 1, 1, 1, 1, z])/8 + (CA*CF^2*G[0, 1, 1, 1, 1, 1, z])/
   32 + (63*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + 
  (7*CA^2*CF*G[1, 0, 0, 0, 0, 0, z])/8 + (CA*CF^2*G[1, 0, 0, 0, 0, 0, z])/
   32 - (41*CA^3*G[1, 0, 0, 0, 0, 1, z])/384 + 
  (27*CA^2*CF*G[1, 0, 0, 0, 0, 1, z])/32 - 
  (21*CA*CF^2*G[1, 0, 0, 0, 0, 1, z])/32 - (C4AF*G[1, 0, 0, 0, 0, 1, z])/
   (dA*TF) + (13*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 + 
  (11*CA^2*CF*G[1, 0, 0, 0, 1, 0, z])/32 - 
  (33*CA*CF^2*G[1, 0, 0, 0, 1, 0, z])/32 + (3*C4AF*G[1, 0, 0, 0, 1, 0, z])/
   (2*dA*TF) - (115*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 + 
  (5*CA^2*CF*G[1, 0, 0, 0, 1, 1, z])/16 + (13*CA*CF^2*G[1, 0, 0, 0, 1, 1, z])/
   32 - (C4AF*G[1, 0, 0, 0, 1, 1, z])/(2*dA*TF) + 
  (167*CA^3*G[1, 0, 0, 1, 0, 0, z])/384 - (31*CA^2*CF*G[1, 0, 0, 1, 0, 0, z])/
   32 - (13*CA*CF^2*G[1, 0, 0, 1, 0, 0, z])/32 + 
  (C4AF*G[1, 0, 0, 1, 0, 0, z])/(dA*TF) - (179*CA^3*G[1, 0, 0, 1, 0, 1, z])/
   384 + (5*CA^2*CF*G[1, 0, 0, 1, 0, 1, z])/32 + 
  (13*CA*CF^2*G[1, 0, 0, 1, 0, 1, z])/32 - (C4AF*G[1, 0, 0, 1, 0, 1, z])/
   (dA*TF) - (55*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 - 
  (9*CA^2*CF*G[1, 0, 0, 1, 1, 0, z])/16 + (29*CA*CF^2*G[1, 0, 0, 1, 1, 0, z])/
   32 - (2*C4AF*G[1, 0, 0, 1, 1, 0, z])/(dA*TF) + 
  (13*CA^3*G[1, 0, 0, 1, 1, 1, z])/128 - (21*CA^2*CF*G[1, 0, 0, 1, 1, 1, z])/
   32 - (9*CA*CF^2*G[1, 0, 0, 1, 1, 1, z])/32 + 
  (33*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 - (9*CA^2*CF*G[1, 0, 1, 0, 0, 0, z])/
   16 - (17*CA*CF^2*G[1, 0, 1, 0, 0, 0, z])/32 - 
  (227*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 + (9*CA^2*CF*G[1, 0, 1, 0, 0, 1, z])/
   32 + (15*CA*CF^2*G[1, 0, 1, 0, 0, 1, z])/32 - 
  (C4AF*G[1, 0, 1, 0, 0, 1, z])/(dA*TF) - (91*CA^3*G[1, 0, 1, 0, 1, 0, z])/
   384 - (CA^2*CF*G[1, 0, 1, 0, 1, 0, z])/2 + 
  (29*CA*CF^2*G[1, 0, 1, 0, 1, 0, z])/32 - (2*C4AF*G[1, 0, 1, 0, 1, 0, z])/
   (dA*TF) + (83*CA^3*G[1, 0, 1, 0, 1, 1, z])/384 - 
  (9*CA^2*CF*G[1, 0, 1, 0, 1, 1, z])/8 - (5*CA*CF^2*G[1, 0, 1, 0, 1, 1, z])/
   32 + (C4AF*G[1, 0, 1, 0, 1, 1, z])/(dA*TF) - 
  (79*CA^3*G[1, 0, 1, 1, 0, 0, z])/384 - (3*CA^2*CF*G[1, 0, 1, 1, 0, 0, z])/
   32 + (25*CA*CF^2*G[1, 0, 1, 1, 0, 0, z])/32 - 
  (2*C4AF*G[1, 0, 1, 1, 0, 0, z])/(dA*TF) - (23*CA^3*G[1, 0, 1, 1, 0, 1, z])/
   128 + (CA^2*CF*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (25*CA*CF^2*G[1, 0, 1, 1, 0, 1, z])/32 + (3*C4AF*G[1, 0, 1, 1, 0, 1, z])/
   (2*dA*TF) - (95*CA^3*G[1, 0, 1, 1, 1, 0, z])/128 + 
  (63*CA^2*CF*G[1, 0, 1, 1, 1, 0, z])/32 - 
  (41*CA*CF^2*G[1, 0, 1, 1, 1, 0, z])/32 + (3*C4AF*G[1, 0, 1, 1, 1, 0, z])/
   (2*dA*TF) + (63*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 + 
  (7*CA^2*CF*G[1, 0, 1, 1, 1, 1, z])/8 + (CA*CF^2*G[1, 0, 1, 1, 1, 1, z])/
   32 - (15*CA^3*G[1, 1, 0, 0, 0, 0, z])/128 - 
  (13*CA^2*CF*G[1, 1, 0, 0, 0, 0, z])/16 - (CA*CF^2*G[1, 1, 0, 0, 0, 0, z])/
   32 + (169*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 - 
  (49*CA^2*CF*G[1, 1, 0, 0, 0, 1, z])/32 + 
  (41*CA*CF^2*G[1, 1, 0, 0, 0, 1, z])/32 - (C4AF*G[1, 1, 0, 0, 0, 1, z])/
   (dA*TF) + (27*CA^3*G[1, 1, 0, 0, 1, 0, z])/128 - 
  (3*CA^2*CF*G[1, 1, 0, 0, 1, 0, z])/4 + (25*CA*CF^2*G[1, 1, 0, 0, 1, 0, z])/
   32 - (3*C4AF*G[1, 1, 0, 0, 1, 0, z])/(dA*TF) + 
  (19*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 - (3*CA^2*CF*G[1, 1, 0, 0, 1, 1, z])/
   16 - (25*CA*CF^2*G[1, 1, 0, 0, 1, 1, z])/32 + 
  (2*C4AF*G[1, 1, 0, 0, 1, 1, z])/(dA*TF) - (33*CA^3*G[1, 1, 0, 1, 0, 0, z])/
   128 + (5*CA^2*CF*G[1, 1, 0, 1, 0, 0, z])/8 + 
  (5*CA*CF^2*G[1, 1, 0, 1, 0, 0, z])/32 - (3*C4AF*G[1, 1, 0, 1, 0, 0, z])/
   (2*dA*TF) - (19*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + 
  (13*CA^2*CF*G[1, 1, 0, 1, 0, 1, z])/32 - 
  (29*CA*CF^2*G[1, 1, 0, 1, 0, 1, z])/32 + (3*C4AF*G[1, 1, 0, 1, 0, 1, z])/
   (2*dA*TF) - (65*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + 
  (5*CA^2*CF*G[1, 1, 0, 1, 1, 0, z])/8 - (15*CA*CF^2*G[1, 1, 0, 1, 1, 0, z])/
   32 + (2*C4AF*G[1, 1, 0, 1, 1, 0, z])/(dA*TF) + 
  (15*CA^3*G[1, 1, 0, 1, 1, 1, z])/128 + (5*CA^2*CF*G[1, 1, 0, 1, 1, 1, z])/
   8 + (17*CA*CF^2*G[1, 1, 0, 1, 1, 1, z])/32 - 
  (53*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 + (19*CA^2*CF*G[1, 1, 1, 0, 0, 0, z])/
   32 + (9*CA*CF^2*G[1, 1, 1, 0, 0, 0, z])/32 + 
  (89*CA^3*G[1, 1, 1, 0, 0, 1, z])/128 - (11*CA^2*CF*G[1, 1, 1, 0, 0, 1, z])/
   32 - (29*CA*CF^2*G[1, 1, 1, 0, 0, 1, z])/32 + 
  (3*C4AF*G[1, 1, 1, 0, 0, 1, z])/(2*dA*TF) + 
  (69*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 - (CA^2*CF*G[1, 1, 1, 0, 1, 0, z])/
   16 - (13*CA*CF^2*G[1, 1, 1, 0, 1, 0, z])/32 + 
  (3*C4AF*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TF) - 
  (45*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 + (47*CA^2*CF*G[1, 1, 1, 0, 1, 1, z])/
   32 + (13*CA*CF^2*G[1, 1, 1, 0, 1, 1, z])/32 + 
  (53*CA^3*G[1, 1, 1, 1, 0, 0, z])/128 - (CA^2*CF*G[1, 1, 1, 1, 0, 0, z])/
   32 - (13*CA*CF^2*G[1, 1, 1, 1, 0, 0, z])/32 + 
  (23*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 + (5*CA^2*CF*G[1, 1, 1, 1, 0, 1, z])/
   32 + (33*CA*CF^2*G[1, 1, 1, 1, 0, 1, z])/32 + 
  (79*CA^3*G[1, 1, 1, 1, 1, 0, z])/128 - (41*CA^2*CF*G[1, 1, 1, 1, 1, 0, z])/
   32 + (21*CA*CF^2*G[1, 1, 1, 1, 1, 0, z])/32 - 
  (119*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 - (15*CA^2*CF*G[1, 1, 1, 1, 1, 1, z])/
   16 - (CA*CF^2*G[1, 1, 1, 1, 1, 1, z])/32 - (621697*CA*nf^2*Log[q2/\[Mu]2])/
   93312 + (350747*CF*nf^2*Log[q2/\[Mu]2])/93312 + 
  (53*nf^3*Log[q2/\[Mu]2])/216 + ((137735*I)/3456)*CA^2*nf*Pi*
   Log[q2/\[Mu]2] - ((407849*I)/6912)*CA*CF*nf*Pi*Log[q2/\[Mu]2] + 
  ((2503*I)/128)*CF^2*nf*Pi*Log[q2/\[Mu]2] - ((241*I)/48)*CA*nf^2*Pi*
   Log[q2/\[Mu]2] + ((691*I)/192)*CF*nf^2*Pi*Log[q2/\[Mu]2] + 
  ((5*I)/24)*nf^3*Pi*Log[q2/\[Mu]2] + (145999*CA^3*Pi^2*Log[q2/\[Mu]2])/
   4608 - (98789*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/1152 + 
  (36051*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/512 - (2241*CF^3*Pi^2*Log[q2/\[Mu]2])/
   128 - (427*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/36 + 
  (25249*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/1152 - 9*CF^2*nf*Pi^2*Log[q2/\[Mu]2] + 
  (16441*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/10368 - 
  (4783*CF*nf^2*Pi^2*Log[q2/\[Mu]2])/3456 - (19*nf^3*Pi^2*Log[q2/\[Mu]2])/
   288 + ((1975*I)/384)*CA^3*Pi^3*Log[q2/\[Mu]2] - 
  ((27275*I)/1536)*CA^2*CF*Pi^3*Log[q2/\[Mu]2] + 
  ((1125*I)/64)*CA*CF^2*Pi^3*Log[q2/\[Mu]2] - ((675*I)/128)*CF^3*Pi^3*
   Log[q2/\[Mu]2] - ((33403*I)/13824)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] + 
  ((68423*I)/13824)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((1637*I)/768)*CF^2*nf*Pi^3*Log[q2/\[Mu]2] + ((443*I)/2304)*CA*nf^2*Pi^3*
   Log[q2/\[Mu]2] - ((35*I)/128)*CF*nf^2*Pi^3*Log[q2/\[Mu]2] - 
  (3245*CA^3*Pi^4*Log[q2/\[Mu]2])/3072 + (2779*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/
   768 - (879*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/256 + 
  (27*CF^3*Pi^4*Log[q2/\[Mu]2])/32 + (295*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/1536 - 
  (439*CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/768 + (3*CF^2*nf*Pi^4*Log[q2/\[Mu]2])/
   8 - ((153*I)/2560)*CA^3*Pi^5*Log[q2/\[Mu]2] + 
  ((369*I)/1280)*CA^2*CF*Pi^5*Log[q2/\[Mu]2] - ((279*I)/640)*CA*CF^2*Pi^5*
   Log[q2/\[Mu]2] + ((63*I)/320)*CF^3*Pi^5*Log[q2/\[Mu]2] - 
  (6842783*CA^3*Log[q2/\[Mu]2])/(46656*(-1 + z)^2) + 
  (219785131*CA^2*CF*Log[q2/\[Mu]2])/(746496*(-1 + z)^2) - 
  (5097695*CA*CF^2*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) + 
  (9073*CF^3*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (5203223*CA^2*nf*Log[q2/\[Mu]2])/(93312*(-1 + z)^2) - 
  (25814449*CA*CF*nf*Log[q2/\[Mu]2])/(373248*(-1 + z)^2) + 
  (14221*CF^2*nf*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (((177487*I)/1728)*CA^3*Pi*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((3247069*I)/13824)*CA^2*CF*Pi*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((256319*I)/1536)*CA*CF^2*Pi*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((4635*I)/128)*CF^3*Pi*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1010197*CA^3*Pi^2*Log[q2/\[Mu]2])/(248832*(-1 + z)^2) - 
  (430339*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(124416*(-1 + z)^2) - 
  (60557*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) + 
  (467*CF^3*Pi^2*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (82981*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(62208*(-1 + z)^2) + 
  (9485*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(15552*(-1 + z)^2) + 
  (19*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/(54*(-1 + z)^2) + 
  (((39073*I)/13824)*CA^3*Pi^3*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((110461*I)/27648)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((203*I)/768)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((231*I)/256)*CF^3*Pi^3*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (130691*CA^3*Pi^4*Log[q2/\[Mu]2])/(1105920*(-1 + z)^2) - 
  (14353*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(184320*(-1 + z)^2) + 
  (84067*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(276480*(-1 + z)^2) - 
  (487*CF^3*Pi^4*Log[q2/\[Mu]2])/(5120*(-1 + z)^2) + 
  (17449*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/(552960*(-1 + z)^2) - 
  (719*CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/(46080*(-1 + z)^2) - 
  (1679*CF^2*nf*Pi^4*Log[q2/\[Mu]2])/(138240*(-1 + z)^2) - 
  (((6599*I)/184320)*CA^3*Pi^5*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((5321*I)/92160)*CA^2*CF*Pi^5*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((71*I)/1024)*CA*CF^2*Pi^5*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((213*I)/2560)*CF^3*Pi^5*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (6842783*CA^3*z*Log[q2/\[Mu]2])/(23328*(-1 + z)^2) - 
  (219785131*CA^2*CF*z*Log[q2/\[Mu]2])/(373248*(-1 + z)^2) + 
  (5097695*CA*CF^2*z*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (9073*CF^3*z*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (5203223*CA^2*nf*z*Log[q2/\[Mu]2])/(46656*(-1 + z)^2) + 
  (25814449*CA*CF*nf*z*Log[q2/\[Mu]2])/(186624*(-1 + z)^2) - 
  (14221*CF^2*nf*z*Log[q2/\[Mu]2])/(384*(-1 + z)^2) + 
  (((177487*I)/864)*CA^3*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((3247069*I)/6912)*CA^2*CF*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((256319*I)/768)*CA*CF^2*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((4635*I)/64)*CF^3*Pi*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1022833*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(124416*(-1 + z)^2) + 
  (440059*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2])/(62208*(-1 + z)^2) + 
  (59801*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (467*CF^3*Pi^2*z*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (83467*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(31104*(-1 + z)^2) - 
  (19213*CA*CF*nf*Pi^2*z*Log[q2/\[Mu]2])/(15552*(-1 + z)^2) - 
  (19*CF^2*nf*Pi^2*z*Log[q2/\[Mu]2])/(27*(-1 + z)^2) - 
  (((39235*I)/6912)*CA^3*Pi^3*z*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((111433*I)/13824)*CA^2*CF*Pi^3*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((221*I)/384)*CA*CF^2*Pi^3*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((231*I)/128)*CF^3*Pi^3*z*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (26383*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(110592*(-1 + z)^2) + 
  (13129*CA^2*CF*Pi^4*z*Log[q2/\[Mu]2])/(92160*(-1 + z)^2) - 
  (81619*CA*CF^2*Pi^4*z*Log[q2/\[Mu]2])/(138240*(-1 + z)^2) + 
  (487*CF^3*Pi^4*z*Log[q2/\[Mu]2])/(2560*(-1 + z)^2) - 
  (17449*CA^2*nf*Pi^4*z*Log[q2/\[Mu]2])/(276480*(-1 + z)^2) + 
  (719*CA*CF*nf*Pi^4*z*Log[q2/\[Mu]2])/(23040*(-1 + z)^2) + 
  (1679*CF^2*nf*Pi^4*z*Log[q2/\[Mu]2])/(69120*(-1 + z)^2) + 
  (((6599*I)/92160)*CA^3*Pi^5*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((5321*I)/46080)*CA^2*CF*Pi^5*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((71*I)/512)*CA*CF^2*Pi^5*z*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((213*I)/1280)*CF^3*Pi^5*z*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (6842783*CA^3*z^2*Log[q2/\[Mu]2])/(46656*(-1 + z)^2) + 
  (219785131*CA^2*CF*z^2*Log[q2/\[Mu]2])/(746496*(-1 + z)^2) - 
  (5097695*CA*CF^2*z^2*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) + 
  (9073*CF^3*z^2*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (5203223*CA^2*nf*z^2*Log[q2/\[Mu]2])/(93312*(-1 + z)^2) - 
  (25814449*CA*CF*nf*z^2*Log[q2/\[Mu]2])/(373248*(-1 + z)^2) + 
  (14221*CF^2*nf*z^2*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (((177487*I)/1728)*CA^3*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((3247069*I)/13824)*CA^2*CF*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((256319*I)/1536)*CA*CF^2*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((4635*I)/128)*CF^3*Pi*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1035469*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(248832*(-1 + z)^2) - 
  (449779*CA^2*CF*Pi^2*z^2*Log[q2/\[Mu]2])/(124416*(-1 + z)^2) - 
  (59045*CA*CF^2*Pi^2*z^2*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) + 
  (467*CF^3*Pi^2*z^2*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (83953*CA^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(62208*(-1 + z)^2) + 
  (152*CA*CF*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(243*(-1 + z)^2) + 
  (19*CF^2*nf*Pi^2*z^2*Log[q2/\[Mu]2])/(54*(-1 + z)^2) + 
  (((39397*I)/13824)*CA^3*Pi^3*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((112405*I)/27648)*CA^2*CF*Pi^3*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((239*I)/768)*CA*CF^2*Pi^3*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((231*I)/256)*CF^3*Pi^3*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (130691*CA^3*Pi^4*z^2*Log[q2/\[Mu]2])/(1105920*(-1 + z)^2) - 
  (13129*CA^2*CF*Pi^4*z^2*Log[q2/\[Mu]2])/(184320*(-1 + z)^2) + 
  (16079*CA*CF^2*Pi^4*z^2*Log[q2/\[Mu]2])/(55296*(-1 + z)^2) - 
  (487*CF^3*Pi^4*z^2*Log[q2/\[Mu]2])/(5120*(-1 + z)^2) + 
  (17449*CA^2*nf*Pi^4*z^2*Log[q2/\[Mu]2])/(552960*(-1 + z)^2) - 
  (719*CA*CF*nf*Pi^4*z^2*Log[q2/\[Mu]2])/(46080*(-1 + z)^2) - 
  (1679*CF^2*nf*Pi^4*z^2*Log[q2/\[Mu]2])/(138240*(-1 + z)^2) - 
  (((6599*I)/184320)*CA^3*Pi^5*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((5321*I)/92160)*CA^2*CF*Pi^5*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((71*I)/1024)*CA*CF^2*Pi^5*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((213*I)/2560)*CF^3*Pi^5*z^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) + (3*CA^2*CF*Log[q2/\[Mu]2])/
   (64*\[Epsilon]^5) - (3*CA*CF^2*Log[q2/\[Mu]2])/(32*\[Epsilon]^5) + 
  (CF^3*Log[q2/\[Mu]2])/(16*\[Epsilon]^5) - (33*CA^3*Log[q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (75*CA^2*CF*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (51*CA*CF^2*Log[q2/\[Mu]2])/(64*\[Epsilon]^4) + 
  (9*CF^3*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) + (3*CA^2*nf*Log[q2/\[Mu]2])/
   (128*\[Epsilon]^4) - (3*CA*CF*nf*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) + 
  (3*CF^2*nf*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 + 
  (((9*I)/64)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (((9*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 + 
  (((3*I)/16)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (1975*CA^3*Log[q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (27275*CA^2*CF*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (125*CA*CF^2*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (75*CF^3*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) + (1213*CA^2*nf*Log[q2/\[Mu]2])/
   (3456*\[Epsilon]^3) - (3263*CA*CF*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (31*CF^2*nf*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (49*CA*nf^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]^3) + 
  (49*CF*nf^2*Log[q2/\[Mu]2])/(864*\[Epsilon]^3) - 
  (((99*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((225*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((153*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((27*I)/32)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/32)*CF^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (23*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (65*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (61*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (19*CF^3*Pi^2*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (145999*CA^3*Log[q2/\[Mu]2])/(20736*\[Epsilon]^2) + 
  (98789*CA^2*CF*Log[q2/\[Mu]2])/(5184*\[Epsilon]^2) - 
  (12017*CA*CF^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) + 
  (249*CF^3*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (427*CA^2*nf*Log[q2/\[Mu]2])/(162*\[Epsilon]^2) - 
  (25249*CA*CF*nf*Log[q2/\[Mu]2])/(5184*\[Epsilon]^2) + 
  (2*CF^2*nf*Log[q2/\[Mu]2])/\[Epsilon]^2 - (839*CA*nf^2*Log[q2/\[Mu]2])/
   (2592*\[Epsilon]^2) + (787*CF*nf^2*Log[q2/\[Mu]2])/(2592*\[Epsilon]^2) + 
  (nf^3*Log[q2/\[Mu]2])/(72*\[Epsilon]^2) - 
  (((1975*I)/576)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((27275*I)/2304)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((375*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((225*I)/64)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((1213*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3263*I)/1152)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((93*I)/64)*CF^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((49*I)/576)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((49*I)/288)*CF*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (19855*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (41491*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (2881*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (159*CF^3*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (1805*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (827*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]^2) - 
  (167*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (((33*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((87*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((75*I)/128)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((21*I)/64)*CF^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (137735*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (407849*CA*CF*nf*Log[q2/\[Mu]2])/(20736*\[Epsilon]) + 
  (2503*CF^2*nf*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (241*CA*nf^2*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (691*CF*nf^2*Log[q2/\[Mu]2])/(576*\[Epsilon]) + 
  (5*nf^3*Log[q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((145999*I)/6912)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((98789*I)/1728)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((12017*I)/256)*CA*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((747*I)/64)*CF^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((427*I)/54)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((25249*I)/1728)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((6*I)*CF^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((839*I)/864)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((787*I)/864)*CF*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*nf^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (1975*CA^3*Pi^2*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (27275*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(1536*\[Epsilon]) + 
  (1125*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (675*CF^3*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (77071*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) + 
  (185891*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (4985*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/(2304*\[Epsilon]) + 
  (1031*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(6912*\[Epsilon]) - 
  (301*CF*nf^2*Pi^2*Log[q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (((9163*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((17191*I)/4608)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((1045*I)/256)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((153*I)/128)*CF^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((833*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((341*I)/576)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((59*I)/128)*CF^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (9*CA^3*Pi^4*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (45*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CF^3*Pi^4*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (177487*CA^3*Log[q2/\[Mu]2])/(5184*(-1 + z)^2*\[Epsilon]) + 
  (3247069*CA^2*CF*Log[q2/\[Mu]2])/(41472*(-1 + z)^2*\[Epsilon]) - 
  (256319*CA*CF^2*Log[q2/\[Mu]2])/(4608*(-1 + z)^2*\[Epsilon]) + 
  (1545*CF^3*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) + 
  (39073*CA^3*Pi^2*Log[q2/\[Mu]2])/(41472*(-1 + z)^2*\[Epsilon]) - 
  (110461*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(82944*(-1 + z)^2*\[Epsilon]) + 
  (203*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (77*CF^3*Pi^2*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) - 
  (6599*CA^3*Pi^4*Log[q2/\[Mu]2])/(552960*(-1 + z)^2*\[Epsilon]) + 
  (5321*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(276480*(-1 + z)^2*\[Epsilon]) + 
  (71*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(3072*(-1 + z)^2*\[Epsilon]) - 
  (71*CF^3*Pi^4*Log[q2/\[Mu]2])/(2560*(-1 + z)^2*\[Epsilon]) + 
  (177487*CA^3*z*Log[q2/\[Mu]2])/(2592*(-1 + z)^2*\[Epsilon]) - 
  (3247069*CA^2*CF*z*Log[q2/\[Mu]2])/(20736*(-1 + z)^2*\[Epsilon]) + 
  (256319*CA*CF^2*z*Log[q2/\[Mu]2])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (1545*CF^3*z*Log[q2/\[Mu]2])/(64*(-1 + z)^2*\[Epsilon]) - 
  (39235*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(20736*(-1 + z)^2*\[Epsilon]) + 
  (111433*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2])/(41472*(-1 + z)^2*\[Epsilon]) - 
  (221*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2])/(1152*(-1 + z)^2*\[Epsilon]) - 
  (77*CF^3*Pi^2*z*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) + 
  (6599*CA^3*Pi^4*z*Log[q2/\[Mu]2])/(276480*(-1 + z)^2*\[Epsilon]) - 
  (5321*CA^2*CF*Pi^4*z*Log[q2/\[Mu]2])/(138240*(-1 + z)^2*\[Epsilon]) - 
  (71*CA*CF^2*Pi^4*z*Log[q2/\[Mu]2])/(1536*(-1 + z)^2*\[Epsilon]) + 
  (71*CF^3*Pi^4*z*Log[q2/\[Mu]2])/(1280*(-1 + z)^2*\[Epsilon]) - 
  (177487*CA^3*z^2*Log[q2/\[Mu]2])/(5184*(-1 + z)^2*\[Epsilon]) + 
  (3247069*CA^2*CF*z^2*Log[q2/\[Mu]2])/(41472*(-1 + z)^2*\[Epsilon]) - 
  (256319*CA*CF^2*z^2*Log[q2/\[Mu]2])/(4608*(-1 + z)^2*\[Epsilon]) + 
  (1545*CF^3*z^2*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) + 
  (39397*CA^3*Pi^2*z^2*Log[q2/\[Mu]2])/(41472*(-1 + z)^2*\[Epsilon]) - 
  (112405*CA^2*CF*Pi^2*z^2*Log[q2/\[Mu]2])/(82944*(-1 + z)^2*\[Epsilon]) + 
  (239*CA*CF^2*Pi^2*z^2*Log[q2/\[Mu]2])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (77*CF^3*Pi^2*z^2*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) - 
  (6599*CA^3*Pi^4*z^2*Log[q2/\[Mu]2])/(552960*(-1 + z)^2*\[Epsilon]) + 
  (5321*CA^2*CF*Pi^4*z^2*Log[q2/\[Mu]2])/(276480*(-1 + z)^2*\[Epsilon]) + 
  (71*CA*CF^2*Pi^4*z^2*Log[q2/\[Mu]2])/(3072*(-1 + z)^2*\[Epsilon]) - 
  (71*CF^3*Pi^4*z^2*Log[q2/\[Mu]2])/(2560*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/32 + ((6559*I)/1152)*CA^2*nf*Pi*G[0, z]*
   Log[q2/\[Mu]2] - ((1319*I)/384)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((55*I)/144)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (4177*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/512 - 
  (3135*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (1107*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 - 
  (589*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (213*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (185*CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/1152 + 
  ((693*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((855*I)/256)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((81*I)/64)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((491*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((117*I)/256)*CA*CF*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  (45*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/256 + 
  (135*CA^2*CF*Pi^4*G[0, z]*Log[q2/\[Mu]2])/256 - 
  (45*CA*CF^2*Pi^4*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (37133*CA^3*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) + 
  (343573*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (3453*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (19615*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) - 
  (20045*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)^2) - 
  (((11731*I)/576)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((19831*I)/768)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((1989*I)/256)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1543*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) + 
  (237*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (167*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (1151*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (23*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (((1243*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((45*I)/512)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((27*I)/128)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1127*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)^2) - 
  (151*CA^2*CF*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)^2) + 
  (141*CA*CF^2*Pi^4*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)^2) + 
  (37133*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(864*(-1 + z)^2) - 
  (343573*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)^2) + 
  (3453*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (19615*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) + 
  (20045*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) + 
  (((11731*I)/288)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((19831*I)/384)*CA^2*CF*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((1989*I)/128)*CA*CF^2*Pi*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (139*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (121*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (111*CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (1043*CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)^2) + 
  (15*CA*CF*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (((1279*I)/1536)*CA^3*Pi^3*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((9*I)/256)*CA^2*CF*Pi^3*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((15*I)/64)*CA*CF^2*Pi^3*z*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1127*CA^3*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(92160*(-1 + z)^2) + 
  (151*CA^2*CF*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(2560*(-1 + z)^2) - 
  (141*CA*CF^2*Pi^4*z*G[0, z]*Log[q2/\[Mu]2])/(2560*(-1 + z)^2) - 
  (37133*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) + 
  (343573*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (3453*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (19615*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) - 
  (20045*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)^2) - 
  (((11731*I)/576)*CA^3*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((19831*I)/768)*CA^2*CF*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((1989*I)/256)*CA*CF^2*Pi*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1327*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) + 
  (73*CA^2*CF*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (75*CA*CF^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (1151*CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (11*CA*CF*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (((1243*I)/3072)*CA^3*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((9*I)/512)*CA^2*CF*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((9*I)/128)*CA*CF^2*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (1127*CA^3*Pi^4*z^2*G[0, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)^2) - 
  (151*CA^2*CF*Pi^4*z^2*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)^2) + 
  (141*CA*CF^2*Pi^4*z^2*G[0, z]*Log[q2/\[Mu]2])/(5120*(-1 + z)^2) - 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (3*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (3*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (77*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (95*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (7*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (7*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (4177*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (1045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (123*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (589*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (71*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) - 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(288*\[Epsilon]^2) - 
  (((231*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((285*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((21*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((21*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (65*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (15*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (55*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (6559*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (1319*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]) - 
  (55*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(432*\[Epsilon]) - 
  (((4177*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((1045*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((369*I)/128)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((589*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((71*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/96)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (693*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (855*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (81*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (1247*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (123*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (((87*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((57*I)/128)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (11731*CA^3*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2*\[Epsilon]) + 
  (19831*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (663*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (1243*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^2*\[Epsilon]) + 
  (15*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2*\[Epsilon]) - 
  (9*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) + 
  (11731*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(864*(-1 + z)^2*\[Epsilon]) - 
  (19831*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (663*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) - 
  (1279*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^2*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*\[Epsilon]) - 
  (11731*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2*\[Epsilon]) + 
  (19831*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (663*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (1243*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(9216*(-1 + z)^2*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/32 - ((11731*I)/576)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2] + ((19831*I)/768)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((1989*I)/256)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((6559*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((1319*I)/384)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((55*I)/144)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (4177*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/512 - 
  (3135*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/256 + 
  (1107*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/256 - 
  (589*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/256 + 
  (213*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/128 + 
  (233*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  ((7117*I)/3072)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  ((2345*I)/512)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((189*I)/128)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  ((647*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((169*I)/256)*CA*CF*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (27*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/128 + 
  (171*CA^2*CF*Pi^4*G[1, z]*Log[q2/\[Mu]2])/256 - 
  (63*CA*CF^2*Pi^4*G[1, z]*Log[q2/\[Mu]2])/128 - 
  (37133*CA^3*G[1, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) + 
  (343573*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (3453*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (45053*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) - 
  (6715*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^2) + 
  (121*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (5831*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)^2) + 
  (467*CA^2*CF*Pi^4*G[1, z]*Log[q2/\[Mu]2])/(15360*(-1 + z)^2) + 
  (151*CA*CF^2*Pi^4*G[1, z]*Log[q2/\[Mu]2])/(15360*(-1 + z)^2) - 
  (19615*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) + 
  (20045*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)) + 
  (5965*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) - 
  (413*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(2304*(-1 + z)) - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*z) + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*z) - 
  (CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2*z) + 
  (37133*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/(864*(-1 + z)^2) - 
  (343573*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)^2) + 
  (3453*CA*CF^2*z*G[1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (44513*CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) + 
  (6409*CA^2*CF*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(2304*(-1 + z)^2) - 
  (97*CA*CF^2*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (5831*CA^3*Pi^4*z*G[1, z]*Log[q2/\[Mu]2])/(92160*(-1 + z)^2) - 
  (467*CA^2*CF*Pi^4*z*G[1, z]*Log[q2/\[Mu]2])/(7680*(-1 + z)^2) - 
  (151*CA*CF^2*Pi^4*z*G[1, z]*Log[q2/\[Mu]2])/(7680*(-1 + z)^2) + 
  (19615*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/(3456*(-1 + z)) - 
  (20045*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2])/(6912*(-1 + z)) - 
  (5965*CA^2*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)) + 
  (413*CA*CF*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(2304*(-1 + z)) - 
  (37133*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) + 
  (343573*CA^2*CF*z^2*G[1, z]*Log[q2/\[Mu]2])/(13824*(-1 + z)^2) - 
  (3453*CA*CF^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (44405*CA^3*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(27648*(-1 + z)^2) - 
  (6319*CA^2*CF*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(4608*(-1 + z)^2) + 
  (89*CA*CF^2*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (5831*CA^3*Pi^4*z^2*G[1, z]*Log[q2/\[Mu]2])/(184320*(-1 + z)^2) + 
  (467*CA^2*CF*Pi^4*z^2*G[1, z]*Log[q2/\[Mu]2])/(15360*(-1 + z)^2) + 
  (151*CA*CF^2*Pi^4*z^2*G[1, z]*Log[q2/\[Mu]2])/(15360*(-1 + z)^2) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (3*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^4) - 
  (77*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (95*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (7*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (7*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((9*I)/32)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (4177*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (1045*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (123*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (589*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (71*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) - 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(288*\[Epsilon]^2) - 
  (((231*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((285*I)/128)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((27*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((21*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((21*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (69*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(2*\[Epsilon]^2) + 
  (59*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11731*CA^3*G[1, z]*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (19831*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (663*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (6559*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (1319*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]) - 
  (55*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(432*\[Epsilon]) - 
  (((4177*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((1045*I)/128)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((369*I)/128)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((589*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((71*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((11*I)/96)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (15433*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (5765*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(1536*\[Epsilon]) + 
  (171*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (1403*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (421*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((21*I)/32)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((69*I)/128)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 - ((269*I)/128)*CA^2*nf*Pi*
   G[0, 0, z]*Log[q2/\[Mu]2] + ((45*I)/32)*CA*CF*nf*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] + ((3*I)/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (99*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (891*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (81*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (81*CA*CF*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((27*I)/256)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/64)*CA*CF^2*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (10243*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) - 
  (2501*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (663*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (341*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^2) - 
  (65*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (15*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (3235*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)) - 
  (181*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (((1519*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((567*I)/64)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((369*I)/128)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (31*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (19*CA*CF*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (((15*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((27*I)/128)*CA^2*CF*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((3*I)/128)*CA*CF^2*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (10243*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^2) + 
  (2501*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (663*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (341*CA^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (41*CA^2*CF*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (7*CA*CF^2*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (3235*CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)) + 
  (181*CA*CF*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (((1519*I)/256)*CA^3*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((567*I)/64)*CA^2*CF*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((369*I)/128)*CA*CF^2*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (31*CA^2*nf*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (19*CA*CF*nf*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (((15*I)/512)*CA^3*Pi^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((27*I)/128)*CA^2*CF*Pi^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((3*I)/128)*CA*CF^2*Pi^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (10243*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) - 
  (2501*CA^2*CF*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (663*CA*CF^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (341*CA^3*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1024*(-1 + z)^2) - 
  (65*CA^2*CF*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (3*CA*CF^2*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (99*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (269*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (15*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((297*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/64)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (27*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (1519*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)*\[Epsilon]) + 
  (189*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*\[Epsilon]) - 
  (123*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) + 
  (5*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)*\[Epsilon]) - 
  (9*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) + 
  (1519*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)*\[Epsilon]) - 
  (189*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*\[Epsilon]) + 
  (123*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) - 
  (5*CA^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 - ((2663*I)/256)*CA^3*Pi*
   G[0, 1, z]*Log[q2/\[Mu]2] + ((711*I)/64)*CA^2*CF*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] - ((369*I)/128)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((349*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (1683*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/512 - 
  (1215*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (153*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA*CF*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((285*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((159*I)/128)*CA^2*CF*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((69*I)/128)*CA*CF^2*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (13691*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) + 
  (2885*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (663*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (3683*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) - 
  (181*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (1463*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^2) - 
  (307*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (133*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (5*CA*CF*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) + 
  (13691*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^2) - 
  (2885*CA^2*CF*z*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (663*CA*CF^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (3683*CA^2*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/(576*(-1 + z)^2) + 
  (181*CA*CF*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (1475*CA^3*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (331*CA^2*CF*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (9*CA*CF^2*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (133*CA^2*nf*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (5*CA*CF*nf*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2) - 
  (13691*CA^3*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) + 
  (2885*CA^2*CF*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (663*CA*CF^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (3683*CA^2*nf*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) - 
  (181*CA*CF*nf*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (1463*CA^3*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^2) - 
  (343*CA^2*CF*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (133*CA^2*nf*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) + 
  (5*CA*CF*nf*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (3*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (135*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (2663*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (237*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (123*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (349*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((561*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((405*I)/128)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((51*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (203*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (125*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (59*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 + ((349*I)/128)*CA^2*nf*Pi*
   G[1, 0, z]*Log[q2/\[Mu]2] - ((45*I)/32)*CA*CF*nf*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2] - ((3*I)/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (1683*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/512 - 
  (1215*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (153*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA*CF*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/128 + 
  ((81*I)/256)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA^2*CF*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/64)*CA*CF^2*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (14393*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) + 
  (3125*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (747*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (935*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^2) + 
  (101*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) - 
  (9*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (3791*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)) + 
  (193*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (((2699*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((369*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((405*I)/128)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (85*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)) + 
  (19*CA*CF*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (((99*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((33*I)/128)*CA^2*CF*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((3*I)/128)*CA*CF^2*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (7021*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) - 
  (3005*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (705*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (959*CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) - 
  (41*CA^2*CF*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) + 
  (5*CA*CF^2*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (3683*CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)) - 
  (181*CA*CF*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (((2663*I)/256)*CA^3*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((711*I)/64)*CA^2*CF*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((369*I)/128)*CA*CF^2*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (85*CA^2*nf*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)) - 
  (19*CA*CF*nf*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (((99*I)/512)*CA^3*Pi^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((33*I)/128)*CA^2*CF*Pi^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (((3*I)/128)*CA*CF^2*Pi^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (13691*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(1152*(-1 + z)^2) + 
  (2885*CA^2*CF*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (663*CA*CF^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (935*CA^3*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(3072*(-1 + z)^2) + 
  (29*CA^2*CF*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(1536*(-1 + z)^2) - 
  (3*CA*CF^2*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (3*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) - 
  (187*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (135*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (17*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (349*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (15*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((561*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((405*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((51*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (81*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (27*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (2699*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)*\[Epsilon]) - 
  (123*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)*\[Epsilon]) + 
  (135*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) - 
  (33*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)*\[Epsilon]) + 
  (11*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) - 
  (2663*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)*\[Epsilon]) + 
  (237*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*\[Epsilon]) - 
  (123*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) + 
  (33*CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)*\[Epsilon]) - 
  (11*CA^2*CF*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)*\[Epsilon]) + 
  (10243*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (2501*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (663*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (3235*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (181*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 + ((1519*I)/256)*CA^3*Pi*
   G[1, 1, z]*Log[q2/\[Mu]2] - ((567*I)/64)*CA^2*CF*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] + ((369*I)/128)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((269*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (913*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/3072 + 
  (5509*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  (171*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (83*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1536 - 
  (491*CA*CF*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/768 + 
  ((63*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((21*I)/128)*CA^2*CF*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((69*I)/128)*CA*CF^2*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (99*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (1519*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (189*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (123*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (269*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (15*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((297*I)/128)*CA^2*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/32)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/64)*CA*CF*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (57*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (7*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (59*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 - ((51*I)/128)*CA^2*nf*Pi*
   G[0, 0, 0, z]*Log[q2/\[Mu]2] - ((39*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] - (81*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (27*CA^2*CF*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (1693*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) + 
  (41*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (123*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (443*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2) - 
  (2*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) + 
  (((561*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((321*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (25*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (15*CA^2*CF*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (1693*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2) - 
  (41*CA^2*CF*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (123*CA*CF^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (443*CA^2*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(192*(-1 + z)^2) + 
  (4*CA*CF*nf*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) - 
  (((561*I)/128)*CA^3*Pi*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((321*I)/64)*CA^2*CF*Pi*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((27*I)/16)*CA*CF^2*Pi*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (25*CA^3*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (15*CA^2*CF*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (1693*CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)^2) + 
  (41*CA^2*CF*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (123*CA*CF^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (443*CA^2*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)^2) - 
  (2*CA*CF*nf*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) + 
  (((561*I)/256)*CA^3*Pi*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((321*I)/128)*CA^2*CF*Pi*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((27*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (25*CA^3*Pi^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) - 
  (15*CA^2*CF*Pi^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (9*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (17*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (187*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (107*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2*\[Epsilon]) - 
  (187*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) - 
  (107*CA^2*CF*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*\[Epsilon]) + 
  (9*CA*CF^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2*\[Epsilon]) + 
  (187*CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) + 
  (107*CA^2*CF*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (128*(-1 + z)^2*\[Epsilon]) - (9*CA*CF^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (32*(-1 + z)^2*\[Epsilon]) + (643*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/
   384 - (2*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - ((759*I)/256)*CA^3*Pi*
   G[0, 0, 1, z]*Log[q2/\[Mu]2] + ((537*I)/128)*CA^2*CF*Pi*G[0, 0, 1, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((69*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (135*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (27*CA^2*CF*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (4481*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (917*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(192*(-1 + z)) + 
  (111*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (67*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (35*CA^2*CF*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (29*CA*CF^2*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (4517*CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (59*CA^2*CF*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (123*CA*CF^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (67*CA^3*Pi^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (35*CA^2*CF*Pi^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (29*CA*CF^2*Pi^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (15*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (253*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (179*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (23*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((45*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - ((9*I)/128)*CA^2*nf*Pi*
   G[0, 1, 0, z]*Log[q2/\[Mu]2] + ((39*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z]*
   Log[q2/\[Mu]2] + (81*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (27*CA*CF^2*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (1023*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (431*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(192*(-1 + z)^2) - 
  (15*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (181*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (37*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) + 
  (((99*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((375*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (9*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (5*CA^2*CF*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (3*CA*CF^2*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (1101*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (173*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (69*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (187*CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (55*CA*CF*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (((117*I)/128)*CA^3*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((429*I)/64)*CA^2*CF*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((9*I)/8)*CA*CF^2*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (9*CA^3*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (5*CA^2*CF*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (3*CA*CF^2*Pi^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (1035*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (25*CA^2*CF*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (123*CA*CF^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (181*CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (2*CA*CF*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) + 
  (((99*I)/256)*CA^3*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((429*I)/128)*CA^2*CF*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((27*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (9*CA^3*Pi^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (5*CA^2*CF*Pi^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (3*CA*CF^2*Pi^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (3*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (33*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) - 
  (125*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) - 
  (39*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2*\[Epsilon]) + 
  (143*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2*\[Epsilon]) + 
  (33*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2*\[Epsilon]) - 
  (143*CA^2*CF*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (128*(-1 + z)^2*\[Epsilon]) + (9*CA*CF^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (32*(-1 + z)^2*\[Epsilon]) + (1035*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/
   256 - (25*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (123*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (181*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (151*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (37*CA^2*CF*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (87*CA*CF^2*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (181*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (27*CA*CF^2*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (1035*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (209*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) + 
  (147*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (15*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (17*CA^2*CF*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (1035*CA^3*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (409*CA^2*CF*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (135*CA*CF^2*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (15*CA^3*Pi^2*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (17*CA^2*CF*Pi^2*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (1035*CA^3*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (25*CA^2*CF*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (123*CA*CF^2*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (15*CA^3*Pi^2*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)^2) + 
  (17*CA^2*CF*Pi^2*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (181*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (2*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[1, 0, 1, z]*Log[q2/\[Mu]2] - ((429*I)/128)*CA^2*CF*Pi*G[1, 0, 1, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (27*CA*CF^2*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (1011*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (191*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (111*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (5*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (25*CA^2*CF*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (29*CA*CF^2*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (3*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) - 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)*z) + 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*(-1 + z)*z) + 
  (1035*CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (25*CA^2*CF*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (123*CA*CF^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (5*CA^3*Pi^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (25*CA^2*CF*Pi^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (29*CA*CF^2*Pi^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (33*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (143*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - ((759*I)/256)*CA^3*Pi*
   G[1, 1, 0, z]*Log[q2/\[Mu]2] + ((537*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((69*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (135*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (27*CA^2*CF*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (4661*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) - 
  (127*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (147*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (643*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) + 
  (2*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)) - 
  (39*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) + 
  (7*CA^2*CF*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (3*CA*CF^2*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (4517*CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(768*(-1 + z)) + 
  (59*CA^2*CF*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (123*CA*CF^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (643*CA^2*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(384*(-1 + z)) - 
  (2*CA*CF*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(3*(-1 + z)) + 
  (39*CA^3*Pi^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(512*(-1 + z)) - 
  (7*CA^2*CF*Pi^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (3*CA*CF^2*Pi^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (15*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (253*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (179*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (23*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((45*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (1693*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/768 + 
  (41*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (123*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (443*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/384 - 
  (2*CA*CF*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + ((561*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] + ((321*I)/128)*CA^2*CF*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((51*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((39*I)/64)*CA*CF*nf*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (183*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (81*CA^2*CF*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (87*CA*CF^2*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (187*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (107*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (17*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (13*CA*CF*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (71*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (781*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (123*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (781*CA^3*z*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (123*CA^2*CF*z*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (9*CA*CF^2*z*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) - 
  (781*CA^3*z^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (123*CA^2*CF*z^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*z^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (3*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (65*CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA^2*CF*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (715*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (435*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (721*CA^3*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (453*CA^2*CF*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (3*CA*CF^2*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^2) - 
  (715*CA^3*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (453*CA^2*CF*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (27*CA*CF^2*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (21*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  ((27*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (363*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (567*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (27*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (33*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (45*CA*CF*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (363*CA^3*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (579*CA^2*CF*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (39*CA*CF^2*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) - 
  (33*CA^2*nf*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (45*CA*CF*nf*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (363*CA^3*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (567*CA^2*CF*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (45*CA*CF^2*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (33*CA^2*nf*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (45*CA*CF*nf*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (9*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (165*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (195*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (15*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((81*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (27*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (43*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (473*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (159*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (473*CA^3*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (171*CA^2*CF*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (3*CA*CF^2*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (473*CA^3*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (159*CA^2*CF*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA*CF^2*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (27*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (61*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA*CF*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  ((27*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (671*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (549*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (27*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (689*CA^3*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (597*CA^2*CF*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (39*CA*CF^2*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (671*CA^3*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (603*CA^2*CF*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (45*CA*CF^2*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (9*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (407*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (345*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (37*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (33*CA*CF*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (431*CA^3*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (405*CA^2*CF*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (21*CA*CF^2*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (37*CA^2*nf*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (33*CA*CF*nf*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (407*CA^3*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (417*CA^2*CF*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (27*CA*CF^2*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (37*CA^2*nf*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (33*CA*CF*nf*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (3*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (473*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (159*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (473*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (159*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (473*CA^3*z*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (159*CA^2*CF*z*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (9*CA*CF^2*z*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (473*CA^3*z^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) + 
  (159*CA^2*CF*z^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (9*CA*CF^2*z^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (27*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (407*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (417*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (37*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (33*CA*CF*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (61*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA*CF*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  ((27*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (671*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (567*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (683*CA^3*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (597*CA^2*CF*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) - 
  (21*CA*CF^2*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (671*CA^3*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)^2) - 
  (603*CA^2*CF*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) + 
  (45*CA*CF^2*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (473*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (159*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA*CF*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/64 + 
  ((81*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (27*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((81*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (165*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) + 
  (195*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) - 
  (165*CA^3*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(256*(-1 + z)) - 
  (195*CA^2*CF*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (9*CA*CF^2*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*(-1 + z)) - 
  (27*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (363*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (567*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (33*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((27*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((45*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (715*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (453*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (65*CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((63*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (21*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (781*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (123*CA^2*CF*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (71*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA*CF*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (63*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA^2*CF*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (99*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA^2*CF*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA*CF^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (93*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA^2*CF*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (81*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA*CF^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (27*CA*CF^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (63*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA^2*CF*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (39*CA*CF^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (99*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (39*CA*CF^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (93*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (15*CA*CF^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (45*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (27*CA*CF^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (39*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (21*CA*CF^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (39*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (21*CA*CF^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (45*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (27*CA*CF^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (15*CA*CF^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (93*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (99*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (39*CA*CF^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (57*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (63*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (21*CA^2*CF*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (39*CA*CF^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (27*CA*CF^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (81*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA*CF^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (93*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (27*CA^2*CF*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA*CF^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (99*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (45*CA^2*CF*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA*CF^2*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (63*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (21*CA^2*CF*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (137735*CA^2*nf*Log[q2/\[Mu]2]^2)/6912 + (407849*CA*CF*nf*Log[q2/\[Mu]2]^2)/
   13824 - (2503*CF^2*nf*Log[q2/\[Mu]2]^2)/256 + 
  (241*CA*nf^2*Log[q2/\[Mu]2]^2)/96 - (691*CF*nf^2*Log[q2/\[Mu]2]^2)/384 - 
  (5*nf^3*Log[q2/\[Mu]2]^2)/48 + ((145999*I)/4608)*CA^3*Pi*Log[q2/\[Mu]2]^2 - 
  ((98789*I)/1152)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2 + 
  ((36051*I)/512)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2 - 
  ((2241*I)/128)*CF^3*Pi*Log[q2/\[Mu]2]^2 - ((427*I)/36)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 + ((25249*I)/1152)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - 
  (9*I)*CF^2*nf*Pi*Log[q2/\[Mu]2]^2 + ((839*I)/576)*CA*nf^2*Pi*
   Log[q2/\[Mu]2]^2 - ((787*I)/576)*CF*nf^2*Pi*Log[q2/\[Mu]2]^2 - 
  (I/16)*nf^3*Pi*Log[q2/\[Mu]2]^2 - (1975*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/256 + 
  (27275*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/1024 - 
  (3375*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/128 + 
  (2025*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/256 + 
  (77071*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 - 
  (185891*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 + 
  (4985*CF^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/1536 - 
  (1031*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/4608 + 
  (301*CF*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/768 - ((9163*I)/6144)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^2 + ((17191*I)/3072)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2 - 
  ((3135*I)/512)*CA*CF^2*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((459*I)/256)*CF^3*Pi^3*Log[q2/\[Mu]2]^2 + ((833*I)/3072)*CA^2*nf*Pi^3*
   Log[q2/\[Mu]2]^2 - ((341*I)/384)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((177*I)/256)*CF^2*nf*Pi^3*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/256 - (135*CA^2*CF*Pi^4*Log[q2/\[Mu]2]^2)/
   256 + (27*CA*CF^2*Pi^4*Log[q2/\[Mu]2]^2)/32 - 
  (27*CF^3*Pi^4*Log[q2/\[Mu]2]^2)/64 + (177487*CA^3*Log[q2/\[Mu]2]^2)/
   (3456*(-1 + z)^2) - (3247069*CA^2*CF*Log[q2/\[Mu]2]^2)/
   (27648*(-1 + z)^2) + (256319*CA*CF^2*Log[q2/\[Mu]2]^2)/(3072*(-1 + z)^2) - 
  (4635*CF^3*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (39073*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(27648*(-1 + z)^2) + 
  (110461*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(55296*(-1 + z)^2) - 
  (203*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(1536*(-1 + z)^2) - 
  (231*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (6599*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/(368640*(-1 + z)^2) - 
  (5321*CA^2*CF*Pi^4*Log[q2/\[Mu]2]^2)/(184320*(-1 + z)^2) - 
  (71*CA*CF^2*Pi^4*Log[q2/\[Mu]2]^2)/(2048*(-1 + z)^2) + 
  (213*CF^3*Pi^4*Log[q2/\[Mu]2]^2)/(5120*(-1 + z)^2) - 
  (177487*CA^3*z*Log[q2/\[Mu]2]^2)/(1728*(-1 + z)^2) + 
  (3247069*CA^2*CF*z*Log[q2/\[Mu]2]^2)/(13824*(-1 + z)^2) - 
  (256319*CA*CF^2*z*Log[q2/\[Mu]2]^2)/(1536*(-1 + z)^2) + 
  (4635*CF^3*z*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) + 
  (39235*CA^3*Pi^2*z*Log[q2/\[Mu]2]^2)/(13824*(-1 + z)^2) - 
  (111433*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2]^2)/(27648*(-1 + z)^2) + 
  (221*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^2) + 
  (231*CF^3*Pi^2*z*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (6599*CA^3*Pi^4*z*Log[q2/\[Mu]2]^2)/(184320*(-1 + z)^2) + 
  (5321*CA^2*CF*Pi^4*z*Log[q2/\[Mu]2]^2)/(92160*(-1 + z)^2) + 
  (71*CA*CF^2*Pi^4*z*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) - 
  (213*CF^3*Pi^4*z*Log[q2/\[Mu]2]^2)/(2560*(-1 + z)^2) + 
  (177487*CA^3*z^2*Log[q2/\[Mu]2]^2)/(3456*(-1 + z)^2) - 
  (3247069*CA^2*CF*z^2*Log[q2/\[Mu]2]^2)/(27648*(-1 + z)^2) + 
  (256319*CA*CF^2*z^2*Log[q2/\[Mu]2]^2)/(3072*(-1 + z)^2) - 
  (4635*CF^3*z^2*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (39397*CA^3*Pi^2*z^2*Log[q2/\[Mu]2]^2)/(27648*(-1 + z)^2) + 
  (112405*CA^2*CF*Pi^2*z^2*Log[q2/\[Mu]2]^2)/(55296*(-1 + z)^2) - 
  (239*CA*CF^2*Pi^2*z^2*Log[q2/\[Mu]2]^2)/(1536*(-1 + z)^2) - 
  (231*CF^3*Pi^2*z^2*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (6599*CA^3*Pi^4*z^2*Log[q2/\[Mu]2]^2)/(368640*(-1 + z)^2) - 
  (5321*CA^2*CF*Pi^4*z^2*Log[q2/\[Mu]2]^2)/(184320*(-1 + z)^2) - 
  (71*CA*CF^2*Pi^4*z^2*Log[q2/\[Mu]2]^2)/(2048*(-1 + z)^2) + 
  (213*CF^3*Pi^4*z^2*Log[q2/\[Mu]2]^2)/(5120*(-1 + z)^2) + 
  (3*CA^3*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^4) - 
  (9*CA^2*CF*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^4) + 
  (9*CA*CF^2*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^4) - 
  (3*CF^3*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^4) + 
  (99*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (225*CA^2*CF*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (153*CA*CF^2*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^3) - 
  (27*CF^3*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (9*CA*CF*nf*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) - 
  (9*CF^2*nf*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 - 
  (((27*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (((27*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 - 
  (((9*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (1975*CA^3*Log[q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (27275*CA^2*CF*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (375*CA*CF^2*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (225*CF^3*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (1213*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) + 
  (3263*CA*CF*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (93*CF^2*nf*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (49*CA*nf^2*Log[q2/\[Mu]2]^2)/(1152*\[Epsilon]^2) - 
  (49*CF*nf^2*Log[q2/\[Mu]2]^2)/(576*\[Epsilon]^2) + 
  (((297*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((675*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((459*I)/128)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((81*I)/64)*CF^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/64)*CF^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (69*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (195*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (183*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (57*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (145999*CA^3*Log[q2/\[Mu]2]^2)/(13824*\[Epsilon]) - 
  (98789*CA^2*CF*Log[q2/\[Mu]2]^2)/(3456*\[Epsilon]) + 
  (12017*CA*CF^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (747*CF^3*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (427*CA^2*nf*Log[q2/\[Mu]2]^2)/(108*\[Epsilon]) + 
  (25249*CA*CF*nf*Log[q2/\[Mu]2]^2)/(3456*\[Epsilon]) - 
  (3*CF^2*nf*Log[q2/\[Mu]2]^2)/\[Epsilon] + (839*CA*nf^2*Log[q2/\[Mu]2]^2)/
   (1728*\[Epsilon]) - (787*CF*nf^2*Log[q2/\[Mu]2]^2)/(1728*\[Epsilon]) - 
  (nf^3*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (((1975*I)/384)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27275*I)/1536)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((1125*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((675*I)/128)*CF^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((1213*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3263*I)/768)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((279*I)/128)*CF^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((49*I)/384)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((49*I)/192)*CF*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (19855*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (41491*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (2881*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (477*CF^3*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (1805*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (827*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/(1152*\[Epsilon]) + 
  (167*CF^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((99*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((261*I)/512)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((225*I)/256)*CA*CF^2*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((63*I)/128)*CF^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (6559*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/2304 + 
  (1319*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/768 + 
  (55*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/288 + ((4177*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((3135*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((1107*I)/256)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((589*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((213*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/64)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (2079*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (2565*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (243*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (1247*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (369*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/512 - 
  ((261*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((171*I)/256)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11731*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1152*(-1 + z)^2) - 
  (19831*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*(-1 + z)^2) + 
  (1989*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (1243*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(6144*(-1 + z)^2) - 
  (45*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) + 
  (27*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (11731*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/(576*(-1 + z)^2) + 
  (19831*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]^2)/(768*(-1 + z)^2) - 
  (1989*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (1279*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(3072*(-1 + z)^2) + 
  (9*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (15*CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) + 
  (11731*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1152*(-1 + z)^2) - 
  (19831*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*(-1 + z)^2) + 
  (1989*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (1243*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(6144*(-1 + z)^2) - 
  (9*CA^2*CF*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (231*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (285*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (21*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (21*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (4177*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (1045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (369*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (589*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (71*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(192*\[Epsilon]) + 
  (((693*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((855*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((81*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((63*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((63*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (195*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (45*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (165*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (11731*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/1152 - 
  (19831*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/1536 + 
  (1989*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (6559*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 + 
  (1319*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/768 + 
  (55*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/288 + ((4177*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((3135*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((1107*I)/256)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((589*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((213*I)/128)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/64)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (15433*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (5765*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (513*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1403*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (421*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/512 - 
  ((297*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((63*I)/64)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((207*I)/256)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^3) + 
  (231*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (285*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (21*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (21*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (4177*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (1045*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (369*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (589*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (71*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(192*\[Epsilon]) + 
  (((693*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((855*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((81*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((63*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((63*I)/128)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (207*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (177*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (269*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((99*I)/512)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((891*I)/256)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/64)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/128)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (81*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (1519*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)) - 
  (567*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)) + 
  (369*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (15*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)) + 
  (27*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (3*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (1519*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)) + 
  (567*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)) - 
  (369*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (15*CA^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)) - 
  (27*CA^2*CF*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (3*CA*CF^2*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (297*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (2663*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (711*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (369*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (349*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (45*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((1683*I)/512)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((1215*I)/256)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/64)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((153*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/128)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (609*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (375*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (177*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (561*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (405*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (51*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/64)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (349*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (45*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((1683*I)/512)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((1215*I)/256)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/64)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((153*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/128)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (243*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (2699*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)) + 
  (369*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(64*(-1 + z)) - 
  (405*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (99*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)) - 
  (33*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (3*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (2663*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)) - 
  (711*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)) + 
  (369*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (99*CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(1024*(-1 + z)) + 
  (33*CA^2*CF*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) - 
  (3*CA*CF^2*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)) + 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) + 
  (561*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (405*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (51*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (27*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/64)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (1519*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (567*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (369*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (269*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((99*I)/512)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((891*I)/256)*CA^2*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/64)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/128)*CA*CF*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (171*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (21*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (177*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (297*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (51*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  ((81*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (561*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (321*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (27*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(64*(-1 + z)^2) + 
  (561*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (321*CA^2*CF*z*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) - 
  (27*CA*CF^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(32*(-1 + z)^2) - 
  (561*CA^3*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) - 
  (321*CA^2*CF*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (27*CA*CF^2*z^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(64*(-1 + z)^2) - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (759*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (537*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (69*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((135*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (99*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (375*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) + 
  (117*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (429*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) + 
  (9*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(16*(-1 + z)^2) - 
  (99*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(512*(-1 + z)^2) + 
  (429*CA^2*CF*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*(-1 + z)^2) - 
  (27*CA*CF^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(64*(-1 + z)^2) + 
  (27*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (99*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (429*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (39*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((81*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (759*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (537*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (69*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((135*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (45*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (561*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (321*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (51*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (39*CA*CF*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (45*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (81*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (81*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (81*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (45*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (63*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (145999*CA^3*Log[q2/\[Mu]2]^3)/13824 + (98789*CA^2*CF*Log[q2/\[Mu]2]^3)/
   3456 - (12017*CA*CF^2*Log[q2/\[Mu]2]^3)/512 + 
  (747*CF^3*Log[q2/\[Mu]2]^3)/128 + (427*CA^2*nf*Log[q2/\[Mu]2]^3)/108 - 
  (25249*CA*CF*nf*Log[q2/\[Mu]2]^3)/3456 + 3*CF^2*nf*Log[q2/\[Mu]2]^3 - 
  (839*CA*nf^2*Log[q2/\[Mu]2]^3)/1728 + (787*CF*nf^2*Log[q2/\[Mu]2]^3)/1728 + 
  (nf^3*Log[q2/\[Mu]2]^3)/48 - ((1975*I)/384)*CA^3*Pi*Log[q2/\[Mu]2]^3 + 
  ((27275*I)/1536)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3 - 
  ((1125*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^3 + ((675*I)/128)*CF^3*Pi*
   Log[q2/\[Mu]2]^3 + ((1213*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3 - 
  ((3263*I)/768)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^3 + 
  ((279*I)/128)*CF^2*nf*Pi*Log[q2/\[Mu]2]^3 - ((49*I)/384)*CA*nf^2*Pi*
   Log[q2/\[Mu]2]^3 + ((49*I)/192)*CF*nf^2*Pi*Log[q2/\[Mu]2]^3 + 
  (19855*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/18432 - 
  (41491*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/9216 + 
  (2881*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^3)/512 - (477*CF^3*Pi^2*Log[q2/\[Mu]2]^3)/
   256 - (1805*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 + 
  (827*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^3)/1152 - 
  (167*CF^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/256 + ((99*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 - ((261*I)/512)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^3 + 
  ((225*I)/256)*CA*CF^2*Pi^3*Log[q2/\[Mu]2]^3 - 
  ((63*I)/128)*CF^3*Pi^3*Log[q2/\[Mu]2]^3 - (3*CA^3*Log[q2/\[Mu]2]^3)/
   (256*\[Epsilon]^3) + (9*CA^2*CF*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]^3) - 
  (9*CA*CF^2*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^3) + 
  (3*CF^3*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]^3) - 
  (99*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (225*CA^2*CF*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (153*CA*CF^2*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]^2) + 
  (27*CF^3*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (9*CA*CF*nf*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) + 
  (9*CF^2*nf*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 + 
  (((27*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (((27*I)/64)*CA*CF^2*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 + 
  (((9*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (1975*CA^3*Log[q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (27275*CA^2*CF*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (375*CA*CF^2*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (225*CF^3*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (1213*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) - 
  (3263*CA*CF*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (93*CF^2*nf*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (49*CA*nf^2*Log[q2/\[Mu]2]^3)/(1152*\[Epsilon]) + 
  (49*CF*nf^2*Log[q2/\[Mu]2]^3)/(576*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((675*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((459*I)/128)*CA*CF^2*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((81*I)/64)*CF^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/64)*CF^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (69*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (195*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (183*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (57*CF^3*Pi^2*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (4177*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (1045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (369*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (589*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (71*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (11*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/192 - ((693*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^3 + ((855*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((81*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  ((63*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((63*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (195*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (45*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (165*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (231*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (285*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (21*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (21*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (4177*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (1045*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (369*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (589*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (71*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^3)/128 - 
  (11*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/192 - ((693*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 + ((855*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^3 - 
  ((81*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  ((63*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 - 
  ((63*I)/128)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (207*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/4 + 
  (177*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]^2) - 
  (231*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (285*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (21*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (21*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/64)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (297*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (561*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (405*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/64 + 
  (51*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (561*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (405*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (51*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (27*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((81*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (33*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (297*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (3*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((27*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (45*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA*CF^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/64 + 
  (1975*CA^3*Log[q2/\[Mu]2]^4)/1536 - (27275*CA^2*CF*Log[q2/\[Mu]2]^4)/6144 + 
  (1125*CA*CF^2*Log[q2/\[Mu]2]^4)/256 - (675*CF^3*Log[q2/\[Mu]2]^4)/512 - 
  (1213*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 + (3263*CA*CF*nf*Log[q2/\[Mu]2]^4)/
   3072 - (279*CF^2*nf*Log[q2/\[Mu]2]^4)/512 + (49*CA*nf^2*Log[q2/\[Mu]2]^4)/
   1536 - (49*CF*nf^2*Log[q2/\[Mu]2]^4)/768 + ((891*I)/2048)*CA^3*Pi*
   Log[q2/\[Mu]2]^4 - ((2025*I)/1024)*CA^2*CF*Pi*Log[q2/\[Mu]2]^4 + 
  ((1377*I)/512)*CA*CF^2*Pi*Log[q2/\[Mu]2]^4 - 
  ((243*I)/256)*CF^3*Pi*Log[q2/\[Mu]2]^4 - ((81*I)/1024)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^4 + ((81*I)/256)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^4 - 
  ((81*I)/256)*CF^2*nf*Pi*Log[q2/\[Mu]2]^4 - (207*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/
   4096 + (585*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^4)/2048 - 
  (549*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^4)/1024 + (171*CF^3*Pi^2*Log[q2/\[Mu]2]^4)/
   512 + (9*CA^3*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) - 
  (27*CA^2*CF*Log[q2/\[Mu]2]^4)/(512*\[Epsilon]^2) + 
  (27*CA*CF^2*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]^2) - 
  (9*CF^3*Log[q2/\[Mu]2]^4)/(128*\[Epsilon]^2) + 
  (297*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (675*CA^2*CF*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (459*CA*CF^2*Log[q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (81*CF^3*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (27*CA*CF*nf*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) - 
  (27*CF^2*nf*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (((81*I)/512)*CA^2*CF*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] + 
  (((81*I)/256)*CA*CF^2*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] - 
  (((27*I)/128)*CF^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] + 
  (693*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 - 
  (855*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (81*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^4)/256 - 
  (63*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (63*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^4)/512 + ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 - ((81*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^4 + 
  ((81*I)/256)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (693*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 - 
  (855*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (81*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^4)/256 - 
  (63*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (63*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^4)/512 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 - ((81*I)/256)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^4 + 
  ((81*I)/256)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^4)/(256*\[Epsilon]) + 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/256 + 
  (81*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^4)/128 + 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/256 + 
  (81*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^4)/128 + 
  (27*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/256 - 
  (891*CA^3*Log[q2/\[Mu]2]^5)/10240 + (405*CA^2*CF*Log[q2/\[Mu]2]^5)/1024 - 
  (1377*CA*CF^2*Log[q2/\[Mu]2]^5)/2560 + (243*CF^3*Log[q2/\[Mu]2]^5)/1280 + 
  (81*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 - (81*CA*CF*nf*Log[q2/\[Mu]2]^5)/1280 + 
  (81*CF^2*nf*Log[q2/\[Mu]2]^5)/1280 - ((81*I)/5120)*CA^3*Pi*
   Log[q2/\[Mu]2]^5 + ((243*I)/2560)*CA^2*CF*Pi*Log[q2/\[Mu]2]^5 - 
  ((243*I)/1280)*CA*CF^2*Pi*Log[q2/\[Mu]2]^5 + 
  ((81*I)/640)*CF^3*Pi*Log[q2/\[Mu]2]^5 - (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^2*CF*Log[q2/\[Mu]2]^5)/(2560*\[Epsilon]) - 
  (81*CA*CF^2*Log[q2/\[Mu]2]^5)/(1280*\[Epsilon]) + 
  (27*CF^3*Log[q2/\[Mu]2]^5)/(640*\[Epsilon]) - 
  (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 + 
  (81*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^5)/1280 - 
  (81*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^5)/1280 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 + 
  (81*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^5)/1280 - 
  (81*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^5)/1280 + (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 - (81*CA^2*CF*Log[q2/\[Mu]2]^6)/5120 + 
  (81*CA*CF^2*Log[q2/\[Mu]2]^6)/2560 - (27*CF^3*Log[q2/\[Mu]2]^6)/1280 - 
  (4621*CA*nf^2*Zeta[3])/7776 - (3235*CF*nf^2*Zeta[3])/7776 + 
  (7*nf^3*Zeta[3])/216 + ((793*I)/1728)*CA*nf^2*Pi*Zeta[3] - 
  ((229*I)/864)*CF*nf^2*Pi*Zeta[3] + (185*CA^2*nf*Pi^2*Zeta[3])/768 + 
  (19*CA*CF*nf*Pi^2*Zeta[3])/24 - (79*CF^2*nf*Pi^2*Zeta[3])/64 + 
  ((15*I)/128)*CA^3*Pi^3*Zeta[3] - ((189*I)/128)*CA^2*CF*Pi^3*Zeta[3] + 
  ((117*I)/32)*CA*CF^2*Pi^3*Zeta[3] - ((75*I)/32)*CF^3*Pi^3*Zeta[3] + 
  (7*C4FF*nf*Zeta[3])/(12*dA*TF) - (5454673*CA^3*Zeta[3])/
   (62208*(-1 + z)^2) + (3619289*CA^2*CF*Zeta[3])/(15552*(-1 + z)^2) - 
  (1267885*CA*CF^2*Zeta[3])/(6912*(-1 + z)^2) + 
  (2669*CF^3*Zeta[3])/(64*(-1 + z)^2) + (8717*CA^2*nf*Zeta[3])/
   (576*(-1 + z)^2) - (1585*CA*CF*nf*Zeta[3])/(64*(-1 + z)^2) + 
  (1801*CF^2*nf*Zeta[3])/(162*(-1 + z)^2) - (((3029*I)/96)*CA^3*Pi*Zeta[3])/
   (-1 + z)^2 + (((268459*I)/2304)*CA^2*CF*Pi*Zeta[3])/(-1 + z)^2 - 
  (((5441*I)/48)*CA*CF^2*Pi*Zeta[3])/(-1 + z)^2 + 
  (((2119*I)/64)*CF^3*Pi*Zeta[3])/(-1 + z)^2 + 
  (((4945*I)/3456)*CA^2*nf*Pi*Zeta[3])/(-1 + z)^2 - 
  (((31037*I)/3456)*CA*CF*nf*Pi*Zeta[3])/(-1 + z)^2 + 
  (((2617*I)/576)*CF^2*nf*Pi*Zeta[3])/(-1 + z)^2 + 
  (130085*CA^3*Pi^2*Zeta[3])/(27648*(-1 + z)^2) - 
  (43897*CA^2*CF*Pi^2*Zeta[3])/(1728*(-1 + z)^2) + 
  (108673*CA*CF^2*Pi^2*Zeta[3])/(3456*(-1 + z)^2) - 
  (3665*CF^3*Pi^2*Zeta[3])/(384*(-1 + z)^2) - (1753*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + z)^2) + (1055*CA*CF*nf*Pi^2*Zeta[3])/(3456*(-1 + z)^2) - 
  (457*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + z)^2) + 
  (((133*I)/576)*CA^3*Pi^3*Zeta[3])/(-1 + z)^2 - 
  (((2561*I)/2304)*CA^2*CF*Pi^3*Zeta[3])/(-1 + z)^2 + 
  (((277*I)/192)*CA*CF^2*Pi^3*Zeta[3])/(-1 + z)^2 - 
  (((107*I)/192)*CF^3*Pi^3*Zeta[3])/(-1 + z)^2 - 
  (7*C4AF*Zeta[3])/(24*dA*TF*(-1 + z)^2) - ((I/4)*C4AF*Pi^3*Zeta[3])/
   (dA*TF*(-1 + z)^2) + (5379343*CA^3*z*Zeta[3])/(31104*(-1 + z)^2) - 
  (1777771*CA^2*CF*z*Zeta[3])/(3888*(-1 + z)^2) + 
  (1256815*CA*CF^2*z*Zeta[3])/(3456*(-1 + z)^2) - 
  (2669*CF^3*z*Zeta[3])/(32*(-1 + z)^2) - (8573*CA^2*nf*z*Zeta[3])/
   (288*(-1 + z)^2) + (4649*CA*CF*nf*z*Zeta[3])/(96*(-1 + z)^2) - 
  (1801*CF^2*nf*z*Zeta[3])/(81*(-1 + z)^2) + 
  (((5941*I)/96)*CA^3*Pi*z*Zeta[3])/(-1 + z)^2 - 
  (((261979*I)/1152)*CA^2*CF*Pi*z*Zeta[3])/(-1 + z)^2 + 
  (((10747*I)/48)*CA*CF^2*Pi*z*Zeta[3])/(-1 + z)^2 - 
  (((2119*I)/32)*CF^3*Pi*z*Zeta[3])/(-1 + z)^2 - 
  (((4621*I)/1728)*CA^2*nf*Pi*z*Zeta[3])/(-1 + z)^2 + 
  (((29741*I)/1728)*CA*CF*nf*Pi*z*Zeta[3])/(-1 + z)^2 - 
  (((2617*I)/288)*CF^2*nf*Pi*z*Zeta[3])/(-1 + z)^2 - 
  (128285*CA^3*Pi^2*z*Zeta[3])/(13824*(-1 + z)^2) + 
  (10765*CA^2*CF*Pi^2*z*Zeta[3])/(216*(-1 + z)^2) - 
  (106477*CA*CF^2*Pi^2*z*Zeta[3])/(1728*(-1 + z)^2) + 
  (3665*CF^3*Pi^2*z*Zeta[3])/(192*(-1 + z)^2) + 
  (1717*CA^2*nf*Pi^2*z*Zeta[3])/(6912*(-1 + z)^2) - 
  (1055*CA*CF*nf*Pi^2*z*Zeta[3])/(1728*(-1 + z)^2) + 
  (457*CF^2*nf*Pi^2*z*Zeta[3])/(1728*(-1 + z)^2) - 
  (((133*I)/288)*CA^3*Pi^3*z*Zeta[3])/(-1 + z)^2 + 
  (((2561*I)/1152)*CA^2*CF*Pi^3*z*Zeta[3])/(-1 + z)^2 - 
  (((277*I)/96)*CA*CF^2*Pi^3*z*Zeta[3])/(-1 + z)^2 + 
  (((107*I)/96)*CF^3*Pi^3*z*Zeta[3])/(-1 + z)^2 - 
  (11*C4AF*z*Zeta[3])/(12*dA*TF*(-1 + z)^2) + (7*C4AF*Pi^2*z*Zeta[3])/
   (16*dA*TF*(-1 + z)^2) + ((I/2)*C4AF*Pi^3*z*Zeta[3])/(dA*TF*(-1 + z)^2) - 
  (5388091*CA^3*z^2*Zeta[3])/(62208*(-1 + z)^2) + 
  (7041505*CA^2*CF*z^2*Zeta[3])/(31104*(-1 + z)^2) - 
  (1249201*CA*CF^2*z^2*Zeta[3])/(6912*(-1 + z)^2) + 
  (2669*CF^3*z^2*Zeta[3])/(64*(-1 + z)^2) + (8555*CA^2*nf*z^2*Zeta[3])/
   (576*(-1 + z)^2) - (1527*CA*CF*nf*z^2*Zeta[3])/(64*(-1 + z)^2) + 
  (1801*CF^2*nf*z^2*Zeta[3])/(162*(-1 + z)^2) - 
  (((755*I)/24)*CA^3*Pi*z^2*Zeta[3])/(-1 + z)^2 + 
  (((259171*I)/2304)*CA^2*CF*Pi*z^2*Zeta[3])/(-1 + z)^2 - 
  (((10657*I)/96)*CA*CF^2*Pi*z^2*Zeta[3])/(-1 + z)^2 + 
  (((2119*I)/64)*CF^3*Pi*z^2*Zeta[3])/(-1 + z)^2 + 
  (((4945*I)/3456)*CA^2*nf*Pi*z^2*Zeta[3])/(-1 + z)^2 - 
  (((29093*I)/3456)*CA*CF*nf*Pi*z^2*Zeta[3])/(-1 + z)^2 + 
  (((2617*I)/576)*CF^2*nf*Pi*z^2*Zeta[3])/(-1 + z)^2 + 
  (131597*CA^3*Pi^2*z^2*Zeta[3])/(27648*(-1 + z)^2) - 
  (86093*CA^2*CF*Pi^2*z^2*Zeta[3])/(3456*(-1 + z)^2) + 
  (105325*CA*CF^2*Pi^2*z^2*Zeta[3])/(3456*(-1 + z)^2) - 
  (3665*CF^3*Pi^2*z^2*Zeta[3])/(384*(-1 + z)^2) - 
  (1753*CA^2*nf*Pi^2*z^2*Zeta[3])/(13824*(-1 + z)^2) + 
  (1055*CA*CF*nf*Pi^2*z^2*Zeta[3])/(3456*(-1 + z)^2) - 
  (457*CF^2*nf*Pi^2*z^2*Zeta[3])/(3456*(-1 + z)^2) + 
  (((133*I)/576)*CA^3*Pi^3*z^2*Zeta[3])/(-1 + z)^2 - 
  (((2561*I)/2304)*CA^2*CF*Pi^3*z^2*Zeta[3])/(-1 + z)^2 + 
  (((277*I)/192)*CA*CF^2*Pi^3*z^2*Zeta[3])/(-1 + z)^2 - 
  (((107*I)/192)*CF^3*Pi^3*z^2*Zeta[3])/(-1 + z)^2 + 
  (11*C4AF*z^2*Zeta[3])/(24*dA*TF*(-1 + z)^2) - 
  (3*C4AF*Pi^2*z^2*Zeta[3])/(8*dA*TF*(-1 + z)^2) - 
  ((I/4)*C4AF*Pi^3*z^2*Zeta[3])/(dA*TF*(-1 + z)^2) - 
  (5*CA^3*Zeta[3])/(192*\[Epsilon]^3) + (21*CA^2*CF*Zeta[3])/
   (64*\[Epsilon]^3) - (13*CA*CF^2*Zeta[3])/(16*\[Epsilon]^3) + 
  (25*CF^3*Zeta[3])/(48*\[Epsilon]^3) - (185*CA^2*nf*Zeta[3])/
   (3456*\[Epsilon]^2) - (19*CA*CF*nf*Zeta[3])/(108*\[Epsilon]^2) + 
  (79*CF^2*nf*Zeta[3])/(288*\[Epsilon]^2) - (((5*I)/64)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 + (((63*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon]^2 - 
  (((39*I)/16)*CA*CF^2*Pi*Zeta[3])/\[Epsilon]^2 + 
  (((25*I)/16)*CF^3*Pi*Zeta[3])/\[Epsilon]^2 - 
  (5189*CA^3*Zeta[3])/(6912*(-1 + z)^2*\[Epsilon]^2) + 
  (2137*CA^2*CF*Zeta[3])/(432*(-1 + z)^2*\[Epsilon]^2) - 
  (319*CA*CF^2*Zeta[3])/(48*(-1 + z)^2*\[Epsilon]^2) + 
  (69*CF^3*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]^2) + 
  (5081*CA^3*z*Zeta[3])/(3456*(-1 + z)^2*\[Epsilon]^2) - 
  (4193*CA^2*CF*z*Zeta[3])/(432*(-1 + z)^2*\[Epsilon]^2) + 
  (313*CA*CF^2*z*Zeta[3])/(24*(-1 + z)^2*\[Epsilon]^2) - 
  (69*CF^3*z*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]^2) - 
  (5189*CA^3*z^2*Zeta[3])/(6912*(-1 + z)^2*\[Epsilon]^2) + 
  (4193*CA^2*CF*z^2*Zeta[3])/(864*(-1 + z)^2*\[Epsilon]^2) - 
  (155*CA*CF^2*z^2*Zeta[3])/(24*(-1 + z)^2*\[Epsilon]^2) + 
  (69*CF^3*z^2*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]^2) + 
  (793*CA*nf^2*Zeta[3])/(5184*\[Epsilon]) - (229*CF*nf^2*Zeta[3])/
   (2592*\[Epsilon]) - (((185*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  (((19*I)/36)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] + 
  (((79*I)/96)*CF^2*nf*Pi*Zeta[3])/\[Epsilon] + 
  (15*CA^3*Pi^2*Zeta[3])/(128*\[Epsilon]) - (189*CA^2*CF*Pi^2*Zeta[3])/
   (128*\[Epsilon]) + (117*CA*CF^2*Pi^2*Zeta[3])/(32*\[Epsilon]) - 
  (75*CF^3*Pi^2*Zeta[3])/(32*\[Epsilon]) - (3029*CA^3*Zeta[3])/
   (288*(-1 + z)^2*\[Epsilon]) + (268459*CA^2*CF*Zeta[3])/
   (6912*(-1 + z)^2*\[Epsilon]) - (5441*CA*CF^2*Zeta[3])/
   (144*(-1 + z)^2*\[Epsilon]) + (2119*CF^3*Zeta[3])/
   (192*(-1 + z)^2*\[Epsilon]) + (4945*CA^2*nf*Zeta[3])/
   (10368*(-1 + z)^2*\[Epsilon]) - (31037*CA*CF*nf*Zeta[3])/
   (10368*(-1 + z)^2*\[Epsilon]) + (2617*CF^2*nf*Zeta[3])/
   (1728*(-1 + z)^2*\[Epsilon]) - (((5189*I)/2304)*CA^3*Pi*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (((2137*I)/144)*CA^2*CF*Pi*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) - (((319*I)/16)*CA*CF^2*Pi*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (((207*I)/32)*CF^3*Pi*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (133*CA^3*Pi^2*Zeta[3])/
   (1728*(-1 + z)^2*\[Epsilon]) - (2561*CA^2*CF*Pi^2*Zeta[3])/
   (6912*(-1 + z)^2*\[Epsilon]) + (277*CA*CF^2*Pi^2*Zeta[3])/
   (576*(-1 + z)^2*\[Epsilon]) - (107*CF^3*Pi^2*Zeta[3])/
   (576*(-1 + z)^2*\[Epsilon]) - (C4AF*Pi^2*Zeta[3])/
   (12*dA*TF*(-1 + z)^2*\[Epsilon]) + (5941*CA^3*z*Zeta[3])/
   (288*(-1 + z)^2*\[Epsilon]) - (261979*CA^2*CF*z*Zeta[3])/
   (3456*(-1 + z)^2*\[Epsilon]) + (10747*CA*CF^2*z*Zeta[3])/
   (144*(-1 + z)^2*\[Epsilon]) - (2119*CF^3*z*Zeta[3])/
   (96*(-1 + z)^2*\[Epsilon]) - (4621*CA^2*nf*z*Zeta[3])/
   (5184*(-1 + z)^2*\[Epsilon]) + (29741*CA*CF*nf*z*Zeta[3])/
   (5184*(-1 + z)^2*\[Epsilon]) - (2617*CF^2*nf*z*Zeta[3])/
   (864*(-1 + z)^2*\[Epsilon]) + (((5081*I)/1152)*CA^3*Pi*z*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) - (((4193*I)/144)*CA^2*CF*Pi*z*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (((313*I)/8)*CA*CF^2*Pi*z*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) - (((207*I)/16)*CF^3*Pi*z*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) - (133*CA^3*Pi^2*z*Zeta[3])/
   (864*(-1 + z)^2*\[Epsilon]) + (2561*CA^2*CF*Pi^2*z*Zeta[3])/
   (3456*(-1 + z)^2*\[Epsilon]) - (277*CA*CF^2*Pi^2*z*Zeta[3])/
   (288*(-1 + z)^2*\[Epsilon]) + (107*CF^3*Pi^2*z*Zeta[3])/
   (288*(-1 + z)^2*\[Epsilon]) + (C4AF*Pi^2*z*Zeta[3])/
   (6*dA*TF*(-1 + z)^2*\[Epsilon]) - (755*CA^3*z^2*Zeta[3])/
   (72*(-1 + z)^2*\[Epsilon]) + (259171*CA^2*CF*z^2*Zeta[3])/
   (6912*(-1 + z)^2*\[Epsilon]) - (10657*CA*CF^2*z^2*Zeta[3])/
   (288*(-1 + z)^2*\[Epsilon]) + (2119*CF^3*z^2*Zeta[3])/
   (192*(-1 + z)^2*\[Epsilon]) + (4945*CA^2*nf*z^2*Zeta[3])/
   (10368*(-1 + z)^2*\[Epsilon]) - (29093*CA*CF*nf*z^2*Zeta[3])/
   (10368*(-1 + z)^2*\[Epsilon]) + (2617*CF^2*nf*z^2*Zeta[3])/
   (1728*(-1 + z)^2*\[Epsilon]) - (((5189*I)/2304)*CA^3*Pi*z^2*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (((4193*I)/288)*CA^2*CF*Pi*z^2*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) - (((155*I)/8)*CA*CF^2*Pi*z^2*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (((207*I)/32)*CF^3*Pi*z^2*Zeta[3])/
   ((-1 + z)^2*\[Epsilon]) + (133*CA^3*Pi^2*z^2*Zeta[3])/
   (1728*(-1 + z)^2*\[Epsilon]) - (2561*CA^2*CF*Pi^2*z^2*Zeta[3])/
   (6912*(-1 + z)^2*\[Epsilon]) + (277*CA*CF^2*Pi^2*z^2*Zeta[3])/
   (576*(-1 + z)^2*\[Epsilon]) - (107*CF^3*Pi^2*z^2*Zeta[3])/
   (576*(-1 + z)^2*\[Epsilon]) - (C4AF*Pi^2*z^2*Zeta[3])/
   (12*dA*TF*(-1 + z)^2*\[Epsilon]) - (271*CA*nf^2*G[0, z]*Zeta[3])/864 - 
  (43409*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (24269*CA^2*CF*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (855*CA*CF^2*G[0, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (14935*CA^2*nf*G[0, z]*Zeta[3])/(3456*(-1 + z)^2) - 
  (293*CA*CF*nf*G[0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((6401*I)/768)*CA^3*Pi*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((2005*I)/128)*CA^2*CF*Pi*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((9*I)/2)*CA*CF^2*Pi*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((331*I)/384)*CA^2*nf*Pi*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((93*I)/64)*CA*CF*nf*Pi*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (263*CA^3*Pi^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (909*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (355*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (C4AF*Pi^2*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) + 
  (43613*CA^3*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (24881*CA^2*CF*z*G[0, z]*Zeta[3])/(576*(-1 + z)^2) + 
  (903*CA*CF^2*z*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (15025*CA^2*nf*z*G[0, z]*Zeta[3])/(1728*(-1 + z)^2) + 
  (317*CA*CF*nf*z*G[0, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (((6401*I)/384)*CA^3*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((2017*I)/64)*CA^2*CF*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((39*I)/4)*CA*CF^2*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((331*I)/192)*CA^2*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((93*I)/32)*CA*CF*nf*Pi*z*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (263*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (909*CA^2*CF*Pi^2*z*G[0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (355*CA*CF^2*Pi^2*z*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (9*C4AF*z*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z*G[0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) - 
  (43085*CA^3*z^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (24755*CA^2*CF*z^2*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (905*CA*CF^2*z^2*G[0, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (14935*CA^2*nf*z^2*G[0, z]*Zeta[3])/(3456*(-1 + z)^2) - 
  (329*CA*CF*nf*z^2*G[0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((6401*I)/768)*CA^3*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((2005*I)/128)*CA^2*CF*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((81*I)/16)*CA*CF^2*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((331*I)/384)*CA^2*nf*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((93*I)/64)*CA*CF*nf*Pi*z^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (263*CA^3*Pi^2*z^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (909*CA^2*CF*Pi^2*z^2*G[0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (355*CA*CF^2*Pi^2*z^2*G[0, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (9*C4AF*z^2*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (11*CA^3*G[0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]^2) + 
  (47*CA^2*CF*G[0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]^2) - 
  (19*CA*CF^2*G[0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]^2) + 
  (11*CA^3*z*G[0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]^2) - 
  (47*CA^2*CF*z*G[0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]^2) + 
  (19*CA*CF^2*z*G[0, z]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]^2) - 
  (11*CA^3*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]^2) + 
  (47*CA^2*CF*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]^2) - 
  (19*CA*CF^2*z^2*G[0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]^2) - 
  (6401*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (2005*CA^2*CF*G[0, z]*Zeta[3])/(384*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, z]*Zeta[3])/(2*(-1 + z)^2*\[Epsilon]) + 
  (331*CA^2*nf*G[0, z]*Zeta[3])/(1152*(-1 + z)^2*\[Epsilon]) - 
  (31*CA*CF*nf*G[0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) + 
  (((141*I)/64)*CA^2*CF*Pi*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) - 
  (((57*I)/32)*CA*CF^2*Pi*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) + 
  (6401*CA^3*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^2*\[Epsilon]) - 
  (2017*CA^2*CF*z*G[0, z]*Zeta[3])/(192*(-1 + z)^2*\[Epsilon]) + 
  (13*CA*CF^2*z*G[0, z]*Zeta[3])/(4*(-1 + z)^2*\[Epsilon]) - 
  (331*CA^2*nf*z*G[0, z]*Zeta[3])/(576*(-1 + z)^2*\[Epsilon]) + 
  (31*CA*CF*nf*z*G[0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (((33*I)/32)*CA^3*Pi*z*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) - 
  (((141*I)/32)*CA^2*CF*Pi*z*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) + 
  (((57*I)/16)*CA*CF^2*Pi*z*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) - 
  (6401*CA^3*z^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (2005*CA^2*CF*z^2*G[0, z]*Zeta[3])/(384*(-1 + z)^2*\[Epsilon]) - 
  (27*CA*CF^2*z^2*G[0, z]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) + 
  (331*CA^2*nf*z^2*G[0, z]*Zeta[3])/(1152*(-1 + z)^2*\[Epsilon]) - 
  (31*CA*CF*nf*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (((33*I)/64)*CA^3*Pi*z^2*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) + 
  (((141*I)/64)*CA^2*CF*Pi*z^2*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) - 
  (((57*I)/32)*CA*CF^2*Pi*z^2*G[0, z]*Zeta[3])/((-1 + z)^2*\[Epsilon]) - 
  (271*CA*nf^2*G[1, z]*Zeta[3])/864 - (9*CA^3*Pi^2*G[1, z]*Zeta[3])/128 - 
  (99*CA^2*CF*Pi^2*G[1, z]*Zeta[3])/128 + (63*CA*CF^2*Pi^2*G[1, z]*Zeta[3])/
   64 - (31601*CA^3*G[1, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (13757*CA^2*CF*G[1, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (437*CA*CF^2*G[1, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (12235*CA^2*nf*G[1, z]*Zeta[3])/(3456*(-1 + z)^2) - 
  (101*CA*CF*nf*G[1, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((1649*I)/768)*CA^3*Pi*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (((961*I)/128)*CA^2*CF*Pi*G[1, z]*Zeta[3])/(-1 + z)^2 - 
  (((9*I)/4)*CA*CF^2*Pi*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (145*CA^3*Pi^2*G[1, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (265*CA^2*CF*Pi^2*G[1, z]*Zeta[3])/(768*(-1 + z)^2) + 
  (71*CA*CF^2*Pi^2*G[1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (3*C4AF*G[1, z]*Zeta[3])/(8*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*G[1, z]*Zeta[3])/(6*dA*TF*(-1 + z)^2) + 
  (((101*I)/384)*CA^2*nf*Pi*G[1, z]*Zeta[3])/(-1 + z) + 
  (((21*I)/64)*CA*CF*nf*Pi*G[1, z]*Zeta[3])/(-1 + z) - 
  (CA^3*G[1, z]*Zeta[3])/(64*(-1 + z)^2*z) + (3*CA^2*CF*G[1, z]*Zeta[3])/
   (64*(-1 + z)^2*z) - (CA*CF^2*G[1, z]*Zeta[3])/(32*(-1 + z)^2*z) + 
  (31547*CA^3*z*G[1, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (6325*CA^2*CF*z*G[1, z]*Zeta[3])/(288*(-1 + z)^2) + 
  (391*CA*CF^2*z*G[1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (12397*CA^2*nf*z*G[1, z]*Zeta[3])/(1728*(-1 + z)^2) + 
  (77*CA*CF*nf*z*G[1, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (((1577*I)/384)*CA^3*Pi*z*G[1, z]*Zeta[3])/(-1 + z)^2 - 
  (((901*I)/64)*CA^2*CF*Pi*z*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (((15*I)/4)*CA*CF^2*Pi*z*G[1, z]*Zeta[3])/(-1 + z)^2 - 
  (145*CA^3*Pi^2*z*G[1, z]*Zeta[3])/(576*(-1 + z)^2) + 
  (265*CA^2*CF*Pi^2*z*G[1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (71*CA*CF^2*Pi^2*z*G[1, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (21*C4AF*z*G[1, z]*Zeta[3])/(8*dA*TF*(-1 + z)^2) + 
  (C4AF*Pi^2*z*G[1, z]*Zeta[3])/(3*dA*TF*(-1 + z)^2) - 
  (((101*I)/384)*CA^2*nf*Pi*z*G[1, z]*Zeta[3])/(-1 + z) - 
  (((21*I)/64)*CA*CF*nf*Pi*z*G[1, z]*Zeta[3])/(-1 + z) - 
  (32357*CA^3*z^2*G[1, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (12083*CA^2*CF*z^2*G[1, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (357*CA*CF^2*z^2*G[1, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (12775*CA^2*nf*z^2*G[1, z]*Zeta[3])/(3456*(-1 + z)^2) - 
  (65*CA*CF*nf*z^2*G[1, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((1649*I)/768)*CA^3*Pi*z^2*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (((889*I)/128)*CA^2*CF*Pi*z^2*G[1, z]*Zeta[3])/(-1 + z)^2 - 
  (((27*I)/16)*CA*CF^2*Pi*z^2*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (145*CA^3*Pi^2*z^2*G[1, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (265*CA^2*CF*Pi^2*z^2*G[1, z]*Zeta[3])/(768*(-1 + z)^2) + 
  (71*CA*CF^2*Pi^2*z^2*G[1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (9*C4AF*z^2*G[1, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (C4AF*Pi^2*z^2*G[1, z]*Zeta[3])/(6*dA*TF*(-1 + z)^2) + 
  (CA^3*G[1, z]*Zeta[3])/(64*\[Epsilon]^2) + (11*CA^2*CF*G[1, z]*Zeta[3])/
   (64*\[Epsilon]^2) - (7*CA*CF^2*G[1, z]*Zeta[3])/(32*\[Epsilon]^2) + 
  (((3*I)/64)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] + 
  (((33*I)/64)*CA^2*CF*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (((21*I)/32)*CA*CF^2*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (1649*CA^3*G[1, z]*Zeta[3])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (961*CA^2*CF*G[1, z]*Zeta[3])/(384*(-1 + z)^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, z]*Zeta[3])/(4*(-1 + z)^2*\[Epsilon]) + 
  (101*CA^2*nf*G[1, z]*Zeta[3])/(1152*(-1 + z)*\[Epsilon]) + 
  (7*CA*CF*nf*G[1, z]*Zeta[3])/(64*(-1 + z)*\[Epsilon]) + 
  (1577*CA^3*z*G[1, z]*Zeta[3])/(1152*(-1 + z)^2*\[Epsilon]) - 
  (901*CA^2*CF*z*G[1, z]*Zeta[3])/(192*(-1 + z)^2*\[Epsilon]) + 
  (5*CA*CF^2*z*G[1, z]*Zeta[3])/(4*(-1 + z)^2*\[Epsilon]) - 
  (101*CA^2*nf*z*G[1, z]*Zeta[3])/(1152*(-1 + z)*\[Epsilon]) - 
  (7*CA*CF*nf*z*G[1, z]*Zeta[3])/(64*(-1 + z)*\[Epsilon]) - 
  (1649*CA^3*z^2*G[1, z]*Zeta[3])/(2304*(-1 + z)^2*\[Epsilon]) + 
  (889*CA^2*CF*z^2*G[1, z]*Zeta[3])/(384*(-1 + z)^2*\[Epsilon]) - 
  (9*CA*CF^2*z^2*G[1, z]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) + 
  (205*CA^3*G[0, 0, z]*Zeta[3])/(768*(-1 + z)^2) - 
  (1393*CA^2*CF*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (97*CA^2*nf*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (59*CA*CF*nf*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((45*I)/64)*CA^3*Pi*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((15*I)/64)*CA^2*CF*Pi*G[0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((39*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (349*CA^3*z*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (1603*CA^2*CF*z*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (19*CA*CF^2*z*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (97*CA^2*nf*z*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (59*CA*CF*nf*z*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (((45*I)/32)*CA^3*Pi*z*G[0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((15*I)/32)*CA^2*CF*Pi*z*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((39*I)/16)*CA*CF^2*Pi*z*G[0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (3*C4AF*z*G[0, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) + 
  (337*CA^3*z^2*G[0, 0, z]*Zeta[3])/(768*(-1 + z)^2) - 
  (1555*CA^2*CF*z^2*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (21*CA*CF^2*z^2*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (97*CA^2*nf*z^2*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (59*CA*CF*nf*z^2*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((45*I)/64)*CA^3*Pi*z^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((15*I)/64)*CA^2*CF*Pi*z^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((39*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (3*C4AF*z^2*G[0, 0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (15*CA^3*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*CF*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (13*CA*CF^2*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (15*CA^3*z*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (5*CA^2*CF*z*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (13*CA*CF^2*z*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) - 
  (15*CA^3*z^2*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (5*CA^2*CF*z^2*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (13*CA*CF^2*z^2*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (3245*CA^3*G[0, 1, z]*Zeta[3])/(768*(-1 + z)^2) + 
  (1381*CA^2*CF*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*G[0, 1, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (139*CA^2*nf*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (35*CA*CF*nf*G[0, 1, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((45*I)/64)*CA^3*Pi*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (((129*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (((33*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (3*C4AF*G[0, 1, z]*Zeta[3])/(8*dA*TF*(-1 + z)^2) + 
  (3377*CA^3*z*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (1645*CA^2*CF*z*G[0, 1, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (7*CA*CF^2*z*G[0, 1, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (169*CA^2*nf*z*G[0, 1, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (35*CA*CF*nf*z*G[0, 1, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (((45*I)/32)*CA^3*Pi*z*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (((129*I)/32)*CA^2*CF*Pi*z*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (((33*I)/16)*CA*CF^2*Pi*z*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (3053*CA^3*z^2*G[0, 1, z]*Zeta[3])/(768*(-1 + z)^2) + 
  (1705*CA^2*CF*z^2*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (15*CA*CF^2*z^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (139*CA^2*nf*z^2*G[0, 1, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (35*CA*CF*nf*z^2*G[0, 1, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((45*I)/64)*CA^3*Pi*z^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (((129*I)/64)*CA^2*CF*Pi*z^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (((33*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (15*CA^3*G[0, 1, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (43*CA^2*CF*G[0, 1, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*CF^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (15*CA^3*z*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (43*CA^2*CF*z*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (11*CA*CF^2*z*G[0, 1, z]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) - 
  (15*CA^3*z^2*G[0, 1, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (43*CA^2*CF*z^2*G[0, 1, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (11*CA*CF^2*z^2*G[0, 1, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (1379*CA^3*G[1, 0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (2005*CA^2*CF*G[1, 0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (9*CA*CF^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (85*CA^2*nf*G[1, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (59*CA*CF*nf*G[1, 0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((63*I)/64)*CA^3*Pi*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((171*I)/64)*CA^2*CF*Pi*G[1, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((39*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (3*C4AF*G[1, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) + 
  (1393*CA^3*z*G[1, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (2029*CA^2*CF*z*G[1, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (5*CA*CF^2*z*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^2) - 
  (85*CA^2*nf*z*G[1, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (59*CA*CF*nf*z*G[1, 0, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (((63*I)/32)*CA^3*Pi*z*G[1, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((171*I)/32)*CA^2*CF*Pi*z*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((39*I)/16)*CA*CF^2*Pi*z*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (3*C4AF*z*G[1, 0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (1403*CA^3*z^2*G[1, 0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (2023*CA^2*CF*z^2*G[1, 0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (21*CA*CF^2*z^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (85*CA^2*nf*z^2*G[1, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (59*CA*CF*nf*z^2*G[1, 0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (((63*I)/64)*CA^3*Pi*z^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((171*I)/64)*CA^2*CF*Pi*z^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((39*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (3*C4AF*z^2*G[1, 0, z]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (21*CA^3*G[1, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (57*CA^2*CF*G[1, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (21*CA^3*z*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (57*CA^2*CF*z*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (13*CA*CF^2*z*G[1, 0, z]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) - 
  (21*CA^3*z^2*G[1, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (57*CA^2*CF*z^2*G[1, 0, z]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (13*CA*CF^2*z^2*G[1, 0, z]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  ((45*I)/64)*CA^3*Pi*G[1, 1, z]*Zeta[3] - ((117*I)/64)*CA^2*CF*Pi*G[1, 1, z]*
   Zeta[3] + ((33*I)/32)*CA*CF^2*Pi*G[1, 1, z]*Zeta[3] + 
  (431*CA^3*G[1, 1, z]*Zeta[3])/(256*(-1 + z)^2) - 
  (1597*CA^2*CF*G[1, 1, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (3*CA*CF^2*G[1, 1, z]*Zeta[3])/(4*(-1 + z)^2) - 
  (7*CA^2*nf*G[1, 1, z]*Zeta[3])/(128*(-1 + z)) - 
  (35*CA*CF*nf*G[1, 1, z]*Zeta[3])/(192*(-1 + z)) - 
  (439*CA^3*z*G[1, 1, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (1657*CA^2*CF*z*G[1, 1, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (7*CA*CF^2*z*G[1, 1, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (7*CA^2*nf*z*G[1, 1, z]*Zeta[3])/(128*(-1 + z)) + 
  (35*CA*CF*nf*z*G[1, 1, z]*Zeta[3])/(192*(-1 + z)) + 
  (431*CA^3*z^2*G[1, 1, z]*Zeta[3])/(256*(-1 + z)^2) - 
  (1669*CA^2*CF*z^2*G[1, 1, z]*Zeta[3])/(384*(-1 + z)^2) + 
  (15*CA*CF^2*z^2*G[1, 1, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (15*CA^3*G[1, 1, z]*Zeta[3])/(64*\[Epsilon]) - 
  (39*CA^2*CF*G[1, 1, z]*Zeta[3])/(64*\[Epsilon]) + 
  (11*CA*CF^2*G[1, 1, z]*Zeta[3])/(32*\[Epsilon]) + 
  (29*CA^3*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (29*CA^2*CF*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (9*CA*CF^2*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (29*CA^3*z*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (29*CA^2*CF*z*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (9*CA*CF^2*z*G[0, 0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (29*CA^3*z^2*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (29*CA^2*CF*z^2*G[0, 0, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (9*CA*CF^2*z^2*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (21*CA^3*G[0, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (55*CA^2*CF*G[0, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (15*CA*CF^2*G[0, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (3*C4AF*G[0, 0, 1, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) - 
  (21*CA^3*z*G[0, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (55*CA^2*CF*z*G[0, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (15*CA*CF^2*z*G[0, 0, 1, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 0, 1, z]*Zeta[3])/(dA*TF*(-1 + z)^2) + 
  (21*CA^3*z^2*G[0, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (55*CA^2*CF*z^2*G[0, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (15*CA*CF^2*z^2*G[0, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 0, 1, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) - 
  (29*CA^3*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (11*CA^2*CF*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (7*CA*CF^2*G[0, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (3*C4AF*G[0, 1, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) + 
  (29*CA^3*z*G[0, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (11*CA^2*CF*z*G[0, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (7*CA*CF^2*z*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 1, 0, z]*Zeta[3])/(dA*TF*(-1 + z)^2) - 
  (29*CA^3*z^2*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (11*CA^2*CF*z^2*G[0, 1, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (7*CA*CF^2*z^2*G[0, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 1, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) - 
  (23*CA^3*G[0, 1, 1, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (27*CA^2*CF*G[0, 1, 1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (7*CA*CF^2*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (3*C4AF*G[0, 1, 1, z]*Zeta[3])/(dA*TF*(-1 + z)^2) + 
  (23*CA^3*z*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (27*CA^2*CF*z*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (7*CA*CF^2*z*G[0, 1, 1, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (6*C4AF*z*G[0, 1, 1, z]*Zeta[3])/(dA*TF*(-1 + z)^2) - 
  (23*CA^3*z^2*G[0, 1, 1, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (27*CA^2*CF*z^2*G[0, 1, 1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (7*CA*CF^2*z^2*G[0, 1, 1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, 1, 1, z]*Zeta[3])/(dA*TF*(-1 + z)^2) - 
  (139*CA^3*G[1, 0, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (11*CA^2*CF*G[1, 0, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (9*CA*CF^2*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (C4AF*G[1, 0, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) + 
  (139*CA^3*z*G[1, 0, 0, z]*Zeta[3])/(96*(-1 + z)^2) - 
  (11*CA^2*CF*z*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (9*CA*CF^2*z*G[1, 0, 0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (C4AF*z*G[1, 0, 0, z]*Zeta[3])/(dA*TF*(-1 + z)^2) - 
  (139*CA^3*z^2*G[1, 0, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (11*CA^2*CF*z^2*G[1, 0, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (9*CA*CF^2*z^2*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (C4AF*z^2*G[1, 0, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)^2) - 
  (39*CA^3*G[1, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (65*CA^2*CF*G[1, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (15*CA*CF^2*G[1, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (39*CA^3*z*G[1, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (65*CA^2*CF*z*G[1, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (15*CA*CF^2*z*G[1, 0, 1, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (39*CA^3*z^2*G[1, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (65*CA^2*CF*z^2*G[1, 0, 1, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (15*CA*CF^2*z^2*G[1, 0, 1, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (17*CA^3*G[1, 1, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (7*CA^2*CF*G[1, 1, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (7*CA*CF^2*G[1, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (C4AF*G[1, 1, 0, z]*Zeta[3])/(dA*TF*(-1 + z)) + 
  (17*CA^3*z*G[1, 1, 0, z]*Zeta[3])/(96*(-1 + z)^2) - 
  (7*CA^2*CF*z*G[1, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (7*CA*CF^2*z*G[1, 1, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (C4AF*z*G[1, 1, 0, z]*Zeta[3])/(dA*TF*(-1 + z)) - 
  (17*CA^3*z^2*G[1, 1, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (7*CA^2*CF*z^2*G[1, 1, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (7*CA*CF^2*z^2*G[1, 1, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (37*CA^3*G[1, 1, 1, z]*Zeta[3])/64 - (37*CA^2*CF*G[1, 1, 1, z]*Zeta[3])/
   64 + (7*CA*CF^2*G[1, 1, 1, z]*Zeta[3])/32 - (3*C4AF*G[1, 1, 1, z]*Zeta[3])/
   (2*dA*TF) - (793*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/1728 + 
  (229*CF*nf^2*Log[q2/\[Mu]2]*Zeta[3])/864 + ((185*I)/384)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]*Zeta[3] + ((19*I)/12)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((79*I)/32)*CF^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  (45*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/128 + 
  (567*CA^2*CF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/128 - 
  (351*CA*CF^2*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (225*CF^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (3029*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^2) - 
  (268459*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^2) + 
  (5441*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(48*(-1 + z)^2) - 
  (2119*CF^3*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (4945*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)^2) + 
  (31037*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)^2) - 
  (2617*CF^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(576*(-1 + z)^2) + 
  (((5189*I)/768)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((2137*I)/48)*CA^2*CF*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((957*I)/16)*CA*CF^2*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((621*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (133*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(576*(-1 + z)^2) + 
  (2561*CA^2*CF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^2) - 
  (277*CA*CF^2*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)^2) + 
  (107*CF^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)^2) + 
  (C4AF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TF*(-1 + z)^2) - 
  (5941*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^2) + 
  (261979*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^2) - 
  (10747*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[3])/(48*(-1 + z)^2) + 
  (2119*CF^3*z*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (4621*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(1728*(-1 + z)^2) - 
  (29741*CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(1728*(-1 + z)^2) + 
  (2617*CF^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)^2) - 
  (((5081*I)/384)*CA^3*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((4193*I)/48)*CA^2*CF*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((939*I)/8)*CA*CF^2*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((621*I)/16)*CF^3*Pi*z*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (133*CA^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)^2) - 
  (2561*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^2) + 
  (277*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^2) - 
  (107*CF^3*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^2) - 
  (C4AF*Pi^2*z*Log[q2/\[Mu]2]*Zeta[3])/(2*dA*TF*(-1 + z)^2) + 
  (755*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^2) - 
  (259171*CA^2*CF*z^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^2) + 
  (10657*CA*CF^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(96*(-1 + z)^2) - 
  (2119*CF^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (4945*CA^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)^2) + 
  (29093*CA*CF*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(3456*(-1 + z)^2) - 
  (2617*CF^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/(576*(-1 + z)^2) + 
  (((5189*I)/768)*CA^3*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((4193*I)/96)*CA^2*CF*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((465*I)/8)*CA*CF^2*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((621*I)/32)*CF^3*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (133*CA^3*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(576*(-1 + z)^2) + 
  (2561*CA^2*CF*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^2) - 
  (277*CA*CF^2*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)^2) + 
  (107*CF^3*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TF*(-1 + z)^2) + 
  (5*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) - 
  (63*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (39*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]^2) - 
  (25*CF^3*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]^2) + 
  (185*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (19*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(36*\[Epsilon]) - 
  (79*CF^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(96*\[Epsilon]) + 
  (((15*I)/64)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((189*I)/64)*CA^2*CF*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (((117*I)/16)*CA*CF^2*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((75*I)/16)*CF^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (5189*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (2137*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2*\[Epsilon]) + 
  (319*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) - 
  (207*CF^3*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (5081*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(1152*(-1 + z)^2*\[Epsilon]) + 
  (4193*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2*\[Epsilon]) - 
  (313*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2*\[Epsilon]) + 
  (207*CF^3*z*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) + 
  (5189*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(2304*(-1 + z)^2*\[Epsilon]) - 
  (4193*CA^2*CF*z^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)^2*\[Epsilon]) + 
  (155*CA*CF^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2*\[Epsilon]) - 
  (207*CF^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (6401*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^2) - 
  (2005*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)^2) - 
  (331*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^2) + 
  (93*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (((99*I)/64)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((423*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((171*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (6401*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^2) + 
  (2017*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (39*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) + 
  (331*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(192*(-1 + z)^2) - 
  (93*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (((99*I)/32)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((423*I)/32)*CA^2*CF*Pi*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((171*I)/16)*CA*CF^2*Pi*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (6401*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^2) - 
  (2005*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^2) + 
  (81*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) - 
  (331*CA^2*nf*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^2) + 
  (93*CA*CF*nf*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (((99*I)/64)*CA^3*Pi*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((423*I)/64)*CA^2*CF*Pi*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((171*I)/32)*CA*CF^2*Pi*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (141*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) + 
  (57*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (33*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) + 
  (141*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - 
  (57*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2*\[Epsilon]) + 
  (33*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2*\[Epsilon]) - 
  (141*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (64*(-1 + z)^2*\[Epsilon]) + (57*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(32*(-1 + z)^2*\[Epsilon]) - ((9*I)/64)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]*Zeta[3] - ((99*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]*
   Zeta[3] + ((63*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (1649*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^2) - 
  (961*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) - 
  (101*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)) - 
  (21*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)) - 
  (1577*CA^3*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)^2) + 
  (901*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (15*CA*CF^2*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) + 
  (101*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(384*(-1 + z)) + 
  (21*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)) + 
  (1649*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(768*(-1 + z)^2) - 
  (889*CA^2*CF*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(128*(-1 + z)^2) + 
  (27*CA*CF^2*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (33*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (21*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (45*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (15*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (39*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (45*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (15*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (39*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) + 
  (45*CA^3*z^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (15*CA^2*CF*z^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (39*CA*CF^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (45*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (129*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (33*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (45*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (129*CA^2*CF*z*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (33*CA*CF^2*z*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) + 
  (45*CA^3*z^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (129*CA^2*CF*z^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (33*CA*CF^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (63*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (171*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (39*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (63*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) + 
  (171*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (39*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*(-1 + z)^2) + 
  (63*CA^3*z^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) - 
  (171*CA^2*CF*z^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*(-1 + z)^2) + 
  (39*CA*CF^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*(-1 + z)^2) - 
  (45*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (117*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (33*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (185*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/768 - 
  (19*CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (79*CF^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/64 - ((45*I)/128)*CA^3*Pi*
   Log[q2/\[Mu]2]^2*Zeta[3] + ((567*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2*
   Zeta[3] - ((351*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2]^2*Zeta[3] + 
  ((225*I)/32)*CF^3*Pi*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (5189*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + z)^2) + 
  (2137*CA^2*CF*Log[q2/\[Mu]2]^2*Zeta[3])/(96*(-1 + z)^2) - 
  (957*CA*CF^2*Log[q2/\[Mu]2]^2*Zeta[3])/(32*(-1 + z)^2) + 
  (621*CF^3*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^2) + 
  (5081*CA^3*z*Log[q2/\[Mu]2]^2*Zeta[3])/(768*(-1 + z)^2) - 
  (4193*CA^2*CF*z*Log[q2/\[Mu]2]^2*Zeta[3])/(96*(-1 + z)^2) + 
  (939*CA*CF^2*z*Log[q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + z)^2) - 
  (621*CF^3*z*Log[q2/\[Mu]2]^2*Zeta[3])/(32*(-1 + z)^2) - 
  (5189*CA^3*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(1536*(-1 + z)^2) + 
  (4193*CA^2*CF*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(192*(-1 + z)^2) - 
  (465*CA*CF^2*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(16*(-1 + z)^2) + 
  (621*CF^3*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^2) - 
  (15*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) + 
  (189*CA^2*CF*Log[q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) - 
  (117*CA*CF^2*Log[q2/\[Mu]2]^2*Zeta[3])/(32*\[Epsilon]) + 
  (75*CF^3*Log[q2/\[Mu]2]^2*Zeta[3])/(32*\[Epsilon]) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + z)^2) + 
  (423*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + z)^2) - 
  (171*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^2) + 
  (99*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^2) - 
  (423*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^2) + 
  (171*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(32*(-1 + z)^2) - 
  (99*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + z)^2) + 
  (423*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(128*(-1 + z)^2) - 
  (171*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(64*(-1 + z)^2) + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/128 + 
  (99*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/128 - 
  (63*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 + 
  (15*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/128 - 
  (189*CA^2*CF*Log[q2/\[Mu]2]^3*Zeta[3])/128 + 
  (117*CA*CF^2*Log[q2/\[Mu]2]^3*Zeta[3])/32 - 
  (75*CF^3*Log[q2/\[Mu]2]^3*Zeta[3])/32 + (7015*CA^3*Zeta[3]^2)/
   (2304*(-1 + z)^2) - (17851*CA^2*CF*Zeta[3]^2)/(1152*(-1 + z)^2) + 
  (4241*CA*CF^2*Zeta[3]^2)/(192*(-1 + z)^2) - 
  (913*CF^3*Zeta[3]^2)/(96*(-1 + z)^2) - (3*C4AF*Zeta[3]^2)/
   (dA*TF*(-1 + z)^2) - (7015*CA^3*z*Zeta[3]^2)/(1152*(-1 + z)^2) + 
  (17851*CA^2*CF*z*Zeta[3]^2)/(576*(-1 + z)^2) - 
  (4241*CA*CF^2*z*Zeta[3]^2)/(96*(-1 + z)^2) + 
  (913*CF^3*z*Zeta[3]^2)/(48*(-1 + z)^2) + (6*C4AF*z*Zeta[3]^2)/
   (dA*TF*(-1 + z)^2) + (7015*CA^3*z^2*Zeta[3]^2)/(2304*(-1 + z)^2) - 
  (17851*CA^2*CF*z^2*Zeta[3]^2)/(1152*(-1 + z)^2) + 
  (4241*CA*CF^2*z^2*Zeta[3]^2)/(192*(-1 + z)^2) - 
  (913*CF^3*z^2*Zeta[3]^2)/(96*(-1 + z)^2) - (3*C4AF*z^2*Zeta[3]^2)/
   (dA*TF*(-1 + z)^2) - (10*C4FF*nf*Zeta[5])/(3*dA*TF) + 
  (250463*CA^3*Zeta[5])/(11520*(-1 + z)^2) - (1615*CA^2*CF*Zeta[5])/
   (72*(-1 + z)^2) - (13921*CA*CF^2*Zeta[5])/(720*(-1 + z)^2) + 
  (2119*CF^3*Zeta[5])/(160*(-1 + z)^2) - (8641*CA^2*nf*Zeta[5])/
   (1920*(-1 + z)^2) + (11543*CA*CF*nf*Zeta[5])/(1440*(-1 + z)^2) - 
  (3443*CF^2*nf*Zeta[5])/(1440*(-1 + z)^2) + (((101*I)/20)*CA^3*Pi*Zeta[5])/
   (-1 + z)^2 - (((667*I)/40)*CA^2*CF*Pi*Zeta[5])/(-1 + z)^2 + 
  (((1041*I)/160)*CA*CF^2*Pi*Zeta[5])/(-1 + z)^2 + 
  (((483*I)/80)*CF^3*Pi*Zeta[5])/(-1 + z)^2 + 
  (55*C4AF*Zeta[5])/(6*dA*TF*(-1 + z)^2) - (((3*I)/4)*C4AF*Pi*Zeta[5])/
   (dA*TF*(-1 + z)^2) - (258743*CA^3*z*Zeta[5])/(5760*(-1 + z)^2) + 
  (28945*CA^2*CF*z*Zeta[5])/(576*(-1 + z)^2) + (23297*CA*CF^2*z*Zeta[5])/
   (720*(-1 + z)^2) - (2119*CF^3*z*Zeta[5])/(80*(-1 + z)^2) + 
  (8341*CA^2*nf*z*Zeta[5])/(960*(-1 + z)^2) - (11543*CA*CF*nf*z*Zeta[5])/
   (720*(-1 + z)^2) + (3443*CF^2*nf*z*Zeta[5])/(720*(-1 + z)^2) - 
  (((101*I)/10)*CA^3*Pi*z*Zeta[5])/(-1 + z)^2 + 
  (((667*I)/20)*CA^2*CF*Pi*z*Zeta[5])/(-1 + z)^2 - 
  (((1041*I)/80)*CA*CF^2*Pi*z*Zeta[5])/(-1 + z)^2 - 
  (((483*I)/40)*CF^3*Pi*z*Zeta[5])/(-1 + z)^2 - 
  (259*C4AF*z*Zeta[5])/(48*dA*TF*(-1 + z)^2) + (((3*I)/2)*C4AF*Pi*z*Zeta[5])/
   (dA*TF*(-1 + z)^2) + (259373*CA^3*z^2*Zeta[5])/(11520*(-1 + z)^2) - 
  (27487*CA^2*CF*z^2*Zeta[5])/(1152*(-1 + z)^2) - 
  (45289*CA*CF^2*z^2*Zeta[5])/(2880*(-1 + z)^2) + 
  (2119*CF^3*z^2*Zeta[5])/(160*(-1 + z)^2) - (8641*CA^2*nf*z^2*Zeta[5])/
   (1920*(-1 + z)^2) + (11543*CA*CF*nf*z^2*Zeta[5])/(1440*(-1 + z)^2) - 
  (3443*CF^2*nf*z^2*Zeta[5])/(1440*(-1 + z)^2) + 
  (((101*I)/20)*CA^3*Pi*z^2*Zeta[5])/(-1 + z)^2 - 
  (((667*I)/40)*CA^2*CF*Pi*z^2*Zeta[5])/(-1 + z)^2 + 
  (((1041*I)/160)*CA*CF^2*Pi*z^2*Zeta[5])/(-1 + z)^2 + 
  (((483*I)/80)*CF^3*Pi*z^2*Zeta[5])/(-1 + z)^2 + 
  (35*C4AF*z^2*Zeta[5])/(48*dA*TF*(-1 + z)^2) - 
  (((3*I)/4)*C4AF*Pi*z^2*Zeta[5])/(dA*TF*(-1 + z)^2) + 
  (101*CA^3*Zeta[5])/(60*(-1 + z)^2*\[Epsilon]) - 
  (667*CA^2*CF*Zeta[5])/(120*(-1 + z)^2*\[Epsilon]) + 
  (347*CA*CF^2*Zeta[5])/(160*(-1 + z)^2*\[Epsilon]) + 
  (161*CF^3*Zeta[5])/(80*(-1 + z)^2*\[Epsilon]) - 
  (C4AF*Zeta[5])/(4*dA*TF*(-1 + z)^2*\[Epsilon]) - 
  (101*CA^3*z*Zeta[5])/(30*(-1 + z)^2*\[Epsilon]) + 
  (667*CA^2*CF*z*Zeta[5])/(60*(-1 + z)^2*\[Epsilon]) - 
  (347*CA*CF^2*z*Zeta[5])/(80*(-1 + z)^2*\[Epsilon]) - 
  (161*CF^3*z*Zeta[5])/(40*(-1 + z)^2*\[Epsilon]) + 
  (C4AF*z*Zeta[5])/(2*dA*TF*(-1 + z)^2*\[Epsilon]) + 
  (101*CA^3*z^2*Zeta[5])/(60*(-1 + z)^2*\[Epsilon]) - 
  (667*CA^2*CF*z^2*Zeta[5])/(120*(-1 + z)^2*\[Epsilon]) + 
  (347*CA*CF^2*z^2*Zeta[5])/(160*(-1 + z)^2*\[Epsilon]) + 
  (161*CF^3*z^2*Zeta[5])/(80*(-1 + z)^2*\[Epsilon]) - 
  (C4AF*z^2*Zeta[5])/(4*dA*TF*(-1 + z)^2*\[Epsilon]) + 
  (303*CA^3*G[0, z]*Zeta[5])/(160*(-1 + z)^2) + 
  (CA^2*CF*G[0, z]*Zeta[5])/(20*(-1 + z)^2) - (229*CA*CF^2*G[0, z]*Zeta[5])/
   (80*(-1 + z)^2) + (3*C4AF*G[0, z]*Zeta[5])/(4*dA*TF*(-1 + z)^2) - 
  (303*CA^3*z*G[0, z]*Zeta[5])/(80*(-1 + z)^2) - 
  (CA^2*CF*z*G[0, z]*Zeta[5])/(10*(-1 + z)^2) + 
  (229*CA*CF^2*z*G[0, z]*Zeta[5])/(40*(-1 + z)^2) - 
  (3*C4AF*z*G[0, z]*Zeta[5])/(2*dA*TF*(-1 + z)^2) + 
  (303*CA^3*z^2*G[0, z]*Zeta[5])/(160*(-1 + z)^2) + 
  (CA^2*CF*z^2*G[0, z]*Zeta[5])/(20*(-1 + z)^2) - 
  (229*CA*CF^2*z^2*G[0, z]*Zeta[5])/(80*(-1 + z)^2) + 
  (3*C4AF*z^2*G[0, z]*Zeta[5])/(4*dA*TF*(-1 + z)^2) + 
  (2563*CA^3*G[1, z]*Zeta[5])/(960*(-1 + z)^2) - 
  (26*CA^2*CF*G[1, z]*Zeta[5])/(5*(-1 + z)^2) + 
  (53*CA*CF^2*G[1, z]*Zeta[5])/(40*(-1 + z)^2) + 
  (11*C4AF*G[1, z]*Zeta[5])/(4*dA*TF*(-1 + z)^2) - 
  (2563*CA^3*z*G[1, z]*Zeta[5])/(480*(-1 + z)^2) + 
  (52*CA^2*CF*z*G[1, z]*Zeta[5])/(5*(-1 + z)^2) - 
  (53*CA*CF^2*z*G[1, z]*Zeta[5])/(20*(-1 + z)^2) - 
  (11*C4AF*z*G[1, z]*Zeta[5])/(2*dA*TF*(-1 + z)^2) + 
  (2563*CA^3*z^2*G[1, z]*Zeta[5])/(960*(-1 + z)^2) - 
  (26*CA^2*CF*z^2*G[1, z]*Zeta[5])/(5*(-1 + z)^2) + 
  (53*CA*CF^2*z^2*G[1, z]*Zeta[5])/(40*(-1 + z)^2) + 
  (11*C4AF*z^2*G[1, z]*Zeta[5])/(4*dA*TF*(-1 + z)^2) - 
  (101*CA^3*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)^2) + 
  (667*CA^2*CF*Log[q2/\[Mu]2]*Zeta[5])/(40*(-1 + z)^2) - 
  (1041*CA*CF^2*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)^2) - 
  (483*CF^3*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^2) + 
  (3*C4AF*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TF*(-1 + z)^2) + 
  (101*CA^3*z*Log[q2/\[Mu]2]*Zeta[5])/(10*(-1 + z)^2) - 
  (667*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)^2) + 
  (1041*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^2) + 
  (483*CF^3*z*Log[q2/\[Mu]2]*Zeta[5])/(40*(-1 + z)^2) - 
  (3*C4AF*z*Log[q2/\[Mu]2]*Zeta[5])/(2*dA*TF*(-1 + z)^2) - 
  (101*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)^2) + 
  (667*CA^2*CF*z^2*Log[q2/\[Mu]2]*Zeta[5])/(40*(-1 + z)^2) - 
  (1041*CA*CF^2*z^2*Log[q2/\[Mu]2]*Zeta[5])/(160*(-1 + z)^2) - 
  (483*CF^3*z^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^2) + 
  (3*C4AF*z^2*Log[q2/\[Mu]2]*Zeta[5])/(4*dA*TF*(-1 + z)^2)}


==> anc/Split_g2qqbar_NLO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(19*CA)/9 - 2*CF - (5*nf)/18 + (CA*Pi^2)/16 + (CF*Pi^2)/24 + 
  CA/(4*\[Epsilon]^2) - CF/(2*\[Epsilon]^2) + (11*CA)/(12*\[Epsilon]) - 
  (3*CF)/(4*\[Epsilon]) - nf/(6*\[Epsilon]) + ((I/4)*CA*Pi)/\[Epsilon] + 
  (229*CA*\[Epsilon])/54 - 4*CF*\[Epsilon] - (14*nf*\[Epsilon])/27 - 
  (11*CA*Pi^2*\[Epsilon])/144 + (CF*Pi^2*\[Epsilon])/16 + 
  (nf*Pi^2*\[Epsilon])/72 - (I/48)*CA*Pi^3*\[Epsilon] + 
  (688*CA*\[Epsilon]^2)/81 - 8*CF*\[Epsilon]^2 - (82*nf*\[Epsilon]^2)/81 - 
  (19*CA*Pi^2*\[Epsilon]^2)/108 + (CF*Pi^2*\[Epsilon]^2)/6 + 
  (5*nf*Pi^2*\[Epsilon]^2)/216 - (11*CA*Pi^4*\[Epsilon]^2)/1152 + 
  (47*CF*Pi^4*\[Epsilon]^2)/2880 + (4130*CA*\[Epsilon]^3)/243 - 
  16*CF*\[Epsilon]^3 - (488*nf*\[Epsilon]^3)/243 - 
  (229*CA*Pi^2*\[Epsilon]^3)/648 + (CF*Pi^2*\[Epsilon]^3)/3 + 
  (7*nf*Pi^2*\[Epsilon]^3)/162 - (517*CA*Pi^4*\[Epsilon]^3)/17280 + 
  (47*CF*Pi^4*\[Epsilon]^3)/1920 + (47*nf*Pi^4*\[Epsilon]^3)/8640 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 + (24784*CA*\[Epsilon]^4)/729 - 
  32*CF*\[Epsilon]^4 - (2920*nf*\[Epsilon]^4)/729 - 
  (172*CA*Pi^2*\[Epsilon]^4)/243 + (2*CF*Pi^2*\[Epsilon]^4)/3 + 
  (41*nf*Pi^2*\[Epsilon]^4)/486 - (893*CA*Pi^4*\[Epsilon]^4)/12960 + 
  (47*CF*Pi^4*\[Epsilon]^4)/720 + (47*nf*Pi^4*\[Epsilon]^4)/5184 - 
  (319*CA*Pi^6*\[Epsilon]^4)/69120 + (949*CF*Pi^6*\[Epsilon]^4)/241920 - 
  (CA*G[0, x])/(2*\[Epsilon]) + (CA*Pi^2*\[Epsilon]*G[0, x])/24 + 
  (47*CA*Pi^4*\[Epsilon]^3*G[0, x])/2880 - (I/4)*CA*Pi*G[1, x] + 
  (CA*G[1, x])/(4*\[Epsilon]) - (CA*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - (47*CA*Pi^4*\[Epsilon]^3*G[1, x])/
   5760 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, x] - (CA*G[1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, x] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/1920 - (CA*\[Epsilon]*G[1, 1, 0, x])/
   2 + (CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + 
  (CA*\[Epsilon]*G[1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] - (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 1, x] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] - (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - 
  (11*CA*Log[Q2/\[Mu]2])/12 + (3*CF*Log[Q2/\[Mu]2])/4 + 
  (nf*Log[Q2/\[Mu]2])/6 - (I/4)*CA*Pi*Log[Q2/\[Mu]2] - 
  (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + (CF*Log[Q2/\[Mu]2])/(2*\[Epsilon]) - 
  (19*CA*\[Epsilon]*Log[Q2/\[Mu]2])/9 + 2*CF*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (5*nf*\[Epsilon]*Log[Q2/\[Mu]2])/18 - (CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/
   16 - (CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/24 - 
  (229*CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/54 + 
  4*CF*\[Epsilon]^2*Log[Q2/\[Mu]2] + (14*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/27 + 
  (11*CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/144 - 
  (CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/16 - 
  (nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/72 + (I/48)*CA*Pi^3*\[Epsilon]^2*
   Log[Q2/\[Mu]2] - (688*CA*\[Epsilon]^3*Log[Q2/\[Mu]2])/81 + 
  8*CF*\[Epsilon]^3*Log[Q2/\[Mu]2] + (82*nf*\[Epsilon]^3*Log[Q2/\[Mu]2])/81 + 
  (19*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/108 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/6 - 
  (5*nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/216 + 
  (11*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/1152 - 
  (47*CF*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/2880 - 
  (4130*CA*\[Epsilon]^4*Log[Q2/\[Mu]2])/243 + 
  16*CF*\[Epsilon]^4*Log[Q2/\[Mu]2] + (488*nf*\[Epsilon]^4*Log[Q2/\[Mu]2])/
   243 + (229*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/648 - 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/3 - 
  (7*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/162 + 
  (517*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2])/17280 - 
  (47*CF*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2])/1920 - 
  (47*nf*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2])/8640 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[Q2/\[Mu]2] + 
  (CA*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CA*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (47*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/5760 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*Log[Q2/\[Mu]2]^2)/8 - (CF*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA*\[Epsilon]*Log[Q2/\[Mu]2]^2)/24 - (3*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2)/
   8 - (nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/12 + (I/8)*CA*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^2 + (19*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/18 - 
  CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - (5*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/
   36 + (CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/32 + 
  (CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/48 + 
  (229*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/108 - 
  2*CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 - (7*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/
   27 - (11*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/288 + 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/32 + 
  (nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/144 - 
  (I/96)*CA*Pi^3*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 + 
  (344*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/81 - 
  4*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^2 - (41*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/
   81 - (19*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/216 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/12 + 
  (5*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/432 - 
  (11*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/2304 + 
  (47*CF*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/5760 - 
  (CA*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (CA*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   96 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 + (CF*\[Epsilon]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/72 + 
  (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/8 + (nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/
   36 - (I/24)*CA*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (19*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/54 + 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/3 + (5*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/
   108 - (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/96 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/144 - 
  (229*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/324 + 
  (2*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/3 + 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/81 + 
  (11*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/864 - 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/96 - 
  (nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/432 + 
  (I/288)*CA*Pi^3*\[Epsilon]^4*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 - (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/
   48 + (11*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^4)/288 - 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^4)/32 - (nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^4)/
   144 + (I/96)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]^4 + 
  (19*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/216 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/12 - 
  (5*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/432 + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/384 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/576 - 
  (CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 + (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/
   240 - (11*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^5)/1440 + 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^5)/160 + (nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^5)/
   720 - (I/480)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^5 + 
  (CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/1440 - (CA*\[Epsilon]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]*Zeta[3])/6 - (77*CA*\[Epsilon]^2*Zeta[3])/36 + 
  (7*CF*\[Epsilon]^2*Zeta[3])/4 + (7*nf*\[Epsilon]^2*Zeta[3])/18 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (133*CA*\[Epsilon]^3*Zeta[3])/27 + 
  (14*CF*\[Epsilon]^3*Zeta[3])/3 + (35*nf*\[Epsilon]^3*Zeta[3])/54 - 
  (3*CA*Pi^2*\[Epsilon]^3*Zeta[3])/16 - (7*CF*Pi^2*\[Epsilon]^3*Zeta[3])/72 - 
  (1603*CA*\[Epsilon]^4*Zeta[3])/162 + (28*CF*\[Epsilon]^4*Zeta[3])/3 + 
  (98*nf*\[Epsilon]^4*Zeta[3])/81 + (77*CA*Pi^2*\[Epsilon]^4*Zeta[3])/432 - 
  (7*CF*Pi^2*\[Epsilon]^4*Zeta[3])/48 - (7*nf*Pi^2*\[Epsilon]^4*Zeta[3])/
   216 + ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + 
  (7*CA*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CA*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, x]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 + 
  (13*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CA*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (77*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CF*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (7*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3])/18 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3] + 
  (133*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/27 - 
  (14*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (35*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/54 + 
  (3*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (13*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (77*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3])/72 + 
  (7*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3])/8 + 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (7*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/36 - 
  (35*CA*\[Epsilon]^4*Zeta[3]^2)/72 - (49*CF*\[Epsilon]^4*Zeta[3]^2)/36 - 
  (21*CA*\[Epsilon]^3*Zeta[5])/20 + (31*CF*\[Epsilon]^3*Zeta[5])/10 - 
  (341*CA*\[Epsilon]^4*Zeta[5])/60 + (93*CF*\[Epsilon]^4*Zeta[5])/20 + 
  (31*nf*\[Epsilon]^4*Zeta[5])/30 - ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 + 
  (21*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20 - 
  (31*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/10, 
 (19*CA)/9 - 2*CF - (5*nf)/18 + (CA*Pi^2)/16 + (CF*Pi^2)/24 + 
  CA/(4*\[Epsilon]^2) - CF/(2*\[Epsilon]^2) + (11*CA)/(12*\[Epsilon]) - 
  (3*CF)/(4*\[Epsilon]) - nf/(6*\[Epsilon]) + ((I/4)*CA*Pi)/\[Epsilon] + 
  (229*CA*\[Epsilon])/54 - 4*CF*\[Epsilon] - (14*nf*\[Epsilon])/27 - 
  (11*CA*Pi^2*\[Epsilon])/144 + (CF*Pi^2*\[Epsilon])/16 + 
  (nf*Pi^2*\[Epsilon])/72 - (I/48)*CA*Pi^3*\[Epsilon] + 
  (688*CA*\[Epsilon]^2)/81 - 8*CF*\[Epsilon]^2 - (82*nf*\[Epsilon]^2)/81 - 
  (19*CA*Pi^2*\[Epsilon]^2)/108 + (CF*Pi^2*\[Epsilon]^2)/6 + 
  (5*nf*Pi^2*\[Epsilon]^2)/216 - (11*CA*Pi^4*\[Epsilon]^2)/1152 + 
  (47*CF*Pi^4*\[Epsilon]^2)/2880 + (4130*CA*\[Epsilon]^3)/243 - 
  16*CF*\[Epsilon]^3 - (488*nf*\[Epsilon]^3)/243 - 
  (229*CA*Pi^2*\[Epsilon]^3)/648 + (CF*Pi^2*\[Epsilon]^3)/3 + 
  (7*nf*Pi^2*\[Epsilon]^3)/162 - (517*CA*Pi^4*\[Epsilon]^3)/17280 + 
  (47*CF*Pi^4*\[Epsilon]^3)/1920 + (47*nf*Pi^4*\[Epsilon]^3)/8640 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 + (24784*CA*\[Epsilon]^4)/729 - 
  32*CF*\[Epsilon]^4 - (2920*nf*\[Epsilon]^4)/729 - 
  (172*CA*Pi^2*\[Epsilon]^4)/243 + (2*CF*Pi^2*\[Epsilon]^4)/3 + 
  (41*nf*Pi^2*\[Epsilon]^4)/486 - (893*CA*Pi^4*\[Epsilon]^4)/12960 + 
  (47*CF*Pi^4*\[Epsilon]^4)/720 + (47*nf*Pi^4*\[Epsilon]^4)/5184 - 
  (319*CA*Pi^6*\[Epsilon]^4)/69120 + (949*CF*Pi^6*\[Epsilon]^4)/241920 - 
  (CA*G[0, x])/(2*\[Epsilon]) + (CA*Pi^2*\[Epsilon]*G[0, x])/24 + 
  (47*CA*Pi^4*\[Epsilon]^3*G[0, x])/2880 - (I/4)*CA*Pi*G[1, x] + 
  (CA*G[1, x])/(4*\[Epsilon]) - (CA*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - (47*CA*Pi^4*\[Epsilon]^3*G[1, x])/
   5760 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, x] - (CA*G[1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, x] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/1920 - (CA*\[Epsilon]*G[1, 1, 0, x])/
   2 + (CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + 
  (CA*\[Epsilon]*G[1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] - (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 1, x] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] - (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - 
  (11*CA*Log[Q2/\[Mu]2])/12 + (3*CF*Log[Q2/\[Mu]2])/4 + 
  (nf*Log[Q2/\[Mu]2])/6 - (I/4)*CA*Pi*Log[Q2/\[Mu]2] - 
  (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + (CF*Log[Q2/\[Mu]2])/(2*\[Epsilon]) - 
  (19*CA*\[Epsilon]*Log[Q2/\[Mu]2])/9 + 2*CF*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (5*nf*\[Epsilon]*Log[Q2/\[Mu]2])/18 - (CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/
   16 - (CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/24 - 
  (229*CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/54 + 
  4*CF*\[Epsilon]^2*Log[Q2/\[Mu]2] + (14*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/27 + 
  (11*CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/144 - 
  (CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/16 - 
  (nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/72 + (I/48)*CA*Pi^3*\[Epsilon]^2*
   Log[Q2/\[Mu]2] - (688*CA*\[Epsilon]^3*Log[Q2/\[Mu]2])/81 + 
  8*CF*\[Epsilon]^3*Log[Q2/\[Mu]2] + (82*nf*\[Epsilon]^3*Log[Q2/\[Mu]2])/81 + 
  (19*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/108 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/6 - 
  (5*nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/216 + 
  (11*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/1152 - 
  (47*CF*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/2880 - 
  (4130*CA*\[Epsilon]^4*Log[Q2/\[Mu]2])/243 + 
  16*CF*\[Epsilon]^4*Log[Q2/\[Mu]2] + (488*nf*\[Epsilon]^4*Log[Q2/\[Mu]2])/
   243 + (229*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/648 - 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/3 - 
  (7*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/162 + 
  (517*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2])/17280 - 
  (47*CF*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2])/1920 - 
  (47*nf*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2])/8640 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[Q2/\[Mu]2] + 
  (CA*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CA*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (47*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/5760 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*Log[Q2/\[Mu]2]^2)/8 - (CF*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA*\[Epsilon]*Log[Q2/\[Mu]2]^2)/24 - (3*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2)/
   8 - (nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/12 + (I/8)*CA*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^2 + (19*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/18 - 
  CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - (5*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/
   36 + (CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/32 + 
  (CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/48 + 
  (229*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/108 - 
  2*CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 - (7*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/
   27 - (11*CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/288 + 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/32 + 
  (nf*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/144 - 
  (I/96)*CA*Pi^3*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 + 
  (344*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/81 - 
  4*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^2 - (41*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/
   81 - (19*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/216 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/12 + 
  (5*nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/432 - 
  (11*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/2304 + 
  (47*CF*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/5760 - 
  (CA*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (CA*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   96 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 + (CF*\[Epsilon]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/72 + 
  (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/8 + (nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/
   36 - (I/24)*CA*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (19*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/54 + 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/3 + (5*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/
   108 - (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/96 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/144 - 
  (229*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/324 + 
  (2*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/3 + 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/81 + 
  (11*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/864 - 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/96 - 
  (nf*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/432 + 
  (I/288)*CA*Pi^3*\[Epsilon]^4*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 - (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/
   48 + (11*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^4)/288 - 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^4)/32 - (nf*\[Epsilon]^3*Log[Q2/\[Mu]2]^4)/
   144 + (I/96)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]^4 + 
  (19*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/216 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/12 - 
  (5*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/432 + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/384 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/576 - 
  (CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 + (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/
   240 - (11*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^5)/1440 + 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^5)/160 + (nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^5)/
   720 - (I/480)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^5 + 
  (CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/1440 - (CA*\[Epsilon]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]*Zeta[3])/6 - (77*CA*\[Epsilon]^2*Zeta[3])/36 + 
  (7*CF*\[Epsilon]^2*Zeta[3])/4 + (7*nf*\[Epsilon]^2*Zeta[3])/18 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (133*CA*\[Epsilon]^3*Zeta[3])/27 + 
  (14*CF*\[Epsilon]^3*Zeta[3])/3 + (35*nf*\[Epsilon]^3*Zeta[3])/54 - 
  (3*CA*Pi^2*\[Epsilon]^3*Zeta[3])/16 - (7*CF*Pi^2*\[Epsilon]^3*Zeta[3])/72 - 
  (1603*CA*\[Epsilon]^4*Zeta[3])/162 + (28*CF*\[Epsilon]^4*Zeta[3])/3 + 
  (98*nf*\[Epsilon]^4*Zeta[3])/81 + (77*CA*Pi^2*\[Epsilon]^4*Zeta[3])/432 - 
  (7*CF*Pi^2*\[Epsilon]^4*Zeta[3])/48 - (7*nf*Pi^2*\[Epsilon]^4*Zeta[3])/
   216 + ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + 
  (7*CA*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CA*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, x]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 + 
  (13*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CA*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (77*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CF*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (7*nf*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3])/18 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[Q2/\[Mu]2]*Zeta[3] + 
  (133*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/27 - 
  (14*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (35*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/54 + 
  (3*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (13*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (77*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3])/72 + 
  (7*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3])/8 + 
  (7*nf*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (7*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/36 - 
  (35*CA*\[Epsilon]^4*Zeta[3]^2)/72 - (49*CF*\[Epsilon]^4*Zeta[3]^2)/36 - 
  (21*CA*\[Epsilon]^3*Zeta[5])/20 + (31*CF*\[Epsilon]^3*Zeta[5])/10 - 
  (341*CA*\[Epsilon]^4*Zeta[5])/60 + (93*CF*\[Epsilon]^4*Zeta[5])/20 + 
  (31*nf*\[Epsilon]^4*Zeta[5])/30 - ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 + 
  (21*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20 - 
  (31*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/10}


==> anc/Split_g2qqbar_NLO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(19*CA)/9 - 2*CF - (5*nf)/18 + ((11*I)/12)*CA*Pi - ((3*I)/4)*CF*Pi - 
  (I/6)*nf*Pi - (3*CA*Pi^2)/16 + (7*CF*Pi^2)/24 + CA/(4*\[Epsilon]^2) - 
  CF/(2*\[Epsilon]^2) + (11*CA)/(12*\[Epsilon]) - (3*CF)/(4*\[Epsilon]) - 
  nf/(6*\[Epsilon]) + ((I/4)*CA*Pi)/\[Epsilon] - ((I/2)*CF*Pi)/\[Epsilon] + 
  (229*CA*\[Epsilon])/54 - 4*CF*\[Epsilon] - (14*nf*\[Epsilon])/27 + 
  ((19*I)/9)*CA*Pi*\[Epsilon] - (2*I)*CF*Pi*\[Epsilon] - 
  ((5*I)/18)*nf*Pi*\[Epsilon] - (77*CA*Pi^2*\[Epsilon])/144 + 
  (7*CF*Pi^2*\[Epsilon])/16 + (7*nf*Pi^2*\[Epsilon])/72 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon] + (I/8)*CF*Pi^3*\[Epsilon] + 
  (688*CA*\[Epsilon]^2)/81 - 8*CF*\[Epsilon]^2 - (82*nf*\[Epsilon]^2)/81 + 
  ((229*I)/54)*CA*Pi*\[Epsilon]^2 - (4*I)*CF*Pi*\[Epsilon]^2 - 
  ((14*I)/27)*nf*Pi*\[Epsilon]^2 - (133*CA*Pi^2*\[Epsilon]^2)/108 + 
  (7*CF*Pi^2*\[Epsilon]^2)/6 + (35*nf*Pi^2*\[Epsilon]^2)/216 - 
  ((11*I)/48)*CA*Pi^3*\[Epsilon]^2 + ((3*I)/16)*CF*Pi^3*\[Epsilon]^2 + 
  (I/24)*nf*Pi^3*\[Epsilon]^2 + (37*CA*Pi^4*\[Epsilon]^2)/1152 - 
  (73*CF*Pi^4*\[Epsilon]^2)/2880 + (4130*CA*\[Epsilon]^3)/243 - 
  16*CF*\[Epsilon]^3 - (488*nf*\[Epsilon]^3)/243 + 
  ((688*I)/81)*CA*Pi*\[Epsilon]^3 - (8*I)*CF*Pi*\[Epsilon]^3 - 
  ((82*I)/81)*nf*Pi*\[Epsilon]^3 - (1603*CA*Pi^2*\[Epsilon]^3)/648 + 
  (7*CF*Pi^2*\[Epsilon]^3)/3 + (49*nf*Pi^2*\[Epsilon]^3)/162 - 
  ((19*I)/36)*CA*Pi^3*\[Epsilon]^3 + (I/2)*CF*Pi^3*\[Epsilon]^3 + 
  ((5*I)/72)*nf*Pi^3*\[Epsilon]^3 + (803*CA*Pi^4*\[Epsilon]^3)/17280 - 
  (73*CF*Pi^4*\[Epsilon]^3)/1920 - (73*nf*Pi^4*\[Epsilon]^3)/8640 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^3 + (I/192)*CF*Pi^5*\[Epsilon]^3 + 
  (24784*CA*\[Epsilon]^4)/729 - 32*CF*\[Epsilon]^4 - 
  (2920*nf*\[Epsilon]^4)/729 + ((4130*I)/243)*CA*Pi*\[Epsilon]^4 - 
  (16*I)*CF*Pi*\[Epsilon]^4 - ((488*I)/243)*nf*Pi*\[Epsilon]^4 - 
  (1204*CA*Pi^2*\[Epsilon]^4)/243 + (14*CF*Pi^2*\[Epsilon]^4)/3 + 
  (287*nf*Pi^2*\[Epsilon]^4)/486 - ((229*I)/216)*CA*Pi^3*\[Epsilon]^4 + 
  I*CF*Pi^3*\[Epsilon]^4 + ((7*I)/54)*nf*Pi^3*\[Epsilon]^4 + 
  (1387*CA*Pi^4*\[Epsilon]^4)/12960 - (73*CF*Pi^4*\[Epsilon]^4)/720 - 
  (73*nf*Pi^4*\[Epsilon]^4)/5184 - ((11*I)/1152)*CA*Pi^5*\[Epsilon]^4 + 
  (I/128)*CF*Pi^5*\[Epsilon]^4 + (I/576)*nf*Pi^5*\[Epsilon]^4 + 
  (77*CA*Pi^6*\[Epsilon]^4)/69120 - (437*CF*Pi^6*\[Epsilon]^4)/241920 + 
  (I/4)*CA*Pi*G[0, z] + (CA*G[0, z])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/1920 - ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*
   G[0, z] + (I/4)*CA*Pi*G[1, z] + (CA*G[1, z])/(4*\[Epsilon]) - 
  (3*CA*Pi^2*\[Epsilon]*G[1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*
   G[1, z] + (37*CA*Pi^4*\[Epsilon]^3*G[1, z])/1152 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] - (CA*G[0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 0, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (5*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1920 + (CA*G[1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] - (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1920 + (CA*\[Epsilon]*G[0, 0, 0, z])/
   4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] + (CA*\[Epsilon]*G[0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (CA*\[Epsilon]*G[0, 1, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] - (CA*\[Epsilon]*G[0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] - (CA*\[Epsilon]*G[1, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] - (CA*\[Epsilon]*G[1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (CA*\[Epsilon]*G[1, 1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] + (CA*\[Epsilon]*G[1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 - (11*CA*Log[q2/\[Mu]2])/12 + 
  (3*CF*Log[q2/\[Mu]2])/4 + (nf*Log[q2/\[Mu]2])/6 - 
  (I/4)*CA*Pi*Log[q2/\[Mu]2] + (I/2)*CF*Pi*Log[q2/\[Mu]2] - 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) + (CF*Log[q2/\[Mu]2])/(2*\[Epsilon]) - 
  (19*CA*\[Epsilon]*Log[q2/\[Mu]2])/9 + 2*CF*\[Epsilon]*Log[q2/\[Mu]2] + 
  (5*nf*\[Epsilon]*Log[q2/\[Mu]2])/18 - ((11*I)/12)*CA*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] + ((3*I)/4)*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/6)*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/16 - 
  (7*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/24 - 
  (229*CA*\[Epsilon]^2*Log[q2/\[Mu]2])/54 + 
  4*CF*\[Epsilon]^2*Log[q2/\[Mu]2] + (14*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/27 - 
  ((19*I)/9)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (2*I)*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + ((5*I)/18)*nf*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2] + (77*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/144 - 
  (7*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/16 - 
  (7*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/72 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/8)*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (688*CA*\[Epsilon]^3*Log[q2/\[Mu]2])/81 + 
  8*CF*\[Epsilon]^3*Log[q2/\[Mu]2] + (82*nf*\[Epsilon]^3*Log[q2/\[Mu]2])/81 - 
  ((229*I)/54)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2] + 
  (4*I)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2] + ((14*I)/27)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2] + (133*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/108 - 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/6 - 
  (35*nf*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/216 + 
  ((11*I)/48)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CF*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (I/24)*nf*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1152 + 
  (73*CF*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/2880 - 
  (4130*CA*\[Epsilon]^4*Log[q2/\[Mu]2])/243 + 
  16*CF*\[Epsilon]^4*Log[q2/\[Mu]2] + (488*nf*\[Epsilon]^4*Log[q2/\[Mu]2])/
   243 - ((688*I)/81)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (8*I)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] + ((82*I)/81)*nf*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2] + (1603*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/648 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/3 - 
  (49*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/162 + 
  ((19*I)/36)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2] - ((5*I)/72)*nf*Pi^3*\[Epsilon]^4*
   Log[q2/\[Mu]2] - (803*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2])/17280 + 
  (73*CF*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2])/1920 + 
  (73*nf*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2])/8640 - 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/192)*CF*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (CA*G[0, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[0, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (3*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*Log[q2/\[Mu]2]^2)/8 - (CF*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 - (3*CF*\[Epsilon]*Log[q2/\[Mu]2]^2)/
   8 - (nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/12 + (I/8)*CA*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - (I/4)*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (19*CA*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/18 - 
  CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - (5*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/
   36 + ((11*I)/24)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((3*I)/8)*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/12)*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/32 + 
  (7*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/48 + 
  (229*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/108 - 
  2*CF*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - (7*nf*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/
   27 + ((19*I)/18)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  I*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - ((5*I)/36)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 - (77*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/288 + 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/32 + 
  (7*nf*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/144 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (I/16)*CF*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (344*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/81 - 
  4*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - (41*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/
   81 + ((229*I)/108)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - 
  (2*I)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - ((7*I)/27)*nf*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^2 - (133*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/216 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/12 + 
  (35*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/432 - 
  ((11*I)/96)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  ((3*I)/32)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (I/48)*nf*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (37*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2304 - 
  (73*CF*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/5760 + 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*
    Log[q2/\[Mu]2]^2)/96 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*
   Log[q2/\[Mu]2]^2 + (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (CF*\[Epsilon]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/72 + 
  (CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/8 + (nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/
   36 - (I/24)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (I/12)*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (19*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/54 + 
  (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/3 + (5*nf*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/
   108 - ((11*I)/72)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^3 + 
  (I/8)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^3 + (I/36)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^3 + (CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/32 - 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/144 - 
  (229*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/324 + 
  (2*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/3 + 
  (7*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/81 - ((19*I)/54)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^3 + (I/3)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  ((5*I)/108)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (77*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/864 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/96 - 
  (7*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/432 + 
  ((5*I)/288)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (I/48)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (CF*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/
   48 + (11*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^4)/288 - 
  (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^4)/32 - (nf*\[Epsilon]^3*Log[q2/\[Mu]2]^4)/
   144 + (I/96)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^4 - 
  (I/48)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^4 + 
  (19*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/216 - 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/12 - 
  (5*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/432 + ((11*I)/288)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^4 - (I/32)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^4 - 
  (I/144)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^4 - 
  (CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/128 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/576 + 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/
   240 - (11*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^5)/1440 + 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^5)/160 + (nf*\[Epsilon]^4*Log[q2/\[Mu]2]^5)/
   720 - (I/480)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^5 + 
  (I/240)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^5 - 
  (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 + 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 - 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/1440 - (7*CA*\[Epsilon]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]*Zeta[3])/6 - (77*CA*\[Epsilon]^2*Zeta[3])/36 + 
  (7*CF*\[Epsilon]^2*Zeta[3])/4 + (7*nf*\[Epsilon]^2*Zeta[3])/18 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] + ((7*I)/6)*CF*Pi*\[Epsilon]^2*
   Zeta[3] - (133*CA*\[Epsilon]^3*Zeta[3])/27 + 
  (14*CF*\[Epsilon]^3*Zeta[3])/3 + (35*nf*\[Epsilon]^3*Zeta[3])/54 - 
  ((77*I)/36)*CA*Pi*\[Epsilon]^3*Zeta[3] + ((7*I)/4)*CF*Pi*\[Epsilon]^3*
   Zeta[3] + ((7*I)/18)*nf*Pi*\[Epsilon]^3*Zeta[3] + 
  (7*CA*Pi^2*\[Epsilon]^3*Zeta[3])/16 - (49*CF*Pi^2*\[Epsilon]^3*Zeta[3])/
   72 - (1603*CA*\[Epsilon]^4*Zeta[3])/162 + (28*CF*\[Epsilon]^4*Zeta[3])/3 + 
  (98*nf*\[Epsilon]^4*Zeta[3])/81 - ((133*I)/27)*CA*Pi*\[Epsilon]^4*Zeta[3] + 
  ((14*I)/3)*CF*Pi*\[Epsilon]^4*Zeta[3] + ((35*I)/54)*nf*Pi*\[Epsilon]^4*
   Zeta[3] + (539*CA*Pi^2*\[Epsilon]^4*Zeta[3])/432 - 
  (49*CF*Pi^2*\[Epsilon]^4*Zeta[3])/48 - (49*nf*Pi^2*\[Epsilon]^4*Zeta[3])/
   216 + ((35*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] - 
  ((7*I)/24)*CF*Pi^3*\[Epsilon]^4*Zeta[3] - 
  (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/16 + 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] - (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (77*CA*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CF*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (7*nf*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3])/18 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/6)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (133*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/27 - 
  (14*CF*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (35*nf*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/54 + 
  ((77*I)/36)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/4)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/18)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (49*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CF*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/12 - 
  (77*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3])/72 + 
  (7*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3])/8 + 
  (7*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] + 
  ((7*I)/12)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (7*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/36 + 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 - (49*CF*\[Epsilon]^4*Zeta[3]^2)/36 - 
  (31*CA*\[Epsilon]^3*Zeta[5])/20 + (31*CF*\[Epsilon]^3*Zeta[5])/10 - 
  (341*CA*\[Epsilon]^4*Zeta[5])/60 + (93*CF*\[Epsilon]^4*Zeta[5])/20 + 
  (31*nf*\[Epsilon]^4*Zeta[5])/30 - ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  ((31*I)/10)*CF*Pi*\[Epsilon]^4*Zeta[5] - 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 + 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20 - 
  (31*CF*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/10, 
 (19*CA)/9 - 2*CF - (5*nf)/18 + ((11*I)/12)*CA*Pi - ((3*I)/4)*CF*Pi - 
  (I/6)*nf*Pi - (3*CA*Pi^2)/16 + (7*CF*Pi^2)/24 + CA/(4*\[Epsilon]^2) - 
  CF/(2*\[Epsilon]^2) + (11*CA)/(12*\[Epsilon]) - (3*CF)/(4*\[Epsilon]) - 
  nf/(6*\[Epsilon]) + ((I/4)*CA*Pi)/\[Epsilon] - ((I/2)*CF*Pi)/\[Epsilon] + 
  (229*CA*\[Epsilon])/54 - 4*CF*\[Epsilon] - (14*nf*\[Epsilon])/27 + 
  ((19*I)/9)*CA*Pi*\[Epsilon] - (2*I)*CF*Pi*\[Epsilon] - 
  ((5*I)/18)*nf*Pi*\[Epsilon] - (77*CA*Pi^2*\[Epsilon])/144 + 
  (7*CF*Pi^2*\[Epsilon])/16 + (7*nf*Pi^2*\[Epsilon])/72 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon] + (I/8)*CF*Pi^3*\[Epsilon] + 
  (688*CA*\[Epsilon]^2)/81 - 8*CF*\[Epsilon]^2 - (82*nf*\[Epsilon]^2)/81 + 
  ((229*I)/54)*CA*Pi*\[Epsilon]^2 - (4*I)*CF*Pi*\[Epsilon]^2 - 
  ((14*I)/27)*nf*Pi*\[Epsilon]^2 - (133*CA*Pi^2*\[Epsilon]^2)/108 + 
  (7*CF*Pi^2*\[Epsilon]^2)/6 + (35*nf*Pi^2*\[Epsilon]^2)/216 - 
  ((11*I)/48)*CA*Pi^3*\[Epsilon]^2 + ((3*I)/16)*CF*Pi^3*\[Epsilon]^2 + 
  (I/24)*nf*Pi^3*\[Epsilon]^2 + (37*CA*Pi^4*\[Epsilon]^2)/1152 - 
  (73*CF*Pi^4*\[Epsilon]^2)/2880 + (4130*CA*\[Epsilon]^3)/243 - 
  16*CF*\[Epsilon]^3 - (488*nf*\[Epsilon]^3)/243 + 
  ((688*I)/81)*CA*Pi*\[Epsilon]^3 - (8*I)*CF*Pi*\[Epsilon]^3 - 
  ((82*I)/81)*nf*Pi*\[Epsilon]^3 - (1603*CA*Pi^2*\[Epsilon]^3)/648 + 
  (7*CF*Pi^2*\[Epsilon]^3)/3 + (49*nf*Pi^2*\[Epsilon]^3)/162 - 
  ((19*I)/36)*CA*Pi^3*\[Epsilon]^3 + (I/2)*CF*Pi^3*\[Epsilon]^3 + 
  ((5*I)/72)*nf*Pi^3*\[Epsilon]^3 + (803*CA*Pi^4*\[Epsilon]^3)/17280 - 
  (73*CF*Pi^4*\[Epsilon]^3)/1920 - (73*nf*Pi^4*\[Epsilon]^3)/8640 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^3 + (I/192)*CF*Pi^5*\[Epsilon]^3 + 
  (24784*CA*\[Epsilon]^4)/729 - 32*CF*\[Epsilon]^4 - 
  (2920*nf*\[Epsilon]^4)/729 + ((4130*I)/243)*CA*Pi*\[Epsilon]^4 - 
  (16*I)*CF*Pi*\[Epsilon]^4 - ((488*I)/243)*nf*Pi*\[Epsilon]^4 - 
  (1204*CA*Pi^2*\[Epsilon]^4)/243 + (14*CF*Pi^2*\[Epsilon]^4)/3 + 
  (287*nf*Pi^2*\[Epsilon]^4)/486 - ((229*I)/216)*CA*Pi^3*\[Epsilon]^4 + 
  I*CF*Pi^3*\[Epsilon]^4 + ((7*I)/54)*nf*Pi^3*\[Epsilon]^4 + 
  (1387*CA*Pi^4*\[Epsilon]^4)/12960 - (73*CF*Pi^4*\[Epsilon]^4)/720 - 
  (73*nf*Pi^4*\[Epsilon]^4)/5184 - ((11*I)/1152)*CA*Pi^5*\[Epsilon]^4 + 
  (I/128)*CF*Pi^5*\[Epsilon]^4 + (I/576)*nf*Pi^5*\[Epsilon]^4 + 
  (77*CA*Pi^6*\[Epsilon]^4)/69120 - (437*CF*Pi^6*\[Epsilon]^4)/241920 + 
  (I/4)*CA*Pi*G[0, z] + (CA*G[0, z])/(4*\[Epsilon]) - 
  (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/1920 - ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*
   G[0, z] + (I/4)*CA*Pi*G[1, z] + (CA*G[1, z])/(4*\[Epsilon]) - 
  (3*CA*Pi^2*\[Epsilon]*G[1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*
   G[1, z] + (37*CA*Pi^4*\[Epsilon]^3*G[1, z])/1152 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] - (CA*G[0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 0, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (5*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1920 + (CA*G[1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] - (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   48 + (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1920 + (CA*\[Epsilon]*G[0, 0, 0, z])/
   4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] + (CA*\[Epsilon]*G[0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (CA*\[Epsilon]*G[0, 1, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] - (CA*\[Epsilon]*G[0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] - (CA*\[Epsilon]*G[1, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] - (CA*\[Epsilon]*G[1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/16 + ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (CA*\[Epsilon]*G[1, 1, 0, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] + (CA*\[Epsilon]*G[1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/16 - ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 0, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/48 + 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/48 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 1, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 1, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 1, z] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 - (11*CA*Log[q2/\[Mu]2])/12 + 
  (3*CF*Log[q2/\[Mu]2])/4 + (nf*Log[q2/\[Mu]2])/6 - 
  (I/4)*CA*Pi*Log[q2/\[Mu]2] + (I/2)*CF*Pi*Log[q2/\[Mu]2] - 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) + (CF*Log[q2/\[Mu]2])/(2*\[Epsilon]) - 
  (19*CA*\[Epsilon]*Log[q2/\[Mu]2])/9 + 2*CF*\[Epsilon]*Log[q2/\[Mu]2] + 
  (5*nf*\[Epsilon]*Log[q2/\[Mu]2])/18 - ((11*I)/12)*CA*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] + ((3*I)/4)*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (I/6)*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/16 - 
  (7*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/24 - 
  (229*CA*\[Epsilon]^2*Log[q2/\[Mu]2])/54 + 
  4*CF*\[Epsilon]^2*Log[q2/\[Mu]2] + (14*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/27 - 
  ((19*I)/9)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (2*I)*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + ((5*I)/18)*nf*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2] + (77*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/144 - 
  (7*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/16 - 
  (7*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/72 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/8)*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (688*CA*\[Epsilon]^3*Log[q2/\[Mu]2])/81 + 
  8*CF*\[Epsilon]^3*Log[q2/\[Mu]2] + (82*nf*\[Epsilon]^3*Log[q2/\[Mu]2])/81 - 
  ((229*I)/54)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2] + 
  (4*I)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2] + ((14*I)/27)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2] + (133*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/108 - 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/6 - 
  (35*nf*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/216 + 
  ((11*I)/48)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CF*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (I/24)*nf*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1152 + 
  (73*CF*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/2880 - 
  (4130*CA*\[Epsilon]^4*Log[q2/\[Mu]2])/243 + 
  16*CF*\[Epsilon]^4*Log[q2/\[Mu]2] + (488*nf*\[Epsilon]^4*Log[q2/\[Mu]2])/
   243 - ((688*I)/81)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (8*I)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] + ((82*I)/81)*nf*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2] + (1603*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/648 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/3 - 
  (49*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/162 + 
  ((19*I)/36)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2] - ((5*I)/72)*nf*Pi^3*\[Epsilon]^4*
   Log[q2/\[Mu]2] - (803*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2])/17280 + 
  (73*CF*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2])/1920 + 
  (73*nf*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2])/8640 - 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/192)*CF*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (CA*G[0, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[0, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (3*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] - 
  (37*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1152 + 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*Log[q2/\[Mu]2]^2)/8 - (CF*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 - (3*CF*\[Epsilon]*Log[q2/\[Mu]2]^2)/
   8 - (nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/12 + (I/8)*CA*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - (I/4)*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (19*CA*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/18 - 
  CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - (5*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/
   36 + ((11*I)/24)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((3*I)/8)*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/12)*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/32 + 
  (7*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/48 + 
  (229*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/108 - 
  2*CF*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - (7*nf*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/
   27 + ((19*I)/18)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  I*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - ((5*I)/36)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 - (77*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/288 + 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/32 + 
  (7*nf*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/144 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (I/16)*CF*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (344*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/81 - 
  4*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - (41*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/
   81 + ((229*I)/108)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - 
  (2*I)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - ((7*I)/27)*nf*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^2 - (133*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/216 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/12 + 
  (35*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/432 - 
  ((11*I)/96)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  ((3*I)/32)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (I/48)*nf*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (37*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2304 - 
  (73*CF*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/5760 + 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*
    Log[q2/\[Mu]2]^2)/96 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*
   Log[q2/\[Mu]2]^2 + (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/96 + 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (CF*\[Epsilon]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/72 + 
  (CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/8 + (nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/
   36 - (I/24)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (I/12)*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (19*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/54 + 
  (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/3 + (5*nf*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/
   108 - ((11*I)/72)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^3 + 
  (I/8)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^3 + (I/36)*nf*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^3 + (CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/32 - 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/144 - 
  (229*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/324 + 
  (2*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/3 + 
  (7*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/81 - ((19*I)/54)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^3 + (I/3)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  ((5*I)/108)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (77*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/864 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/96 - 
  (7*nf*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/432 + 
  ((5*I)/288)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (I/48)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (CF*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/
   48 + (11*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^4)/288 - 
  (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^4)/32 - (nf*\[Epsilon]^3*Log[q2/\[Mu]2]^4)/
   144 + (I/96)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^4 - 
  (I/48)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^4 + 
  (19*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/216 - 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/12 - 
  (5*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/432 + ((11*I)/288)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^4 - (I/32)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^4 - 
  (I/144)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^4 - 
  (CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/128 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/576 + 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/
   240 - (11*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^5)/1440 + 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^5)/160 + (nf*\[Epsilon]^4*Log[q2/\[Mu]2]^5)/
   720 - (I/480)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^5 + 
  (I/240)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^5 - 
  (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 + 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 - 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/1440 - (7*CA*\[Epsilon]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]*Zeta[3])/6 - (77*CA*\[Epsilon]^2*Zeta[3])/36 + 
  (7*CF*\[Epsilon]^2*Zeta[3])/4 + (7*nf*\[Epsilon]^2*Zeta[3])/18 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] + ((7*I)/6)*CF*Pi*\[Epsilon]^2*
   Zeta[3] - (133*CA*\[Epsilon]^3*Zeta[3])/27 + 
  (14*CF*\[Epsilon]^3*Zeta[3])/3 + (35*nf*\[Epsilon]^3*Zeta[3])/54 - 
  ((77*I)/36)*CA*Pi*\[Epsilon]^3*Zeta[3] + ((7*I)/4)*CF*Pi*\[Epsilon]^3*
   Zeta[3] + ((7*I)/18)*nf*Pi*\[Epsilon]^3*Zeta[3] + 
  (7*CA*Pi^2*\[Epsilon]^3*Zeta[3])/16 - (49*CF*Pi^2*\[Epsilon]^3*Zeta[3])/
   72 - (1603*CA*\[Epsilon]^4*Zeta[3])/162 + (28*CF*\[Epsilon]^4*Zeta[3])/3 + 
  (98*nf*\[Epsilon]^4*Zeta[3])/81 - ((133*I)/27)*CA*Pi*\[Epsilon]^4*Zeta[3] + 
  ((14*I)/3)*CF*Pi*\[Epsilon]^4*Zeta[3] + ((35*I)/54)*nf*Pi*\[Epsilon]^4*
   Zeta[3] + (539*CA*Pi^2*\[Epsilon]^4*Zeta[3])/432 - 
  (49*CF*Pi^2*\[Epsilon]^4*Zeta[3])/48 - (49*nf*Pi^2*\[Epsilon]^4*Zeta[3])/
   216 + ((35*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] - 
  ((7*I)/24)*CF*Pi^3*\[Epsilon]^4*Zeta[3] - 
  (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/16 + 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] - (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (77*CA*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CF*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (7*nf*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3])/18 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/6)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (133*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/27 - 
  (14*CF*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (35*nf*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/54 + 
  ((77*I)/36)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/4)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/18)*nf*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (49*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CF*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/12 - 
  (77*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3])/72 + 
  (7*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3])/8 + 
  (7*nf*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] + 
  ((7*I)/12)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (7*CF*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/36 + 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 - (49*CF*\[Epsilon]^4*Zeta[3]^2)/36 - 
  (31*CA*\[Epsilon]^3*Zeta[5])/20 + (31*CF*\[Epsilon]^3*Zeta[5])/10 - 
  (341*CA*\[Epsilon]^4*Zeta[5])/60 + (93*CF*\[Epsilon]^4*Zeta[5])/20 + 
  (31*nf*\[Epsilon]^4*Zeta[5])/30 - ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  ((31*I)/10)*CF*Pi*\[Epsilon]^4*Zeta[5] - 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 + 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20 - 
  (31*CF*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/10}


==> anc/Split_g2qqbar_NNLO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(46171*CA^2)/2592 - (271301*CA*CF)/10368 + (1151*CF^2)/128 - 
  (11635*CA*nf)/2592 + (15547*CF*nf)/5184 + nf^2/4 + ((55*I)/36)*CA^2*Pi - 
  I*CA*CF*Pi - ((7*I)/36)*CA*nf*Pi + (155*CA^2*Pi^2)/3456 + 
  (7*CA*CF*Pi^2)/144 + (17*CF^2*Pi^2)/192 + (43*CA*nf*Pi^2)/1728 - 
  (CF*nf*Pi^2)/36 - (nf^2*Pi^2)/216 - ((11*I)/192)*CA^2*Pi^3 + 
  (I/32)*CA*CF*Pi^3 + (I/96)*CA*nf*Pi^3 - (13*CA^2*Pi^4)/2304 + 
  (83*CA*CF*Pi^4)/2880 - (13*CF^2*Pi^4)/576 - (I/48)*CA^2*Pi^3*x - 
  (I/24)*CA*CF*Pi^3*x + (I/48)*CA^2*Pi^3*x^2 - (I/48)*CA*CF*Pi^3*x^2 + 
  CA^2/(32*\[Epsilon]^4) - (CA*CF)/(8*\[Epsilon]^4) + CF^2/(8*\[Epsilon]^4) + 
  (55*CA^2)/(192*\[Epsilon]^3) - (73*CA*CF)/(96*\[Epsilon]^3) + 
  (3*CF^2)/(8*\[Epsilon]^3) - (5*CA*nf)/(96*\[Epsilon]^3) + 
  (5*CF*nf)/(48*\[Epsilon]^3) + ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  ((I/8)*CA*CF*Pi)/\[Epsilon]^3 + (95*CA^2)/(64*\[Epsilon]^2) - 
  (203*CA*CF)/(72*\[Epsilon]^2) + (41*CF^2)/(32*\[Epsilon]^2) - 
  (113*CA*nf)/(288*\[Epsilon]^2) + (13*CF*nf)/(36*\[Epsilon]^2) + 
  nf^2/(36*\[Epsilon]^2) + (((11*I)/32)*CA^2*Pi)/\[Epsilon]^2 - 
  (((3*I)/16)*CA*CF*Pi)/\[Epsilon]^2 - ((I/16)*CA*nf*Pi)/\[Epsilon]^2 - 
  (CA^2*Pi^2)/(48*\[Epsilon]^2) - (CA*CF*Pi^2)/(96*\[Epsilon]^2) - 
  (CF^2*Pi^2)/(48*\[Epsilon]^2) + (4759*CA^2)/(864*\[Epsilon]) - 
  (15425*CA*CF)/(1728*\[Epsilon]) + (221*CF^2)/(64*\[Epsilon]) - 
  (47*CA*nf)/(32*\[Epsilon]) + (991*CF*nf)/(864*\[Epsilon]) + 
  (5*nf^2)/(54*\[Epsilon]) + (((73*I)/96)*CA^2*Pi)/\[Epsilon] - 
  ((I/2)*CA*CF*Pi)/\[Epsilon] - (((5*I)/48)*CA*nf*Pi)/\[Epsilon] + 
  (11*CA^2*Pi^2)/(128*\[Epsilon]) + (5*CA*CF*Pi^2)/(192*\[Epsilon]) - 
  (CA*nf*Pi^2)/(64*\[Epsilon]) - (CF*nf*Pi^2)/(96*\[Epsilon]) + 
  ((I/48)*CA*CF*Pi^3)/\[Epsilon] - (49811*CA*nf*\[Epsilon])/3888 + 
  (220867*CF*nf*\[Epsilon])/31104 + (152*nf^2*\[Epsilon])/243 + 
  ((661*I)/216)*CA^2*Pi*\[Epsilon] - (2*I)*CA*CF*Pi*\[Epsilon] - 
  ((41*I)/108)*CA*nf*Pi*\[Epsilon] + (431*CA^2*Pi^2*\[Epsilon])/432 - 
  (CA*CF*Pi^2*\[Epsilon])/2 + (841*CA*nf*Pi^2*\[Epsilon])/5184 - 
  (95*CF*nf*Pi^2*\[Epsilon])/1728 - (5*nf^2*Pi^2*\[Epsilon])/324 - 
  ((73*I)/576)*CA^2*Pi^3*\[Epsilon] + (I/12)*CA*CF*Pi^3*\[Epsilon] + 
  ((5*I)/288)*CA*nf*Pi^3*\[Epsilon] + (11*CA^2*Pi^4*\[Epsilon])/1152 + 
  (5*CA*CF*Pi^4*\[Epsilon])/192 - (79*CA*nf*Pi^4*\[Epsilon])/6912 + 
  (19*CF*nf*Pi^4*\[Epsilon])/17280 - ((13*I)/1920)*CA^2*Pi^5*\[Epsilon] + 
  ((7*I)/960)*CA*CF*Pi^5*\[Epsilon] - (280595*CA^2*\[Epsilon])/
   (5184*(-1 + x^(-1))) + (4567637*CA*CF*\[Epsilon])/(62208*(-1 + x^(-1))) - 
  (5741*CF^2*\[Epsilon])/(256*(-1 + x^(-1))) + (6797*CA^2*Pi^2*\[Epsilon])/
   (5184*(-1 + x^(-1))) - (1921*CA*CF*Pi^2*\[Epsilon])/(3456*(-1 + x^(-1))) - 
  (71*CF^2*Pi^2*\[Epsilon])/(128*(-1 + x^(-1))) + 
  (1067*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + x^(-1))) - 
  (3409*CA*CF*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))) + 
  (19*CF^2*Pi^4*\[Epsilon])/(320*(-1 + x^(-1))) + 
  (280595*CA^2*\[Epsilon])/(5184*(-1 + x^(-1))*x) - 
  (4567637*CA*CF*\[Epsilon])/(62208*(-1 + x^(-1))*x) + 
  (5741*CF^2*\[Epsilon])/(256*(-1 + x^(-1))*x) - 
  (6581*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))*x) + 
  (1777*CA*CF*Pi^2*\[Epsilon])/(3456*(-1 + x^(-1))*x) + 
  (71*CF^2*Pi^2*\[Epsilon])/(128*(-1 + x^(-1))*x) - 
  (1067*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + x^(-1))*x) + 
  (3409*CA*CF*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))*x) - 
  (19*CF^2*Pi^4*\[Epsilon])/(320*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*x*\[Epsilon])/24 + (CA*CF*Pi^2*x*\[Epsilon])/24 - 
  ((7*I)/48)*CA*CF*Pi^3*x*\[Epsilon] - (7*CA^2*Pi^4*x*\[Epsilon])/384 - 
  (7*CA*CF*Pi^4*x*\[Epsilon])/192 - (CA^2*Pi^2*x*\[Epsilon])/
   (24*(-1 + x^(-1))) + (CA*CF*Pi^2*x*\[Epsilon])/(24*(-1 + x^(-1))) + 
  (I/48)*CA^2*Pi^3*x^2*\[Epsilon] - (I/48)*CA*CF*Pi^3*x^2*\[Epsilon] + 
  (7*CA^2*Pi^4*x^2*\[Epsilon])/384 - (7*CA*CF*Pi^4*x^2*\[Epsilon])/384 - 
  (553637*CA*nf*\[Epsilon]^2)/15552 + (2902555*CF*nf*\[Epsilon]^2)/186624 + 
  (1094*nf^2*\[Epsilon]^2)/729 - ((61*I)/81)*CA*nf*Pi*\[Epsilon]^2 + 
  (1295*CA^2*Pi^2*\[Epsilon]^2)/648 - CA*CF*Pi^2*\[Epsilon]^2 + 
  (2963*CA*nf*Pi^2*\[Epsilon]^2)/5184 - (155*CF*nf*Pi^2*\[Epsilon]^2)/10368 - 
  (nf^2*Pi^2*\[Epsilon]^2)/24 + ((211*I)/432)*CA^2*Pi^3*\[Epsilon]^2 - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2 + ((7*I)/216)*CA*nf*Pi^3*\[Epsilon]^2 + 
  (1487*CA^2*Pi^4*\[Epsilon]^2)/10368 + (CA*CF*Pi^4*\[Epsilon]^2)/24 + 
  (349*CA*nf*Pi^4*\[Epsilon]^2)/20736 - (CF*nf*Pi^4*\[Epsilon]^2)/12960 - 
  (7*nf^2*Pi^4*\[Epsilon]^2)/4320 + ((121*I)/5760)*CA^2*Pi^5*\[Epsilon]^2 + 
  (I/120)*CA*CF*Pi^5*\[Epsilon]^2 + ((19*I)/1920)*CA*nf*Pi^5*\[Epsilon]^2 - 
  (209*CA^2*Pi^6*\[Epsilon]^2)/362880 - (419*CA*CF*Pi^6*\[Epsilon]^2)/45360 - 
  (14923445*CA^2*\[Epsilon]^2)/(93312*(-1 + x^(-1))) + 
  (75529853*CA*CF*\[Epsilon]^2)/(373248*(-1 + x^(-1))) - 
  (27911*CF^2*\[Epsilon]^2)/(512*(-1 + x^(-1))) - 
  (((496*I)/81)*CA^2*Pi*\[Epsilon]^2)/(-1 + x^(-1)) + 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (2021*CA^2*Pi^2*\[Epsilon]^2)/(576*(-1 + x^(-1))) - 
  (10033*CA*CF*Pi^2*\[Epsilon]^2)/(20736*(-1 + x^(-1))) - 
  (613*CF^2*Pi^2*\[Epsilon]^2)/(256*(-1 + x^(-1))) + 
  (((13*I)/18)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((29*I)/48)*CA*CF*Pi^3*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (18139*CA^2*Pi^4*\[Epsilon]^2)/(41472*(-1 + x^(-1))) - 
  (35269*CA*CF*Pi^4*\[Epsilon]^2)/(51840*(-1 + x^(-1))) + 
  (3401*CF^2*Pi^4*\[Epsilon]^2)/(11520*(-1 + x^(-1))) + 
  (((263*I)/3840)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (((19*I)/1152)*CA*CF*Pi^5*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (1457*CA^2*Pi^6*\[Epsilon]^2)/(60480*(-1 + x^(-1))) + 
  (24697*CA*CF*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))) - 
  (223*CF^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))) + 
  (14923445*CA^2*\[Epsilon]^2)/(93312*(-1 + x^(-1))*x) - 
  (75529853*CA*CF*\[Epsilon]^2)/(373248*(-1 + x^(-1))*x) + 
  (27911*CF^2*\[Epsilon]^2)/(512*(-1 + x^(-1))*x) + 
  (((496*I)/81)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (2021*CA^2*Pi^2*\[Epsilon]^2)/(576*(-1 + x^(-1))*x) + 
  (10033*CA*CF*Pi^2*\[Epsilon]^2)/(20736*(-1 + x^(-1))*x) + 
  (613*CF^2*Pi^2*\[Epsilon]^2)/(256*(-1 + x^(-1))*x) - 
  (((107*I)/144)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))*x) - 
  (82451*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + x^(-1))*x) + 
  (1547*CA*CF*Pi^4*\[Epsilon]^2)/(2592*(-1 + x^(-1))*x) - 
  (3401*CF^2*Pi^4*\[Epsilon]^2)/(11520*(-1 + x^(-1))*x) - 
  (((869*I)/11520)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  ((I/384)*CA*CF*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))*x) + 
  (1457*CA^2*Pi^6*\[Epsilon]^2)/(60480*(-1 + x^(-1))*x) - 
  (24697*CA*CF*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))*x) + 
  (223*CF^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))*x) + 
  (I/48)*CA^2*Pi^3*x*\[Epsilon]^2 - (I/48)*CA*CF*Pi^3*x*\[Epsilon]^2 - 
  (47*CA^2*Pi^4*x*\[Epsilon]^2)/1440 - (59*CA*CF*Pi^4*x*\[Epsilon]^2)/1152 + 
  (I/144)*CA^2*Pi^5*x*\[Epsilon]^2 + (I/72)*CA*CF*Pi^5*x*\[Epsilon]^2 + 
  ((I/16)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (((11*I)/48)*CA*CF*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (7*CA^2*Pi^4*x*\[Epsilon]^2)/(144*(-1 + x^(-1))) + 
  (133*CA*CF*Pi^4*x*\[Epsilon]^2)/(1440*(-1 + x^(-1))) + 
  ((I/72)*CA^2*Pi^5*x*\[Epsilon]^2)/(-1 + x^(-1)) + 
  ((I/144)*CA*CF*Pi^5*x*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (7*CA^2*Pi^4*x^2*\[Epsilon]^2)/320 - (7*CA*CF*Pi^4*x^2*\[Epsilon]^2)/320 - 
  (I/144)*CA^2*Pi^5*x^2*\[Epsilon]^2 + (I/144)*CA*CF*Pi^5*x^2*\[Epsilon]^2 - 
  ((I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2)/(-1 + x^(-1)) + 
  ((I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2)/(-1 + x^(-1)) + 
  (CA^2*Pi^4*x^2*\[Epsilon]^2)/(160*(-1 + x^(-1))) - 
  (CA*CF*Pi^4*x^2*\[Epsilon]^2)/(160*(-1 + x^(-1))) - 
  ((I/144)*CA^2*Pi^5*x^2*\[Epsilon]^2)/(-1 + x^(-1)) + 
  ((I/144)*CA*CF*Pi^5*x^2*\[Epsilon]^2)/(-1 + x^(-1)) - 
  (55*CA^2*G[0, x])/18 + 2*CA*CF*G[0, x] + (7*CA*nf*G[0, x])/18 + 
  (11*CA^2*Pi^2*G[0, x])/96 - (CA*CF*Pi^2*G[0, x])/16 - 
  (CA*nf*Pi^2*G[0, x])/48 + (I/48)*CA^2*Pi^3*G[0, x] - 
  (I/16)*CA^2*Pi*x*G[0, x] + (I/16)*CA*CF*Pi*x*G[0, x] - 
  (CA^2*G[0, x])/(8*\[Epsilon]^3) + (CA*CF*G[0, x])/(4*\[Epsilon]^3) - 
  (11*CA^2*G[0, x])/(16*\[Epsilon]^2) + (3*CA*CF*G[0, x])/(8*\[Epsilon]^2) + 
  (CA*nf*G[0, x])/(8*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, x])/\[Epsilon]^2 - 
  (73*CA^2*G[0, x])/(48*\[Epsilon]) + (CA*CF*G[0, x])/\[Epsilon] + 
  (5*CA*nf*G[0, x])/(24*\[Epsilon]) - (CA*CF*Pi^2*G[0, x])/(24*\[Epsilon]) - 
  (661*CA^2*\[Epsilon]*G[0, x])/216 + 2*CA*CF*\[Epsilon]*G[0, x] + 
  (41*CA*nf*\[Epsilon]*G[0, x])/54 - (67*CA^2*Pi^2*\[Epsilon]*G[0, x])/576 - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, x])/144 + (77*CA^2*Pi^4*\[Epsilon]*G[0, x])/
   5760 + (CA*CF*Pi^4*\[Epsilon]*G[0, x])/192 + 
  (661*CA^2*\[Epsilon]*G[0, x])/(216*(-1 + x^(-1))) - 
  (2*CA*CF*\[Epsilon]*G[0, x])/(-1 + x^(-1)) - 
  (73*CA^2*Pi^2*\[Epsilon]*G[0, x])/(192*(-1 + x^(-1))) + 
  (17*CA*CF*Pi^2*\[Epsilon]*G[0, x])/(96*(-1 + x^(-1))) - 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(5760*(-1 + x^(-1))) + 
  (19*CA*CF*Pi^4*\[Epsilon]*G[0, x])/(960*(-1 + x^(-1))) - 
  (661*CA^2*\[Epsilon]*G[0, x])/(216*(-1 + x^(-1))*x) + 
  (2*CA*CF*\[Epsilon]*G[0, x])/((-1 + x^(-1))*x) + 
  (71*CA^2*Pi^2*\[Epsilon]*G[0, x])/(192*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(5760*(-1 + x^(-1))*x) - 
  (19*CA*CF*Pi^4*\[Epsilon]*G[0, x])/(960*(-1 + x^(-1))*x) - 
  (I/8)*CA^2*Pi*x*\[Epsilon]*G[0, x] + (I/8)*CA*CF*Pi*x*\[Epsilon]*G[0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/96 + (CA*CF*Pi^2*x*\[Epsilon]*G[0, x])/
   96 + (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x*\[Epsilon]*G[0, x])/(24*(-1 + x^(-1))) + 
  (122*CA*nf*\[Epsilon]^2*G[0, x])/81 + ((1295*I)/324)*CA^2*Pi*\[Epsilon]^2*
   G[0, x] - (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x] - 
  (211*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/216 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/3 - (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/
   108 - ((161*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x] - (11*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/
   144 + (CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/96 - 
  (19*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/960 + (I/144)*CA^2*Pi^5*\[Epsilon]^2*
   G[0, x] + ((17*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x] + 
  (992*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))) - 
  (8*CA*CF*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((607*I)/162)*CA^2*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (107*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(72*(-1 + x^(-1))) + 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/(24*(-1 + x^(-1))) - 
  (((5*I)/54)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((29*I)/96)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (1027*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(5760*(-1 + x^(-1))) + 
  (133*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/(2880*(-1 + x^(-1))) - 
  ((I/2880)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (((17*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (992*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))*x) + 
  (8*CA*CF*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) - 
  (((1295*I)/324)*CA^2*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (107*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(72*(-1 + x^(-1))*x) - 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/(3*(-1 + x^(-1))*x) + 
  (((161*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) - 
  ((I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (1067*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(5760*(-1 + x^(-1))*x) - 
  (31*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/(960*(-1 + x^(-1))*x) + 
  ((I/2880)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) - 
  (((17*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/24 - (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x])/
   4 - (I/16)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x] - 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, x] + 
  (CA^2*Pi^4*x*\[Epsilon]^2*G[0, x])/360 + 
  (CA*CF*Pi^4*x*\[Epsilon]^2*G[0, x])/180 + 
  ((I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/(48*(-1 + x^(-1))) - 
  (5*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x])/(16*(-1 + x^(-1))) - 
  (((3*I)/32)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((5*I)/96)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (CA^2*Pi^4*x*\[Epsilon]^2*G[0, x])/(72*(-1 + x^(-1))) - 
  (CA*CF*Pi^4*x*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))) + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/24 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, x])/24 + (I/24)*CA^2*Pi^3*x^2*
   \[Epsilon]^2*G[0, x] - (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, x] - 
  (CA^2*Pi^4*x^2*\[Epsilon]^2*G[0, x])/360 + 
  (CA*CF*Pi^4*x^2*\[Epsilon]^2*G[0, x])/360 + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, x])/(24*(-1 + x^(-1))) + 
  ((I/48)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/48)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (CA^2*Pi^4*x^2*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))) - 
  (CA*CF*Pi^4*x^2*\[Epsilon]^2*G[0, x])/(144*(-1 + x^(-1))) + 
  (55*CA^2*G[1, x])/36 - CA*CF*G[1, x] - (7*CA*nf*G[1, x])/36 - 
  ((143*I)/144)*CA^2*Pi*G[1, x] + (I/2)*CA*CF*Pi*G[1, x] + 
  ((5*I)/36)*CA*nf*Pi*G[1, x] - (11*CA^2*Pi^2*G[1, x])/192 + 
  (CA*CF*Pi^2*G[1, x])/32 + (CA*nf*Pi^2*G[1, x])/96 + 
  (I/24)*CA^2*Pi^3*G[1, x] - (I/16)*CA*CF*Pi^3*G[1, x] + 
  (CA^2*G[1, x])/(16*\[Epsilon]^3) - (CA*CF*G[1, x])/(8*\[Epsilon]^3) + 
  (11*CA^2*G[1, x])/(32*\[Epsilon]^2) - (3*CA*CF*G[1, x])/(16*\[Epsilon]^2) - 
  (CA*nf*G[1, x])/(16*\[Epsilon]^2) + ((I/8)*CA*CF*Pi*G[1, x])/\[Epsilon]^2 + 
  (73*CA^2*G[1, x])/(96*\[Epsilon]) - (CA*CF*G[1, x])/(2*\[Epsilon]) - 
  (5*CA*nf*G[1, x])/(48*\[Epsilon]) - (((11*I)/24)*CA^2*Pi*G[1, x])/
   \[Epsilon] + (((3*I)/16)*CA*CF*Pi*G[1, x])/\[Epsilon] + 
  ((I/12)*CA*nf*Pi*G[1, x])/\[Epsilon] + (CA^2*Pi^2*G[1, x])/
   (16*\[Epsilon]) + (CA*CF*Pi^2*G[1, x])/(48*\[Epsilon]) + 
  (661*CA^2*\[Epsilon]*G[1, x])/216 - 2*CA*CF*\[Epsilon]*G[1, x] - 
  (41*CA*nf*\[Epsilon]*G[1, x])/108 - ((431*I)/216)*CA^2*Pi*\[Epsilon]*
   G[1, x] + I*CA*CF*Pi*\[Epsilon]*G[1, x] + ((7*I)/27)*CA*nf*Pi*\[Epsilon]*
   G[1, x] - (73*CA^2*Pi^2*\[Epsilon]*G[1, x])/576 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x])/12 + (5*CA*nf*Pi^2*\[Epsilon]*G[1, x])/
   288 + ((11*I)/144)*CA^2*Pi^3*\[Epsilon]*G[1, x] - 
  ((3*I)/32)*CA*CF*Pi^3*\[Epsilon]*G[1, x] - (I/72)*CA*nf*Pi^3*\[Epsilon]*
   G[1, x] + (9*CA^2*Pi^4*\[Epsilon]*G[1, x])/640 - 
  (23*CA*CF*Pi^4*\[Epsilon]*G[1, x])/960 - (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/
   96 + (CA*CF*Pi^2*x*\[Epsilon]*G[1, x])/96 + (I/48)*CA^2*Pi^3*x*\[Epsilon]*
   G[1, x] + (I/24)*CA*CF*Pi^3*x*\[Epsilon]*G[1, x] - 
  (I/48)*CA^2*Pi^3*x^2*\[Epsilon]*G[1, x] + (I/48)*CA*CF*Pi^3*x^2*\[Epsilon]*
   G[1, x] - (61*CA*nf*\[Epsilon]^2*G[1, x])/81 - 
  ((1295*I)/324)*CA^2*Pi*\[Epsilon]^2*G[1, x] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x] + ((41*I)/81)*CA*nf*Pi*\[Epsilon]^2*
   G[1, x] + (211*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/432 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/6 + (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/
   216 + ((161*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[1, x] - 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x] - ((5*I)/216)*CA*nf*Pi^3*\[Epsilon]^2*
   G[1, x] + (121*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/5760 - 
  (37*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/960 + 
  (19*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/1920 + (I/240)*CA^2*Pi^5*\[Epsilon]^2*
   G[1, x] + (I/960)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x] - 
  (496*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))) + 
  (4*CA*CF*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(18*(-1 + x^(-1))) - 
  (29*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(48*(-1 + x^(-1))) + 
  (263*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(3840*(-1 + x^(-1))) - 
  (19*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(1152*(-1 + x^(-1))) + 
  (496*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))*x) - 
  (4*CA*CF*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))*x) - 
  (107*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(3*(-1 + x^(-1))*x) - 
  (869*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(11520*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(384*(-1 + x^(-1))*x) + 
  (7*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x])/24 + (I/16)*CA^2*Pi^3*x*\[Epsilon]^2*
   G[1, x] + (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x] + 
  (89*CA^2*Pi^4*x*\[Epsilon]^2*G[1, x])/5760 + 
  (89*CA*CF*Pi^4*x*\[Epsilon]^2*G[1, x])/2880 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/(16*(-1 + x^(-1))) + 
  (11*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x])/(48*(-1 + x^(-1))) + 
  (CA^2*Pi^4*x*\[Epsilon]^2*G[1, x])/(72*(-1 + x^(-1))) + 
  (CA*CF*Pi^4*x*\[Epsilon]^2*G[1, x])/(144*(-1 + x^(-1))) - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/24 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, x])/24 - (I/24)*CA^2*Pi^3*x^2*
   \[Epsilon]^2*G[1, x] + (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, x] - 
  (89*CA^2*Pi^4*x^2*\[Epsilon]^2*G[1, x])/5760 + 
  (89*CA*CF*Pi^4*x^2*\[Epsilon]^2*G[1, x])/5760 - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(24*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, x])/(24*(-1 + x^(-1))) - 
  (CA^2*Pi^4*x^2*\[Epsilon]^2*G[1, x])/(144*(-1 + x^(-1))) + 
  (CA*CF*Pi^4*x^2*\[Epsilon]^2*G[1, x])/(144*(-1 + x^(-1))) - 
  (CA^2*Pi^2*G[0, 0, x])/24 + (CA^2*x*G[0, 0, x])/16 - 
  (CA*CF*x*G[0, 0, x])/16 - (I/16)*CA^2*Pi*x*G[0, 0, x] - 
  (I/8)*CA*CF*Pi*x*G[0, 0, x] + (I/16)*CA^2*Pi*x^2*G[0, 0, x] - 
  (I/16)*CA*CF*Pi*x^2*G[0, 0, x] + (CA^2*G[0, 0, x])/(4*\[Epsilon]^2) + 
  (CA^2*x*\[Epsilon]*G[0, 0, x])/8 - (CA*CF*x*\[Epsilon]*G[0, 0, x])/8 - 
  (I/16)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x] - ((3*I)/8)*CA*CF*Pi*x*\[Epsilon]*
   G[0, 0, x] - (5*CA^2*Pi^2*x*\[Epsilon]*G[0, 0, x])/96 - 
  (5*CA*CF*Pi^2*x*\[Epsilon]*G[0, 0, x])/48 + (I/16)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 0, x] - (I/16)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 0, x] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]*G[0, 0, x])/96 - 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]*G[0, 0, x])/96 - 
  (1295*CA^2*\[Epsilon]^2*G[0, 0, x])/324 + 2*CA*CF*\[Epsilon]^2*G[0, 0, x] + 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/54 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/4 + 
  (59*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/720 - 
  (217*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/1440 - 
  (607*CA^2*\[Epsilon]^2*G[0, 0, x])/(162*(-1 + x^(-1))) + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, x])/(4*(-1 + x^(-1))) + 
  (275*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(432*(-1 + x^(-1))) - 
  (29*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/(48*(-1 + x^(-1))) + 
  (139*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/(1440*(-1 + x^(-1))) - 
  (217*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/(1440*(-1 + x^(-1))) + 
  (1295*CA^2*\[Epsilon]^2*G[0, 0, x])/(324*(-1 + x^(-1))*x) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 0, x])/((-1 + x^(-1))*x) - 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(54*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/(4*(-1 + x^(-1))*x) - 
  (139*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/(1440*(-1 + x^(-1))*x) + 
  (217*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/(1440*(-1 + x^(-1))*x) - 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x] - ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 0, x] - (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/16 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/96 + (I/96)*CA^2*Pi^3*x*\[Epsilon]^2*
   G[0, 0, x] + (I/48)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, 0, x] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x])/(4*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, x])/(4*(-1 + x^(-1))) - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(96*(-1 + x^(-1))) + 
  (11*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/(32*(-1 + x^(-1))) + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x] - (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[0, 0, x] + (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/48 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/48 - 
  (I/96)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, 0, x] + 
  (I/96)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, 0, x] + (CA^2*Pi^2*G[0, 1, x])/48 - 
  (CA^2*x*G[0, 1, x])/16 + (CA*CF*x*G[0, 1, x])/16 - 
  (CA^2*G[0, 1, x])/(8*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[0, 1, x])/
   \[Epsilon] - (I/16)*CA^2*Pi^3*\[Epsilon]*G[0, 1, x] - 
  (CA^2*x*\[Epsilon]*G[0, 1, x])/8 + (CA*CF*x*\[Epsilon]*G[0, 1, x])/8 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]*G[0, 1, x] - (I/8)*CA*CF*Pi*x*\[Epsilon]*
   G[0, 1, x] - (CA^2*Pi^2*x*\[Epsilon]*G[0, 1, x])/96 - 
  (CA*CF*Pi^2*x*\[Epsilon]*G[0, 1, x])/48 + 
  (CA^2*Pi^2*x^2*\[Epsilon]*G[0, 1, x])/96 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]*G[0, 1, x])/96 + 
  (1295*CA^2*\[Epsilon]^2*G[0, 1, x])/324 - 2*CA*CF*\[Epsilon]^2*G[0, 1, x] + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/144 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/12 - 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/32 + 
  (67*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/1440 + 
  (607*CA^2*\[Epsilon]^2*G[0, 1, x])/(162*(-1 + x^(-1))) - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, x])/(4*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(72*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(16*(-1 + x^(-1))) - 
  (67*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(960*(-1 + x^(-1))) + 
  (67*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(1440*(-1 + x^(-1))) - 
  (1295*CA^2*\[Epsilon]^2*G[0, 1, x])/(324*(-1 + x^(-1))*x) + 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))*x) - 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(12*(-1 + x^(-1))*x) + 
  (67*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(960*(-1 + x^(-1))*x) - 
  (67*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(1440*(-1 + x^(-1))*x) + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, x] - (I/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 1, x] + (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/24 - 
  (9*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/32 + 
  (I/16)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, 1, x] + 
  (I/8)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, 1, x] + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, x])/(4*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, x])/(4*(-1 + x^(-1))) + 
  (7*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(48*(-1 + x^(-1))) - 
  (7*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(48*(-1 + x^(-1))) - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/48 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/48 - 
  (I/16)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[0, 1, x] + 
  (I/16)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, 1, x] + (CA^2*Pi^2*G[1, 0, x])/12 - 
  (CA*CF*Pi^2*G[1, 0, x])/16 + (I/16)*CA^2*Pi*x*G[1, 0, x] + 
  (I/8)*CA*CF*Pi*x*G[1, 0, x] - (I/16)*CA^2*Pi*x^2*G[1, 0, x] + 
  (I/16)*CA*CF*Pi*x^2*G[1, 0, x] - (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, 0, x])/\[Epsilon] - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/32 + (I/48)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, x] - (I/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, x] + 
  (I/16)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x] + ((3*I)/8)*CA*CF*Pi*x*\[Epsilon]*
   G[1, 0, x] + (5*CA^2*Pi^2*x*\[Epsilon]*G[1, 0, x])/96 + 
  (5*CA*CF*Pi^2*x*\[Epsilon]*G[1, 0, x])/48 - (I/16)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 0, x] + (I/16)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 0, x] - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]*G[1, 0, x])/96 + 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]*G[1, 0, x])/96 + 
  (1295*CA^2*\[Epsilon]^2*G[1, 0, x])/324 - 2*CA*CF*\[Epsilon]^2*G[1, 0, x] - 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/54 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/4 - (I/16)*CA*CF*Pi^3*\[Epsilon]^2*
   G[1, 0, x] - (23*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/720 + 
  (209*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/2880 + 
  (1295*CA^2*\[Epsilon]^2*G[1, 0, x])/(324*(-1 + x^(-1))) - 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1)) - 
  (541*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(16*(-1 + x^(-1))) - 
  (19*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))) + 
  (67*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))) - 
  (1295*CA^2*\[Epsilon]^2*G[1, 0, x])/(324*(-1 + x^(-1))*x) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))*x) + 
  (523*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(2*(-1 + x^(-1))*x) + 
  (19*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))*x) - 
  (67*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))*x) + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x] + ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[1, 0, x] + (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/16 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/96 - (I/96)*CA^2*Pi^3*x*\[Epsilon]^2*
   G[1, 0, x] - (I/48)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, 0, x] + 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(96*(-1 + x^(-1))) - 
  (11*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(32*(-1 + x^(-1))) - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x] + (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[1, 0, x] - (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/48 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/48 + 
  (I/96)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, 0, x] - 
  (I/96)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, 0, x] - (143*CA^2*G[1, 1, x])/144 + 
  (CA*CF*G[1, 1, x])/2 + (5*CA*nf*G[1, 1, x])/36 + 
  ((11*I)/16)*CA^2*Pi*G[1, 1, x] - ((3*I)/16)*CA*CF*Pi*G[1, 1, x] - 
  (I/8)*CA*nf*Pi*G[1, 1, x] - (CA^2*Pi^2*G[1, 1, x])/8 - 
  (CA*CF*Pi^2*G[1, 1, x])/24 + (CA*CF*G[1, 1, x])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, x])/(24*\[Epsilon]) + (3*CA*CF*G[1, 1, x])/
   (16*\[Epsilon]) + (CA*nf*G[1, 1, x])/(12*\[Epsilon]) - 
  ((I/8)*CA^2*Pi*G[1, 1, x])/\[Epsilon] - ((I/8)*CA*CF*Pi*G[1, 1, x])/
   \[Epsilon] - (431*CA^2*\[Epsilon]*G[1, 1, x])/216 + 
  CA*CF*\[Epsilon]*G[1, 1, x] + (7*CA*nf*\[Epsilon]*G[1, 1, x])/27 + 
  ((35*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 1, x] - (I/2)*CA*CF*Pi*\[Epsilon]*
   G[1, 1, x] - ((5*I)/24)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/24 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x])/16 - (CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/
   12 + ((5*I)/48)*CA^2*Pi^3*\[Epsilon]*G[1, 1, x] + 
  (I/48)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, x] + 
  (CA^2*Pi^2*x*\[Epsilon]*G[1, 1, x])/96 + 
  (CA*CF*Pi^2*x*\[Epsilon]*G[1, 1, x])/48 - 
  (CA^2*Pi^2*x^2*\[Epsilon]*G[1, 1, x])/96 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]*G[1, 1, x])/96 - 
  (1295*CA^2*\[Epsilon]^2*G[1, 1, x])/324 + 2*CA*CF*\[Epsilon]^2*G[1, 1, x] + 
  (41*CA*nf*\[Epsilon]^2*G[1, 1, x])/81 + ((211*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, x] - I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x] - 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] + 
  (137*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/144 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/6 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/36 - ((11*I)/96)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, x] + (I/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (17*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/240 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/48 - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/12 + 
  (5*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/32 - 
  (I/12)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, 1, x] - 
  (I/6)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, 1, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/48 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/48 + 
  (I/12)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, 1, x] - 
  (I/12)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, 1, x] + (CA^2*x*G[0, 0, 0, x])/16 + 
  (CA*CF*x*G[0, 0, 0, x])/8 - (CA^2*x^2*G[0, 0, 0, x])/16 + 
  (CA*CF*x^2*G[0, 0, 0, x])/16 - (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/24 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/48 - (CA^2*\[Epsilon]*G[0, 0, 0, x])/
   (16*(-1 + x^(-1))) + (CA*CF*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/8 + (5*CA*CF*x*\[Epsilon]*G[0, 0, 0, x])/
   16 - (I/16)*CA^2*Pi*x*\[Epsilon]*G[0, 0, 0, x] - 
  (I/8)*CA*CF*Pi*x*\[Epsilon]*G[0, 0, 0, x] + 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]*G[0, 0, 0, x])/(8*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, x])/16 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, x])/16 + (I/16)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 0, 0, x] - (I/16)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 0, 0, x] - 
  (I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x] + (I/2)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 0, 0, x] + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/32 + 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x] - 
  ((3*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (((3*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((11*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((3*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (((3*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/4 + 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x])/8 - (I/4)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, 0, x] - ((5*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/96 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/48 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/(4*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x])/(4*(-1 + x^(-1))) - 
  ((I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (((3*I)/16)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, x])/8 + ((3*I)/16)*CA^2*Pi*x^2*
   \[Epsilon]^2*G[0, 0, 0, x] - ((3*I)/16)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[0, 0, 0, x] + (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/96 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/96 + 
  ((I/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  (CA^2*x*G[0, 0, 1, x])/16 - (CA*CF*x*G[0, 0, 1, x])/8 + 
  (CA^2*x^2*G[0, 0, 1, x])/16 - (CA*CF*x^2*G[0, 0, 1, x])/16 - 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, x])/16 - (3*CA*CF*x*\[Epsilon]*G[0, 0, 1, x])/
   8 + (I/8)*CA^2*Pi*x*\[Epsilon]*G[0, 0, 1, x] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[0, 0, 1, x] + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, x])/16 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, x])/16 - (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 0, 1, x] + (I/8)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 0, 1, x] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x])/4 + (I/8)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, 1, x] + ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, x])/8 - (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*
   G[0, 0, 1, x] + (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, x])/24 - (CA*CF*\[Epsilon]*G[0, 1, 0, x])/
   2 - (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/48 + 
  (73*CA^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x])/(2*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (3*CA^2*x*\[Epsilon]*G[0, 1, 0, x])/16 + 
  (3*CA*CF*x*\[Epsilon]*G[0, 1, 0, x])/16 + (I/16)*CA^2*Pi*x*\[Epsilon]*
   G[0, 1, 0, x] + (I/8)*CA*CF*Pi*x*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]*G[0, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (I/16)*CA^2*Pi*x^2*\[Epsilon]*G[0, 1, 0, x] + 
  (I/16)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 1, 0, x] + 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/72 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, x] + ((181*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, x] - ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/32 - 
  ((13*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(18*(-1 + x^(-1))) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (((17*I)/9)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (((21*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (((181*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))*x) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x])/8 + ((5*I)/8)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 1, 0, x] + (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/96 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/48 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/(4*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x])/(4*(-1 + x^(-1))) + 
  (((9*I)/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/96 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/96 - 
  ((I/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (I/8)*CA^2*Pi*G[0, 1, 1, x] + (CA^2*G[0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/24 + (CA^2*x*\[Epsilon]*G[0, 1, 1, x])/
   8 - (CA*CF*x*\[Epsilon]*G[0, 1, 1, x])/8 + (I/48)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 1, x] + (CA^2*x*\[Epsilon]^2*G[0, 1, 1, x])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, x])/4 - (I/4)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 1, 1, x] + (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 1, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, 1, x])/6 + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/12 + 
  (I/8)*CA^2*Pi*G[1, 0, 0, x] - (I/8)*CA*CF*Pi*G[1, 0, 0, x] - 
  (CA^2*x*G[1, 0, 0, x])/16 - (CA*CF*x*G[1, 0, 0, x])/8 + 
  (CA^2*x^2*G[1, 0, 0, x])/16 - (CA*CF*x^2*G[1, 0, 0, x])/16 - 
  ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/8 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, x])/8 - (CA^2*x*\[Epsilon]*G[1, 0, 0, x])/
   8 - (5*CA*CF*x*\[Epsilon]*G[1, 0, 0, x])/16 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]*G[1, 0, 0, x] + (I/4)*CA*CF*Pi*x*\[Epsilon]*
   G[1, 0, 0, x] + (CA^2*x^2*\[Epsilon]*G[1, 0, 0, x])/16 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, x])/16 - (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 0, 0, x] + (I/8)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 0, 0, x] + 
  (I/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x] - (I/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, x] - (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/16 - 
  (I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] + 
  (I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/4 - 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x])/8 + (I/4)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 0, 0, x] + ((5*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, x])/8 - ((3*I)/16)*CA^2*Pi*x^2*
   \[Epsilon]^2*G[1, 0, 0, x] + ((3*I)/16)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[1, 0, 0, x] - (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/16 - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (CA^2*x*G[1, 0, 1, x])/16 + 
  (CA*CF*x*G[1, 0, 1, x])/8 - (CA^2*x^2*G[1, 0, 1, x])/16 + 
  (CA*CF*x^2*G[1, 0, 1, x])/16 + (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, x])/48 + 
  (CA^2*x*\[Epsilon]*G[1, 0, 1, x])/16 + (3*CA*CF*x*\[Epsilon]*G[1, 0, 1, x])/
   8 - (I/8)*CA^2*Pi*x*\[Epsilon]*G[1, 0, 1, x] - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[1, 0, 1, x] - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, x])/16 + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, x])/16 + (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 0, 1, x] - (I/8)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 0, 1, x] - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/32 - 
  ((5*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  (I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x])/4 - (I/8)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 0, 1, x] - ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/96 - 
  (5*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/48 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, x])/8 + (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*
   G[1, 0, 1, x] - (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/96 - 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/96 - 
  (11*CA^2*G[1, 1, 0, x])/8 + (3*CA*CF*G[1, 1, 0, x])/8 + 
  (CA*nf*G[1, 1, 0, x])/4 - (I/2)*CA^2*Pi*G[1, 1, 0, x] + 
  (I/4)*CA*CF*Pi*G[1, 1, 0, x] + (CA*CF*G[1, 1, 0, x])/(4*\[Epsilon]) - 
  (35*CA^2*\[Epsilon]*G[1, 1, 0, x])/12 + CA*CF*\[Epsilon]*G[1, 1, 0, x] + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/12 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*
   G[1, 1, 0, x] - (3*CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/16 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, x])/12 + 
  (CA^2*x*\[Epsilon]*G[1, 1, 0, x])/16 - (CA*CF*x*\[Epsilon]*G[1, 1, 0, x])/
   16 - (I/8)*CA^2*Pi*x*\[Epsilon]*G[1, 1, 0, x] - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[1, 1, 0, x] + (I/8)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 1, 0, x] - (I/8)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 1, 0, x] - 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/36 + 2*CA*CF*\[Epsilon]^2*
   G[1, 1, 0, x] + (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/9 - 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x] + I*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, x] + (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/24 - (I/24)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 0, x] + (I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, x])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, x])/8 - ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 1, 0, x] - (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/8 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/16 + 
  (11*CA^2*G[1, 1, 1, x])/16 - (3*CA*CF*G[1, 1, 1, x])/16 - 
  (CA*nf*G[1, 1, 1, x])/8 + ((3*I)/8)*CA^2*Pi*G[1, 1, 1, x] + 
  (I/8)*CA*CF*Pi*G[1, 1, 1, x] - (CA^2*G[1, 1, 1, x])/(8*\[Epsilon]) - 
  (CA*CF*G[1, 1, 1, x])/(8*\[Epsilon]) + (35*CA^2*\[Epsilon]*G[1, 1, 1, x])/
   24 - (CA*CF*\[Epsilon]*G[1, 1, 1, x])/2 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/24 - ((55*I)/48)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, x] + ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  ((5*I)/24)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (3*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/8 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 1, x])/8 + 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/72 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, x] - (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/
   18 - ((43*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x] + 
  ((25*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/96 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/48 + 
  ((5*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] - 
  ((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] + 
  (7*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/96 + 
  (7*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/48 - 
  (7*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 1, x])/96 + 
  (7*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 1, x])/96 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 - CA*CF*\[Epsilon]^2*
   G[0, 0, 0, 0, x] - (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(3*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(3*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 + 
  (19*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (I/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (19*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (3*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 + 
  (I/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (I/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, 1, x])/16 - 
  (CA*CF*x*\[Epsilon]*G[0, 0, 0, 1, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, 1, x])/16 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, 1, x])/16 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x])/2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/4 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(4*(-1 + x^(-1))) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x])/(2*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(4*(-1 + x^(-1))*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/4 - 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(4*(-1 + x^(-1))) - 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (3*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, 0, x])/16 - 
  (CA*CF*x*\[Epsilon]*G[0, 0, 1, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, 0, x])/16 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, 0, x])/16 - 
  (353*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/144 + 
  CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/12 - 
  (199*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(72*(-1 + x^(-1))) + 
  (35*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (353*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/8 - 
  (23*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(4*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/8 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, 1, x])/8 + 
  (CA*CF*x*\[Epsilon]*G[0, 0, 1, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, 1, x])/8 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/4 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/8 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 0, x] - 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (CA*CF*x*\[Epsilon]*G[0, 1, 0, 0, x])/4 + 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (371*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/144 + 
  2*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 - 
  (145*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(72*(-1 + x^(-1))) + 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (371*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/2 - 
  (13*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(2*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/4 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA^2*x*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (CA*CF*x*\[Epsilon]*G[0, 1, 0, 1, x])/8 - 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (181*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/72 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/4 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(9*(-1 + x^(-1))) - 
  (21*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (181*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(72*(-1 + x^(-1))*x) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/(2*(-1 + x^(-1))*x) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))*x) + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/4 - (I/8)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 1, 0, 1, x] - (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/4 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA^2*G[0, 1, 1, 0, x])/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 0, x] + 
  (CA^2*x*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (CA*CF*x*\[Epsilon]*G[0, 1, 1, 0, x])/8 - 
  (CA^2*x^2*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (353*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/144 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/12 + 
  (95*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(36*(-1 + x^(-1))) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (353*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (7*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 - 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))) + 
  ((3*I)/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  ((3*I)/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (CA^2*G[0, 1, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/8 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 1, x])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 1, x])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, x] - (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, x] - 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, 0, x])/16 - 
  (CA*CF*x*\[Epsilon]*G[1, 0, 0, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, 0, x])/16 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, 0, x])/16 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/8 + CA*CF*\[Epsilon]^2*
   G[1, 0, 0, 0, x] - ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/12 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(4*(-1 + x^(-1))) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/(-1 + x^(-1)) - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/8 - 
  (19*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (17*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (CA^2*G[1, 0, 0, 1, x])/8 - (CA*CF*G[1, 0, 0, 1, x])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, x])/16 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, x] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 1, x] + 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, 1, x])/8 + 
  (CA*CF*x*\[Epsilon]*G[1, 0, 0, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/2 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, x] - (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/4 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/8 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (CA^2*G[1, 0, 1, 0, x])/8 + (CA*CF*G[1, 0, 1, 0, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/16 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, x] + 
  (CA^2*x*\[Epsilon]*G[1, 0, 1, 0, x])/16 + 
  (CA*CF*x*\[Epsilon]*G[1, 0, 1, 0, x])/8 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, 0, x])/16 + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, 0, x])/16 + 
  (353*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/144 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x] + ((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, x] + (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/8 - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 + 
  (95*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(36*(-1 + x^(-1))) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(2*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (181*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(2*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/8 + 
  (23*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 - 
  ((3*I)/16)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  ((3*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (17*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/8 + 
  ((3*I)/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  ((3*I)/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (CA^2*G[1, 0, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 1, x] - 
  (CA^2*x*\[Epsilon]*G[1, 0, 1, 1, x])/8 - 
  (CA*CF*x*\[Epsilon]*G[1, 0, 1, 1, x])/4 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, 1, x])/8 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, 1, x])/8 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/6 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/4 + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (7*CA^2*G[1, 1, 0, 0, x])/8 - (3*CA*CF*G[1, 1, 0, 0, x])/8 - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 0, x])/16 + (I/4)*CA*CF*Pi*\[Epsilon]*
   G[1, 1, 0, 0, x] + (3*CA^2*x*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (3*CA*CF*x*\[Epsilon]*G[1, 1, 0, 0, x])/8 - 
  (3*CA^2*x^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (3*CA*CF*x^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/2 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, x] + (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 + 
  (17*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 + 
  ((3*I)/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  ((3*I)/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (CA^2*G[1, 1, 0, 1, x])/2 + (CA*CF*G[1, 1, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, x])/8 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, x] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, x] - 
  (CA^2*x*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (CA*CF*x*\[Epsilon]*G[1, 1, 0, 1, x])/4 + 
  (CA^2*x^2*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 + CA*CF*\[Epsilon]^2*
   G[1, 1, 0, 1, x] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/3 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/2 + (I/4)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 1, 0, 1, x] + (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/4 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (5*CA^2*G[1, 1, 1, 0, x])/8 + (CA*CF*G[1, 1, 1, 0, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, x])/16 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 0, x] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 0, x] - 
  (CA^2*x*\[Epsilon]*G[1, 1, 1, 0, x])/16 - 
  (CA*CF*x*\[Epsilon]*G[1, 1, 1, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]*G[1, 1, 1, 0, x])/16 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 1, 1, 0, x])/16 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/2 - ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, x] - (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/8 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/4 - 
  (11*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 + 
  (I/2)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 1, 0, x] - (I/2)*CA^2*Pi*x^2*\[Epsilon]^2*
   G[1, 1, 1, 0, x] + (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (3*CA^2*G[1, 1, 1, 1, x])/8 + (CA*CF*G[1, 1, 1, 1, x])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 1, x])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/24 - ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (I/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 1, x] - 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x])/2 + 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/72 + 
  ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  ((3*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  ((3*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/8 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/8 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/2 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 + 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/8 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 + 
  (5*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/2 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 - 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/8 + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 - 
  (5*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, x] + (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 + ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 0, x] + (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/8 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, x] + (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, x] - (3*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 0, x] + (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] + (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/8 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, x])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/8 - 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/8 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 + 
  (5*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, x])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/2 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/4 - 
  ((5*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  ((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 - 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/16 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] + (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 - 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/4 - 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, 0, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  (7*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 - 
  (7*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/8 + 
  (7*CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 - 
  (7*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, x])/2 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 + 
  CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 + 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x])/8 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 1, 1, 0, x])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/8 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/4 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/8 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (7*CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, 1, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/8 + 
  ((15*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, x] + 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x])/2 + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 - 
  CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x] + 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x] + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x] + 
  (25*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x])/8 - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] - 
  (23*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, x])/8 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, x])/8 + 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x])/8 - 
  (4759*CA^2*Log[Q2/\[Mu]2])/432 + (15425*CA*CF*Log[Q2/\[Mu]2])/864 - 
  (221*CF^2*Log[Q2/\[Mu]2])/32 + (47*CA*nf*Log[Q2/\[Mu]2])/16 - 
  (991*CF*nf*Log[Q2/\[Mu]2])/432 - (5*nf^2*Log[Q2/\[Mu]2])/27 - 
  ((73*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2] + I*CA*CF*Pi*Log[Q2/\[Mu]2] + 
  ((5*I)/24)*CA*nf*Pi*Log[Q2/\[Mu]2] - (11*CA^2*Pi^2*Log[Q2/\[Mu]2])/64 - 
  (5*CA*CF*Pi^2*Log[Q2/\[Mu]2])/96 + (CA*nf*Pi^2*Log[Q2/\[Mu]2])/32 + 
  (CF*nf*Pi^2*Log[Q2/\[Mu]2])/48 - (I/24)*CA*CF*Pi^3*Log[Q2/\[Mu]2] - 
  (CA^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + (CA*CF*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]^3) - (CF^2*Log[Q2/\[Mu]2])/(4*\[Epsilon]^3) - 
  (55*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) + (73*CA*CF*Log[Q2/\[Mu]2])/
   (48*\[Epsilon]^2) - (3*CF^2*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (5*CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) - (5*CF*nf*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]^2) - ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/4)*CA*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (95*CA^2*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + (203*CA*CF*Log[Q2/\[Mu]2])/
   (36*\[Epsilon]) - (41*CF^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (113*CA*nf*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (13*CF*nf*Log[Q2/\[Mu]2])/(18*\[Epsilon]) - (nf^2*Log[Q2/\[Mu]2])/
   (18*\[Epsilon]) - (((11*I)/16)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CA*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/8)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + (CA^2*Pi^2*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]) + (CA*CF*Pi^2*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CF^2*Pi^2*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (46171*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/1296 + 
  (271301*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2])/5184 - 
  (1151*CF^2*\[Epsilon]*Log[Q2/\[Mu]2])/64 + 
  (11635*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/1296 - 
  (15547*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/2592 - 
  (nf^2*\[Epsilon]*Log[Q2/\[Mu]2])/2 - ((55*I)/18)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2] + (2*I)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (155*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/1728 - 
  (7*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/72 - 
  (17*CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/96 - 
  (43*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/864 + 
  (CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/18 + 
  (nf^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/108 + ((11*I)/96)*CA^2*Pi^3*
   \[Epsilon]*Log[Q2/\[Mu]2] - (I/16)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/48)*CA*nf*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (13*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/1152 - 
  (83*CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/1440 + 
  (13*CF^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/288 + 
  (I/24)*CA^2*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (49811*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/1944 - 
  (220867*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/15552 - 
  (304*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/243 - 
  ((661*I)/108)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((41*I)/54)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (431*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 + 
  CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (841*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/2592 + 
  (95*CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 + 
  (5*nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/162 + 
  ((73*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (11*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/576 - 
  (5*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/96 + 
  (79*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/3456 - 
  (19*CF*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/8640 + 
  ((13*I)/960)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((7*I)/480)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (280595*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))) - 
  (4567637*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/(31104*(-1 + x^(-1))) + 
  (5741*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))) - 
  (6797*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))) + 
  (1921*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))) + 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))) - 
  (1067*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(34560*(-1 + x^(-1))) + 
  (3409*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))) - 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(160*(-1 + x^(-1))) - 
  (280595*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))*x) + 
  (4567637*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/(31104*(-1 + x^(-1))*x) - 
  (5741*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))*x) + 
  (6581*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))*x) - 
  (1777*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))*x) - 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))*x) + 
  (1067*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(34560*(-1 + x^(-1))*x) - 
  (3409*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))*x) + 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(160*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/12 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/12 + 
  ((7*I)/24)*CA*CF*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (7*CA^2*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/192 + 
  (7*CA*CF*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/96 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^4*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/192 + 
  (7*CA*CF*Pi^4*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/192 + 
  (73*CA^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 2*CA*CF*G[0, x]*Log[Q2/\[Mu]2] - 
  (5*CA*nf*G[0, x]*Log[Q2/\[Mu]2])/12 + (CA*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   12 + (CA^2*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]^2) + 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (55*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/9 - 
  4*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (7*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/9 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*Pi*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (661*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/108 - 
  4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (41*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/27 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/288 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (77*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/96 - 
  (661*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))) + 
  (4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))) - 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(2880*(-1 + x^(-1))) - 
  (19*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))) + 
  (661*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))*x) - 
  (4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(2880*(-1 + x^(-1))*x) + 
  (19*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))*x) + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/48 - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (73*CA^2*G[1, x]*Log[Q2/\[Mu]2])/48 + CA*CF*G[1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/24 + ((11*I)/12)*CA^2*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - ((3*I)/8)*CA*CF*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/
   8 - (CA*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (CA*CF*G[1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((I/4)*CA*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (55*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/18 + 
  2*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/18 + 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/96 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  (661*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/108 + 
  4*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (41*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/54 + 
  ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/288 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/6 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/144 - 
  ((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (9*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/320 + 
  (23*CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/480 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/24)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 + 
  (5*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 + 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (I/4)*CA^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*x*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/4)*CA^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (I/8)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (5*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 - 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/48 + 
  (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (3*CA*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   6 + (I/4)*CA^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (143*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/18 - 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (431*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/108 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (14*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/27 - 
  ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))*x) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (73*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/12 - (CA^2*x*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/
   4 + (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, x]*Log[Q2/\[Mu]2] - (CA^2*x*\[Epsilon]*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/8 - (CA*CF*x*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (7*CA^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (95*CA^2*Log[Q2/\[Mu]2]^2)/32 - (203*CA*CF*Log[Q2/\[Mu]2]^2)/36 + 
  (41*CF^2*Log[Q2/\[Mu]2]^2)/16 - (113*CA*nf*Log[Q2/\[Mu]2]^2)/144 + 
  (13*CF*nf*Log[Q2/\[Mu]2]^2)/18 + (nf^2*Log[Q2/\[Mu]2]^2)/18 + 
  ((11*I)/16)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - ((3*I)/8)*CA*CF*Pi*
   Log[Q2/\[Mu]2]^2 - (I/8)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/24 - (CA*CF*Pi^2*Log[Q2/\[Mu]2]^2)/48 - 
  (CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/24 + (CA^2*Log[Q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (CA*CF*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]^2) + 
  (CF^2*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]^2) + (55*CA^2*Log[Q2/\[Mu]2]^2)/
   (96*\[Epsilon]) - (73*CA*CF*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (3*CF^2*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - (5*CA*nf*Log[Q2/\[Mu]2]^2)/
   (48*\[Epsilon]) + (5*CF*nf*Log[Q2/\[Mu]2]^2)/(24*\[Epsilon]) + 
  ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/4)*CA*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (4759*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 - 
  (15425*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2)/864 + 
  (221*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/32 - 
  (47*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/16 + 
  (991*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (5*nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/27 + ((73*I)/48)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^2 - I*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/24)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/32 - 
  (CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/48 + 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (46171*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 - 
  (271301*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/5184 + 
  (1151*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/64 - 
  (11635*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 + 
  (15547*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/2592 + 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/2 + ((55*I)/18)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^2 - (2*I)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (155*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1728 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/72 + 
  (17*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/96 + 
  (43*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/864 - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/18 - 
  (nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/108 - 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/16)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (13*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1152 + 
  (83*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1440 - 
  (13*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/288 - 
  (I/24)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/24)*CA^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/8 + (3*CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/
   4 + (CA*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/4 - (I/4)*CA^2*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 - (CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(2*\[Epsilon]) - 
  (73*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  2*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (55*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/9 + 
  4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/9 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/16 - (3*CA*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/
   8 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + (I/4)*CA*CF*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (73*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - 
  CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (55*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/18 - 
  2*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/18 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/96 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/
   24 - (CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/
   6 - (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/18 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (55*CA^2*Log[Q2/\[Mu]2]^3)/144 + (73*CA*CF*Log[Q2/\[Mu]2]^3)/72 - 
  (CF^2*Log[Q2/\[Mu]2]^3)/2 + (5*CA*nf*Log[Q2/\[Mu]2]^3)/72 - 
  (5*CF*nf*Log[Q2/\[Mu]2]^3)/36 - (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 + 
  (I/6)*CA*CF*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (CA*CF*Log[Q2/\[Mu]2]^3)/(6*\[Epsilon]) - (CF^2*Log[Q2/\[Mu]2]^3)/
   (6*\[Epsilon]) - (95*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/48 + 
  (203*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^3)/54 - 
  (41*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 + 
  (113*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - 
  (13*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/27 - 
  (nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/27 - ((11*I)/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/4)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 + 
  (CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/72 + 
  (CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 - 
  (4759*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 + 
  (15425*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/1296 - 
  (221*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/48 + 
  (47*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/24 - 
  (991*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (10*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/81 - 
  ((73*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((2*I)/3)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/96 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/144 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/48 + 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/72 - 
  (I/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^3)/6 - (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/2 - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (73*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 + (CA*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (I/6)*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (73*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (2*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/36 + 
  ((11*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/9 + 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (CA*CF*Log[Q2/\[Mu]2]^4)/12 + 
  (CF^2*Log[Q2/\[Mu]2]^4)/12 + (55*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 - 
  (73*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 + 
  (CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/4 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 + 
  (5*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/72 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (I/12)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^4 + 
  (95*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 - 
  (203*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/108 + 
  (41*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/48 - 
  (113*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  (13*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/54 + 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/54 + ((11*I)/48)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^4 - (I/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/144 - 
  (CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 - 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/4 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/48 - 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (I/12)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^5)/30 - (CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/
   30 - (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/144 + 
  (73*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 - 
  (CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/10 + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/72 - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/36 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 + (I/30)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^5 + 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 - 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/15 - 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 - 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/90 + 
  (CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/90 - (445*CA^2*Zeta[3])/288 + 
  (1009*CA*CF*Zeta[3])/144 - (29*CF^2*Zeta[3])/8 - (61*CA*nf*Zeta[3])/144 - 
  (5*CF*nf*Zeta[3])/72 - ((11*I)/48)*CA^2*Pi*Zeta[3] + 
  ((7*I)/12)*CA*CF*Pi*Zeta[3] + (CA^2*x*Zeta[3])/8 + (CA*CF*x*Zeta[3])/4 - 
  (CA^2*x^2*Zeta[3])/8 + (CA*CF*x^2*Zeta[3])/8 - 
  (5*CA^2*Zeta[3])/(96*\[Epsilon]) + (55*CA*CF*Zeta[3])/(48*\[Epsilon]) - 
  (4*CF^2*Zeta[3])/(3*\[Epsilon]) + (35*CA^2*\[Epsilon]*Zeta[3])/12 - 
  CA*CF*\[Epsilon]*Zeta[3] + (779*CA*nf*\[Epsilon]*Zeta[3])/432 - 
  (53*CF*nf*\[Epsilon]*Zeta[3])/108 - (7*nf^2*\[Epsilon]*Zeta[3])/54 - 
  ((11*I)/3)*CA^2*Pi*\[Epsilon]*Zeta[3] + ((7*I)/8)*CA*CF*Pi*\[Epsilon]*
   Zeta[3] + ((2*I)/3)*CA*nf*Pi*\[Epsilon]*Zeta[3] + 
  (CA^2*Pi^2*\[Epsilon]*Zeta[3])/3 + (CA*CF*Pi^2*\[Epsilon]*Zeta[3])/24 + 
  (5995*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (8173*CA*CF*\[Epsilon]*Zeta[3])/(216*(-1 + x^(-1))) + 
  (839*CF^2*\[Epsilon]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (155*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))) + 
  (193*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/(18*(-1 + x^(-1))) - 
  (5977*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (16319*CA*CF*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))*x) - 
  (839*CF^2*\[Epsilon]*Zeta[3])/(48*(-1 + x^(-1))*x) + 
  (155*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))*x) - 
  (193*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/(18*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*Zeta[3])/16 + (15*CA*CF*x*\[Epsilon]*Zeta[3])/16 - 
  (I/8)*CA^2*Pi*x*\[Epsilon]*Zeta[3] - (I/4)*CA*CF*Pi*x*\[Epsilon]*Zeta[3] + 
  (CA^2*x*\[Epsilon]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]*Zeta[3])/8 + (CA*CF*x^2*\[Epsilon]*Zeta[3])/8 + 
  (I/8)*CA^2*Pi*x^2*\[Epsilon]*Zeta[3] - (I/8)*CA*CF*Pi*x^2*\[Epsilon]*
   Zeta[3] + (211*CA^2*\[Epsilon]^2*Zeta[3])/36 - 
  2*CA*CF*\[Epsilon]^2*Zeta[3] + (2015*CA*nf*\[Epsilon]^2*Zeta[3])/216 - 
  (2341*CF*nf*\[Epsilon]^2*Zeta[3])/1296 - (35*nf^2*\[Epsilon]^2*Zeta[3])/
   81 - ((3*I)/16)*CA^2*Pi*\[Epsilon]^2*Zeta[3] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*Zeta[3] + ((10*I)/9)*CA*nf*Pi*\[Epsilon]^2*
   Zeta[3] - (385*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/144 + 
  (85*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/288 - 
  (7*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/144 + ((25*I)/72)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - ((29*I)/72)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] + 
  (117097*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))) - 
  (413495*CA*CF*\[Epsilon]^2*Zeta[3])/(2592*(-1 + x^(-1))) + 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + x^(-1))) + 
  (((1357*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (((151*I)/48)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (1097*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + x^(-1))) + 
  (523*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + x^(-1))) - 
  (9*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + x^(-1))) + 
  (((49*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (((11*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (116935*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))*x) + 
  (413171*CA*CF*\[Epsilon]^2*Zeta[3])/(2592*(-1 + x^(-1))*x) - 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + x^(-1))*x) - 
  (((1087*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) + 
  (((5*I)/6)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) + 
  (1121*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + x^(-1))*x) - 
  (499*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (9*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (((49*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) + 
  (((11*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*Zeta[3])/8 + (15*CA*CF*x*\[Epsilon]^2*Zeta[3])/8 - 
  ((5*I)/4)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3] + ((13*I)/16)*CA*CF*Pi*x*
   \[Epsilon]^2*Zeta[3] + (CA^2*x*\[Epsilon]^2*Zeta[3])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*Zeta[3])/(8*(-1 + x^(-1))) - 
  ((2*I)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (((39*I)/16)*CA*CF*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*Zeta[3])/(12*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*Zeta[3])/(24*(-1 + x^(-1))) - 
  (CA^2*x^2*\[Epsilon]^2*Zeta[3])/4 + (CA*CF*x^2*\[Epsilon]^2*Zeta[3])/4 + 
  ((3*I)/8)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3] - 
  ((3*I)/8)*CA*CF*Pi*x^2*\[Epsilon]^2*Zeta[3] + 
  (((3*I)/8)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (((3*I)/8)*CA*CF*Pi*x^2*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*Zeta[3])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*Zeta[3])/(24*(-1 + x^(-1))) + 
  (11*CA^2*G[0, x]*Zeta[3])/24 - (7*CA*CF*G[0, x]*Zeta[3])/6 + 
  (11*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/3 - 
  (5*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/16 - 
  (4*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/3 + ((7*I)/12)*CA^2*Pi*\[Epsilon]*
   G[0, x]*Zeta[3] - (11*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(3*(-1 + x^(-1))) + 
  (23*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (11*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(3*(-1 + x^(-1))*x) - 
  (23*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[0, x]*Zeta[3])/8 - 
  (CA*CF*x*\[Epsilon]*G[0, x]*Zeta[3])/4 + 
  (CA^2*x^2*\[Epsilon]*G[0, x]*Zeta[3])/8 - 
  (CA*CF*x^2*\[Epsilon]*G[0, x]*Zeta[3])/8 + 
  (371*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/144 - 
  2*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (20*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/9 - ((44*I)/9)*CA^2*Pi*\[Epsilon]^2*
   G[0, x]*Zeta[3] + ((11*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/12 + 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/9 - 
  (691*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (137*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (((713*I)/144)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(36*(-1 + x^(-1))) + 
  (619*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x) - 
  (8*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(3*(-1 + x^(-1))*x) + 
  (((44*I)/9)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) - 
  (((11*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(36*(-1 + x^(-1))*x) + 
  (9*CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/8 - 
  (11*CA*CF*x*\[Epsilon]^2*G[0, x]*Zeta[3])/16 + 
  ((7*I)/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  ((7*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (7*CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(4*(-1 + x^(-1))) - 
  (7*CA*CF*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (3*CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/8 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/8 - 
  ((7*I)/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  ((7*I)/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (3*CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  ((I/16)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1)) - 
  (11*CA^2*G[1, x]*Zeta[3])/48 + (7*CA*CF*G[1, x]*Zeta[3])/12 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/3 + 
  (7*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/8 + 
  (2*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/3 + ((5*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, x]*Zeta[3] - ((4*I)/3)*CA*CF*Pi*\[Epsilon]*G[1, x]*Zeta[3] - 
  (3*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/2 + 
  (10*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/9 + ((44*I)/9)*CA^2*Pi*\[Epsilon]^2*
   G[1, x]*Zeta[3] - (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  ((8*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/36 + 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/36 + 
  (1141*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))) - 
  (37*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))) - 
  (1087*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (5*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*(-1 + x^(-1))*x) + 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(288*(-1 + x^(-1))*x) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))*x) - 
  (7*CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/8 + 
  (7*CA*CF*x*\[Epsilon]^2*G[1, x]*Zeta[3])/16 - 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(2*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/8 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/8 + 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, x]*Zeta[3] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(4*(-1 + x^(-1))) - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(4*(-1 + x^(-1))) - 
  (7*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/6 + 
  (44*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/9 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/16 + 
  (185*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(36*(-1 + x^(-1))) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (44*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(9*(-1 + x^(-1))*x) + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 - 
  CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))) - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (7*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/12 - 
  (44*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/9 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  ((4*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] - 
  (713*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (44*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(9*(-1 + x^(-1))*x) - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (9*CA^2*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  (9*CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/8 + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (9*CA^2*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  (9*CA*CF*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (7*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/12 - 
  (44*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/9 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/8 - 
  ((19*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] - 
  (731*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) + 
  (44*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(9*(-1 + x^(-1))*x) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x) + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 + 
  (9*CA*CF*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/8 + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (9*CA^2*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 + 
  (9*CA*CF*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 - 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (3*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/8 - 
  (19*CA*CF*\[Epsilon]*G[1, 1, x]*Zeta[3])/12 + 
  (649*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/72 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 - 
  (59*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 + 
  ((7*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] - 
  ((2*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/4 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 + 
  (5*CA*CF*x^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/24 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/8 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/24 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))*x) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/12 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/3 - 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/3 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/6 + 
  (4*CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/3 + 
  (5*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 - (55*CA*CF*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (8*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (445*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
  (1009*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (29*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (61*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (5*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/36 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/6)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA^2*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CA*CF*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (CA^2*x^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CA*CF*x^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (35*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  2*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (779*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/216 + 
  (53*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/54 + 
  (7*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/27 + 
  ((22*I)/3)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((4*I)/3)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (2*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (5995*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (8173*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(108*(-1 + x^(-1))) - 
  (839*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (155*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))) - 
  (193*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(9*(-1 + x^(-1))) + 
  (5977*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))*x) - 
  (16319*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))*x) + 
  (839*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))*x) - 
  (155*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))*x) + 
  (193*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (144*(-1 + x^(-1))*x) - (7*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (9*(-1 + x^(-1))*x) + (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (15*CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (I/4)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CA*CF*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (I/4)*CA^2*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (22*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (5*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (8*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  ((7*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (22*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(3*(-1 + x^(-1))) - 
  (23*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (22*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(3*(-1 + x^(-1))*x) + 
  (23*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))*x) + (CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   4 + (CA*CF*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (CA^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 - 
  (7*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (22*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (7*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (4*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((8*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (5*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 + 
  (55*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (8*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/3 - 
  (445*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/144 + 
  (1009*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 - 
  (29*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (61*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 - 
  (5*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  ((7*I)/6)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/2 - 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (CA*CF*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/3 - 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/6 + 
  (5*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (55*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/36 + 
  (16*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/9 + 
  (2*CA^2*\[Epsilon]^2*Zeta[3]^2)/3 - (19*CA*CF*\[Epsilon]^2*Zeta[3]^2)/12 - 
  (2525*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + x^(-1))) + 
  (3973*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + x^(-1))) - 
  (163*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + x^(-1))) + 
  (2525*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + x^(-1))*x) - 
  (3973*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + x^(-1))*x) + 
  (163*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + x^(-1))*x) - 
  (15*CA^2*\[Epsilon]*Zeta[5])/16 + (CA*CF*\[Epsilon]*Zeta[5])/16 - 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))) + 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(40*(-1 + x^(-1))) + 
  (23*CF^2*\[Epsilon]*Zeta[5])/(10*(-1 + x^(-1))) + 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))*x) - 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(40*(-1 + x^(-1))*x) - 
  (23*CF^2*\[Epsilon]*Zeta[5])/(10*(-1 + x^(-1))*x) + 
  (33*CA^2*\[Epsilon]^2*Zeta[5])/8 + (3*CA*CF*\[Epsilon]^2*Zeta[5])/32 - 
  (245*CA*nf*\[Epsilon]^2*Zeta[5])/48 + (35*CF*nf*\[Epsilon]^2*Zeta[5])/24 - 
  ((51*I)/16)*CA^2*Pi*\[Epsilon]^2*Zeta[5] + ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   Zeta[5] - (343*CA^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + x^(-1))) - 
  (3941*CA*CF*\[Epsilon]^2*Zeta[5])/(480*(-1 + x^(-1))) + 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + x^(-1))) - 
  (((51*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + x^(-1)) + 
  (((6*I)/5)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/(-1 + x^(-1)) + 
  (343*CA^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + x^(-1))*x) + 
  (3941*CA*CF*\[Epsilon]^2*Zeta[5])/(480*(-1 + x^(-1))*x) - 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + x^(-1))*x) + 
  (((51*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))*x) - 
  (((6*I)/5)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*Zeta[5])/8 + (CA*CF*x*\[Epsilon]^2*Zeta[5])/4 - 
  (CA^2*x^2*\[Epsilon]^2*Zeta[5])/8 + (CA*CF*x^2*\[Epsilon]^2*Zeta[5])/8 + 
  (CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/16 + 
  (311*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))) + 
  (31*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/(10*(-1 + x^(-1))) - 
  (311*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))*x) - 
  (31*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/(10*(-1 + x^(-1))*x) - 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/16 + 
  (11*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/4 - 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))) + 
  (6*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))) + 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))*x) - 
  (6*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))*x) + 
  (15*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/8 - 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/8 + 
  (1013*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))) - 
  (223*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))) - 
  (23*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(5*(-1 + x^(-1))) - 
  (1013*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))*x) + 
  (223*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))*x) + 
  (23*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(5*(-1 + x^(-1))*x), 
 (-11635*CA*nf)/2592 + (15547*CF*nf)/5184 + nf^2/4 + ((55*I)/36)*CA^2*Pi - 
  I*CA*CF*Pi - ((7*I)/36)*CA*nf*Pi + (143*CA^2*Pi^2)/864 - (CA*CF*Pi^2)/12 + 
  (43*CA*nf*Pi^2)/1728 - (CF*nf*Pi^2)/36 - (nf^2*Pi^2)/216 - 
  ((11*I)/192)*CA^2*Pi^3 + (I/32)*CA*CF*Pi^3 + (I/96)*CA*nf*Pi^3 - 
  (CA^2*Pi^4)/288 + (5*CA*CF*Pi^4)/288 + 
  (46171*CA^2)/(2592*(-1 + x^(-1))^2) - (271301*CA*CF)/
   (10368*(-1 + x^(-1))^2) + (1151*CF^2)/(128*(-1 + x^(-1))^2) - 
  (1525*CA^2*Pi^2)/(3456*(-1 + x^(-1))^2) + 
  (83*CA*CF*Pi^2)/(288*(-1 + x^(-1))^2) + 
  (17*CF^2*Pi^2)/(192*(-1 + x^(-1))^2) + 
  (3*CA^2*Pi^4)/(256*(-1 + x^(-1))^2) + (11*CA*CF*Pi^4)/
   (960*(-1 + x^(-1))^2) - (13*CF^2*Pi^4)/(576*(-1 + x^(-1))^2) - 
  (19*CA^2*Pi^2)/(54*(-1 + x^(-1))) + (3*CA*CF*Pi^2)/(16*(-1 + x^(-1))) + 
  (CA^2*Pi^4)/(72*(-1 + x^(-1))) + (46171*CA^2)/(2592*(-1 + x^(-1))^2*x^2) - 
  (271301*CA*CF)/(10368*(-1 + x^(-1))^2*x^2) + 
  (1151*CF^2)/(128*(-1 + x^(-1))^2*x^2) - (1561*CA^2*Pi^2)/
   (3456*(-1 + x^(-1))^2*x^2) + (43*CA*CF*Pi^2)/(144*(-1 + x^(-1))^2*x^2) + 
  (17*CF^2*Pi^2)/(192*(-1 + x^(-1))^2*x^2) + 
  (3*CA^2*Pi^4)/(256*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF*Pi^4)/(960*(-1 + x^(-1))^2*x^2) - 
  (13*CF^2*Pi^4)/(576*(-1 + x^(-1))^2*x^2) - 
  (46171*CA^2)/(1296*(-1 + x^(-1))^2*x) + 
  (271301*CA*CF)/(5184*(-1 + x^(-1))^2*x) - 
  (1151*CF^2)/(64*(-1 + x^(-1))^2*x) + (1543*CA^2*Pi^2)/
   (1728*(-1 + x^(-1))^2*x) - (169*CA*CF*Pi^2)/(288*(-1 + x^(-1))^2*x) - 
  (17*CF^2*Pi^2)/(96*(-1 + x^(-1))^2*x) - 
  (3*CA^2*Pi^4)/(128*(-1 + x^(-1))^2*x) - 
  (11*CA*CF*Pi^4)/(480*(-1 + x^(-1))^2*x) + 
  (13*CF^2*Pi^4)/(288*(-1 + x^(-1))^2*x) + 
  (143*CA^2*Pi^2)/(432*(-1 + x^(-1))*x) - (CA*CF*Pi^2)/(6*(-1 + x^(-1))*x) - 
  (CA^2*Pi^4)/(72*(-1 + x^(-1))*x) + CA^2/(32*\[Epsilon]^4) - 
  (CA*CF)/(8*\[Epsilon]^4) + CF^2/(8*\[Epsilon]^4) + 
  (55*CA^2)/(192*\[Epsilon]^3) - (73*CA*CF)/(96*\[Epsilon]^3) + 
  (3*CF^2)/(8*\[Epsilon]^3) - (5*CA*nf)/(96*\[Epsilon]^3) + 
  (5*CF*nf)/(48*\[Epsilon]^3) + ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  ((I/8)*CA*CF*Pi)/\[Epsilon]^3 + (95*CA^2)/(64*\[Epsilon]^2) - 
  (203*CA*CF)/(72*\[Epsilon]^2) + (41*CF^2)/(32*\[Epsilon]^2) - 
  (113*CA*nf)/(288*\[Epsilon]^2) + (13*CF*nf)/(36*\[Epsilon]^2) + 
  nf^2/(36*\[Epsilon]^2) + (((11*I)/32)*CA^2*Pi)/\[Epsilon]^2 - 
  (((3*I)/16)*CA*CF*Pi)/\[Epsilon]^2 - ((I/16)*CA*nf*Pi)/\[Epsilon]^2 - 
  (CA^2*Pi^2)/(48*\[Epsilon]^2) - (CA*CF*Pi^2)/(96*\[Epsilon]^2) - 
  (CF^2*Pi^2)/(48*\[Epsilon]^2) + (4759*CA^2)/(864*\[Epsilon]) - 
  (15425*CA*CF)/(1728*\[Epsilon]) + (221*CF^2)/(64*\[Epsilon]) - 
  (47*CA*nf)/(32*\[Epsilon]) + (991*CF*nf)/(864*\[Epsilon]) + 
  (5*nf^2)/(54*\[Epsilon]) + (((73*I)/96)*CA^2*Pi)/\[Epsilon] - 
  ((I/2)*CA*CF*Pi)/\[Epsilon] - (((5*I)/48)*CA*nf*Pi)/\[Epsilon] + 
  (11*CA^2*Pi^2)/(128*\[Epsilon]) + (5*CA*CF*Pi^2)/(192*\[Epsilon]) - 
  (CA*nf*Pi^2)/(64*\[Epsilon]) - (CF*nf*Pi^2)/(96*\[Epsilon]) + 
  ((I/48)*CA*CF*Pi^3)/\[Epsilon] - (49811*CA*nf*\[Epsilon])/3888 + 
  (220867*CF*nf*\[Epsilon])/31104 + (152*nf^2*\[Epsilon])/243 - 
  ((41*I)/108)*CA*nf*Pi*\[Epsilon] + (431*CA^2*Pi^2*\[Epsilon])/432 - 
  (CA*CF*Pi^2*\[Epsilon])/2 + (841*CA*nf*Pi^2*\[Epsilon])/5184 - 
  (95*CF*nf*Pi^2*\[Epsilon])/1728 - (5*nf^2*Pi^2*\[Epsilon])/324 + 
  ((5*I)/288)*CA*nf*Pi^3*\[Epsilon] + (253*CA^2*Pi^4*\[Epsilon])/3456 + 
  (CA*CF*Pi^4*\[Epsilon])/64 - (79*CA*nf*Pi^4*\[Epsilon])/6912 + 
  (19*CF*nf*Pi^4*\[Epsilon])/17280 - ((17*I)/960)*CA^2*Pi^5*\[Epsilon] + 
  ((13*I)/1440)*CA*CF*Pi^5*\[Epsilon] + (280595*CA^2*\[Epsilon])/
   (5184*(-1 + x^(-1))^2) - (4567637*CA*CF*\[Epsilon])/
   (62208*(-1 + x^(-1))^2) + (5741*CF^2*\[Epsilon])/(256*(-1 + x^(-1))^2) + 
  (((661*I)/216)*CA^2*Pi*\[Epsilon])/(-1 + x^(-1))^2 - 
  ((2*I)*CA*CF*Pi*\[Epsilon])/(-1 + x^(-1))^2 - 
  (6257*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))^2) + 
  (1561*CA*CF*Pi^2*\[Epsilon])/(3456*(-1 + x^(-1))^2) + 
  (71*CF^2*Pi^2*\[Epsilon])/(128*(-1 + x^(-1))^2) - 
  (((79*I)/192)*CA^2*Pi^3*\[Epsilon])/(-1 + x^(-1))^2 + 
  (((5*I)/24)*CA*CF*Pi^3*\[Epsilon])/(-1 + x^(-1))^2 - 
  (5467*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + x^(-1))^2) + 
  (3499*CA*CF*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))^2) - 
  (19*CF^2*Pi^4*\[Epsilon])/(320*(-1 + x^(-1))^2) + 
  (((103*I)/5760)*CA^2*Pi^5*\[Epsilon])/(-1 + x^(-1))^2 + 
  ((I/576)*CA*CF*Pi^5*\[Epsilon])/(-1 + x^(-1))^2 - 
  (((19*I)/72)*CA^2*Pi^3*\[Epsilon])/(-1 + x^(-1)) + 
  (((5*I)/48)*CA*CF*Pi^3*\[Epsilon])/(-1 + x^(-1)) + 
  ((I/144)*CA^2*Pi^5*\[Epsilon])/(-1 + x^(-1)) + 
  ((I/288)*CA*CF*Pi^5*\[Epsilon])/(-1 + x^(-1)) + 
  (280595*CA^2*\[Epsilon])/(5184*(-1 + x^(-1))^2*x^2) - 
  (4567637*CA*CF*\[Epsilon])/(62208*(-1 + x^(-1))^2*x^2) + 
  (5741*CF^2*\[Epsilon])/(256*(-1 + x^(-1))^2*x^2) + 
  (((661*I)/216)*CA^2*Pi*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  ((2*I)*CA*CF*Pi*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  (6581*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + x^(-1))^2*x^2) + 
  (1777*CA*CF*Pi^2*\[Epsilon])/(3456*(-1 + x^(-1))^2*x^2) + 
  (71*CF^2*Pi^2*\[Epsilon])/(128*(-1 + x^(-1))^2*x^2) - 
  (((71*I)/192)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x^2) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  (5467*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + x^(-1))^2*x^2) + 
  (3769*CA*CF*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))^2*x^2) - 
  (19*CF^2*Pi^4*\[Epsilon])/(320*(-1 + x^(-1))^2*x^2) + 
  (((103*I)/5760)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^2*x^2) + 
  ((I/576)*CA*CF*Pi^5*\[Epsilon])/((-1 + x^(-1))^2*x^2) - 
  (280595*CA^2*\[Epsilon])/(2592*(-1 + x^(-1))^2*x) + 
  (4567637*CA*CF*\[Epsilon])/(31104*(-1 + x^(-1))^2*x) - 
  (5741*CF^2*\[Epsilon])/(128*(-1 + x^(-1))^2*x) - 
  (((661*I)/108)*CA^2*Pi*\[Epsilon])/((-1 + x^(-1))^2*x) + 
  ((4*I)*CA*CF*Pi*\[Epsilon])/((-1 + x^(-1))^2*x) + 
  (6419*CA^2*Pi^2*\[Epsilon])/(2592*(-1 + x^(-1))^2*x) - 
  (1669*CA*CF*Pi^2*\[Epsilon])/(1728*(-1 + x^(-1))^2*x) - 
  (71*CF^2*Pi^2*\[Epsilon])/(64*(-1 + x^(-1))^2*x) + 
  (((73*I)/96)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x) - 
  (((17*I)/48)*CA*CF*Pi^3*\[Epsilon])/((-1 + x^(-1))^2*x) + 
  (5557*CA^2*Pi^4*\[Epsilon])/(34560*(-1 + x^(-1))^2*x) - 
  (3679*CA*CF*Pi^4*\[Epsilon])/(17280*(-1 + x^(-1))^2*x) + 
  (19*CF^2*Pi^4*\[Epsilon])/(160*(-1 + x^(-1))^2*x) - 
  (((103*I)/2880)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))^2*x) - 
  ((I/288)*CA*CF*Pi^5*\[Epsilon])/((-1 + x^(-1))^2*x) + 
  (((35*I)/144)*CA^2*Pi^3*\[Epsilon])/((-1 + x^(-1))*x) - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon])/((-1 + x^(-1))*x) - 
  ((I/144)*CA^2*Pi^5*\[Epsilon])/((-1 + x^(-1))*x) - 
  ((I/288)*CA*CF*Pi^5*\[Epsilon])/((-1 + x^(-1))*x) + 
  ((I/48)*CA^2*Pi^3*x*\[Epsilon])/(-1 + x^(-1))^2 - 
  ((I/48)*CA*CF*Pi^3*x*\[Epsilon])/(-1 + x^(-1))^2 - 
  (553637*CA*nf*\[Epsilon]^2)/15552 + (2902555*CF*nf*\[Epsilon]^2)/186624 + 
  (1094*nf^2*\[Epsilon]^2)/729 - ((61*I)/81)*CA*nf*Pi*\[Epsilon]^2 + 
  (2963*CA*nf*Pi^2*\[Epsilon]^2)/5184 - (155*CF*nf*Pi^2*\[Epsilon]^2)/10368 - 
  (nf^2*Pi^2*\[Epsilon]^2)/24 - ((211*I)/432)*CA^2*Pi^3*\[Epsilon]^2 + 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2 + ((7*I)/216)*CA*nf*Pi^3*\[Epsilon]^2 + 
  (43*CA^2*Pi^4*\[Epsilon]^2)/1620 - (CA*CF*Pi^4*\[Epsilon]^2)/180 + 
  (349*CA*nf*Pi^4*\[Epsilon]^2)/20736 - (CF*nf*Pi^4*\[Epsilon]^2)/12960 - 
  (7*nf^2*Pi^4*\[Epsilon]^2)/4320 - ((121*I)/5760)*CA^2*Pi^5*\[Epsilon]^2 + 
  ((7*I)/1920)*CA*CF*Pi^5*\[Epsilon]^2 + ((19*I)/1920)*CA*nf*Pi^5*
   \[Epsilon]^2 - (3149*CA^2*Pi^6*\[Epsilon]^2)/362880 + 
  (241*CA*CF*Pi^6*\[Epsilon]^2)/72576 + (14923445*CA^2*\[Epsilon]^2)/
   (93312*(-1 + x^(-1))^2) - (75529853*CA*CF*\[Epsilon]^2)/
   (373248*(-1 + x^(-1))^2) + (27911*CF^2*\[Epsilon]^2)/
   (512*(-1 + x^(-1))^2) + (((496*I)/81)*CA^2*Pi*\[Epsilon]^2)/
   (-1 + x^(-1))^2 - ((4*I)*CA*CF*Pi*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (7181*CA^2*Pi^2*\[Epsilon]^2)/(5184*(-1 + x^(-1))^2) - 
  (13295*CA*CF*Pi^2*\[Epsilon]^2)/(20736*(-1 + x^(-1))^2) + 
  (613*CF^2*Pi^2*\[Epsilon]^2)/(256*(-1 + x^(-1))^2) + 
  (((83*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  (20009*CA^2*Pi^4*\[Epsilon]^2)/(69120*(-1 + x^(-1))^2) + 
  (33397*CA*CF*Pi^4*\[Epsilon]^2)/(51840*(-1 + x^(-1))^2) - 
  (3401*CF^2*Pi^4*\[Epsilon]^2)/(11520*(-1 + x^(-1))^2) - 
  (((77*I)/2304)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  ((I/192)*CA*CF*Pi^5*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  (1387*CA^2*Pi^6*\[Epsilon]^2)/(60480*(-1 + x^(-1))^2) - 
  (29989*CA*CF*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))^2) + 
  (223*CF^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))^2) + 
  (587*CA^2*Pi^4*\[Epsilon]^2)/(17280*(-1 + x^(-1))) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2)/(288*(-1 + x^(-1))) - 
  (CA^2*Pi^6*\[Epsilon]^2)/(108*(-1 + x^(-1))) + 
  (91*CA*CF*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))) + 
  (14923445*CA^2*\[Epsilon]^2)/(93312*(-1 + x^(-1))^2*x^2) - 
  (75529853*CA*CF*\[Epsilon]^2)/(373248*(-1 + x^(-1))^2*x^2) + 
  (27911*CF^2*\[Epsilon]^2)/(512*(-1 + x^(-1))^2*x^2) + 
  (((496*I)/81)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) - 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) - 
  (7829*CA^2*Pi^2*\[Epsilon]^2)/(5184*(-1 + x^(-1))^2*x^2) - 
  (10703*CA*CF*Pi^2*\[Epsilon]^2)/(20736*(-1 + x^(-1))^2*x^2) + 
  (613*CF^2*Pi^2*\[Epsilon]^2)/(256*(-1 + x^(-1))^2*x^2) + 
  (((101*I)/432)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) - 
  (17777*CA^2*Pi^4*\[Epsilon]^2)/(69120*(-1 + x^(-1))^2*x^2) + 
  (1583*CA*CF*Pi^4*\[Epsilon]^2)/(2592*(-1 + x^(-1))^2*x^2) - 
  (3401*CF^2*Pi^4*\[Epsilon]^2)/(11520*(-1 + x^(-1))^2*x^2) - 
  (((77*I)/2304)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) + 
  (((7*I)/960)*CA*CF*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^2*x^2) + 
  (1387*CA^2*Pi^6*\[Epsilon]^2)/(60480*(-1 + x^(-1))^2*x^2) - 
  (29989*CA*CF*Pi^6*\[Epsilon]^2)/(725760*(-1 + x^(-1))^2*x^2) + 
  (223*CF^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))^2*x^2) - 
  (14923445*CA^2*\[Epsilon]^2)/(46656*(-1 + x^(-1))^2*x) + 
  (75529853*CA*CF*\[Epsilon]^2)/(186624*(-1 + x^(-1))^2*x) - 
  (27911*CF^2*\[Epsilon]^2)/(256*(-1 + x^(-1))^2*x) - 
  (((992*I)/81)*CA^2*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x) + 
  ((8*I)*CA*CF*Pi*\[Epsilon]^2)/((-1 + x^(-1))^2*x) + 
  (7505*CA^2*Pi^2*\[Epsilon]^2)/(2592*(-1 + x^(-1))^2*x) + 
  (11999*CA*CF*Pi^2*\[Epsilon]^2)/(10368*(-1 + x^(-1))^2*x) - 
  (613*CF^2*Pi^2*\[Epsilon]^2)/(128*(-1 + x^(-1))^2*x) - 
  (((101*I)/216)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + x^(-1))^2*x) + 
  (18161*CA^2*Pi^4*\[Epsilon]^2)/(34560*(-1 + x^(-1))^2*x) - 
  (63959*CA*CF*Pi^4*\[Epsilon]^2)/(51840*(-1 + x^(-1))^2*x) + 
  (3401*CF^2*Pi^4*\[Epsilon]^2)/(5760*(-1 + x^(-1))^2*x) + 
  (((409*I)/5760)*CA^2*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^2*x) - 
  ((I/160)*CA*CF*Pi^5*\[Epsilon]^2)/((-1 + x^(-1))^2*x) - 
  (1387*CA^2*Pi^6*\[Epsilon]^2)/(30240*(-1 + x^(-1))^2*x) + 
  (29989*CA*CF*Pi^6*\[Epsilon]^2)/(362880*(-1 + x^(-1))^2*x) - 
  (223*CF^2*Pi^6*\[Epsilon]^2)/(8640*(-1 + x^(-1))^2*x) - 
  (407*CA^2*Pi^4*\[Epsilon]^2)/(17280*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^4*\[Epsilon]^2)/(30*(-1 + x^(-1))*x) + 
  (CA^2*Pi^6*\[Epsilon]^2)/(108*(-1 + x^(-1))*x) - 
  (91*CA*CF*Pi^6*\[Epsilon]^2)/(17280*(-1 + x^(-1))*x) + 
  ((I/24)*CA^2*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1))^2 - 
  ((I/24)*CA*CF*Pi^3*x*\[Epsilon]^2)/(-1 + x^(-1))^2 + 
  (61*CA^2*Pi^4*x*\[Epsilon]^2)/(2880*(-1 + x^(-1))^2) - 
  (61*CA*CF*Pi^4*x*\[Epsilon]^2)/(2880*(-1 + x^(-1))^2) + 
  (17*CA^2*Pi^4*x*\[Epsilon]^2)/(5760*(-1 + x^(-1))) - 
  (17*CA*CF*Pi^4*x*\[Epsilon]^2)/(5760*(-1 + x^(-1))) - 
  (55*CA^2*G[0, x])/36 + CA*CF*G[0, x] + (7*CA*nf*G[0, x])/18 - 
  (11*CA^2*Pi^2*G[0, x])/192 - (CA*nf*Pi^2*G[0, x])/48 + 
  (I/48)*CA^2*Pi^3*G[0, x] - (55*CA^2*G[0, x])/(36*(-1 + x^(-1))^2) + 
  (CA*CF*G[0, x])/(-1 + x^(-1))^2 + (11*CA^2*Pi^2*G[0, x])/
   (64*(-1 + x^(-1))^2) + (CA*CF*Pi^2*G[0, x])/(32*(-1 + x^(-1))^2) - 
  (55*CA^2*G[0, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*G[0, x])/((-1 + x^(-1))^2*x^2) + (11*CA^2*Pi^2*G[0, x])/
   (64*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^2*G[0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (55*CA^2*G[0, x])/(18*(-1 + x^(-1))^2*x) - 
  (2*CA*CF*G[0, x])/((-1 + x^(-1))^2*x) - (3*CA^2*Pi^2*G[0, x])/
   (8*(-1 + x^(-1))^2*x) + (CA*CF*Pi^2*G[0, x])/(16*(-1 + x^(-1))^2*x) - 
  (CA^2*G[0, x])/(8*\[Epsilon]^3) + (CA*CF*G[0, x])/(4*\[Epsilon]^3) - 
  (11*CA^2*G[0, x])/(16*\[Epsilon]^2) + (3*CA*CF*G[0, x])/(8*\[Epsilon]^2) + 
  (CA*nf*G[0, x])/(8*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[0, x])/\[Epsilon]^2 - 
  (73*CA^2*G[0, x])/(48*\[Epsilon]) + (CA*CF*G[0, x])/\[Epsilon] + 
  (5*CA*nf*G[0, x])/(24*\[Epsilon]) - (CA*CF*Pi^2*G[0, x])/(24*\[Epsilon]) + 
  (41*CA*nf*\[Epsilon]*G[0, x])/54 + ((431*I)/216)*CA^2*Pi*\[Epsilon]*
   G[0, x] - I*CA*CF*Pi*\[Epsilon]*G[0, x] - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[0, x])/144 - ((11*I)/144)*CA^2*Pi^3*\[Epsilon]*
   G[0, x] + ((3*I)/32)*CA*CF*Pi^3*\[Epsilon]*G[0, x] + 
  (7*CA^2*Pi^4*\[Epsilon]*G[0, x])/288 - (661*CA^2*\[Epsilon]*G[0, x])/
   (108*(-1 + x^(-1))^2) + (4*CA*CF*\[Epsilon]*G[0, x])/(-1 + x^(-1))^2 - 
  (((431*I)/216)*CA^2*Pi*\[Epsilon]*G[0, x])/(-1 + x^(-1))^2 + 
  (I*CA*CF*Pi*\[Epsilon]*G[0, x])/(-1 + x^(-1))^2 + 
  (25*CA^2*Pi^2*\[Epsilon]*G[0, x])/(32*(-1 + x^(-1))^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, x])/(32*(-1 + x^(-1))^2) + 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/32)*CA*CF*Pi^3*\[Epsilon]*G[0, x])/(-1 + x^(-1))^2 - 
  (17*CA^2*Pi^4*\[Epsilon]*G[0, x])/(960*(-1 + x^(-1))^2) - 
  (31*CA*CF*Pi^4*\[Epsilon]*G[0, x])/(1440*(-1 + x^(-1))^2) + 
  (19*CA^2*Pi^2*\[Epsilon]*G[0, x])/(36*(-1 + x^(-1))) - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, x])/(24*(-1 + x^(-1))) - 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))) - 
  (CA*CF*Pi^4*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))) - 
  (661*CA^2*\[Epsilon]*G[0, x])/(108*(-1 + x^(-1))^2*x^2) + 
  (4*CA*CF*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((431*I)/216)*CA^2*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (I*CA*CF*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (71*CA^2*Pi^2*\[Epsilon]*G[0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x])/(3*(-1 + x^(-1))^2*x^2) + 
  (((11*I)/144)*CA^2*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (((3*I)/32)*CA*CF*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (17*CA^2*Pi^4*\[Epsilon]*G[0, x])/(960*(-1 + x^(-1))^2*x^2) - 
  (31*CA*CF*Pi^4*\[Epsilon]*G[0, x])/(1440*(-1 + x^(-1))^2*x^2) + 
  (661*CA^2*\[Epsilon]*G[0, x])/(54*(-1 + x^(-1))^2*x) - 
  (8*CA*CF*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((431*I)/108)*CA^2*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x) - 
  ((2*I)*CA*CF*Pi*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x) - 
  (49*CA^2*Pi^2*\[Epsilon]*G[0, x])/(32*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x])/(2*(-1 + x^(-1))^2*x) - 
  (((25*I)/144)*CA^2*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((7*I)/48)*CA*CF*Pi^3*\[Epsilon]*G[0, x])/((-1 + x^(-1))^2*x) + 
  (17*CA^2*Pi^4*\[Epsilon]*G[0, x])/(480*(-1 + x^(-1))^2*x) + 
  (31*CA*CF*Pi^4*\[Epsilon]*G[0, x])/(720*(-1 + x^(-1))^2*x) - 
  (35*CA^2*Pi^2*\[Epsilon]*G[0, x])/(72*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*Pi^4*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^4*\[Epsilon]*G[0, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*x*\[Epsilon]*G[0, x])/(48*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*x*\[Epsilon]*G[0, x])/(48*(-1 + x^(-1))) + 
  (122*CA*nf*\[Epsilon]^2*G[0, x])/81 + (211*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/
   144 - (CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/2 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/108 - 
  (187*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/1920 + 
  (17*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/320 - 
  (19*CA*nf*Pi^4*\[Epsilon]^2*G[0, x])/960 - (I/45)*CA^2*Pi^5*\[Epsilon]^2*
   G[0, x] - (992*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))^2) + 
  (8*CA*CF*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (431*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2) + 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/(48*(-1 + x^(-1))^2) + 
  (((95*I)/216)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  (((5*I)/96)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (33*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(160*(-1 + x^(-1))^2) - 
  (163*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/(1920*(-1 + x^(-1))^2) - 
  ((I/192)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/72)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  (((407*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((11*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (((5*I)/144)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/72)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  (992*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))^2*x^2) + 
  (8*CA*CF*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  (413*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/(6*(-1 + x^(-1))^2*x^2) + 
  (((353*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (33*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(160*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/(40*(-1 + x^(-1))^2*x^2) - 
  ((I/192)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/72)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x^2) + 
  (1984*CA^2*\[Epsilon]^2*G[0, x])/(81*(-1 + x^(-1))^2*x) - 
  (16*CA*CF*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) + 
  (817*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/(432*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/(4*(-1 + x^(-1))^2*x) - 
  (((371*I)/432)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) + 
  (((11*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (2357*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/(5760*(-1 + x^(-1))^2*x) + 
  (451*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/(2880*(-1 + x^(-1))^2*x) + 
  ((I/96)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) + 
  ((I/36)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))^2*x) - 
  (((353*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  (((5*I)/144)*CA^2*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  ((I/72)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x])/((-1 + x^(-1))*x) + 
  ((I/96)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 - 
  ((I/96)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1))^2 + 
  ((I/96)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) - 
  ((I/96)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, x])/(-1 + x^(-1)) + 
  (55*CA^2*G[1, x])/36 - CA*CF*G[1, x] - (7*CA*nf*G[1, x])/36 - 
  ((143*I)/144)*CA^2*Pi*G[1, x] + (I/2)*CA*CF*Pi*G[1, x] + 
  ((5*I)/36)*CA*nf*Pi*G[1, x] - (11*CA^2*Pi^2*G[1, x])/192 + 
  (CA*CF*Pi^2*G[1, x])/32 + (CA*nf*Pi^2*G[1, x])/96 + 
  (I/24)*CA^2*Pi^3*G[1, x] - (I/16)*CA*CF*Pi^3*G[1, x] + 
  (CA^2*G[1, x])/(16*\[Epsilon]^3) - (CA*CF*G[1, x])/(8*\[Epsilon]^3) + 
  (11*CA^2*G[1, x])/(32*\[Epsilon]^2) - (3*CA*CF*G[1, x])/(16*\[Epsilon]^2) - 
  (CA*nf*G[1, x])/(16*\[Epsilon]^2) + ((I/8)*CA*CF*Pi*G[1, x])/\[Epsilon]^2 + 
  (73*CA^2*G[1, x])/(96*\[Epsilon]) - (CA*CF*G[1, x])/(2*\[Epsilon]) - 
  (5*CA*nf*G[1, x])/(48*\[Epsilon]) - (((11*I)/24)*CA^2*Pi*G[1, x])/
   \[Epsilon] + (((3*I)/16)*CA*CF*Pi*G[1, x])/\[Epsilon] + 
  ((I/12)*CA*nf*Pi*G[1, x])/\[Epsilon] + (CA^2*Pi^2*G[1, x])/
   (16*\[Epsilon]) + (CA*CF*Pi^2*G[1, x])/(48*\[Epsilon]) - 
  (41*CA*nf*\[Epsilon]*G[1, x])/108 - ((431*I)/216)*CA^2*Pi*\[Epsilon]*
   G[1, x] + I*CA*CF*Pi*\[Epsilon]*G[1, x] + ((7*I)/27)*CA*nf*Pi*\[Epsilon]*
   G[1, x] - (35*CA^2*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x])/4 + (5*CA*nf*Pi^2*\[Epsilon]*G[1, x])/288 + 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]*G[1, x] - ((3*I)/32)*CA*CF*Pi^3*
   \[Epsilon]*G[1, x] - (I/72)*CA*nf*Pi^3*\[Epsilon]*G[1, x] + 
  (89*CA^2*Pi^4*\[Epsilon]*G[1, x])/2880 - 
  (107*CA*CF*Pi^4*\[Epsilon]*G[1, x])/1440 + (661*CA^2*\[Epsilon]*G[1, x])/
   (216*(-1 + x^(-1))^2) - (2*CA*CF*\[Epsilon]*G[1, x])/(-1 + x^(-1))^2 - 
  (79*CA^2*Pi^2*\[Epsilon]*G[1, x])/(192*(-1 + x^(-1))^2) + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[1, x])/(24*(-1 + x^(-1))^2) + 
  (103*CA^2*Pi^4*\[Epsilon]*G[1, x])/(5760*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^4*\[Epsilon]*G[1, x])/(576*(-1 + x^(-1))^2) - 
  (143*CA^2*Pi^2*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))) + 
  (17*CA*CF*Pi^2*\[Epsilon]*G[1, x])/(48*(-1 + x^(-1))) + 
  (5*CA^2*Pi^4*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))) - 
  (7*CA*CF*Pi^4*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))) + 
  (661*CA^2*\[Epsilon]*G[1, x])/(216*(-1 + x^(-1))^2*x^2) - 
  (2*CA*CF*\[Epsilon]*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (71*CA^2*Pi^2*\[Epsilon]*G[1, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x])/(6*(-1 + x^(-1))^2*x^2) + 
  (103*CA^2*Pi^4*\[Epsilon]*G[1, x])/(5760*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^4*\[Epsilon]*G[1, x])/(576*(-1 + x^(-1))^2*x^2) - 
  (661*CA^2*\[Epsilon]*G[1, x])/(108*(-1 + x^(-1))^2*x) + 
  (4*CA*CF*\[Epsilon]*G[1, x])/((-1 + x^(-1))^2*x) + 
  (73*CA^2*Pi^2*\[Epsilon]*G[1, x])/(96*(-1 + x^(-1))^2*x) - 
  (17*CA*CF*Pi^2*\[Epsilon]*G[1, x])/(48*(-1 + x^(-1))^2*x) - 
  (103*CA^2*Pi^4*\[Epsilon]*G[1, x])/(2880*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^4*\[Epsilon]*G[1, x])/(288*(-1 + x^(-1))^2*x) + 
  (35*CA^2*Pi^2*\[Epsilon]*G[1, x])/(36*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x])/(3*(-1 + x^(-1))*x) - 
  (5*CA^2*Pi^4*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))*x) + 
  (7*CA*CF*Pi^4*\[Epsilon]*G[1, x])/(144*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/(48*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*x*\[Epsilon]*G[1, x])/(48*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x*\[Epsilon]*G[1, x])/(48*(-1 + x^(-1))) - 
  (61*CA*nf*\[Epsilon]^2*G[1, x])/81 + ((41*I)/81)*CA*nf*Pi*\[Epsilon]^2*
   G[1, x] - (211*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/144 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/2 + (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/
   216 + ((43*I)/108)*CA^2*Pi^3*\[Epsilon]^2*G[1, x] - 
  (I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x] - ((5*I)/216)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, x] + (143*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/1920 - 
  (49*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/960 + 
  (19*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/1920 + ((7*I)/160)*CA^2*Pi^5*
   \[Epsilon]^2*G[1, x] - ((7*I)/320)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x] + 
  (496*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))^2) - 
  (4*CA*CF*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 - 
  (((1295*I)/324)*CA^2*Pi*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 + 
  (523*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(3*(-1 + x^(-1))^2) - 
  (((67*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 - 
  (((7*I)/96)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 - 
  (33*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(256*(-1 + x^(-1))^2) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(960*(-1 + x^(-1))^2) + 
  ((I/180)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 + 
  ((I/480)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 - 
  (((3*I)/32)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) + 
  (((13*I)/288)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) - 
  ((I/48)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) + 
  (496*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))^2*x^2) - 
  (4*CA*CF*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (((1295*I)/324)*CA^2*Pi*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  (523*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(3*(-1 + x^(-1))^2*x^2) - 
  (((2*I)/9)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (33*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(256*(-1 + x^(-1))^2*x^2) + 
  (29*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(1920*(-1 + x^(-1))^2*x^2) + 
  ((I/180)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/480)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x^2) - 
  (992*CA^2*\[Epsilon]^2*G[1, x])/(81*(-1 + x^(-1))^2*x) + 
  (8*CA*CF*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) + 
  (((1295*I)/162)*CA^2*Pi*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) - 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) - 
  (523*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(216*(-1 + x^(-1))^2*x) + 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(3*(-1 + x^(-1))^2*x) + 
  (((35*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) + 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) + 
  (25*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(96*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(40*(-1 + x^(-1))^2*x) - 
  ((I/90)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) - 
  ((I/240)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))^2*x) + 
  ((I/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))*x) - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))*x) - 
  (((13*I)/288)*CA^2*Pi^5*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))*x) + 
  ((I/48)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x])/((-1 + x^(-1))*x) - 
  ((I/32)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 + 
  ((I/32)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x])/(-1 + x^(-1))^2 - 
  ((I/96)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) + 
  ((I/96)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x])/(-1 + x^(-1)) - 
  (CA^2*Pi^2*G[0, 0, x])/24 - (CA^2*G[0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*G[0, 0, x])/(16*(-1 + x^(-1))) + (CA^2*G[0, 0, x])/
   (4*\[Epsilon]^2) - (431*CA^2*\[Epsilon]*G[0, 0, x])/216 + 
  CA*CF*\[Epsilon]*G[0, 0, x] + (77*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/288 - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 0, x])/32 + (I/48)*CA^2*Pi^3*\[Epsilon]*
   G[0, 0, x] + (229*CA^2*\[Epsilon]*G[0, 0, x])/(108*(-1 + x^(-1))^2) - 
  (9*CA*CF*\[Epsilon]*G[0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (77*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/(288*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, x])/(8*(-1 + x^(-1))^2) + 
  ((I/48)*CA^2*Pi^3*\[Epsilon]*G[0, 0, x])/(-1 + x^(-1)) + 
  (431*CA^2*\[Epsilon]*G[0, 0, x])/(216*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]*G[0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (77*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/(288*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (889*CA^2*\[Epsilon]*G[0, 0, x])/(216*(-1 + x^(-1))^2*x) + 
  (17*CA*CF*\[Epsilon]*G[0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (151*CA^2*Pi^2*\[Epsilon]*G[0, 0, x])/(288*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  ((I/48)*CA^2*Pi^3*\[Epsilon]*G[0, 0, x])/((-1 + x^(-1))*x) - 
  ((I/16)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi*x*\[Epsilon]*G[0, 0, x])/(-1 + x^(-1)) + 
  ((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x] - ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, x] + ((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, x] + 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/32 + (CA^2*\[Epsilon]^2*G[0, 0, x])/
   (4*(-1 + x^(-1))^2) - (CA*CF*\[Epsilon]^2*G[0, 0, x])/
   (4*(-1 + x^(-1))^2) - (((55*I)/18)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^2 + (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^2 - (443*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (432*(-1 + x^(-1))^2) + (15*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (32*(-1 + x^(-1))^2) + (((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^2 - (((5*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^2 - (11*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (1440*(-1 + x^(-1))^2) + (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (36*(-1 + x^(-1))^2) - (199*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (216*(-1 + x^(-1))) + (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (24*(-1 + x^(-1))) + (29*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))) + (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (36*(-1 + x^(-1))) - (((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2) + (I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2) - (353*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (432*(-1 + x^(-1))^2*x^2) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (3*(-1 + x^(-1))^2*x^2) + (((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2) - (((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x^2) - (11*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (1440*(-1 + x^(-1))^2*x^2) + (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (36*(-1 + x^(-1))^2*x^2) - (CA^2*\[Epsilon]^2*G[0, 0, x])/
   (4*(-1 + x^(-1))^2*x) + (CA*CF*\[Epsilon]^2*G[0, 0, x])/
   (4*(-1 + x^(-1))^2*x) + (((211*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) - ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) + (1529*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (864*(-1 + x^(-1))^2*x) - (35*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (48*(-1 + x^(-1))^2*x) - (((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) + (((11*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, x])/
   ((-1 + x^(-1))^2*x) + (11*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (720*(-1 + x^(-1))^2*x) - (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (18*(-1 + x^(-1))^2*x) + (353*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (432*(-1 + x^(-1))*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/
   (3*(-1 + x^(-1))*x) - (29*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (288*(-1 + x^(-1))*x) - (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, x])/
   (36*(-1 + x^(-1))*x) + ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^2 - ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x])/
   (-1 + x^(-1))^2 + (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (32*(-1 + x^(-1))^2) - (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (32*(-1 + x^(-1))^2) - (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (48*(-1 + x^(-1))) + (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/
   (48*(-1 + x^(-1))) + (CA^2*Pi^2*G[0, 1, x])/48 - 
  (CA^2*G[0, 1, x])/(8*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[0, 1, x])/
   \[Epsilon] + (431*CA^2*\[Epsilon]*G[0, 1, x])/216 - 
  CA*CF*\[Epsilon]*G[0, 1, x] + (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/96 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/32 - (I/16)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, x] - (431*CA^2*\[Epsilon]*G[0, 1, x])/(216*(-1 + x^(-1))^2) + 
  (CA*CF*\[Epsilon]*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/(96*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/(32*(-1 + x^(-1))^2) - 
  (431*CA^2*\[Epsilon]*G[0, 1, x])/(216*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]*G[0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (431*CA^2*\[Epsilon]*G[0, 1, x])/(108*(-1 + x^(-1))^2*x) - 
  (2*CA*CF*\[Epsilon]*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/(48*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/(16*(-1 + x^(-1))^2*x) - 
  ((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x] - ((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, x] - (107*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/1440 + 
  (((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^2 + 
  (371*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(12*(-1 + x^(-1))^2) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^2 + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x])/(-1 + x^(-1))^2 - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(576*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(36*(-1 + x^(-1))^2) + 
  (389*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(36*(-1 + x^(-1))) + 
  (((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (353*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(3*(-1 + x^(-1))^2*x^2) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(576*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(36*(-1 + x^(-1))^2*x^2) - 
  (((211*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  (371*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(216*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(24*(-1 + x^(-1))^2*x) - 
  (((23*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x) - 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x])/((-1 + x^(-1))^2*x) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(288*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(18*(-1 + x^(-1))^2*x) - 
  (353*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(432*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(3*(-1 + x^(-1))*x) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/(16*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/(36*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(96*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/(96*(-1 + x^(-1))^2) + 
  (143*CA^2*G[1, 0, x])/144 - (CA*CF*G[1, 0, x])/2 + 
  (CA^2*Pi^2*G[1, 0, x])/24 - (CA*CF*Pi^2*G[1, 0, x])/16 + 
  (19*CA^2*G[1, 0, x])/(18*(-1 + x^(-1))) - (9*CA*CF*G[1, 0, x])/
   (16*(-1 + x^(-1))) - (CA^2*Pi^2*G[1, 0, x])/(24*(-1 + x^(-1))) - 
  (143*CA^2*G[1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*G[1, 0, x])/(2*(-1 + x^(-1))*x) + (CA^2*Pi^2*G[1, 0, x])/
   (24*(-1 + x^(-1))*x) - (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, 0, x])/\[Epsilon] + (431*CA^2*\[Epsilon]*G[1, 0, x])/
   216 - CA*CF*\[Epsilon]*G[1, 0, x] - ((35*I)/24)*CA^2*Pi*\[Epsilon]*
   G[1, 0, x] + (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, x] - 
  (77*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/288 + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/32 + (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, x] - ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, x] - 
  (229*CA^2*\[Epsilon]*G[1, 0, x])/(108*(-1 + x^(-1))^2) + 
  (9*CA*CF*\[Epsilon]*G[1, 0, x])/(8*(-1 + x^(-1))^2) + 
  (77*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(288*(-1 + x^(-1))^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/(32*(-1 + x^(-1))^2) - 
  (((67*I)/48)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1)) + 
  (((7*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1)) - 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1)) - 
  (431*CA^2*\[Epsilon]*G[1, 0, x])/(216*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (77*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (889*CA^2*\[Epsilon]*G[1, 0, x])/(216*(-1 + x^(-1))^2*x) - 
  (17*CA*CF*\[Epsilon]*G[1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (163*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(288*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (((35*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/16)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1)) - 
  ((I/16)*CA*CF*Pi*x*\[Epsilon]*G[1, 0, x])/(-1 + x^(-1)) - 
  ((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x] - (43*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/
   36 + (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/4 + 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x] - 
  ((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x] - 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/40 + 
  (5*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/192 - (CA^2*\[Epsilon]^2*G[1, 0, x])/
   (4*(-1 + x^(-1))^2) + (CA*CF*\[Epsilon]^2*G[1, 0, x])/
   (4*(-1 + x^(-1))^2) + (((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/
   (-1 + x^(-1))^2 - (I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (113*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(108*(-1 + x^(-1))^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(12*(-1 + x^(-1))^2) - 
  (((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^2 + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))^2) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))^2) - 
  (59*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(216*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(24*(-1 + x^(-1))) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))) + 
  (((211*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (715*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(1440*(-1 + x^(-1))^2*x^2) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (((413*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x) + 
  (((15*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (1637*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(864*(-1 + x^(-1))^2*x) + 
  (41*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((5*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x])/((-1 + x^(-1))^2*x) - 
  (11*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(720*(-1 + x^(-1))^2*x) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(72*(-1 + x^(-1))^2*x) + 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(108*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(12*(-1 + x^(-1))*x) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/(144*(-1 + x^(-1))*x) - 
  ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^2 + 
  ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x])/(-1 + x^(-1))^2 - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/(24*(-1 + x^(-1))) - 
  (143*CA^2*G[1, 1, x])/144 + (CA*CF*G[1, 1, x])/2 + 
  (5*CA*nf*G[1, 1, x])/36 + ((11*I)/16)*CA^2*Pi*G[1, 1, x] - 
  ((3*I)/16)*CA*CF*Pi*G[1, 1, x] - (I/8)*CA*nf*Pi*G[1, 1, x] - 
  (CA^2*Pi^2*G[1, 1, x])/8 - (CA*CF*Pi^2*G[1, 1, x])/24 + 
  (CA*CF*G[1, 1, x])/(8*\[Epsilon]^2) - (11*CA^2*G[1, 1, x])/
   (24*\[Epsilon]) + (3*CA*CF*G[1, 1, x])/(16*\[Epsilon]) + 
  (CA*nf*G[1, 1, x])/(12*\[Epsilon]) - ((I/8)*CA^2*Pi*G[1, 1, x])/
   \[Epsilon] - ((I/8)*CA*CF*Pi*G[1, 1, x])/\[Epsilon] - 
  (431*CA^2*\[Epsilon]*G[1, 1, x])/216 + CA*CF*\[Epsilon]*G[1, 1, x] + 
  (7*CA*nf*\[Epsilon]*G[1, 1, x])/27 + ((35*I)/24)*CA^2*Pi*\[Epsilon]*
   G[1, 1, x] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, x] - 
  ((5*I)/24)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/24 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x])/16 - (CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/
   12 + ((5*I)/48)*CA^2*Pi^3*\[Epsilon]*G[1, 1, x] + 
  (I/48)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, x] + 
  (41*CA*nf*\[Epsilon]^2*G[1, 1, x])/81 + ((211*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, x] - I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x] - 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] + 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/36 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/4 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/36 - ((11*I)/96)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, x] + (I/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (37*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/720 + 
  (37*CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/1440 - 
  (1295*CA^2*\[Epsilon]^2*G[1, 1, x])/(324*(-1 + x^(-1))^2) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, x])/(-1 + x^(-1))^2 - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(288*(-1 + x^(-1))^2) - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(96*(-1 + x^(-1))^2) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(180*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/(480*(-1 + x^(-1))^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(24*(-1 + x^(-1))) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(72*(-1 + x^(-1))) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/(144*(-1 + x^(-1))) - 
  (1295*CA^2*\[Epsilon]^2*G[1, 1, x])/(324*(-1 + x^(-1))^2*x^2) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(9*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(180*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/(480*(-1 + x^(-1))^2*x^2) + 
  (1295*CA^2*\[Epsilon]^2*G[1, 1, x])/(162*(-1 + x^(-1))^2*x) - 
  (4*CA*CF*\[Epsilon]^2*G[1, 1, x])/((-1 + x^(-1))^2*x) + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(90*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/(240*(-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(48*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/(72*(-1 + x^(-1))*x) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/(144*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(32*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(32*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/(48*(-1 + x^(-1))) + 
  (3*CA*CF*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (CA*CF*G[0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/48 + 
  (35*CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (35*CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, x])/(2*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (35*CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, x])/(2*(-1 + x^(-1))^2*x^2) - 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (143*CA^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  ((I/16)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  ((I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (35*CA^2*\[Epsilon]*G[0, 0, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, x])/(2*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]*G[0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (211*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/72 + 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/32 + 
  ((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x] + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(18*(-1 + x^(-1))^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x])/(4*(-1 + x^(-1))^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (211*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (431*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/(72*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, x])/((-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  ((I/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, x])/(-1 + x^(-1)) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/48 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/(48*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/(48*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]*G[0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (211*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/72 - 
  CA*CF*\[Epsilon]^2*G[0, 0, 1, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/12 - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/32 - 
  ((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(18*(-1 + x^(-1))^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, x])/(8*(-1 + x^(-1))^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(12*(-1 + x^(-1))^2) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1)) - 
  (211*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(12*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (211*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(36*(-1 + x^(-1))^2*x) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (175*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(96*(-1 + x^(-1))^2*x) - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(12*(-1 + x^(-1))^2*x) + 
  (((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x])/((-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/(8*(-1 + x^(-1))^2) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x])/(8*(-1 + x^(-1))^2) + 
  ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1)) - 
  ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, x])/(-1 + x^(-1)) + 
  (11*CA^2*G[0, 1, 0, x])/16 - (3*CA*CF*G[0, 1, 0, x])/16 - 
  (11*CA^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (11*CA^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (23*CA^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (CA*CF*G[0, 1, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  ((55*I)/48)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  ((9*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/16 - 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (((55*I)/48)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (19*CA^2*\[Epsilon]*G[0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (5*CA*CF*\[Epsilon]*G[0, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x])/(2*(-1 + x^(-1))^2*x^2) - 
  (((55*I)/48)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (143*CA^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*\[Epsilon]*G[0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (((29*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (((7*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x])/(2*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/72 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, x] + 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/96 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/16 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] - 
  (193*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(2*(-1 + x^(-1))^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) + 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (413*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (59*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/16)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, x])/(-1 + x^(-1)) - 
  (I/8)*CA^2*Pi*G[0, 1, 1, x] + (CA^2*G[0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/24 - 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/72 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/12 + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/32 + 
  (I/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, x] + 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(72*(-1 + x^(-1))^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, x])/(-1 + x^(-1))^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(12*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(16*(-1 + x^(-1))^2) + 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(36*(-1 + x^(-1))^2*x) + 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, 1, x])/((-1 + x^(-1))^2*x) - 
  (61*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(32*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(12*(-1 + x^(-1))^2*x) + 
  (I/8)*CA^2*Pi*G[1, 0, 0, x] - (I/8)*CA*CF*Pi*G[1, 0, 0, x] + 
  (35*CA^2*\[Epsilon]*G[1, 0, 0, x])/24 - (CA*CF*\[Epsilon]*G[1, 0, 0, x])/
   2 - ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, x])/16 + 
  (67*CA^2*\[Epsilon]*G[1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (35*CA^2*\[Epsilon]*G[1, 0, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, x])/(2*(-1 + x^(-1))*x) + 
  (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, x])/(16*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]*G[1, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]*G[1, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/72 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, x] - ((43*I)/18)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, x] + (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/32 - (I/16)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 0, x] - ((5*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] - 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1))^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (((181*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1)) + 
  (((17*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (413*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(72*(-1 + x^(-1))^2*x) - 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (((353*I)/144)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))*x) - 
  (I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))*x) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, x])/(-1 + x^(-1)) - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) - 
  (35*CA^2*\[Epsilon]*G[1, 0, 1, x])/24 + (CA*CF*\[Epsilon]*G[1, 0, 1, x])/
   2 + (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/24 - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, x])/16 - 
  (67*CA^2*\[Epsilon]*G[1, 0, 1, x])/(48*(-1 + x^(-1))) + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(6*(-1 + x^(-1))) + 
  (35*CA^2*\[Epsilon]*G[1, 0, 1, x])/(24*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, x])/(2*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(16*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]*G[1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]*G[1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/72 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, x] + ((43*I)/18)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, x] - (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/12 + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/32 + 
  ((7*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] - 
  (I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1))^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(12*(-1 + x^(-1))^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (((163*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1)) - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1)) - 
  (((5*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(12*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (413*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(72*(-1 + x^(-1))^2*x) + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(6*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (((43*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))*x) + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))*x) - 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))*x) + 
  (((5*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, x])/((-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/(8*(-1 + x^(-1))^2) + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x])/(8*(-1 + x^(-1))^2) - 
  ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1)) + 
  ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, x])/(-1 + x^(-1)) - 
  (11*CA^2*G[1, 1, 0, x])/8 + (3*CA*CF*G[1, 1, 0, x])/8 + 
  (CA*nf*G[1, 1, 0, x])/4 - (I/2)*CA^2*Pi*G[1, 1, 0, x] + 
  (I/4)*CA*CF*Pi*G[1, 1, 0, x] + (CA*CF*G[1, 1, 0, x])/(4*\[Epsilon]) - 
  (35*CA^2*\[Epsilon]*G[1, 1, 0, x])/24 + (CA*CF*\[Epsilon]*G[1, 1, 0, x])/
   2 + (5*CA*nf*\[Epsilon]*G[1, 1, 0, x])/12 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*
   G[1, 1, 0, x] - (11*CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, x])/16 + 
  (19*CA^2*\[Epsilon]*G[1, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (5*CA*CF*\[Epsilon]*G[1, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (35*CA^2*\[Epsilon]*G[1, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, x])/(2*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/72 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, x] + (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/9 + 
  ((43*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/48 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/32 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/24 - 
  ((5*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((5*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] - 
  (229*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(72*(-1 + x^(-1))^2) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/(4*(-1 + x^(-1))^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (((181*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1)) - 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(9*(-1 + x^(-1))^2*x) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (91*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (((181*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))*x) + 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, x])/((-1 + x^(-1))*x) - 
  ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1)) + 
  ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, x])/(-1 + x^(-1)) + 
  (11*CA^2*G[1, 1, 1, x])/16 - (3*CA*CF*G[1, 1, 1, x])/16 - 
  (CA*nf*G[1, 1, 1, x])/8 + ((3*I)/8)*CA^2*Pi*G[1, 1, 1, x] + 
  (I/8)*CA*CF*Pi*G[1, 1, 1, x] - (CA^2*G[1, 1, 1, x])/(8*\[Epsilon]) - 
  (CA*CF*G[1, 1, 1, x])/(8*\[Epsilon]) + (35*CA^2*\[Epsilon]*G[1, 1, 1, x])/
   24 - (CA*CF*\[Epsilon]*G[1, 1, 1, x])/2 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/24 - ((55*I)/48)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, x] + ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  ((5*I)/24)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (3*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/8 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 1, x])/8 + 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/72 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, x] - (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/
   18 - ((43*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x] + 
  ((25*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/96 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/48 + 
  ((5*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] - 
  ((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 0, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (25*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(2*(-1 + x^(-1))) + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/(2*(-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(2*(-1 + x^(-1))^2*x) - 
  (29*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(12*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/(2*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 1, x])/16 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 1, x])/(4*(-1 + x^(-1))^2*x) - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x])/(2*(-1 + x^(-1))) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x^2) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/48 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, x])/8 + 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (113*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  ((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 + 
  (443*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))^2) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))^2) + 
  (407*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))) + 
  (353*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/
   (48*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/
   (12*(-1 + x^(-1))^2*x^2) - (389*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/
   (72*(-1 + x^(-1))^2*x) + (33*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/
   (16*(-1 + x^(-1))^2*x) + (((65*I)/16)*CA^2*Pi*\[Epsilon]^2*
    G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))^2*x) - 
  (353*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(12*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/16 - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(16*(-1 + x^(-1))) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(16*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/(8*(-1 + x^(-1))) - 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/48 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, x])/4 - (I/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, x] + (55*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (48*(-1 + x^(-1))^2) - (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, x])/
   (8*(-1 + x^(-1))^2) + (55*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (48*(-1 + x^(-1))^2*x^2) - (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, x])/
   (4*(-1 + x^(-1))^2*x^2) - (29*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/
   (12*(-1 + x^(-1))^2*x) + (5*CA*CF*\[Epsilon]*G[0, 1, 0, 0, x])/
   (4*(-1 + x^(-1))^2*x) + ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, x] - ((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/(-1 + x^(-1))^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(2*(-1 + x^(-1))^2*x^2) - 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (((67*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(12*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(2*(-1 + x^(-1))*x) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(24*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/48 - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/16 - 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (29*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(12*(-1 + x^(-1))^2*x) - 
  (7*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  ((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/(-1 + x^(-1))^2 - 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/(-1 + x^(-1))^2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*(-1 + x^(-1))) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/(-1 + x^(-1)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(6*(-1 + x^(-1))) + 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/((-1 + x^(-1))^2*x^2) - 
  (((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/
   ((-1 + x^(-1))^2*x^2) - (((35*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/
   ((-1 + x^(-1))^2*x) + (((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/
   ((-1 + x^(-1))^2*x) + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/
   (6*(-1 + x^(-1))*x) + (CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))) - (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/
   (16*(-1 + x^(-1))) + (CA^2*G[0, 1, 1, 0, x])/4 + 
  (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, x] - (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (48*(-1 + x^(-1))^2) - (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (48*(-1 + x^(-1))^2*x^2) + (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/
   (8*(-1 + x^(-1))^2*x^2) + (29*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (12*(-1 + x^(-1))^2*x) - (CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/
   (2*(-1 + x^(-1))^2*x) - ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, x] + ((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 - 
  (181*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(72*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/(-1 + x^(-1))^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(24*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))^2) - 
  (407*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))) + 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (353*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   ((-1 + x^(-1))^2*x^2) + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (24*(-1 + x^(-1))^2*x^2) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (12*(-1 + x^(-1))^2*x^2) + (371*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (72*(-1 + x^(-1))^2*x) - (11*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (8*(-1 + x^(-1))^2*x) - (((17*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   ((-1 + x^(-1))^2*x) + (((13*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   ((-1 + x^(-1))^2*x) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (12*(-1 + x^(-1))^2*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (6*(-1 + x^(-1))^2*x) + (353*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (144*(-1 + x^(-1))*x) - (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   ((-1 + x^(-1))*x) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (48*(-1 + x^(-1))*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (12*(-1 + x^(-1))*x) + (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (16*(-1 + x^(-1))) - (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   (16*(-1 + x^(-1))) - (CA^2*G[0, 1, 1, 1, x])/8 + 
  (I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, x] - (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, x] - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (461*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))^2) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/(4*(-1 + x^(-1))^2) - 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/(-1 + x^(-1))^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (769*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (39*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))) + 
  (181*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/(2*(-1 + x^(-1))^2*x^2) - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (407*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))^2*x) + 
  (51*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(24*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (353*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(72*(-1 + x^(-1))*x) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/((-1 + x^(-1))*x) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CA^2*G[1, 0, 0, 1, x])/8 - (CA*CF*G[1, 0, 0, 1, x])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, x])/16 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, x] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 1, x] - 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/2 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, 1, x] - (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 - 
  (181*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(72*(-1 + x^(-1))) + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(6*(-1 + x^(-1))) + 
  (353*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(144*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/((-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(6*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*(-1 + x^(-1))) + 
  (CA^2*G[1, 0, 1, 0, x])/8 + (CA*CF*G[1, 0, 1, 0, x])/8 + 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/8 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, x] - 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (113*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/2 - ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, x] + ((15*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/48 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 - 
  (461*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))^2) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*(-1 + x^(-1))^2) + 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/(-1 + x^(-1))^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/(-1 + x^(-1))^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (733*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*(-1 + x^(-1))) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))) - 
  (181*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(2*(-1 + x^(-1))^2*x^2) + 
  (((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x^2) + 
  (407*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(72*(-1 + x^(-1))^2*x) - 
  (51*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  ((4*I)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x) + 
  (I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/((-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  (697*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(144*(-1 + x^(-1))*x) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(2*(-1 + x^(-1))*x) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(48*(-1 + x^(-1))*x) - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(24*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*G[1, 0, 1, 1, x])/8 + (I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 1, x] + 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/2 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/12 - 
  (25*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/48 + 
  (163*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(72*(-1 + x^(-1))) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(4*(-1 + x^(-1))) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*(-1 + x^(-1))) - 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(18*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/(2*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(4*(-1 + x^(-1))*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(24*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*(-1 + x^(-1))) + 
  (7*CA^2*G[1, 1, 0, 0, x])/8 - (3*CA*CF*G[1, 1, 0, 0, x])/8 - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 0, x])/16 + (I/4)*CA*CF*Pi*\[Epsilon]*
   G[1, 1, 0, 0, x] - (43*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/2 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, x] + (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - 
  (389*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/(8*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (371*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/((-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/(16*(-1 + x^(-1))) - 
  (CA^2*G[1, 1, 0, 1, x])/2 + (CA*CF*G[1, 1, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, x])/8 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, x] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, x] + 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/2 - ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, x] + (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/48 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/16 + 
  (181*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(72*(-1 + x^(-1))) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/(2*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))) - 
  (181*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(72*(-1 + x^(-1))*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/(2*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(16*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*(-1 + x^(-1))) - 
  (5*CA^2*G[1, 1, 1, 0, x])/8 + (CA*CF*G[1, 1, 1, 0, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, x])/16 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 0, x] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 0, x] + 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/2 - ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, x] - (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/48 + 
  (407*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(12*(-1 + x^(-1))) - 
  (353*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(12*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/(16*(-1 + x^(-1))) + 
  (3*CA^2*G[1, 1, 1, 1, x])/8 + (CA*CF*G[1, 1, 1, 1, x])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 1, x])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/24 - ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (I/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 1, x] - 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x])/2 + 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/72 + 
  ((33*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  ((3*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  ((3*I)/8)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/8 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x^2) + 
  (63*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(8*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/(2*(-1 + x^(-1))^2*x) - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/4 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(4*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(4*(-1 + x^(-1))^2*x^2) - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/(2*(-1 + x^(-1))^2*x) + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/16 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/16 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (65*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/4 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(4*(-1 + x^(-1))^2*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/8 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/16 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(8*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 + 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(2*(-1 + x^(-1))^2*x) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/16 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(16*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(8*(-1 + x^(-1))^2*x) - 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(4*(-1 + x^(-1))^2*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/16 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(4*(-1 + x^(-1))^2*x) + 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(4*(-1 + x^(-1))^2*x^2) + 
  (71*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] - (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 + 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, x])/4 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 0, 1, x] + (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*(-1 + x^(-1))^2*x) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, x])/4 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/8 - 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(4*(-1 + x^(-1))^2*x^2) - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, x])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, x])/2 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/4 - 
  ((5*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  ((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (4*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(4*(-1 + x^(-1))^2) + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(8*(-1 + x^(-1))^2*x^2) - 
  (4*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/((-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/((-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(4*(-1 + x^(-1))^2*x) - 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] - (CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/16 - 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, x])/4 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/16 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x^2) + 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, 0, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, x])/2 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x])/8 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 1, 1, 0, x])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/8 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/4 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] - 
  (7*CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, 1, x])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/8 + 
  ((15*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, x] + 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x])/2 + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 - 
  CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x] + 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x] + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x] + 
  (25*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x])/8 - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] - 
  (23*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, x])/8 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, x])/8 + 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x])/8 - 
  (4759*CA^2*Log[Q2/\[Mu]2])/432 + (15425*CA*CF*Log[Q2/\[Mu]2])/864 - 
  (221*CF^2*Log[Q2/\[Mu]2])/32 + (47*CA*nf*Log[Q2/\[Mu]2])/16 - 
  (991*CF*nf*Log[Q2/\[Mu]2])/432 - (5*nf^2*Log[Q2/\[Mu]2])/27 - 
  ((73*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2] + I*CA*CF*Pi*Log[Q2/\[Mu]2] + 
  ((5*I)/24)*CA*nf*Pi*Log[Q2/\[Mu]2] - (11*CA^2*Pi^2*Log[Q2/\[Mu]2])/64 - 
  (5*CA*CF*Pi^2*Log[Q2/\[Mu]2])/96 + (CA*nf*Pi^2*Log[Q2/\[Mu]2])/32 + 
  (CF*nf*Pi^2*Log[Q2/\[Mu]2])/48 - (I/24)*CA*CF*Pi^3*Log[Q2/\[Mu]2] - 
  (CA^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) + (CA*CF*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]^3) - (CF^2*Log[Q2/\[Mu]2])/(4*\[Epsilon]^3) - 
  (55*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) + (73*CA*CF*Log[Q2/\[Mu]2])/
   (48*\[Epsilon]^2) - (3*CF^2*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (5*CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) - (5*CF*nf*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]^2) - ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/4)*CA*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (95*CA^2*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + (203*CA*CF*Log[Q2/\[Mu]2])/
   (36*\[Epsilon]) - (41*CF^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (113*CA*nf*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (13*CF*nf*Log[Q2/\[Mu]2])/(18*\[Epsilon]) - (nf^2*Log[Q2/\[Mu]2])/
   (18*\[Epsilon]) - (((11*I)/16)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CA*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/8)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + (CA^2*Pi^2*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]) + (CA*CF*Pi^2*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CF^2*Pi^2*Log[Q2/\[Mu]2])/(24*\[Epsilon]) + 
  (11635*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/1296 - 
  (15547*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/2592 - 
  (nf^2*\[Epsilon]*Log[Q2/\[Mu]2])/2 - ((55*I)/18)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2] + (2*I)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (143*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/432 + 
  (CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/6 - 
  (43*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/864 + 
  (CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/18 + 
  (nf^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/108 + ((11*I)/96)*CA^2*Pi^3*
   \[Epsilon]*Log[Q2/\[Mu]2] - (I/16)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/48)*CA*nf*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/144 - 
  (5*CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/144 - 
  (46171*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^2) + 
  (271301*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2])/(5184*(-1 + x^(-1))^2) - 
  (1151*CF^2*\[Epsilon]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (1525*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2) - 
  (83*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^2) - 
  (17*CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2) - 
  (3*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (11*CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))^2) + 
  (13*CF^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2) + 
  (19*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))) - 
  (3*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))) - 
  (46171*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^2*x^2) + 
  (271301*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2])/(5184*(-1 + x^(-1))^2*x^2) - 
  (1151*CF^2*\[Epsilon]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) + 
  (1561*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2*x^2) - 
  (43*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))^2*x^2) - 
  (17*CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2*x^2) - 
  (3*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (11*CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))^2*x^2) + 
  (13*CF^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2*x^2) + 
  (46171*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(648*(-1 + x^(-1))^2*x) - 
  (271301*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^2*x) + 
  (1151*CF^2*\[Epsilon]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) - 
  (1543*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^2*x) + 
  (169*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^2*x) + 
  (17*CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x) + 
  (3*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(240*(-1 + x^(-1))^2*x) - 
  (13*CF^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^2*x) - 
  (143*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(216*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) + 
  (CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) + 
  (49811*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/1944 - 
  (220867*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/15552 - 
  (304*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/243 + 
  ((41*I)/54)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (431*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/216 + 
  CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (841*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/2592 + 
  (95*CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 + 
  (5*nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/162 - 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (253*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/1728 - 
  (CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/32 + 
  (79*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/3456 - 
  (19*CF*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/8640 + 
  ((17*I)/480)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((13*I)/720)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (280595*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^2) + 
  (4567637*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/(31104*(-1 + x^(-1))^2) - 
  (5741*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2) - 
  (((661*I)/108)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (6257*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^2) - 
  (1561*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2) - 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2) + 
  (((79*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (5467*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(34560*(-1 + x^(-1))^2) - 
  (3499*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))^2) + 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(160*(-1 + x^(-1))^2) - 
  (((103*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  ((I/288)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((19*I)/36)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (((5*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  ((I/72)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  ((I/144)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (280595*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^2*x^2) + 
  (4567637*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/(31104*(-1 + x^(-1))^2*x^2) - 
  (5741*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(128*(-1 + x^(-1))^2*x^2) - 
  (((661*I)/108)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (6581*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2592*(-1 + x^(-1))^2*x^2) - 
  (1777*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1728*(-1 + x^(-1))^2*x^2) - 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(64*(-1 + x^(-1))^2*x^2) + 
  (((71*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (5467*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(34560*(-1 + x^(-1))^2*x^2) - 
  (3769*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))^2*x^2) + 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(160*(-1 + x^(-1))^2*x^2) - 
  (((103*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - ((I/288)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (280595*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (1296*(-1 + x^(-1))^2*x) - (4567637*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (15552*(-1 + x^(-1))^2*x) + (5741*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (64*(-1 + x^(-1))^2*x) + (((661*I)/54)*CA^2*Pi*\[Epsilon]^2*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  ((8*I)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (6419*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(1296*(-1 + x^(-1))^2*x) + 
  (1669*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(864*(-1 + x^(-1))^2*x) + 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x) - 
  (((73*I)/48)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (((17*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (5557*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(17280*(-1 + x^(-1))^2*x) + 
  (3679*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(8640*(-1 + x^(-1))^2*x) - 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/(80*(-1 + x^(-1))^2*x) + 
  (((103*I)/1440)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) + ((I/144)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) - (((35*I)/72)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) + ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) + ((I/72)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) + ((I/144)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) - ((I/24)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + ((I/24)*CA*CF*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 + (73*CA^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  2*CA*CF*G[0, x]*Log[Q2/\[Mu]2] - (5*CA*nf*G[0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/12 + (CA^2*G[0, x]*Log[Q2/\[Mu]2])/
   (4*\[Epsilon]^2) - (CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]^2) + 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (CA*nf*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (55*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/18 - 
  2*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (7*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/9 + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/96 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2) - 
  (2*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (55*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))^2*x^2) - 
  (2*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(32*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (55*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))^2*x) + 
  (4*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (3*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  (41*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/27 - 
  ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 + 
  ((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/144 + 
  (661*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2) - 
  (8*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (25*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (16*(-1 + x^(-1))^2) + (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (16*(-1 + x^(-1))^2) - (((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (17*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(480*(-1 + x^(-1))^2) + 
  (31*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(720*(-1 + x^(-1))^2) - 
  (19*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (661*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x^2) - 
  (8*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^2*x^2) + (2*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))^2*x^2) - 
  (((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (17*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (480*(-1 + x^(-1))^2*x^2) + (31*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(720*(-1 + x^(-1))^2*x^2) - 
  (661*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(27*(-1 + x^(-1))^2*x) + 
  (16*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((431*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) + ((4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) + (49*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (16*(-1 + x^(-1))^2*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) + (((25*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (((7*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) - (17*CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/
   (240*(-1 + x^(-1))^2*x) - (31*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2])/(360*(-1 + x^(-1))^2*x) + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(36*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (73*CA^2*G[1, x]*Log[Q2/\[Mu]2])/48 + CA*CF*G[1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/24 + ((11*I)/12)*CA^2*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - ((3*I)/8)*CA*CF*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/
   8 - (CA*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (CA*CF*G[1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((I/4)*CA*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (55*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/18 + 
  2*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/18 + 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/96 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (41*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/54 + 
  ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/2 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/144 - 
  ((11*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/36)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (89*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/1440 + 
  (107*CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/720 - 
  (661*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) + 
  (4*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (79*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(96*(-1 + x^(-1))^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) - 
  (103*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (2880*(-1 + x^(-1))^2) - (CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (288*(-1 + x^(-1))^2) + (143*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) - 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))) - 
  (661*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2*x^2) + 
  (4*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (96*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))^2*x^2) - 
  (103*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (2880*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(288*(-1 + x^(-1))^2*x^2) + 
  (661*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x) - 
  (8*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(48*(-1 + x^(-1))^2*x) + 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) + (103*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*
    Log[Q2/\[Mu]2])/(1440*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(144*(-1 + x^(-1))^2*x) - 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(18*(-1 + x^(-1))*x) + 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))*x) + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA*CF*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (431*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/108 - 
  2*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/144 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (229*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2) + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2) - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) - 
  (431*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (108*(-1 + x^(-1))^2*x^2) + (2*CA*CF*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2*x^2) - (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) + 
  (889*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2*x) - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  (151*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2*x) + (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) + ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) - ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) - (I/4)*CA^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (431*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/108 + 
  2*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (431*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (16*(-1 + x^(-1))^2) + (431*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (108*(-1 + x^(-1))^2*x^2) - (2*CA*CF*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (48*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2*x^2) - 
  (431*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2*x) + 
  (4*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - (I/4)*CA^2*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (143*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/72 + 
  CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (19*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(9*(-1 + x^(-1))) + 
  (9*CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (143*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(72*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (431*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/108 + 
  2*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/144 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (229*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(54*(-1 + x^(-1))^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2) - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2) + (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(16*(-1 + x^(-1))^2) + 
  (((67*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1)) - (((7*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) - ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) + ((I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (431*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (108*(-1 + x^(-1))^2*x^2) - (2*CA*CF*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2*x^2) + (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (889*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(108*(-1 + x^(-1))^2*x) + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) + 
  (163*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   (144*(-1 + x^(-1))^2*x) - (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  (((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) + (I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) + ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))*x) - ((I/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) + ((I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1)) + (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (3*CA*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   6 + (I/4)*CA^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (143*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/18 - 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (431*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/108 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (14*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/27 - 
  ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(-1 + x^(-1)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2*x^2) + (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) + (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x^2) + (143*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) - ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^2*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))*x) - (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))) + (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))) - (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   24 - (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))) + (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))*x) + (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))) - (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))) - (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (23*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^2*x) - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (-1 + x^(-1))^2 - (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(-1 + x^(-1))^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))) - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2*x^2) - (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x^2) - (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x^2) - 
  (143*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) + (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  (((29*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   ((-1 + x^(-1))^2*x) + (((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^2*x) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))^2*x) - 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))*x) + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) - 
  (CA^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/12 - (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, x]*
   Log[Q2/\[Mu]2] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))) - (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))*x) + (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, x]*Log[Q2/\[Mu]2] + (35*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*
    Log[Q2/\[Mu]2])/12 - CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(3*(-1 + x^(-1))) - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (3*(-1 + x^(-1))*x) - (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))) + (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))) - (CA*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (19*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))) + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(12*(-1 + x^(-1))*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (12*(-1 + x^(-1))*x) - (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))*x) + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^2) - (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (2*(-1 + x^(-1))^2*x) - (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x]*
    Log[Q2/\[Mu]2])/8 + (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/
   (2*(-1 + x^(-1))^2*x) + (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/24 - (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/4 - (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^2) - (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^2*x^2) + (113*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^2*x) + (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/24 - (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/2 + (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*
   Log[Q2/\[Mu]2] - (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2) + (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2) - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x^2) + (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^2*x^2) + 
  (29*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^2*x) - (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*
    Log[Q2/\[Mu]2])/(2*(-1 + x^(-1))^2*x) - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2) - (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2) + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x^2) - (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (29*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/
   (6*(-1 + x^(-1))^2*x) + (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2) + (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(24*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^2*x^2) - (29*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*
    Log[Q2/\[Mu]2])/(6*(-1 + x^(-1))^2*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (8*(-1 + x^(-1))^2) + (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/
   (4*(-1 + x^(-1))^2*x) - (CA^2*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/
   4 + (CA*CF*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2) - (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(4*(-1 + x^(-1))^2) + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x^2) - (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/(8*(-1 + x^(-1))^2*x^2) - 
  (113*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/
   (24*(-1 + x^(-1))^2*x) + (2*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*
    Log[Q2/\[Mu]2])/((-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (95*CA^2*Log[Q2/\[Mu]2]^2)/32 - (203*CA*CF*Log[Q2/\[Mu]2]^2)/36 + 
  (41*CF^2*Log[Q2/\[Mu]2]^2)/16 - (113*CA*nf*Log[Q2/\[Mu]2]^2)/144 + 
  (13*CF*nf*Log[Q2/\[Mu]2]^2)/18 + (nf^2*Log[Q2/\[Mu]2]^2)/18 + 
  ((11*I)/16)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - ((3*I)/8)*CA*CF*Pi*
   Log[Q2/\[Mu]2]^2 - (I/8)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/24 - (CA*CF*Pi^2*Log[Q2/\[Mu]2]^2)/48 - 
  (CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/24 + (CA^2*Log[Q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (CA*CF*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]^2) + 
  (CF^2*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]^2) + (55*CA^2*Log[Q2/\[Mu]2]^2)/
   (96*\[Epsilon]) - (73*CA*CF*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (3*CF^2*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - (5*CA*nf*Log[Q2/\[Mu]2]^2)/
   (48*\[Epsilon]) + (5*CF*nf*Log[Q2/\[Mu]2]^2)/(24*\[Epsilon]) + 
  ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/4)*CA*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (4759*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 - 
  (15425*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2)/864 + 
  (221*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/32 - 
  (47*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/16 + 
  (991*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (5*nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/27 + ((73*I)/48)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^2 - I*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/24)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/32 - 
  (CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/48 + 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  (11635*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 + 
  (15547*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/2592 + 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/2 + ((55*I)/18)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^2 - (2*I)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (143*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/432 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/6 + 
  (43*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/864 - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/18 - 
  (nf^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/108 - 
  ((11*I)/96)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/16)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/144 + 
  (5*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/144 + 
  (46171*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1296*(-1 + x^(-1))^2) - 
  (271301*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(5184*(-1 + x^(-1))^2) + 
  (1151*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2) - 
  (1525*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1728*(-1 + x^(-1))^2) + 
  (83*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(144*(-1 + x^(-1))^2) + 
  (17*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(96*(-1 + x^(-1))^2) + 
  (3*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2) + 
  (11*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(480*(-1 + x^(-1))^2) - 
  (13*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(288*(-1 + x^(-1))^2) - 
  (19*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(27*(-1 + x^(-1))) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))) + 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))) + 
  (46171*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1296*(-1 + x^(-1))^2*x^2) - 
  (271301*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(5184*(-1 + x^(-1))^2*x^2) + 
  (1151*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x^2) - 
  (1561*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(1728*(-1 + x^(-1))^2*x^2) + 
  (43*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))^2*x^2) + 
  (17*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(96*(-1 + x^(-1))^2*x^2) + 
  (3*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(128*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(480*(-1 + x^(-1))^2*x^2) - 
  (13*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(288*(-1 + x^(-1))^2*x^2) - 
  (46171*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(648*(-1 + x^(-1))^2*x) + 
  (271301*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(2592*(-1 + x^(-1))^2*x) - 
  (1151*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^2*x) + 
  (1543*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(864*(-1 + x^(-1))^2*x) - 
  (169*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(144*(-1 + x^(-1))^2*x) - 
  (17*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(48*(-1 + x^(-1))^2*x) - 
  (3*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(64*(-1 + x^(-1))^2*x) - 
  (11*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(240*(-1 + x^(-1))^2*x) + 
  (13*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(144*(-1 + x^(-1))^2*x) + 
  (143*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(216*(-1 + x^(-1))*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(3*(-1 + x^(-1))*x) - 
  (CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(36*(-1 + x^(-1))*x) - 
  (11*CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/8 + (3*CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/
   4 + (CA*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/4 - (I/4)*CA^2*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 - (CA^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(2*\[Epsilon]) - 
  (73*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  2*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (55*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/18 + 
  2*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (7*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/9 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/96 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (55*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(18*(-1 + x^(-1))^2) + 
  (2*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(-1 + x^(-1))^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(32*(-1 + x^(-1))^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(16*(-1 + x^(-1))^2) - 
  (55*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(18*(-1 + x^(-1))^2*x^2) + 
  (2*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/((-1 + x^(-1))^2*x^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/
   (32*(-1 + x^(-1))^2*x^2) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^2*x^2) + 
  (55*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(9*(-1 + x^(-1))^2*x) - 
  (4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/((-1 + x^(-1))^2*x) - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*(-1 + x^(-1))^2*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^2*x) + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/16 - (3*CA*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/
   8 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + (I/4)*CA*CF*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (73*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - 
  CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (55*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/18 - 
  2*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/18 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/96 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))) - 
  (CA^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, x]*
   Log[Q2/\[Mu]2]^2 + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/
   24 - (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, x]*Log[Q2/\[Mu]2]^2 + (143*CA^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2]^2)/72 - CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (19*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(9*(-1 + x^(-1))) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(12*(-1 + x^(-1))) - 
  (143*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(72*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(12*(-1 + x^(-1))*x) + 
  (CA*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/18 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(4*(-1 + x^(-1))^2*x) + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^2) - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (8*(-1 + x^(-1))^2*x^2) + (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(8*(-1 + x^(-1))^2*x^2) + 
  (23*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/
   (8*(-1 + x^(-1))^2*x) - (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*
    Log[Q2/\[Mu]2]^2)/(2*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (55*CA^2*Log[Q2/\[Mu]2]^3)/144 + (73*CA*CF*Log[Q2/\[Mu]2]^3)/72 - 
  (CF^2*Log[Q2/\[Mu]2]^3)/2 + (5*CA*nf*Log[Q2/\[Mu]2]^3)/72 - 
  (5*CF*nf*Log[Q2/\[Mu]2]^3)/36 - (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 + 
  (I/6)*CA*CF*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (CA*CF*Log[Q2/\[Mu]2]^3)/(6*\[Epsilon]) - (CF^2*Log[Q2/\[Mu]2]^3)/
   (6*\[Epsilon]) - (95*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/48 + 
  (203*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^3)/54 - 
  (41*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 + 
  (113*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - 
  (13*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/27 - 
  (nf^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/27 - ((11*I)/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/4)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 + 
  (CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/72 + 
  (CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 - 
  (4759*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 + 
  (15425*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/1296 - 
  (221*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/48 + 
  (47*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/24 - 
  (991*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (10*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/81 - 
  ((73*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((2*I)/3)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/96 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/144 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/48 + 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/72 - 
  (I/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  (CA^2*G[0, x]*Log[Q2/\[Mu]2]^3)/6 - (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (11*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/2 - 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (73*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (4*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (5*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 + (CA*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (I/6)*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (73*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (2*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/36 + 
  ((11*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/9 + 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (CA*CF*Log[Q2/\[Mu]2]^4)/12 + 
  (CF^2*Log[Q2/\[Mu]2]^4)/12 + (55*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 - 
  (73*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 + 
  (CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/4 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 + 
  (5*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/72 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (I/12)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^4 + 
  (95*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 - 
  (203*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/108 + 
  (41*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/48 - 
  (113*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  (13*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/54 + 
  (nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/54 + ((11*I)/48)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^4 - (I/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/144 - 
  (CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 - 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/4 + 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/48 - 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (I/12)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^5)/30 - (CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/
   30 - (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/144 + 
  (73*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 - 
  (CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/10 + 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/72 - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/36 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 + (I/30)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^5 + 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 - 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/15 - 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 - 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/90 + 
  (CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/90 + (11*CA^2*Zeta[3])/8 - 
  (3*CA*CF*Zeta[3])/8 - (61*CA*nf*Zeta[3])/144 - (5*CF*nf*Zeta[3])/72 - 
  ((11*I)/48)*CA^2*Pi*Zeta[3] + ((7*I)/12)*CA*CF*Pi*Zeta[3] - 
  (841*CA^2*Zeta[3])/(288*(-1 + x^(-1))^2) + (1117*CA*CF*Zeta[3])/
   (144*(-1 + x^(-1))^2) - (29*CF^2*Zeta[3])/(8*(-1 + x^(-1))^2) - 
  (841*CA^2*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) + 
  (1063*CA*CF*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (29*CF^2*Zeta[3])/(8*(-1 + x^(-1))^2*x^2) + 
  (823*CA^2*Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (1081*CA*CF*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (29*CF^2*Zeta[3])/(4*(-1 + x^(-1))^2*x) - 
  (5*CA^2*Zeta[3])/(96*\[Epsilon]) + (55*CA*CF*Zeta[3])/(48*\[Epsilon]) - 
  (4*CF^2*Zeta[3])/(3*\[Epsilon]) - (35*CA^2*\[Epsilon]*Zeta[3])/24 + 
  (CA*CF*\[Epsilon]*Zeta[3])/2 + (779*CA*nf*\[Epsilon]*Zeta[3])/432 - 
  (53*CF*nf*\[Epsilon]*Zeta[3])/108 - (7*nf^2*\[Epsilon]*Zeta[3])/54 + 
  ((9*I)/16)*CA*CF*Pi*\[Epsilon]*Zeta[3] + ((2*I)/3)*CA*nf*Pi*\[Epsilon]*
   Zeta[3] + (5*CA^2*Pi^2*\[Epsilon]*Zeta[3])/8 - 
  (5*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/16 - (6013*CA^2*\[Epsilon]*Zeta[3])/
   (288*(-1 + x^(-1))^2) + (16751*CA*CF*\[Epsilon]*Zeta[3])/
   (432*(-1 + x^(-1))^2) - (839*CF^2*\[Epsilon]*Zeta[3])/
   (48*(-1 + x^(-1))^2) - (((11*I)/3)*CA^2*Pi*\[Epsilon]*Zeta[3])/
   (-1 + x^(-1))^2 + (((17*I)/16)*CA*CF*Pi*\[Epsilon]*Zeta[3])/
   (-1 + x^(-1))^2 + (83*CA^2*Pi^2*\[Epsilon]*Zeta[3])/
   (576*(-1 + x^(-1))^2) - (181*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/
   (288*(-1 + x^(-1))^2) + (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/
   (18*(-1 + x^(-1))^2) - (35*CA^2*\[Epsilon]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (3*CA*CF*\[Epsilon]*Zeta[3])/(2*(-1 + x^(-1))) + 
  (CA^2*Pi^2*\[Epsilon]*Zeta[3])/(6*(-1 + x^(-1))) - 
  (5*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (5977*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) + 
  (16319*CA*CF*\[Epsilon]*Zeta[3])/(432*(-1 + x^(-1))^2*x^2) - 
  (839*CF^2*\[Epsilon]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) - 
  (((11*I)/3)*CA^2*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((5*I)/16)*CA*CF*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (83*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + x^(-1))^2*x^2) - 
  (181*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) + 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/(18*(-1 + x^(-1))^2*x^2) + 
  (5977*CA^2*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (4127*CA*CF*\[Epsilon]*Zeta[3])/(54*(-1 + x^(-1))^2*x) + 
  (839*CF^2*\[Epsilon]*Zeta[3])/(24*(-1 + x^(-1))^2*x) + 
  (((85*I)/12)*CA^2*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (83*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(288*(-1 + x^(-1))^2*x) + 
  (181*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/(9*(-1 + x^(-1))^2*x) + 
  (35*CA^2*\[Epsilon]*Zeta[3])/(8*(-1 + x^(-1))*x) - 
  (3*CA*CF*\[Epsilon]*Zeta[3])/(2*(-1 + x^(-1))*x) - 
  (CA^2*Pi^2*\[Epsilon]*Zeta[3])/(6*(-1 + x^(-1))*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(16*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (CA*CF*x*\[Epsilon]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (2015*CA*nf*\[Epsilon]^2*Zeta[3])/216 - (2341*CF*nf*\[Epsilon]^2*Zeta[3])/
   1296 - (35*nf^2*\[Epsilon]^2*Zeta[3])/81 + 
  ((10*I)/9)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/16 + 
  (45*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/32 + 
  (85*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/288 - 
  (7*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/144 - ((5*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - (I/72)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] - 
  (109339*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))^2) + 
  (412523*CA*CF*\[Epsilon]^2*Zeta[3])/(2592*(-1 + x^(-1))^2) - 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + x^(-1))^2) - 
  (((241*I)/18)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  (((223*I)/48)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  (2353*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + x^(-1))^2) - 
  (271*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(72*(-1 + x^(-1))^2) + 
  (9*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (((133*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  (((751*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) + 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (109339*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))^2*x^2) + 
  (407987*CA*CF*\[Epsilon]^2*Zeta[3])/(2592*(-1 + x^(-1))^2*x^2) - 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) - 
  (((1811*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((23*I)/6)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (2353*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + x^(-1))^2*x^2) - 
  (113*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))^2*x^2) + 
  (9*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (((133*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (109339*CA^2*\[Epsilon]^2*Zeta[3])/(648*(-1 + x^(-1))^2*x) - 
  (410255*CA*CF*\[Epsilon]^2*Zeta[3])/(1296*(-1 + x^(-1))^2*x) + 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(48*(-1 + x^(-1))^2*x) + 
  (((232*I)/9)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((199*I)/24)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (2293*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + x^(-1))^2*x) + 
  (241*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(36*(-1 + x^(-1))^2*x) - 
  (9*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (((133*I)/144)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((697*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) - 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) - 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/((-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*Zeta[3])/(4*(-1 + x^(-1))^2) + 
  (CA*CF*x*\[Epsilon]^2*Zeta[3])/(4*(-1 + x^(-1))^2) + 
  (((3*I)/16)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 - 
  (((3*I)/16)*CA*CF*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1))^2 + 
  ((I/16)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  ((I/16)*CA*CF*Pi*x*\[Epsilon]^2*Zeta[3])/(-1 + x^(-1)) - 
  (13*CA^2*G[0, x]*Zeta[3])/48 - (5*CA*CF*G[0, x]*Zeta[3])/24 + 
  (35*CA^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (23*CA*CF*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (35*CA^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) - 
  (23*CA*CF*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (35*CA^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x) + 
  (23*CA*CF*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (55*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/4 - 
  (4*CA*nf*\[Epsilon]*G[0, x]*Zeta[3])/3 - (I/8)*CA^2*Pi*\[Epsilon]*G[0, x]*
   Zeta[3] + ((11*I)/24)*CA*CF*Pi*\[Epsilon]*G[0, x]*Zeta[3] + 
  (99*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (11*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))^2) + 
  (((17*I)/24)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((11*I)/24)*CA*CF*Pi*\[Epsilon]*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (99*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((17*I)/24)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((11*I)/24)*CA*CF*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (49*CA^2*\[Epsilon]*G[0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x) + 
  (9*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x) - 
  (((17*I)/12)*CA^2*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((11*I)/12)*CA*CF*Pi*\[Epsilon]*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (20*CA*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/9 - ((33*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, x]*Zeta[3] + ((45*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/8 - 
  (19*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/48 + 
  (317*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(18*(-1 + x^(-1))^2) - 
  (215*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (((33*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((51*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (73*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2) + 
  (371*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))) + 
  (5*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(6*(-1 + x^(-1))) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))) + 
  (2581*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (17*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x^2) + 
  (((33*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((45*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) + 
  (73*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (2563*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (245*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x) - 
  (((131*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((47*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x) - 
  (73*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x) - 
  (353*CA^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))*x) + 
  (CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(6*(-1 + x^(-1))*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (CA*CF*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (11*CA^2*G[1, x]*Zeta[3])/48 + (7*CA*CF*G[1, x]*Zeta[3])/12 + 
  (9*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/16 + 
  (2*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/3 + ((5*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, x]*Zeta[3] - ((4*I)/3)*CA*CF*Pi*\[Epsilon]*G[1, x]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(3*(-1 + x^(-1))^2) + 
  (11*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (11*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x^2) + 
  (5*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (173*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x) - 
  (7*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) + 
  (10*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/9 + ((33*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, x]*Zeta[3] - ((45*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  ((8*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/16 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/8 - 
  (503*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(72*(-1 + x^(-1))^2) + 
  (55*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (((121*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((25*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (27*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(9*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (5*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(4*(-1 + x^(-1))) - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(12*(-1 + x^(-1))) - 
  (1087*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) + 
  (5*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x^2) - 
  (((121*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (((13*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (27*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(9*(-1 + x^(-1))^2*x^2) + 
  (521*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(36*(-1 + x^(-1))^2*x) - 
  (23*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (((233*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((17*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (27*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (10*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(9*(-1 + x^(-1))^2*x) - 
  (3*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(48*(-1 + x^(-1))*x) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(12*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (CA*CF*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*G[1, x]*Zeta[3])/(16*(-1 + x^(-1))) + 
  (CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/2 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, x]*Zeta[3])/24 - 
  (5*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2) + 
  (11*CA*CF*\[Epsilon]*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (5*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x^2) + 
  (11*CA*CF*\[Epsilon]*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (10*CA^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x) - 
  (11*CA*CF*\[Epsilon]*G[0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (99*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/4 + 
  ((35*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3] - 
  ((19*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3] - 
  (99*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^2) - 
  (((35*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((19*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (99*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x^2) - 
  (((35*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) + (((19*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*
    Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (101*CA^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (4*CA*CF*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) - 
  (((19*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/
   ((-1 + x^(-1))^2*x) - (CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/8 + 
  (11*CA*CF*\[Epsilon]*G[0, 1, x]*Zeta[3])/24 + 
  (17*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (11*CA*CF*\[Epsilon]*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (17*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (11*CA*CF*\[Epsilon]*G[0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (17*CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (11*CA*CF*\[Epsilon]*G[0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/8 + 
  (27*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/16 - 
  ((7*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] + 
  ((19*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^2) + 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((19*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x^2) - 
  (27*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((19*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) - (73*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x) + (13*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x) - ((2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/
   ((-1 + x^(-1))^2*x) + (((19*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*
    Zeta[3])/((-1 + x^(-1))^2*x) - (CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/2 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, x]*Zeta[3])/12 + 
  (13*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2) - 
  (7*CA*CF*\[Epsilon]*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (13*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) - 
  (7*CA*CF*\[Epsilon]*G[1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) - 
  (13*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x) + 
  (7*CA*CF*\[Epsilon]*G[1, 0, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x) - 
  (99*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/16 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/4 - 
  ((10*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] + 
  ((29*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] + 
  (99*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2) + 
  (((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((17*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(-1 + x^(-1))^2 + 
  (99*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x^2) + 
  (((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((17*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) - (49*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/
   (4*(-1 + x^(-1))^2*x) + (19*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/
   (4*(-1 + x^(-1))^2*x) - (((7*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*
    Zeta[3])/((-1 + x^(-1))^2*x) + (((17*I)/6)*CA*CF*Pi*\[Epsilon]^2*
    G[1, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (3*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/8 - 
  (19*CA*CF*\[Epsilon]*G[1, 1, x]*Zeta[3])/12 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 - 
  (27*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/16 - 
  (59*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 + 
  ((7*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] - 
  ((2*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  (44*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(9*(-1 + x^(-1))^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (44*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(9*(-1 + x^(-1))^2*x^2) - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (713*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/24 + 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/24 + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/24 - 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/24 - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/12 - 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/24 - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (31*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/12 + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) - 
  (2*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (53*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/24 - 
  (37*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/24 - 
  (53*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (37*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (53*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (37*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (53*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (37*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/12 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/12 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^2) - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x^2) - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(2*(-1 + x^(-1))^2*x) + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/(6*(-1 + x^(-1))^2*x) - 
  (41*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/24 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/6 + 
  (4*CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/3 + 
  (5*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 - (55*CA*CF*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (8*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (3*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (61*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (5*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/36 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/6)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (841*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^2) - 
  (1117*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2) + 
  (29*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^2) + 
  (841*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (1063*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2*x^2) + 
  (29*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))^2*x^2) - 
  (823*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (1081*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(36*(-1 + x^(-1))^2*x) - 
  (29*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/(2*(-1 + x^(-1))^2*x) + 
  (35*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (779*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/216 + 
  (53*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/54 + 
  (7*nf^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/27 - 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((4*I)/3)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (6013*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(144*(-1 + x^(-1))^2) - 
  (16751*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(216*(-1 + x^(-1))^2) + 
  (839*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (((22*I)/3)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 - 
  (((17*I)/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 - 
  (83*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(288*(-1 + x^(-1))^2) + 
  (181*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (144*(-1 + x^(-1))^2) - (7*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (9*(-1 + x^(-1))^2) + (35*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (4*(-1 + x^(-1))) - (3*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (-1 + x^(-1)) - (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (3*(-1 + x^(-1))) + (5*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))) + (5977*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (144*(-1 + x^(-1))^2*x^2) - (16319*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(216*(-1 + x^(-1))^2*x^2) + 
  (839*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (((22*I)/3)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) - (((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (83*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (288*(-1 + x^(-1))^2*x^2) + (181*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(9*(-1 + x^(-1))^2*x^2) - 
  (5977*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (4127*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(27*(-1 + x^(-1))^2*x) - 
  (839*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2*x) - 
  (((85*I)/6)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x) + (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^2*x) + (83*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(144*(-1 + x^(-1))^2*x) - 
  (181*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/
   (72*(-1 + x^(-1))^2*x) + (14*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*
    Zeta[3])/(9*(-1 + x^(-1))^2*x) - 
  (35*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))*x) + 
  (3*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))*x) + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(3*(-1 + x^(-1))*x) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))*x) - 
  (CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (13*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (5*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (35*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(24*(-1 + x^(-1))^2) + 
  (23*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2) - 
  (35*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (24*(-1 + x^(-1))^2*x^2) + (23*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + x^(-1))^2*x^2) + 
  (35*CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + x^(-1))^2*x) - (23*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + x^(-1))^2*x) - 
  (55*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (8*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (99*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(8*(-1 + x^(-1))^2) + 
  (11*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (4*(-1 + x^(-1))^2) - (((17*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/(-1 + x^(-1))^2 + 
  (((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (-1 + x^(-1))^2 - (99*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x^2) + (2*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/((-1 + x^(-1))^2*x^2) - 
  (((17*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x^2) + (((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (49*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (2*(-1 + x^(-1))^2*x) - (9*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(2*(-1 + x^(-1))^2*x) + 
  (((17*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   ((-1 + x^(-1))^2*x) - (((11*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 - 
  (7*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (9*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (4*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((8*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (22*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(3*(-1 + x^(-1))^2) - 
  (11*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2) + (22*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(3*(-1 + x^(-1))^2*x^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (8*(-1 + x^(-1))^2*x^2) - (173*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (7*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (4*(-1 + x^(-1))^2*x) - CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*
   Zeta[3] + (11*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (10*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (3*(-1 + x^(-1))^2) - (11*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (10*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (3*(-1 + x^(-1))^2*x^2) - (11*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + x^(-1))^2*x^2) - 
  (20*CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (3*(-1 + x^(-1))^2*x) + (11*CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (17*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + x^(-1))^2) + (11*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + x^(-1))^2) - 
  (17*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + x^(-1))^2*x^2) + (11*CA*CF*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/(12*(-1 + x^(-1))^2*x^2) + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + x^(-1))^2*x) - (11*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + x^(-1))^2*x) + CA^2*\[Epsilon]^2*G[1, 0, x]*
   Log[Q2/\[Mu]2]*Zeta[3] - (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/6 - (13*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + x^(-1))^2) + (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + x^(-1))^2) - (13*CA^2*\[Epsilon]^2*G[1, 0, x]*
    Log[Q2/\[Mu]2]*Zeta[3])/(6*(-1 + x^(-1))^2*x^2) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + x^(-1))^2*x^2) + (13*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/(3*(-1 + x^(-1))^2*x) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   (3*(-1 + x^(-1))^2*x) - (3*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*
    Zeta[3])/4 + (19*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/
   6 - (5*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 + 
  (55*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (8*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/3 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (3*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (61*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 - 
  (5*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  ((7*I)/6)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (841*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(144*(-1 + x^(-1))^2) + 
  (1117*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + x^(-1))^2) - 
  (29*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(4*(-1 + x^(-1))^2) - 
  (841*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (144*(-1 + x^(-1))^2*x^2) + (1063*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(72*(-1 + x^(-1))^2*x^2) - 
  (29*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(4*(-1 + x^(-1))^2*x^2) + 
  (823*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + x^(-1))^2*x) - 
  (1081*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(36*(-1 + x^(-1))^2*x) + 
  (29*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/(2*(-1 + x^(-1))^2*x) - 
  (13*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (5*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 + 
  (35*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (24*(-1 + x^(-1))^2) - (23*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(12*(-1 + x^(-1))^2) + 
  (35*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (24*(-1 + x^(-1))^2*x^2) - (23*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(12*(-1 + x^(-1))^2*x^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/
   (12*(-1 + x^(-1))^2*x) + (23*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*
    Zeta[3])/(6*(-1 + x^(-1))^2*x) - 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (7*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/6 + 
  (5*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (55*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/36 + 
  (16*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/9 - 
  (15*CA^2*\[Epsilon]^2*Zeta[3]^2)/8 + (CA*CF*\[Epsilon]^2*Zeta[3]^2)/2 + 
  (3257*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + x^(-1))^2) - 
  (4273*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + x^(-1))^2) + 
  (163*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + x^(-1))^2) + 
  (3257*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + x^(-1))^2*x^2) - 
  (4273*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + x^(-1))^2*x^2) + 
  (163*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + x^(-1))^2*x^2) - 
  (3257*CA^2*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + x^(-1))^2*x) + 
  (4273*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(72*(-1 + x^(-1))^2*x) - 
  (326*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + x^(-1))^2*x) - 
  (15*CA^2*\[Epsilon]*Zeta[5])/16 + (CA*CF*\[Epsilon]*Zeta[5])/16 + 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))^2) - 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(40*(-1 + x^(-1))^2) - 
  (23*CF^2*\[Epsilon]*Zeta[5])/(10*(-1 + x^(-1))^2) + 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + x^(-1))^2*x^2) - 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(40*(-1 + x^(-1))^2*x^2) - 
  (23*CF^2*\[Epsilon]*Zeta[5])/(10*(-1 + x^(-1))^2*x^2) - 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(80*(-1 + x^(-1))^2*x) + 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(20*(-1 + x^(-1))^2*x) + 
  (23*CF^2*\[Epsilon]*Zeta[5])/(5*(-1 + x^(-1))^2*x) + 
  (165*CA^2*\[Epsilon]^2*Zeta[5])/16 - (21*CA*CF*\[Epsilon]^2*Zeta[5])/8 - 
  (245*CA*nf*\[Epsilon]^2*Zeta[5])/48 + (35*CF*nf*\[Epsilon]^2*Zeta[5])/24 - 
  ((51*I)/16)*CA^2*Pi*\[Epsilon]^2*Zeta[5] + ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   Zeta[5] - (251*CA^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + x^(-1))^2) + 
  (2713*CA*CF*\[Epsilon]^2*Zeta[5])/(240*(-1 + x^(-1))^2) - 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + x^(-1))^2) + 
  (((51*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + x^(-1))^2 - 
  (((6*I)/5)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/(-1 + x^(-1))^2 - 
  (251*CA^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + x^(-1))^2*x^2) + 
  (2623*CA*CF*\[Epsilon]^2*Zeta[5])/(240*(-1 + x^(-1))^2*x^2) - 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + x^(-1))^2*x^2) + 
  (((51*I)/10)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))^2*x^2) - 
  (((6*I)/5)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))^2*x^2) + 
  (245*CA^2*\[Epsilon]^2*Zeta[5])/(48*(-1 + x^(-1))^2*x) - 
  (2653*CA*CF*\[Epsilon]^2*Zeta[5])/(120*(-1 + x^(-1))^2*x) + 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(20*(-1 + x^(-1))^2*x) - 
  (((51*I)/5)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))^2*x) + 
  (((12*I)/5)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/((-1 + x^(-1))^2*x) + 
  (CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/16 - 
  (311*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))^2) - 
  (31*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/(10*(-1 + x^(-1))^2) - 
  (311*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(80*(-1 + x^(-1))^2*x^2) - 
  (31*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/(10*(-1 + x^(-1))^2*x^2) + 
  (311*CA^2*\[Epsilon]^2*G[0, x]*Zeta[5])/(40*(-1 + x^(-1))^2*x) + 
  (31*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/(5*(-1 + x^(-1))^2*x) - 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/16 + 
  (11*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/4 + 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))^2) - 
  (6*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2) + 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(10*(-1 + x^(-1))^2*x^2) - 
  (6*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2*x^2) - 
  (51*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2*x) + 
  (12*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/(5*(-1 + x^(-1))^2*x) + 
  (15*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/8 - 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/8 - 
  (1013*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^2) + 
  (223*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))^2) + 
  (23*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(5*(-1 + x^(-1))^2) - 
  (1013*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(80*(-1 + x^(-1))^2*x^2) + 
  (223*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(20*(-1 + x^(-1))^2*x^2) + 
  (23*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(5*(-1 + x^(-1))^2*x^2) + 
  (1013*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(40*(-1 + x^(-1))^2*x) - 
  (223*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(10*(-1 + x^(-1))^2*x) - 
  (46*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/(5*(-1 + x^(-1))^2*x)}


==> anc/Split_g2qqbar_NNLO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(46171*CA^2)/2592 - (271301*CA*CF)/10368 + (1151*CF^2)/128 - 
  (11635*CA*nf)/2592 + (15547*CF*nf)/5184 + nf^2/4 + ((4759*I)/432)*CA^2*Pi - 
  ((15425*I)/864)*CA*CF*Pi + ((221*I)/32)*CF^2*Pi - ((47*I)/16)*CA*nf*Pi + 
  ((991*I)/432)*CF*nf*Pi + ((5*I)/27)*nf^2*Pi - (11821*CA^2*Pi^2)/3456 + 
  (95*CA*CF*Pi^2)/16 - (475*CF^2*Pi^2)/192 + (1519*CA*nf*Pi^2)/1728 - 
  (3*CF*nf*Pi^2)/4 - (13*nf^2*Pi^2)/216 - ((385*I)/576)*CA^2*Pi^3 + 
  ((361*I)/288)*CA*CF*Pi^3 - (I/2)*CF^2*Pi^3 + ((35*I)/288)*CA*nf*Pi^3 - 
  ((23*I)/144)*CF*nf*Pi^3 + (19*CA^2*Pi^4)/256 - (169*CA*CF*Pi^4)/960 + 
  (59*CF^2*Pi^4)/576 + (CA^2*Pi^2)/(48*z) - (CA*CF*Pi^2)/(48*z) + 
  CA^2/(32*\[Epsilon]^4) - (CA*CF)/(8*\[Epsilon]^4) + CF^2/(8*\[Epsilon]^4) + 
  (55*CA^2)/(192*\[Epsilon]^3) - (73*CA*CF)/(96*\[Epsilon]^3) + 
  (3*CF^2)/(8*\[Epsilon]^3) - (5*CA*nf)/(96*\[Epsilon]^3) + 
  (5*CF*nf)/(48*\[Epsilon]^3) + ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  ((I/4)*CA*CF*Pi)/\[Epsilon]^3 + ((I/4)*CF^2*Pi)/\[Epsilon]^3 + 
  (95*CA^2)/(64*\[Epsilon]^2) - (203*CA*CF)/(72*\[Epsilon]^2) + 
  (41*CF^2)/(32*\[Epsilon]^2) - (113*CA*nf)/(288*\[Epsilon]^2) + 
  (13*CF*nf)/(36*\[Epsilon]^2) + nf^2/(36*\[Epsilon]^2) + 
  (((55*I)/96)*CA^2*Pi)/\[Epsilon]^2 - (((73*I)/48)*CA*CF*Pi)/\[Epsilon]^2 + 
  (((3*I)/4)*CF^2*Pi)/\[Epsilon]^2 - (((5*I)/48)*CA*nf*Pi)/\[Epsilon]^2 + 
  (((5*I)/24)*CF*nf*Pi)/\[Epsilon]^2 - (CA^2*Pi^2)/(12*\[Epsilon]^2) + 
  (29*CA*CF*Pi^2)/(96*\[Epsilon]^2) - (13*CF^2*Pi^2)/(48*\[Epsilon]^2) + 
  (4759*CA^2)/(864*\[Epsilon]) - (15425*CA*CF)/(1728*\[Epsilon]) + 
  (221*CF^2)/(64*\[Epsilon]) - (47*CA*nf)/(32*\[Epsilon]) + 
  (991*CF*nf)/(864*\[Epsilon]) + (5*nf^2)/(54*\[Epsilon]) + 
  (((95*I)/32)*CA^2*Pi)/\[Epsilon] - (((203*I)/36)*CA*CF*Pi)/\[Epsilon] + 
  (((41*I)/16)*CF^2*Pi)/\[Epsilon] - (((113*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (((13*I)/18)*CF*nf*Pi)/\[Epsilon] + ((I/18)*nf^2*Pi)/\[Epsilon] - 
  (275*CA^2*Pi^2)/(384*\[Epsilon]) + (105*CA*CF*Pi^2)/(64*\[Epsilon]) - 
  (3*CF^2*Pi^2)/(4*\[Epsilon]) + (25*CA*nf*Pi^2)/(192*\[Epsilon]) - 
  (7*CF*nf*Pi^2)/(32*\[Epsilon]) - ((I/12)*CA^2*Pi^3)/\[Epsilon] + 
  (((13*I)/48)*CA*CF*Pi^3)/\[Epsilon] - (((5*I)/24)*CF^2*Pi^3)/\[Epsilon] - 
  (49811*CA*nf*\[Epsilon])/3888 + (220867*CF*nf*\[Epsilon])/31104 + 
  (152*nf^2*\[Epsilon])/243 + ((46171*I)/1296)*CA^2*Pi*\[Epsilon] - 
  ((271301*I)/5184)*CA*CF*Pi*\[Epsilon] + ((1151*I)/64)*CF^2*Pi*\[Epsilon] - 
  ((11635*I)/1296)*CA*nf*Pi*\[Epsilon] + ((15547*I)/2592)*CF*nf*Pi*
   \[Epsilon] + (I/2)*nf^2*Pi*\[Epsilon] - (4759*CA^2*Pi^2*\[Epsilon])/432 + 
  (15425*CA*CF*Pi^2*\[Epsilon])/864 - (221*CF^2*Pi^2*\[Epsilon])/32 + 
  (16741*CA*nf*Pi^2*\[Epsilon])/5184 - (451*CF*nf*Pi^2*\[Epsilon])/192 - 
  (65*nf^2*Pi^2*\[Epsilon])/324 - ((4981*I)/1728)*CA^2*Pi^3*\[Epsilon] + 
  ((941*I)/216)*CA*CF*Pi^3*\[Epsilon] - ((49*I)/32)*CF^2*Pi^3*\[Epsilon] + 
  ((205*I)/288)*CA*nf*Pi^3*\[Epsilon] - ((29*I)/54)*CF*nf*Pi^3*\[Epsilon] - 
  ((5*I)/108)*nf^2*Pi^3*\[Epsilon] + (275*CA^2*Pi^4*\[Epsilon])/576 - 
  (215*CA*CF*Pi^4*\[Epsilon])/288 + (CF^2*Pi^4*\[Epsilon])/4 - 
  (667*CA*nf*Pi^4*\[Epsilon])/6912 + (1579*CF*nf*Pi^4*\[Epsilon])/17280 + 
  ((343*I)/5760)*CA^2*Pi^5*\[Epsilon] - ((23*I)/288)*CA*CF*Pi^5*\[Epsilon] + 
  ((23*I)/1440)*CF^2*Pi^5*\[Epsilon] - (280595*CA^2*\[Epsilon])/
   (5184*(-1 + z)) + (4567637*CA*CF*\[Epsilon])/(62208*(-1 + z)) - 
  (5741*CF^2*\[Epsilon])/(256*(-1 + z)) + (6797*CA^2*Pi^2*\[Epsilon])/
   (5184*(-1 + z)) - (1921*CA*CF*Pi^2*\[Epsilon])/(3456*(-1 + z)) - 
  (71*CF^2*Pi^2*\[Epsilon])/(128*(-1 + z)) + (1067*CA^2*Pi^4*\[Epsilon])/
   (69120*(-1 + z)) - (3409*CA*CF*Pi^4*\[Epsilon])/(34560*(-1 + z)) + 
  (19*CF^2*Pi^4*\[Epsilon])/(320*(-1 + z)) + ((I/24)*CA^2*Pi^3*\[Epsilon])/
   z - ((I/24)*CA*CF*Pi^3*\[Epsilon])/z - (CA^2*Pi^2*\[Epsilon])/
   (24*(-1 + z)*z) + (CA*CF*Pi^2*\[Epsilon])/(24*(-1 + z)*z) + 
  (280595*CA^2*z*\[Epsilon])/(5184*(-1 + z)) - (4567637*CA*CF*z*\[Epsilon])/
   (62208*(-1 + z)) + (5741*CF^2*z*\[Epsilon])/(256*(-1 + z)) - 
  (6581*CA^2*Pi^2*z*\[Epsilon])/(5184*(-1 + z)) + 
  (1777*CA*CF*Pi^2*z*\[Epsilon])/(3456*(-1 + z)) + 
  (71*CF^2*Pi^2*z*\[Epsilon])/(128*(-1 + z)) - (1067*CA^2*Pi^4*z*\[Epsilon])/
   (69120*(-1 + z)) + (3409*CA*CF*Pi^4*z*\[Epsilon])/(34560*(-1 + z)) - 
  (19*CF^2*Pi^4*z*\[Epsilon])/(320*(-1 + z)) - (553637*CA*nf*\[Epsilon]^2)/
   15552 + (2902555*CF*nf*\[Epsilon]^2)/186624 + 
  (1094*nf^2*\[Epsilon]^2)/729 - ((49811*I)/1944)*CA*nf*Pi*\[Epsilon]^2 + 
  ((220867*I)/15552)*CF*nf*Pi*\[Epsilon]^2 + ((304*I)/243)*nf^2*Pi*
   \[Epsilon]^2 - (46171*CA^2*Pi^2*\[Epsilon]^2)/1296 + 
  (271301*CA*CF*Pi^2*\[Epsilon]^2)/5184 - (1151*CF^2*Pi^2*\[Epsilon]^2)/64 + 
  (50815*CA*nf*Pi^2*\[Epsilon]^2)/5184 - (2309*CF*nf*Pi^2*\[Epsilon]^2)/384 - 
  (13*nf^2*Pi^2*\[Epsilon]^2)/24 - ((4759*I)/648)*CA^2*Pi^3*\[Epsilon]^2 + 
  ((15425*I)/1296)*CA*CF*Pi^3*\[Epsilon]^2 - ((221*I)/48)*CF^2*Pi^3*
   \[Epsilon]^2 + ((6589*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2 - 
  ((4249*I)/2592)*CF*nf*Pi^3*\[Epsilon]^2 - ((25*I)/162)*nf^2*Pi^3*
   \[Epsilon]^2 + (3271*CA^2*Pi^4*\[Epsilon]^2)/1728 - 
  (535*CA*CF*Pi^4*\[Epsilon]^2)/216 + (65*CF^2*Pi^4*\[Epsilon]^2)/96 - 
  (8927*CA*nf*Pi^4*\[Epsilon]^2)/20736 + (3839*CF*nf*Pi^4*\[Epsilon]^2)/
   12960 + (113*nf^2*Pi^4*\[Epsilon]^2)/4320 + 
  ((77*I)/288)*CA^2*Pi^5*\[Epsilon]^2 - ((29*I)/80)*CA*CF*Pi^5*\[Epsilon]^2 + 
  (I/10)*CF^2*Pi^5*\[Epsilon]^2 - ((235*I)/3456)*CA*nf*Pi^5*\[Epsilon]^2 + 
  ((379*I)/8640)*CF*nf*Pi^5*\[Epsilon]^2 - (77*CA^2*Pi^6*\[Epsilon]^2)/1920 + 
  (11*CA*CF*Pi^6*\[Epsilon]^2)/480 + (29*CF^2*Pi^6*\[Epsilon]^2)/1440 - 
  (14923445*CA^2*\[Epsilon]^2)/(93312*(-1 + z)) + 
  (75529853*CA*CF*\[Epsilon]^2)/(373248*(-1 + z)) - 
  (27911*CF^2*\[Epsilon]^2)/(512*(-1 + z)) - 
  (((280595*I)/2592)*CA^2*Pi*\[Epsilon]^2)/(-1 + z) + 
  (((4567637*I)/31104)*CA*CF*Pi*\[Epsilon]^2)/(-1 + z) - 
  (((5741*I)/128)*CF^2*Pi*\[Epsilon]^2)/(-1 + z) + 
  (2069*CA^2*Pi^2*\[Epsilon]^2)/(576*(-1 + z)) - 
  (11761*CA*CF*Pi^2*\[Epsilon]^2)/(20736*(-1 + z)) - 
  (613*CF^2*Pi^2*\[Epsilon]^2)/(256*(-1 + z)) + 
  (((6797*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + z) - 
  (((1921*I)/1728)*CA*CF*Pi^3*\[Epsilon]^2)/(-1 + z) - 
  (((71*I)/64)*CF^2*Pi^3*\[Epsilon]^2)/(-1 + z) + 
  (56983*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + z)) - 
  (30013*CA*CF*Pi^4*\[Epsilon]^2)/(51840*(-1 + z)) + 
  (3401*CF^2*Pi^4*\[Epsilon]^2)/(11520*(-1 + z)) + 
  (((1067*I)/34560)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + z) - 
  (((3409*I)/17280)*CA*CF*Pi^5*\[Epsilon]^2)/(-1 + z) + 
  (((19*I)/160)*CF^2*Pi^5*\[Epsilon]^2)/(-1 + z) - 
  (83*CA^2*Pi^6*\[Epsilon]^2)/(3024*(-1 + z)) + 
  (32593*CA*CF*Pi^6*\[Epsilon]^2)/(725760*(-1 + z)) - 
  (223*CF^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + z)) - 
  (CA^2*Pi^4*\[Epsilon]^2)/(24*z) + (CA*CF*Pi^4*\[Epsilon]^2)/(24*z) - 
  (CA^2*Pi^2*\[Epsilon]^2)/(12*(-1 + z)*z) + (CA*CF*Pi^2*\[Epsilon]^2)/
   (12*(-1 + z)*z) - ((I/12)*CA^2*Pi^3*\[Epsilon]^2)/((-1 + z)*z) + 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2)/((-1 + z)*z) - 
  (CA^2*Pi^4*\[Epsilon]^2)/(144*(-1 + z)*z) + (CA*CF*Pi^4*\[Epsilon]^2)/
   (144*(-1 + z)*z) + (14923445*CA^2*z*\[Epsilon]^2)/(93312*(-1 + z)) - 
  (75529853*CA*CF*z*\[Epsilon]^2)/(373248*(-1 + z)) + 
  (27911*CF^2*z*\[Epsilon]^2)/(512*(-1 + z)) + 
  (((280595*I)/2592)*CA^2*Pi*z*\[Epsilon]^2)/(-1 + z) - 
  (((4567637*I)/31104)*CA*CF*Pi*z*\[Epsilon]^2)/(-1 + z) + 
  (((5741*I)/128)*CF^2*Pi*z*\[Epsilon]^2)/(-1 + z) - 
  (2021*CA^2*Pi^2*z*\[Epsilon]^2)/(576*(-1 + z)) + 
  (10033*CA*CF*Pi^2*z*\[Epsilon]^2)/(20736*(-1 + z)) + 
  (613*CF^2*Pi^2*z*\[Epsilon]^2)/(256*(-1 + z)) - 
  (((6581*I)/2592)*CA^2*Pi^3*z*\[Epsilon]^2)/(-1 + z) + 
  (((1777*I)/1728)*CA*CF*Pi^3*z*\[Epsilon]^2)/(-1 + z) + 
  (((71*I)/64)*CF^2*Pi^3*z*\[Epsilon]^2)/(-1 + z) - 
  (54931*CA^2*Pi^4*z*\[Epsilon]^2)/(207360*(-1 + z)) + 
  (1475*CA*CF*Pi^4*z*\[Epsilon]^2)/(2592*(-1 + z)) - 
  (3401*CF^2*Pi^4*z*\[Epsilon]^2)/(11520*(-1 + z)) - 
  (((1067*I)/34560)*CA^2*Pi^5*z*\[Epsilon]^2)/(-1 + z) + 
  (((3409*I)/17280)*CA*CF*Pi^5*z*\[Epsilon]^2)/(-1 + z) - 
  (((19*I)/160)*CF^2*Pi^5*z*\[Epsilon]^2)/(-1 + z) + 
  (83*CA^2*Pi^6*z*\[Epsilon]^2)/(3024*(-1 + z)) - 
  (32593*CA*CF*Pi^6*z*\[Epsilon]^2)/(725760*(-1 + z)) + 
  (223*CF^2*Pi^6*z*\[Epsilon]^2)/(17280*(-1 + z)) + (55*CA^2*G[0, z])/36 - 
  CA*CF*G[0, z] - (7*CA*nf*G[0, z])/36 + ((73*I)/48)*CA^2*Pi*G[0, z] - 
  I*CA*CF*Pi*G[0, z] - ((5*I)/24)*CA*nf*Pi*G[0, z] - 
  (121*CA^2*Pi^2*G[0, z])/192 + (3*CA*CF*Pi^2*G[0, z])/8 + 
  (11*CA*nf*Pi^2*G[0, z])/96 - (I/8)*CA^2*Pi^3*G[0, z] + 
  (I/6)*CA*CF*Pi^3*G[0, z] + (CA^2*G[0, z])/(16*\[Epsilon]^3) - 
  (CA*CF*G[0, z])/(8*\[Epsilon]^3) + (11*CA^2*G[0, z])/(32*\[Epsilon]^2) - 
  (3*CA*CF*G[0, z])/(16*\[Epsilon]^2) - (CA*nf*G[0, z])/(16*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 - ((I/4)*CA*CF*Pi*G[0, z])/
   \[Epsilon]^2 + (73*CA^2*G[0, z])/(96*\[Epsilon]) - 
  (CA*CF*G[0, z])/(2*\[Epsilon]) - (5*CA*nf*G[0, z])/(48*\[Epsilon]) + 
  (((11*I)/16)*CA^2*Pi*G[0, z])/\[Epsilon] - (((3*I)/8)*CA*CF*Pi*G[0, z])/
   \[Epsilon] - ((I/8)*CA*nf*Pi*G[0, z])/\[Epsilon] - 
  (7*CA^2*Pi^2*G[0, z])/(48*\[Epsilon]) + (CA*CF*Pi^2*G[0, z])/
   (4*\[Epsilon]) - (41*CA*nf*\[Epsilon]*G[0, z])/108 + 
  ((55*I)/18)*CA^2*Pi*\[Epsilon]*G[0, z] - (2*I)*CA*CF*Pi*\[Epsilon]*
   G[0, z] - ((7*I)/18)*CA*nf*Pi*\[Epsilon]*G[0, z] - 
  (73*CA^2*Pi^2*\[Epsilon]*G[0, z])/48 + CA*CF*Pi^2*\[Epsilon]*G[0, z] + 
  (55*CA*nf*Pi^2*\[Epsilon]*G[0, z])/288 - ((11*I)/32)*CA^2*Pi^3*\[Epsilon]*
   G[0, z] + (I/4)*CA*CF*Pi^3*\[Epsilon]*G[0, z] + 
  (I/16)*CA*nf*Pi^3*\[Epsilon]*G[0, z] + (CA^2*Pi^4*\[Epsilon]*G[0, z])/12 - 
  (CA*CF*Pi^4*\[Epsilon]*G[0, z])/12 - (661*CA^2*\[Epsilon]*G[0, z])/
   (216*(-1 + z)) + (2*CA*CF*\[Epsilon]*G[0, z])/(-1 + z) - 
  (73*CA^2*Pi^2*\[Epsilon]*G[0, z])/(576*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, z])/(96*(-1 + z)) + 
  (9*CA^2*Pi^4*\[Epsilon]*G[0, z])/(640*(-1 + z)) - 
  (37*CA*CF*Pi^4*\[Epsilon]*G[0, z])/(2880*(-1 + z)) + 
  (661*CA^2*z*\[Epsilon]*G[0, z])/(216*(-1 + z)) - 
  (2*CA*CF*z*\[Epsilon]*G[0, z])/(-1 + z) + 
  (67*CA^2*Pi^2*z*\[Epsilon]*G[0, z])/(576*(-1 + z)) - 
  (9*CA^2*Pi^4*z*\[Epsilon]*G[0, z])/(640*(-1 + z)) + 
  (37*CA*CF*Pi^4*z*\[Epsilon]*G[0, z])/(2880*(-1 + z)) - 
  (61*CA*nf*\[Epsilon]^2*G[0, z])/81 - ((41*I)/54)*CA*nf*Pi*\[Epsilon]^2*
   G[0, z] - (55*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/18 + 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[0, z] + (77*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/
   216 - ((73*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, z] + 
  ((2*I)/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z] + ((5*I)/48)*CA*nf*Pi^3*
   \[Epsilon]^2*G[0, z] + (11*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/96 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, z])/8 - (17*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/
   1152 + ((2*I)/45)*CA^2*Pi^5*\[Epsilon]^2*G[0, z] - 
  (I/30)*CA*CF*Pi^5*\[Epsilon]^2*G[0, z] - (496*CA^2*\[Epsilon]^2*G[0, z])/
   (81*(-1 + z)) + (4*CA*CF*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (((661*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(216*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, z])/(48*(-1 + z)) - 
  (((73*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  ((I/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (77*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/(2304*(-1 + z)) - 
  (37*CA*CF*Pi^4*\[Epsilon]^2*G[0, z])/(1920*(-1 + z)) + 
  (((9*I)/320)*CA^2*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (((37*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (496*CA^2*z*\[Epsilon]^2*G[0, z])/(81*(-1 + z)) - 
  (4*CA*CF*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((661*I)/108)*CA^2*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  ((4*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (101*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(432*(-1 + z)) + 
  (((67*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z) - 
  (77*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z])/(2304*(-1 + z)) + 
  (37*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, z])/(1920*(-1 + z)) - 
  (((9*I)/320)*CA^2*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (((37*I)/1440)*CA*CF*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z) + 
  (55*CA^2*G[1, z])/36 - CA*CF*G[1, z] - (7*CA*nf*G[1, z])/36 + 
  ((73*I)/48)*CA^2*Pi*G[1, z] - I*CA*CF*Pi*G[1, z] - 
  ((5*I)/24)*CA*nf*Pi*G[1, z] - (55*CA^2*Pi^2*G[1, z])/64 + 
  (7*CA*CF*Pi^2*G[1, z])/16 + (5*CA*nf*Pi^2*G[1, z])/32 - 
  (I/6)*CA^2*Pi^3*G[1, z] + (I/4)*CA*CF*Pi^3*G[1, z] + 
  (CA^2*Pi^2*G[1, z])/(48*z^2) - (CA*CF*Pi^2*G[1, z])/(48*z^2) - 
  (CA^2*Pi^2*G[1, z])/(48*z) - (CA*CF*Pi^2*G[1, z])/(24*z) + 
  (CA^2*G[1, z])/(16*\[Epsilon]^3) - (CA*CF*G[1, z])/(8*\[Epsilon]^3) + 
  (11*CA^2*G[1, z])/(32*\[Epsilon]^2) - (3*CA*CF*G[1, z])/(16*\[Epsilon]^2) - 
  (CA*nf*G[1, z])/(16*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 - 
  ((I/4)*CA*CF*Pi*G[1, z])/\[Epsilon]^2 + (73*CA^2*G[1, z])/(96*\[Epsilon]) - 
  (CA*CF*G[1, z])/(2*\[Epsilon]) - (5*CA*nf*G[1, z])/(48*\[Epsilon]) + 
  (((11*I)/16)*CA^2*Pi*G[1, z])/\[Epsilon] - (((3*I)/8)*CA*CF*Pi*G[1, z])/
   \[Epsilon] - ((I/8)*CA*nf*Pi*G[1, z])/\[Epsilon] - 
  (CA^2*Pi^2*G[1, z])/(6*\[Epsilon]) + (7*CA*CF*Pi^2*G[1, z])/
   (24*\[Epsilon]) + (661*CA^2*\[Epsilon]*G[1, z])/216 - 
  2*CA*CF*\[Epsilon]*G[1, z] - (41*CA*nf*\[Epsilon]*G[1, z])/108 + 
  ((55*I)/18)*CA^2*Pi*\[Epsilon]*G[1, z] - (2*I)*CA*CF*Pi*\[Epsilon]*
   G[1, z] - ((7*I)/18)*CA*nf*Pi*\[Epsilon]*G[1, z] - 
  (121*CA^2*Pi^2*\[Epsilon]*G[1, z])/64 + (7*CA*CF*Pi^2*\[Epsilon]*G[1, z])/
   6 + (25*CA*nf*Pi^2*\[Epsilon]*G[1, z])/96 - 
  ((77*I)/96)*CA^2*Pi^3*\[Epsilon]*G[1, z] + ((3*I)/8)*CA*CF*Pi^3*\[Epsilon]*
   G[1, z] + ((7*I)/48)*CA*nf*Pi^3*\[Epsilon]*G[1, z] + 
  (823*CA^2*Pi^4*\[Epsilon]*G[1, z])/5760 - 
  (95*CA*CF*Pi^4*\[Epsilon]*G[1, z])/576 + (CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (48*z^2) - (CA*CF*Pi^2*\[Epsilon]*G[1, z])/(48*z^2) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]*G[1, z])/z^2 - 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]*G[1, z])/z^2 - (CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (96*z) - (13*CA*CF*Pi^2*\[Epsilon]*G[1, z])/(96*z) - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]*G[1, z])/z - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]*G[1, z])/z - (61*CA*nf*\[Epsilon]^2*G[1, z])/
   81 + ((661*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, z] - 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z] - ((41*I)/54)*CA*nf*Pi*\[Epsilon]^2*
   G[1, z] - (55*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/18 + 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[1, z] + (35*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/
   72 - ((505*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[1, z] + 
  I*CA*CF*Pi^3*\[Epsilon]^2*G[1, z] + ((35*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*
   G[1, z] + (55*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/96 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/4 - (521*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/
   5760 + ((311*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[1, z] - 
  ((41*I)/480)*CA*CF*Pi^5*\[Epsilon]^2*G[1, z] - 
  (496*CA^2*\[Epsilon]^2*G[1, z])/(81*(-1 + z)) + 
  (4*CA*CF*\[Epsilon]^2*G[1, z])/(-1 + z) + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(18*(-1 + z)) - 
  (29*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(48*(-1 + z)) + 
  (263*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(3840*(-1 + z)) - 
  (19*CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(1152*(-1 + z)) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(24*z^2) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(24*z^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(24*(-1 + z)*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(24*(-1 + z)*z^2) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(144*(-1 + z)*z^2) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(144*(-1 + z)*z^2) - 
  ((I/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z - 
  (((13*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/z + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(24*z) + (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/
   (12*z) + (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(16*(-1 + z)*z) + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(48*(-1 + z)*z) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(72*(-1 + z)*z) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(144*(-1 + z)*z) + 
  (496*CA^2*z*\[Epsilon]^2*G[1, z])/(81*(-1 + z)) - 
  (4*CA*CF*z*\[Epsilon]^2*G[1, z])/(-1 + z) - 
  (107*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/(144*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z])/(3*(-1 + z)) - 
  (869*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z])/(11520*(-1 + z)) + 
  (CA*CF*Pi^4*z*\[Epsilon]^2*G[1, z])/(384*(-1 + z)) - 
  (143*CA^2*G[0, 0, z])/144 + (CA*CF*G[0, 0, z])/2 + 
  (5*CA*nf*G[0, 0, z])/36 - ((11*I)/12)*CA^2*Pi*G[0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*G[0, 0, z] + (I/6)*CA*nf*Pi*G[0, 0, z] + 
  (CA^2*Pi^2*G[0, 0, z])/24 - (CA*CF*Pi^2*G[0, 0, z])/4 + 
  (CA*CF*G[0, 0, z])/(8*\[Epsilon]^2) - (11*CA^2*G[0, 0, z])/
   (24*\[Epsilon]) + (3*CA*CF*G[0, 0, z])/(16*\[Epsilon]) + 
  (CA*nf*G[0, 0, z])/(12*\[Epsilon]) + ((I/4)*CA*CF*Pi*G[0, 0, z])/
   \[Epsilon] - (431*CA^2*\[Epsilon]*G[0, 0, z])/216 + 
  CA*CF*\[Epsilon]*G[0, 0, z] + (7*CA*nf*\[Epsilon]*G[0, 0, z])/27 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 0, z] + 
  I*CA*CF*Pi*\[Epsilon]*G[0, 0, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]*
   G[0, 0, z] + (77*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/96 - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 0, z])/8 - 
  (7*CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/48 + (I/12)*CA^2*Pi^3*\[Epsilon]*
   G[0, 0, z] - (I/6)*CA*CF*Pi^3*\[Epsilon]*G[0, 0, z] + 
  (41*CA*nf*\[Epsilon]^2*G[0, 0, z])/81 - ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, z] + (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z] + 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z] + 
  (143*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/72 - 
  CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z] - 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/144 + 
  ((55*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z] - 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z] - ((5*I)/72)*CA*nf*Pi^3*
   \[Epsilon]^2*G[0, 0, z] - (CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/12 + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, z])/12 + 
  (1295*CA^2*\[Epsilon]^2*G[0, 0, z])/(324*(-1 + z)) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 0, z])/(-1 + z) + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/(48*(-1 + z)) - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(960*(-1 + z)) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, z])/(1440*(-1 + z)) - 
  (1295*CA^2*z*\[Epsilon]^2*G[0, 0, z])/(324*(-1 + z)) + 
  (2*CA*CF*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)) + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(960*(-1 + z)) - 
  (7*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(1440*(-1 + z)) + 
  (143*CA^2*G[0, 1, z])/144 - (CA*CF*G[0, 1, z])/2 - 
  (5*CA*nf*G[0, 1, z])/36 + ((11*I)/12)*CA^2*Pi*G[0, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*G[0, 1, z] - (I/6)*CA*nf*Pi*G[0, 1, z] - 
  (5*CA^2*Pi^2*G[0, 1, z])/16 + (13*CA*CF*Pi^2*G[0, 1, z])/48 + 
  (CA^2*G[0, 1, z])/(16*z) - (CA*CF*G[0, 1, z])/(16*z) + 
  (CA^2*G[0, 1, z])/(8*\[Epsilon]^2) - (CA*CF*G[0, 1, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[0, 1, z])/(24*\[Epsilon]) - (3*CA*CF*G[0, 1, z])/
   (16*\[Epsilon]) - (CA*nf*G[0, 1, z])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, 1, z])/\[Epsilon] - ((I/4)*CA*CF*Pi*G[0, 1, z])/
   \[Epsilon] + (431*CA^2*\[Epsilon]*G[0, 1, z])/216 - 
  CA*CF*\[Epsilon]*G[0, 1, z] - (7*CA*nf*\[Epsilon]*G[0, 1, z])/27 + 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]*G[0, 1, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]*
   G[0, 1, z] - (77*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/96 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/32 + 
  (7*CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/48 - ((7*I)/24)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] + ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(48*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/(48*z^2) + 
  (CA^2*\[Epsilon]*G[0, 1, z])/(8*z) - (CA*CF*\[Epsilon]*G[0, 1, z])/(8*z) + 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, z])/z - 
  ((I/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(48*z) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/(24*z) - 
  (41*CA*nf*\[Epsilon]^2*G[0, 1, z])/81 + ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, z] - (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z] - 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z] - 
  (143*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/72 + 
  CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z] + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/144 - 
  ((55*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  ((5*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  ((5*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/24 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, z])/8 - (607*CA^2*\[Epsilon]^2*G[0, 1, z])/
   (162*(-1 + z)) + (7*CA*CF*\[Epsilon]^2*G[0, 1, z])/(4*(-1 + z)) - 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)) + 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/(960*(-1 + z)) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, z])/(480*(-1 + z)) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^2 - 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)*z^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/z - 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(8*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(8*z) - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z])/z - 
  (CA^2*\[Epsilon]^2*G[0, 1, z])/(4*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, z])/(4*(-1 + z)*z) + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)*z) + 
  (1295*CA^2*z*\[Epsilon]^2*G[0, 1, z])/(324*(-1 + z)) - 
  (2*CA*CF*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z) + 
  (2*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(9*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(12*(-1 + z)) - 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(960*(-1 + z)) - 
  (CA*CF*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(480*(-1 + z)) + 
  (143*CA^2*G[1, 0, z])/144 - (CA*CF*G[1, 0, z])/2 - 
  (5*CA*nf*G[1, 0, z])/36 + ((11*I)/12)*CA^2*Pi*G[1, 0, z] - 
  ((3*I)/8)*CA*CF*Pi*G[1, 0, z] - (I/6)*CA*nf*Pi*G[1, 0, z] - 
  (7*CA^2*Pi^2*G[1, 0, z])/24 + (CA*CF*Pi^2*G[1, 0, z])/4 + 
  (CA^2*G[1, 0, z])/(8*\[Epsilon]^2) - (CA*CF*G[1, 0, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[1, 0, z])/(24*\[Epsilon]) - (3*CA*CF*G[1, 0, z])/
   (16*\[Epsilon]) - (CA*nf*G[1, 0, z])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, 0, z])/\[Epsilon] - ((I/4)*CA*CF*Pi*G[1, 0, z])/
   \[Epsilon] + (431*CA^2*\[Epsilon]*G[1, 0, z])/216 - 
  CA*CF*\[Epsilon]*G[1, 0, z] - (7*CA*nf*\[Epsilon]*G[1, 0, z])/27 + 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 0, z] - 
  I*CA*CF*Pi*\[Epsilon]*G[1, 0, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, z] - (77*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/96 + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, z])/8 + 
  (7*CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/48 - (I/4)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, z] - 
  (41*CA*nf*\[Epsilon]^2*G[1, 0, z])/81 + ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, z] - (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z] - 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z] - 
  (143*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/72 + 
  CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z] + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/144 - 
  ((55*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z] + ((5*I)/72)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, 0, z] + (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/6 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, z])/12 - 
  (1295*CA^2*\[Epsilon]^2*G[1, 0, z])/(324*(-1 + z)) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, z])/(-1 + z) - 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/(48*(-1 + z)) + 
  (29*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(96*(-1 + z)*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/(96*(-1 + z)*z) + 
  (1295*CA^2*z*\[Epsilon]^2*G[1, 0, z])/(324*(-1 + z)) - 
  (2*CA*CF*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z) + 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)) - 
  (29*CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)) + 
  (7*CA*CF*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)) - 
  (143*CA^2*G[1, 1, z])/144 + (CA*CF*G[1, 1, z])/2 + 
  (5*CA*nf*G[1, 1, z])/36 - ((11*I)/12)*CA^2*Pi*G[1, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*G[1, 1, z] + (I/6)*CA*nf*Pi*G[1, 1, z] + 
  (CA^2*Pi^2*G[1, 1, z])/48 - (13*CA*CF*Pi^2*G[1, 1, z])/48 + 
  (CA*CF*G[1, 1, z])/(8*\[Epsilon]^2) - (11*CA^2*G[1, 1, z])/
   (24*\[Epsilon]) + (3*CA*CF*G[1, 1, z])/(16*\[Epsilon]) + 
  (CA*nf*G[1, 1, z])/(12*\[Epsilon]) + ((I/4)*CA*CF*Pi*G[1, 1, z])/
   \[Epsilon] - (431*CA^2*\[Epsilon]*G[1, 1, z])/216 + 
  CA*CF*\[Epsilon]*G[1, 1, z] + (7*CA*nf*\[Epsilon]*G[1, 1, z])/27 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]*G[1, 1, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]*
   G[1, 1, z] + (77*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/96 - 
  (13*CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/32 - 
  (7*CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/48 + (I/24)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] - ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/(16*z) - 
  (1295*CA^2*\[Epsilon]^2*G[1, 1, z])/324 + 2*CA*CF*\[Epsilon]^2*G[1, 1, z] + 
  (41*CA*nf*\[Epsilon]^2*G[1, 1, z])/81 - ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, z] + (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z] + 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (127*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/72 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/12 - 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/144 + 
  ((55*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  ((5*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  ((5*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  (13*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/360 + 
  (61*CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, z])/480 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(16*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(16*z^2) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^2 + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(8*z) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(32*z) + 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z + 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z])/z + (11*CA^2*G[0, 0, 0, z])/16 - 
  (3*CA*CF*G[0, 0, 0, z])/16 - (CA*nf*G[0, 0, 0, z])/8 - 
  (I/4)*CA^2*Pi*G[0, 0, 0, z] - (I/4)*CA*CF*Pi*G[0, 0, 0, z] - 
  (CA^2*G[0, 0, 0, z])/(8*\[Epsilon]) - (CA*CF*G[0, 0, 0, z])/
   (8*\[Epsilon]) - (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/24 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/4 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, z])/4 - 
  (35*CA^2*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)) + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) + 
  (35*CA^2*z*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]*G[0, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/18 - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 0, z] - (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/8 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/8 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/24 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, z] - (211*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (211*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (11*CA^2*G[0, 0, 1, z])/16 - (3*CA*CF*G[0, 0, 1, z])/16 - 
  (CA*nf*G[0, 0, 1, z])/8 + (I/4)*CA^2*Pi*G[0, 0, 1, z] - 
  (I/4)*CA*CF*Pi*G[0, 0, 1, z] + (CA^2*G[0, 0, 1, z])/(8*\[Epsilon]) - 
  (CA*CF*G[0, 0, 1, z])/(8*\[Epsilon]) + (35*CA^2*\[Epsilon]*G[0, 0, 1, z])/
   24 - (CA*CF*\[Epsilon]*G[0, 0, 1, z])/2 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/24 + ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, z] - ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/3 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, z])/12 + 
  (CA^2*\[Epsilon]*G[0, 0, 1, z])/(8*z) - (CA*CF*\[Epsilon]*G[0, 0, 1, z])/
   (8*z) + (211*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/72 - 
  CA*CF*\[Epsilon]^2*G[0, 0, 1, z] - (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/
   18 + ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z] - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 1, z] - (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/6 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/3 - (I/3)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 1, z] + (I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z])/(4*z) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z - 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(48*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*z) - 
  (11*CA^2*G[0, 1, 0, z])/16 + (3*CA*CF*G[0, 1, 0, z])/16 + 
  (CA*nf*G[0, 1, 0, z])/8 + (I/4)*CA*CF*Pi*G[0, 1, 0, z] + 
  (CA*CF*G[0, 1, 0, z])/(8*\[Epsilon]) + (5*CA*nf*\[Epsilon]*G[0, 1, 0, z])/
   24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, z])/4 + 
  (73*CA^2*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)) - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, z])/(8*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, z])/(8*(-1 + z)*z) - 
  (35*CA^2*z*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]*G[0, 1, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/18 + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] + (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/24 - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(18*(-1 + z)) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, z])/(8*(-1 + z)) + 
  (((73*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(32*(-1 + z)) - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(4*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z])/(4*(-1 + z)*z) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/((-1 + z)*z) + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z])/((-1 + z)*z) - 
  (211*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(32*(-1 + z)) + 
  ((I/12)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) + 
  ((I/24)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z) - 
  (11*CA^2*G[0, 1, 1, z])/16 + (3*CA*CF*G[0, 1, 1, z])/16 + 
  (CA*nf*G[0, 1, 1, z])/8 + (I/4)*CA*CF*Pi*G[0, 1, 1, z] + 
  (CA*CF*G[0, 1, 1, z])/(8*\[Epsilon]) - (35*CA^2*\[Epsilon]*G[0, 1, 1, z])/
   24 + (CA*CF*\[Epsilon]*G[0, 1, 1, z])/2 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, z] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/8 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 1, z])/16 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, z])/(8*z) + (CA*CF*\[Epsilon]*G[0, 1, 1, z])/
   (8*z) - (211*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/72 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, z] + (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/
   18 - ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z] + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, 1, z] + (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/6 - 
  (21*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/32 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/3 + (I/4)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 1, z] - ((13*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z])/(4*z) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(16*z) - 
  (11*CA^2*G[1, 0, 0, z])/16 + (3*CA*CF*G[1, 0, 0, z])/16 + 
  (CA*nf*G[1, 0, 0, z])/8 + (I/4)*CA*CF*Pi*G[1, 0, 0, z] + 
  (CA*CF*G[1, 0, 0, z])/(8*\[Epsilon]) - (35*CA^2*\[Epsilon]*G[1, 0, 0, z])/
   24 + (CA*CF*\[Epsilon]*G[1, 0, 0, z])/2 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, z] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/12 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, z])/4 - 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/72 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, z] + (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/
   18 - ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z] + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] + (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/48 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/24 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, z] - (I/6)*CA*CF*Pi^3*\[Epsilon]^2*
   G[1, 0, 0, z] - (11*CA^2*G[1, 0, 1, z])/16 + (3*CA*CF*G[1, 0, 1, z])/16 + 
  (CA*nf*G[1, 0, 1, z])/8 + (I/4)*CA*CF*Pi*G[1, 0, 1, z] + 
  (CA^2*G[1, 0, 1, z])/(16*z^2) - (CA*CF*G[1, 0, 1, z])/(16*z^2) - 
  (CA^2*G[1, 0, 1, z])/(16*z) - (CA*CF*G[1, 0, 1, z])/(8*z) + 
  (CA*CF*G[1, 0, 1, z])/(8*\[Epsilon]) - (35*CA^2*\[Epsilon]*G[1, 0, 1, z])/
   24 + (CA*CF*\[Epsilon]*G[1, 0, 1, z])/2 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, z])/24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, z] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, z])/12 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z])/(16*z^2) - (CA*CF*\[Epsilon]*G[1, 0, 1, z])/
   (16*z^2) + ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z^2 - 
  ((I/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z])/z^2 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, z])/(16*z) - (3*CA*CF*\[Epsilon]*G[1, 0, 1, z])/
   (8*z) - ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z - 
  ((I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z])/z - 
  (211*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/72 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, z] + (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/
   18 - ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z] + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 1, z] + (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/6 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/3 + (I/8)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 1, z] - (I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(8*z^2) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 - 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(48*z^2) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(48*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(8*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(4*z) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(48*z) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(24*z) + 
  (11*CA^2*G[1, 1, 0, z])/16 - (3*CA*CF*G[1, 1, 0, z])/16 - 
  (CA*nf*G[1, 1, 0, z])/8 + (I/4)*CA^2*Pi*G[1, 1, 0, z] - 
  (I/4)*CA*CF*Pi*G[1, 1, 0, z] + (CA^2*G[1, 1, 0, z])/(8*\[Epsilon]) - 
  (CA*CF*G[1, 1, 0, z])/(8*\[Epsilon]) + (35*CA^2*\[Epsilon]*G[1, 1, 0, z])/
   24 - (CA*CF*\[Epsilon]*G[1, 1, 0, z])/2 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/24 + ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, z] - ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/24 + 
  (11*CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, z])/48 - 
  (CA^2*\[Epsilon]*G[1, 1, 0, z])/(16*z) + (CA*CF*\[Epsilon]*G[1, 1, 0, z])/
   (16*z) + (211*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/72 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, z] - (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/
   18 + ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z] - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 1, 0, z] - (55*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/48 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/32 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/24 - 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] + (I/8)*CA*CF*Pi^3*\[Epsilon]^2*
   G[1, 1, 0, z] - (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(96*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(96*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/(8*z) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(96*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(48*z) + 
  (11*CA^2*G[1, 1, 1, z])/16 - (3*CA*CF*G[1, 1, 1, z])/16 - 
  (CA*nf*G[1, 1, 1, z])/8 - (I/4)*CA^2*Pi*G[1, 1, 1, z] - 
  (I/4)*CA*CF*Pi*G[1, 1, 1, z] - (CA^2*G[1, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF*G[1, 1, 1, z])/(8*\[Epsilon]) + (35*CA^2*\[Epsilon]*G[1, 1, 1, z])/
   24 - (CA*CF*\[Epsilon]*G[1, 1, 1, z])/2 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/24 + ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, z] - ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/48 + 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, 1, 1, z])/16 + 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/72 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, z] - (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/
   18 + ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z] - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] - (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/6 + 
  (21*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/32 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/3 - (I/24)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, z] + ((13*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 1, z] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z^2) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(16*z) + 
  (3*CA^2*G[0, 0, 0, 0, z])/8 + (CA*CF*G[0, 0, 0, 0, z])/8 - 
  (55*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 0, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/24 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 0, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 0, z] + 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 + 
  (43*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) - 
  (43*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) + 
  (CA^2*G[0, 0, 0, 1, z])/4 - (CA*CF*G[0, 0, 0, 1, z])/4 + 
  (55*CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 1, z])/8 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/24 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 1, z] - (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 1, z] - 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/2 - 
  (299*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(144*(-1 + z)) + 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z])/(8*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)) - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)*z) + 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)*z) + 
  (353*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(144*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) - 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)) + 
  (CA^2*G[0, 0, 1, 0, z])/8 - (3*CA*CF*G[0, 0, 1, 0, z])/8 + 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/48 - 
  (9*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 0, z] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 0, z] - 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 - 
  (181*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(24*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)*z) + 
  (181*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)) - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(24*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)) + 
  (CA^2*G[0, 0, 1, 1, z])/8 + (CA*CF*G[0, 0, 1, 1, z])/8 - 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 1, z] - 
  (43*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/18 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z])/2 + 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/16 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/24 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z])/(4*z) - (CA^2*G[0, 1, 0, 0, z])/4 - 
  (CA*CF*G[0, 1, 0, 0, z])/8 + (55*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 0, z] - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 - 
  (181*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(72*(-1 + z)) + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(4*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/(4*(-1 + z)*z) + 
  (43*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(18*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)) - 
  (CA^2*G[0, 1, 0, 1, z])/4 + (3*CA*CF*G[0, 1, 0, 1, z])/8 - 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/48 + 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, z] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z^2) - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z) - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/(8*z) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/2 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(9*(-1 + z)) - 
  (21*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^2 - 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)*z^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)*z^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z - 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z + 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*(-1 + z)*z) - 
  (181*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(72*(-1 + z)) + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(2*(-1 + z)) + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) - 
  (CA^2*G[0, 1, 1, 0, z])/8 + (CA*CF*G[0, 1, 1, 0, z])/4 - 
  (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/24 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, z] + (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 0, z] + 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/2 + 
  (95*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(36*(-1 + z)) - 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)*z) + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)*z) - 
  (353*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(144*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)) - 
  (CA^2*G[0, 1, 1, 1, z])/4 - (CA*CF*G[0, 1, 1, 1, z])/8 + 
  (55*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 1, z] + 
  (43*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z])/2 - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/24 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z])/(4*z) - (CA^2*G[1, 0, 0, 0, z])/4 - 
  (CA*CF*G[1, 0, 0, 0, z])/8 + (55*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, z] - 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 - 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) + 
  (43*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) - 
  (CA^2*G[1, 0, 0, 1, z])/8 + (CA*CF*G[1, 0, 0, 1, z])/4 - 
  (55*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/8 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/24 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] + (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 1, z] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z^2) - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z) - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/(4*z) - 
  (353*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/144 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/16 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/16 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*z^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*z^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^2 - 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(4*z) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*z) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z - 
  (CA^2*G[1, 0, 1, 0, z])/4 + (3*CA*CF*G[1, 0, 1, 0, z])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/48 + 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, z] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, z] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z^2) - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z) - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/(4*z) + 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/2 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 + 
  (95*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(36*(-1 + z)) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z^2 - 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z^2 - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)*z) + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)*z) - 
  (181*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)) + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)) - 
  (CA^2*G[1, 0, 1, 1, z])/4 - (CA*CF*G[1, 0, 1, 1, z])/8 + 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 1, z] - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z^2) + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/(4*z) + 
  (43*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/2 - 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*z^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^2 + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(4*z) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z + 
  (CA^2*G[1, 1, 0, 0, z])/8 + (CA*CF*G[1, 1, 0, 0, z])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 0, z] - 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/2 + 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/6 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/(8*z) + (CA^2*G[1, 1, 0, 1, z])/8 - 
  (3*CA*CF*G[1, 1, 0, 1, z])/8 + (55*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/48 - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, z] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z^2) + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/(4*z) + 
  (181*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/72 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/2 - 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(4*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(4*z^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^2 + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(2*z) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z + 
  (CA^2*G[1, 1, 1, 0, z])/4 - (CA*CF*G[1, 1, 1, 0, z])/4 + 
  (55*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/24 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 0, z] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 0, z] - 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z^2) + 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z) + 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/(8*z) + 
  (353*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/144 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/12 - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z^2 + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(4*z) + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*z) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z + 
  (3*CA^2*G[1, 1, 1, 1, z])/8 + (CA*CF*G[1, 1, 1, 1, z])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/24 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 1, z] - 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z])/2 + 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/16 - 
  (7*CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/8 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] + 
  (CA^2*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/4 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/8 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/16 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 0, 1, z])/4 - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(8*z) + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 - 
  (7*CA*CF*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/16 - 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  (5*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 + 
  (7*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/16 + 
  (21*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] + 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(4*z) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/8 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - (I/2)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 0, z] + (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(4*z) - 
  (5*CA*CF*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/16 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, z] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(4*z) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/4 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  (5*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/16 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(4*z) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 0, z])/2 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/4 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(8*z) + 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 1, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, z])/2 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/4 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(8*z) - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/16 - 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(4*z) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/4 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(2*z) - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/16 - 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(2*z) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/2 - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/8 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] - (I/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, z] - (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z^2) + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(8*z) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/8 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/16 + 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(8*z) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(2*z) - 
  (5*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/8 - 
  (7*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/16 - 
  (21*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(4*z) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, z])/4 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(8*z) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(2*z) + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/16 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(4*z) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 1, 0, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/z + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, z])/2 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, 0, z])/2 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/4 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/8 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(8*z) - 
  (7*CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/8 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, z] + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] - 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (13*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z] - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/2 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z] + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z] - 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/2 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z] - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/4 + 
  CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z] - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z] + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/2 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z] - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/8 + 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z])/8 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z])/8 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, z] - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, z] + 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z])/8 - 
  (4759*CA^2*Log[q2/\[Mu]2])/432 + (15425*CA*CF*Log[q2/\[Mu]2])/864 - 
  (221*CF^2*Log[q2/\[Mu]2])/32 + (47*CA*nf*Log[q2/\[Mu]2])/16 - 
  (991*CF*nf*Log[q2/\[Mu]2])/432 - (5*nf^2*Log[q2/\[Mu]2])/27 - 
  ((95*I)/16)*CA^2*Pi*Log[q2/\[Mu]2] + ((203*I)/18)*CA*CF*Pi*Log[q2/\[Mu]2] - 
  ((41*I)/8)*CF^2*Pi*Log[q2/\[Mu]2] + ((113*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  ((13*I)/9)*CF*nf*Pi*Log[q2/\[Mu]2] - (I/9)*nf^2*Pi*Log[q2/\[Mu]2] + 
  (275*CA^2*Pi^2*Log[q2/\[Mu]2])/192 - (105*CA*CF*Pi^2*Log[q2/\[Mu]2])/32 + 
  (3*CF^2*Pi^2*Log[q2/\[Mu]2])/2 - (25*CA*nf*Pi^2*Log[q2/\[Mu]2])/96 + 
  (7*CF*nf*Pi^2*Log[q2/\[Mu]2])/16 + (I/6)*CA^2*Pi^3*Log[q2/\[Mu]2] - 
  ((13*I)/24)*CA*CF*Pi^3*Log[q2/\[Mu]2] + ((5*I)/12)*CF^2*Pi^3*
   Log[q2/\[Mu]2] - (CA^2*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (CA*CF*Log[q2/\[Mu]2])/(4*\[Epsilon]^3) - (CF^2*Log[q2/\[Mu]2])/
   (4*\[Epsilon]^3) - (55*CA^2*Log[q2/\[Mu]2])/(96*\[Epsilon]^2) + 
  (73*CA*CF*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - 
  (3*CF^2*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) + (5*CA*nf*Log[q2/\[Mu]2])/
   (48*\[Epsilon]^2) - (5*CF*nf*Log[q2/\[Mu]2])/(24*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/2)*CA*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/2)*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (95*CA^2*Log[q2/\[Mu]2])/(32*\[Epsilon]) + (203*CA*CF*Log[q2/\[Mu]2])/
   (36*\[Epsilon]) - (41*CF^2*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (113*CA*nf*Log[q2/\[Mu]2])/(144*\[Epsilon]) - 
  (13*CF*nf*Log[q2/\[Mu]2])/(18*\[Epsilon]) - (nf^2*Log[q2/\[Mu]2])/
   (18*\[Epsilon]) - (((55*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((73*I)/24)*CA*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/2)*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/12)*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA^2*Pi^2*Log[q2/\[Mu]2])/(6*\[Epsilon]) - (29*CA*CF*Pi^2*Log[q2/\[Mu]2])/
   (48*\[Epsilon]) + (13*CF^2*Pi^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (46171*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/1296 + 
  (271301*CA*CF*\[Epsilon]*Log[q2/\[Mu]2])/5184 - 
  (1151*CF^2*\[Epsilon]*Log[q2/\[Mu]2])/64 + 
  (11635*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/1296 - 
  (15547*CF*nf*\[Epsilon]*Log[q2/\[Mu]2])/2592 - 
  (nf^2*\[Epsilon]*Log[q2/\[Mu]2])/2 - ((4759*I)/216)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] + ((15425*I)/432)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((221*I)/16)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((47*I)/8)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((991*I)/216)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((10*I)/27)*nf^2*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (11821*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/1728 - 
  (95*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/8 + 
  (475*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/96 - 
  (1519*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/864 + 
  (3*CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/2 + 
  (13*nf^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/108 + 
  ((385*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((361*I)/144)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  I*CF^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - ((35*I)/144)*CA*nf*Pi^3*\[Epsilon]*
   Log[q2/\[Mu]2] + ((23*I)/72)*CF*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (19*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/128 + 
  (169*CA*CF*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/480 - 
  (59*CF^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/288 - 
  (CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(24*z) + 
  (CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(24*z) + 
  (49811*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/1944 - 
  (220867*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/15552 - 
  (304*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2])/243 - 
  ((46171*I)/648)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((271301*I)/2592)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((1151*I)/32)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((11635*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((15547*I)/1296)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  I*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (4759*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  (15425*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/432 + 
  (221*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/16 - 
  (16741*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/2592 + 
  (451*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/96 + 
  (65*nf^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/162 + 
  ((4981*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((941*I)/108)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((49*I)/16)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((205*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((29*I)/27)*CF*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((5*I)/54)*nf^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (275*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/288 + 
  (215*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/144 - 
  (CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/2 + 
  (667*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/3456 - 
  (1579*CF*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/8640 - 
  ((343*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((23*I)/144)*CA*CF*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((23*I)/720)*CF^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (280595*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) - 
  (4567637*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2])/(31104*(-1 + z)) + 
  (5741*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(128*(-1 + z)) - 
  (6797*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (1921*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(1728*(-1 + z)) + 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(64*(-1 + z)) - 
  (1067*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(34560*(-1 + z)) + 
  (3409*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(17280*(-1 + z)) - 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(160*(-1 + z)) - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z + 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(12*(-1 + z)*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(12*(-1 + z)*z) - 
  (280595*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) + 
  (4567637*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(31104*(-1 + z)) - 
  (5741*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(128*(-1 + z)) + 
  (6581*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)) - 
  (1777*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(1728*(-1 + z)) - 
  (71*CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(64*(-1 + z)) + 
  (1067*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(34560*(-1 + z)) - 
  (3409*CA*CF*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(17280*(-1 + z)) + 
  (19*CF^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(160*(-1 + z)) - 
  (73*CA^2*G[0, z]*Log[q2/\[Mu]2])/48 + CA*CF*G[0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/24 - ((11*I)/8)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2] + ((3*I)/4)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/2 - (CA^2*G[0, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) + (CA*CF*G[0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (55*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/18 + 
  2*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (7*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/18 - 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (121*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/96 - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/4)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (41*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/54 - 
  ((55*I)/9)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/144 + 
  ((11*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/6 + 
  (661*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)) - 
  (4*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)) - 
  (9*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(320*(-1 + z)) + 
  (37*CA*CF*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(1440*(-1 + z)) - 
  (661*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)) + 
  (4*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (67*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)) + 
  (9*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(320*(-1 + z)) - 
  (37*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(1440*(-1 + z)) - 
  (73*CA^2*G[1, z]*Log[q2/\[Mu]2])/48 + CA*CF*G[1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/24 - ((11*I)/8)*CA^2*Pi*G[1, z]*
   Log[q2/\[Mu]2] + ((3*I)/4)*CA*CF*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/
   3 - (7*CA*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/12 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (CA*CF*G[1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/2)*CA*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (55*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/18 + 
  2*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (7*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/18 - 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/32 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/16 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(12*z) - 
  (661*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/108 + 
  4*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (41*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((55*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/32 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/3 - 
  (25*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  ((77*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((7*I)/24)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (823*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/2880 + 
  (95*CA*CF*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/288 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(48*z) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(48*z) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (3*CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/8 - (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (143*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/72 - 
  CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (431*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 - 
  2*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (14*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 + 
  ((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (3*CA*CF*G[0, 1, z]*Log[q2/\[Mu]2])/8 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - (CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/
   (4*\[Epsilon]) + (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (143*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (431*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/108 + 
  2*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (14*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/27 - 
  ((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/48 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  ((7*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z) - 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (3*CA*CF*G[1, 0, z]*Log[q2/\[Mu]2])/8 + (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - (CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (4*\[Epsilon]) + (CA*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (143*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/72 + 
  CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (431*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/108 + 
  2*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (14*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 - 
  ((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (I/2)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (3*CA*CF*G[1, 1, z]*Log[q2/\[Mu]2])/8 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (143*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (431*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/108 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (14*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/27 + 
  ((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/48 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (35*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (CA^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (73*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)*z) + 
  (35*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (CA*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) - 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (95*CA^2*Log[q2/\[Mu]2]^2)/32 - (203*CA*CF*Log[q2/\[Mu]2]^2)/36 + 
  (41*CF^2*Log[q2/\[Mu]2]^2)/16 - (113*CA*nf*Log[q2/\[Mu]2]^2)/144 + 
  (13*CF*nf*Log[q2/\[Mu]2]^2)/18 + (nf^2*Log[q2/\[Mu]2]^2)/18 + 
  ((55*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 - ((73*I)/24)*CA*CF*Pi*
   Log[q2/\[Mu]2]^2 + ((3*I)/2)*CF^2*Pi*Log[q2/\[Mu]2]^2 - 
  ((5*I)/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 + ((5*I)/12)*CF*nf*Pi*
   Log[q2/\[Mu]2]^2 - (CA^2*Pi^2*Log[q2/\[Mu]2]^2)/6 + 
  (29*CA*CF*Pi^2*Log[q2/\[Mu]2]^2)/48 - (13*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]^2) - (CA*CF*Log[q2/\[Mu]2]^2)/
   (4*\[Epsilon]^2) + (CF^2*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]^2) + 
  (55*CA^2*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - (73*CA*CF*Log[q2/\[Mu]2]^2)/
   (48*\[Epsilon]) + (3*CF^2*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (5*CA*nf*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + (5*CF*nf*Log[q2/\[Mu]2]^2)/
   (24*\[Epsilon]) + ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/2)*CA*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/2)*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (4759*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  (15425*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^2)/864 + 
  (221*CF^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/32 - 
  (47*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/16 + 
  (991*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (5*nf^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/27 + ((95*I)/16)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - ((203*I)/18)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((41*I)/8)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  ((113*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((13*I)/9)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (I/9)*nf^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (275*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/192 + 
  (105*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/32 - 
  (3*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/2 + 
  (25*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/96 - 
  (7*CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/16 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((13*I)/24)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CF^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (46171*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 - 
  (271301*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/5184 + 
  (1151*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/64 - 
  (11635*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 + 
  (15547*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/2592 + 
  (nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/2 + ((4759*I)/216)*CA^2*Pi*
   \[Epsilon]^2*Log[q2/\[Mu]2]^2 - ((15425*I)/432)*CA*CF*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^2 + ((221*I)/16)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((47*I)/8)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((991*I)/216)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((10*I)/27)*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (11821*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1728 + 
  (95*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 - 
  (475*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/96 + 
  (1519*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/864 - 
  (3*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/2 - 
  (13*nf^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 - 
  ((385*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((361*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  I*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + ((35*I)/144)*CA*nf*Pi^3*
   \[Epsilon]^2*Log[q2/\[Mu]2]^2 - ((23*I)/72)*CF*nf*Pi^3*\[Epsilon]^2*
   Log[q2/\[Mu]2]^2 + (19*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/128 - 
  (169*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/480 + 
  (59*CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/288 + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(24*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(24*z) + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 - (3*CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/
   8 - (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/4)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - (I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (73*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/48 - 
  CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (55*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/18 - 
  2*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (121*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 - 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 - (3*CA*CF*G[1, z]*Log[q2/\[Mu]2]^2)/
   8 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/8 + (I/4)*CA^2*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - (I/2)*CA*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (73*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/48 - 
  CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/3 + 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (55*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/18 - 
  2*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 - 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(12*z) + 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (143*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/72 + 
  CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 - (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/
   4 + (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (143*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z) + 
  (CA^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/4 - (CA*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/
   4 + (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (143*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/72 - 
  CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/72 + 
  CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(4*z) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (55*CA^2*Log[q2/\[Mu]2]^3)/144 + (73*CA*CF*Log[q2/\[Mu]2]^3)/72 - 
  (CF^2*Log[q2/\[Mu]2]^3)/2 + (5*CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (5*CF*nf*Log[q2/\[Mu]2]^3)/36 - (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*Log[q2/\[Mu]2]^3 - (I/3)*CF^2*Pi*Log[q2/\[Mu]2]^3 - 
  (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + (CA*CF*Log[q2/\[Mu]2]^3)/
   (6*\[Epsilon]) - (CF^2*Log[q2/\[Mu]2]^3)/(6*\[Epsilon]) - 
  (95*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/48 + 
  (203*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^3)/54 - 
  (41*CF^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + 
  (113*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 - 
  (13*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/27 - 
  (nf^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/27 - ((55*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 + ((73*I)/36)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 - 
  I*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - ((5*I)/18)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/9 - 
  (29*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 + 
  (13*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 - 
  (4759*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  (15425*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/1296 - 
  (221*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/48 + 
  (47*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/24 - 
  (991*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (10*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/81 - 
  ((95*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  ((203*I)/27)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((41*I)/12)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  ((113*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((26*I)/27)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((2*I)/27)*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (275*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/288 - 
  (35*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/16 + 
  CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (25*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/144 + 
  (7*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/24 + 
  (I/9)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((13*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  ((5*I)/18)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + (CA*CF*G[0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (73*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/72 + 
  (2*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/3 + 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 + (CA*CF*G[1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (73*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (2*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/9 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (CA*CF*Log[q2/\[Mu]2]^4)/12 + 
  (CF^2*Log[q2/\[Mu]2]^4)/12 + (55*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 - 
  (73*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + 
  (CF^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/4 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + 
  (5*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/72 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (I/6)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^4 + 
  (I/6)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^4 + 
  (95*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - 
  (203*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/108 + 
  (41*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/48 - 
  (113*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 + 
  (13*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/54 + 
  (nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/54 + ((55*I)/144)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^4 - ((73*I)/72)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  ((5*I)/36)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/18 + 
  (29*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 + 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/48 - 
  (CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/8 - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/48 - 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^5)/30 - (CF^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/
   30 - (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/144 + 
  (73*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - 
  (CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/10 + 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/72 - 
  (CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/36 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 + (I/15)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^5 - 
  (I/15)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^5 - 
  (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/30 - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 - 
  (CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/90 + 
  (CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/90 - (841*CA^2*Zeta[3])/288 + 
  (1063*CA*CF*Zeta[3])/144 - (29*CF^2*Zeta[3])/8 - (25*CA*nf*Zeta[3])/144 - 
  (5*CF*nf*Zeta[3])/72 - ((17*I)/48)*CA^2*Pi*Zeta[3] + 
  ((67*I)/24)*CA*CF*Pi*Zeta[3] - ((8*I)/3)*CF^2*Pi*Zeta[3] - 
  (17*CA^2*Zeta[3])/(96*\[Epsilon]) + (67*CA*CF*Zeta[3])/(48*\[Epsilon]) - 
  (4*CF^2*Zeta[3])/(3*\[Epsilon]) + (959*CA*nf*\[Epsilon]*Zeta[3])/432 - 
  (53*CF*nf*\[Epsilon]*Zeta[3])/108 - (7*nf^2*\[Epsilon]*Zeta[3])/54 - 
  ((841*I)/144)*CA^2*Pi*\[Epsilon]*Zeta[3] + ((1063*I)/72)*CA*CF*Pi*
   \[Epsilon]*Zeta[3] - ((29*I)/4)*CF^2*Pi*\[Epsilon]*Zeta[3] - 
  ((25*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3] - ((5*I)/36)*CF*nf*Pi*\[Epsilon]*
   Zeta[3] + (17*CA^2*Pi^2*\[Epsilon]*Zeta[3])/48 - 
  (67*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/24 + (8*CF^2*Pi^2*\[Epsilon]*Zeta[3])/
   3 + (5995*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)) - 
  (8173*CA*CF*\[Epsilon]*Zeta[3])/(216*(-1 + z)) + 
  (839*CF^2*\[Epsilon]*Zeta[3])/(48*(-1 + z)) - 
  (155*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + z)) + 
  (193*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)) - 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/(18*(-1 + z)) + 
  (CA^2*\[Epsilon]*Zeta[3])/(16*(-1 + z)*z) - (CA*CF*\[Epsilon]*Zeta[3])/
   (16*(-1 + z)*z) - (5977*CA^2*z*\[Epsilon]*Zeta[3])/(288*(-1 + z)) + 
  (16319*CA*CF*z*\[Epsilon]*Zeta[3])/(432*(-1 + z)) - 
  (839*CF^2*z*\[Epsilon]*Zeta[3])/(48*(-1 + z)) + 
  (155*CA^2*Pi^2*z*\[Epsilon]*Zeta[3])/(576*(-1 + z)) - 
  (193*CA*CF*Pi^2*z*\[Epsilon]*Zeta[3])/(288*(-1 + z)) + 
  (7*CF^2*Pi^2*z*\[Epsilon]*Zeta[3])/(18*(-1 + z)) + 
  (2183*CA*nf*\[Epsilon]^2*Zeta[3])/216 - (2341*CF*nf*\[Epsilon]^2*Zeta[3])/
   1296 - (35*nf^2*\[Epsilon]^2*Zeta[3])/81 + ((959*I)/216)*CA*nf*Pi*
   \[Epsilon]^2*Zeta[3] - ((53*I)/54)*CF*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  ((7*I)/27)*nf^2*Pi*\[Epsilon]^2*Zeta[3] + 
  (841*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/144 - 
  (1063*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/72 + 
  (29*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/4 + (5*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/
   32 + (13*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/144 + 
  ((17*I)/72)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3] - 
  ((67*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] + 
  ((16*I)/9)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3] + 
  (117097*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) - 
  (413495*CA*CF*\[Epsilon]^2*Zeta[3])/(2592*(-1 + z)) + 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + z)) + 
  (((5995*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (((8173*I)/108)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((839*I)/24)*CF^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (1121*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(576*(-1 + z)) + 
  (517*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + z)) - 
  (9*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + z)) - 
  (((155*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((193*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (((7*I)/9)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (CA^2*\[Epsilon]^2*Zeta[3])/(8*(-1 + z)*z) - (CA*CF*\[Epsilon]^2*Zeta[3])/
   (8*(-1 + z)*z) + ((I/8)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/((-1 + z)*z) - 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/((-1 + z)*z) - 
  (116935*CA^2*z*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)) + 
  (413171*CA*CF*z*\[Epsilon]^2*Zeta[3])/(2592*(-1 + z)) - 
  (6989*CF^2*z*\[Epsilon]^2*Zeta[3])/(96*(-1 + z)) - 
  (((5977*I)/144)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((16319*I)/216)*CA*CF*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (((839*I)/24)*CF^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (1121*CA^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(576*(-1 + z)) - 
  (517*CA*CF*Pi^2*z*\[Epsilon]^2*Zeta[3])/(288*(-1 + z)) + 
  (9*CF^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(16*(-1 + z)) + 
  (((155*I)/288)*CA^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (((193*I)/144)*CA*CF*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z) + 
  (((7*I)/9)*CF^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z) - 
  (35*CA^2*G[0, z]*Zeta[3])/48 + (23*CA*CF*G[0, z]*Zeta[3])/24 + 
  (2*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/3 - ((35*I)/24)*CA^2*Pi*\[Epsilon]*
   G[0, z]*Zeta[3] + ((23*I)/12)*CA*CF*Pi*\[Epsilon]*G[0, z]*Zeta[3] + 
  (11*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/(3*(-1 + z)) - 
  (23*CA*CF*\[Epsilon]*G[0, z]*Zeta[3])/(16*(-1 + z)) - 
  (11*CA^2*z*\[Epsilon]*G[0, z]*Zeta[3])/(3*(-1 + z)) + 
  (23*CA*CF*z*\[Epsilon]*G[0, z]*Zeta[3])/(16*(-1 + z)) + 
  (10*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/9 + ((4*I)/3)*CA*nf*Pi*\[Epsilon]^2*
   G[0, z]*Zeta[3] + (35*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/24 - 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/12 + 
  (137*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(18*(-1 + z)) - 
  (169*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/(48*(-1 + z)) + 
  (((22*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) - 
  (((23*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) - 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(8*(-1 + z)) + 
  (3*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(16*(-1 + z)*z) - 
  (3*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/(16*(-1 + z)*z) - 
  (1141*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(144*(-1 + z)) + 
  (23*CA*CF*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(6*(-1 + z)) - 
  (((22*I)/3)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) + 
  (((23*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z) + 
  (43*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(8*(-1 + z)) + 
  (CA^2*G[1, z]*Zeta[3])/48 + (5*CA*CF*G[1, z]*Zeta[3])/24 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/3 + 
  (5*CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/16 + 
  (2*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/3 + (I/24)*CA^2*Pi*\[Epsilon]*G[1, z]*
   Zeta[3] + ((5*I)/12)*CA*CF*Pi*\[Epsilon]*G[1, z]*Zeta[3] - 
  (CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(16*z^2) + 
  (CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/(16*z^2) + 
  (CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(16*z) + 
  (CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/(8*z) + 
  (10*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/9 - ((22*I)/3)*CA^2*Pi*\[Epsilon]^2*
   G[1, z]*Zeta[3] + ((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  ((4*I)/3)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/24 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/12 + 
  (1141*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)) - 
  (37*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)) - 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(288*(-1 + z)) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^2 + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^2 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(4*(-1 + z)*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(4*(-1 + z)*z^2) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z - 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(2*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(16*(-1 + z)*z) - 
  (1087*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)) + 
  (5*CA*CF*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(6*(-1 + z)) + 
  (71*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(288*(-1 + z)) - 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/8 - 
  (7*CA*CF*\[Epsilon]*G[0, 0, z]*Zeta[3])/12 - 
  (8*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  ((7*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  (44*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(9*(-1 + z)) + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(8*(-1 + z)) + 
  (44*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(9*(-1 + z)) - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(8*(-1 + z)) - 
  (17*CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/24 + 
  (11*CA*CF*\[Epsilon]*G[0, 1, z]*Zeta[3])/24 + 
  (8*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/9 - 
  ((17*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] + 
  ((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] + 
  (713*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(144*(-1 + z)) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(8*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)*z) - 
  (44*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(9*(-1 + z)) + 
  (11*CA*CF*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)) - 
  (13*CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/12 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, z]*Zeta[3])/12 + 
  (8*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 - 
  ((13*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] + 
  ((7*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] + 
  (731*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(144*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(2*(-1 + z)) + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*(-1 + z)*z) - 
  (44*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(9*(-1 + z)) + 
  (7*CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)) + 
  (CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/2 - 
  (11*CA*CF*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 + 
  (44*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/9 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/16 - 
  (8*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/9 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] - 
  ((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(8*z) - 
  (13*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(6*(-1 + z)) + 
  (13*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(6*(-1 + z)) + 
  (31*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/24 - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/12 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(24*(-1 + z)) - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(24*(-1 + z)) - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3] + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/2 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/6 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/24 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/24 + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/24 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/24 + 
  (17*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 - (67*CA*CF*Log[q2/\[Mu]2]*Zeta[3])/
   24 + (8*CF^2*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (841*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/144 - 
  (1063*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (29*CF^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (25*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (5*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((67*I)/12)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((16*I)/3)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  (959*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/216 + 
  (53*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/54 + 
  (7*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/27 + 
  ((841*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  ((1063*I)/36)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((29*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((25*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (17*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (67*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (16*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (5995*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) + 
  (8173*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(108*(-1 + z)) - 
  (839*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)) + 
  (155*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)) - 
  (193*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) + 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(9*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)*z) + 
  (5977*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) - 
  (16319*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)) + 
  (839*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)) - 
  (155*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)) + 
  (193*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)) - 
  (7*CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(9*(-1 + z)) + 
  (35*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  (23*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (4*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((23*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (22*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)) + 
  (23*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) + 
  (22*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)) - 
  (23*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  (5*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (22*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (5*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  (4*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((5*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z^2) - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*z) - 
  (CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (17*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 + 
  (67*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (8*CF^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/3 - 
  (841*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/144 + 
  (1063*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  (29*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/4 - 
  (25*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  (5*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] + 
  ((67*I)/12)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  ((16*I)/3)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (35*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (23*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/12 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (5*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/12 + 
  (17*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (67*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/36 + 
  (16*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/9 - 
  (2525*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)) + 
  (3973*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + z)) - 
  (163*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + z)) + 
  (2525*CA^2*z*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)) - 
  (3973*CA*CF*z*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + z)) + 
  (163*CF^2*z*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + z)) - 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)) + 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(40*(-1 + z)) + 
  (23*CF^2*\[Epsilon]*Zeta[5])/(10*(-1 + z)) + 
  (1013*CA^2*z*\[Epsilon]*Zeta[5])/(160*(-1 + z)) - 
  (223*CA*CF*z*\[Epsilon]*Zeta[5])/(40*(-1 + z)) - 
  (23*CF^2*z*\[Epsilon]*Zeta[5])/(10*(-1 + z)) - 
  (209*CA*nf*\[Epsilon]^2*Zeta[5])/48 + (35*CF*nf*\[Epsilon]^2*Zeta[5])/24 - 
  (343*CA^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + z)) - 
  (3941*CA*CF*\[Epsilon]^2*Zeta[5])/(480*(-1 + z)) + 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + z)) - 
  (((1013*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z) + 
  (((223*I)/20)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z) + 
  (((23*I)/5)*CF^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z) + 
  (343*CA^2*z*\[Epsilon]^2*Zeta[5])/(96*(-1 + z)) + 
  (3941*CA*CF*z*\[Epsilon]^2*Zeta[5])/(480*(-1 + z)) - 
  (231*CF^2*z*\[Epsilon]^2*Zeta[5])/(40*(-1 + z)) + 
  (((1013*I)/80)*CA^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z) - 
  (((223*I)/20)*CA*CF*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z) - 
  (((23*I)/5)*CF^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z) + 
  (97*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)) - 
  (43*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[5])/(10*(-1 + z)) - 
  (97*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)) + 
  (43*CA*CF*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(10*(-1 + z)) - 
  (51*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)) + 
  (6*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[5])/(5*(-1 + z)) + 
  (51*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)) - 
  (6*CA*CF*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(5*(-1 + z)) + 
  (1013*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)) - 
  (223*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)) - 
  (23*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(5*(-1 + z)) - 
  (1013*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)) + 
  (223*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)) + 
  (23*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(5*(-1 + z)), 
 (-11635*CA*nf)/2592 + (15547*CF*nf)/5184 + nf^2/4 + ((4759*I)/432)*CA^2*Pi - 
  ((15425*I)/864)*CA*CF*Pi + ((221*I)/32)*CF^2*Pi - ((47*I)/16)*CA*nf*Pi + 
  ((991*I)/432)*CF*nf*Pi + ((5*I)/27)*nf^2*Pi - (95*CA^2*Pi^2)/32 + 
  (203*CA*CF*Pi^2)/36 - (41*CF^2*Pi^2)/16 + (1519*CA*nf*Pi^2)/1728 - 
  (3*CF*nf*Pi^2)/4 - (13*nf^2*Pi^2)/216 - ((385*I)/576)*CA^2*Pi^3 + 
  ((361*I)/288)*CA*CF*Pi^3 - (I/2)*CF^2*Pi^3 + ((35*I)/288)*CA*nf*Pi^3 - 
  ((23*I)/144)*CF*nf*Pi^3 + (CA^2*Pi^4)/16 - (3*CA*CF*Pi^4)/16 + 
  (CF^2*Pi^4)/8 + (46171*CA^2)/(2592*(-1 + z)^2) - 
  (271301*CA*CF)/(10368*(-1 + z)^2) + (1151*CF^2)/(128*(-1 + z)^2) - 
  (1525*CA^2*Pi^2)/(3456*(-1 + z)^2) + (83*CA*CF*Pi^2)/(288*(-1 + z)^2) + 
  (17*CF^2*Pi^2)/(192*(-1 + z)^2) + (3*CA^2*Pi^4)/(256*(-1 + z)^2) + 
  (11*CA*CF*Pi^4)/(960*(-1 + z)^2) - (13*CF^2*Pi^4)/(576*(-1 + z)^2) - 
  (46171*CA^2*z)/(1296*(-1 + z)^2) + (271301*CA*CF*z)/(5184*(-1 + z)^2) - 
  (1151*CF^2*z)/(64*(-1 + z)^2) + (1543*CA^2*Pi^2*z)/(1728*(-1 + z)^2) - 
  (169*CA*CF*Pi^2*z)/(288*(-1 + z)^2) - (17*CF^2*Pi^2*z)/(96*(-1 + z)^2) - 
  (3*CA^2*Pi^4*z)/(128*(-1 + z)^2) - (11*CA*CF*Pi^4*z)/(480*(-1 + z)^2) + 
  (13*CF^2*Pi^4*z)/(288*(-1 + z)^2) + (46171*CA^2*z^2)/(2592*(-1 + z)^2) - 
  (271301*CA*CF*z^2)/(10368*(-1 + z)^2) + (1151*CF^2*z^2)/(128*(-1 + z)^2) - 
  (1561*CA^2*Pi^2*z^2)/(3456*(-1 + z)^2) + (43*CA*CF*Pi^2*z^2)/
   (144*(-1 + z)^2) + (17*CF^2*Pi^2*z^2)/(192*(-1 + z)^2) + 
  (3*CA^2*Pi^4*z^2)/(256*(-1 + z)^2) + (11*CA*CF*Pi^4*z^2)/(960*(-1 + z)^2) - 
  (13*CF^2*Pi^4*z^2)/(576*(-1 + z)^2) + CA^2/(32*\[Epsilon]^4) - 
  (CA*CF)/(8*\[Epsilon]^4) + CF^2/(8*\[Epsilon]^4) + 
  (55*CA^2)/(192*\[Epsilon]^3) - (73*CA*CF)/(96*\[Epsilon]^3) + 
  (3*CF^2)/(8*\[Epsilon]^3) - (5*CA*nf)/(96*\[Epsilon]^3) + 
  (5*CF*nf)/(48*\[Epsilon]^3) + ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  ((I/4)*CA*CF*Pi)/\[Epsilon]^3 + ((I/4)*CF^2*Pi)/\[Epsilon]^3 + 
  (95*CA^2)/(64*\[Epsilon]^2) - (203*CA*CF)/(72*\[Epsilon]^2) + 
  (41*CF^2)/(32*\[Epsilon]^2) - (113*CA*nf)/(288*\[Epsilon]^2) + 
  (13*CF*nf)/(36*\[Epsilon]^2) + nf^2/(36*\[Epsilon]^2) + 
  (((55*I)/96)*CA^2*Pi)/\[Epsilon]^2 - (((73*I)/48)*CA*CF*Pi)/\[Epsilon]^2 + 
  (((3*I)/4)*CF^2*Pi)/\[Epsilon]^2 - (((5*I)/48)*CA*nf*Pi)/\[Epsilon]^2 + 
  (((5*I)/24)*CF*nf*Pi)/\[Epsilon]^2 - (CA^2*Pi^2)/(12*\[Epsilon]^2) + 
  (29*CA*CF*Pi^2)/(96*\[Epsilon]^2) - (13*CF^2*Pi^2)/(48*\[Epsilon]^2) + 
  (4759*CA^2)/(864*\[Epsilon]) - (15425*CA*CF)/(1728*\[Epsilon]) + 
  (221*CF^2)/(64*\[Epsilon]) - (47*CA*nf)/(32*\[Epsilon]) + 
  (991*CF*nf)/(864*\[Epsilon]) + (5*nf^2)/(54*\[Epsilon]) + 
  (((95*I)/32)*CA^2*Pi)/\[Epsilon] - (((203*I)/36)*CA*CF*Pi)/\[Epsilon] + 
  (((41*I)/16)*CF^2*Pi)/\[Epsilon] - (((113*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (((13*I)/18)*CF*nf*Pi)/\[Epsilon] + ((I/18)*nf^2*Pi)/\[Epsilon] - 
  (275*CA^2*Pi^2)/(384*\[Epsilon]) + (105*CA*CF*Pi^2)/(64*\[Epsilon]) - 
  (3*CF^2*Pi^2)/(4*\[Epsilon]) + (25*CA*nf*Pi^2)/(192*\[Epsilon]) - 
  (7*CF*nf*Pi^2)/(32*\[Epsilon]) - ((I/12)*CA^2*Pi^3)/\[Epsilon] + 
  (((13*I)/48)*CA*CF*Pi^3)/\[Epsilon] - (((5*I)/24)*CF^2*Pi^3)/\[Epsilon] - 
  (49811*CA*nf*\[Epsilon])/3888 + (220867*CF*nf*\[Epsilon])/31104 + 
  (152*nf^2*\[Epsilon])/243 - ((11635*I)/1296)*CA*nf*Pi*\[Epsilon] + 
  ((15547*I)/2592)*CF*nf*Pi*\[Epsilon] + (I/2)*nf^2*Pi*\[Epsilon] - 
  (4759*CA^2*Pi^2*\[Epsilon])/432 + (15425*CA*CF*Pi^2*\[Epsilon])/864 - 
  (221*CF^2*Pi^2*\[Epsilon])/32 + (16741*CA*nf*Pi^2*\[Epsilon])/5184 - 
  (451*CF*nf*Pi^2*\[Epsilon])/192 - (65*nf^2*Pi^2*\[Epsilon])/324 - 
  ((95*I)/48)*CA^2*Pi^3*\[Epsilon] + ((203*I)/54)*CA*CF*Pi^3*\[Epsilon] - 
  ((41*I)/24)*CF^2*Pi^3*\[Epsilon] + ((205*I)/288)*CA*nf*Pi^3*\[Epsilon] - 
  ((29*I)/54)*CF*nf*Pi^3*\[Epsilon] - ((5*I)/108)*nf^2*Pi^3*\[Epsilon] + 
  (275*CA^2*Pi^4*\[Epsilon])/576 - (215*CA*CF*Pi^4*\[Epsilon])/288 + 
  (CF^2*Pi^4*\[Epsilon])/4 - (667*CA*nf*Pi^4*\[Epsilon])/6912 + 
  (1579*CF*nf*Pi^4*\[Epsilon])/17280 + ((13*I)/360)*CA^2*Pi^5*\[Epsilon] - 
  ((37*I)/360)*CA*CF*Pi^5*\[Epsilon] + ((11*I)/180)*CF^2*Pi^5*\[Epsilon] + 
  (280595*CA^2*\[Epsilon])/(5184*(-1 + z)^2) - (4567637*CA*CF*\[Epsilon])/
   (62208*(-1 + z)^2) + (5741*CF^2*\[Epsilon])/(256*(-1 + z)^2) + 
  (((46171*I)/1296)*CA^2*Pi*\[Epsilon])/(-1 + z)^2 - 
  (((271301*I)/5184)*CA*CF*Pi*\[Epsilon])/(-1 + z)^2 + 
  (((1151*I)/64)*CF^2*Pi*\[Epsilon])/(-1 + z)^2 - 
  (6473*CA^2*Pi^2*\[Epsilon])/(5184*(-1 + z)^2) + 
  (1705*CA*CF*Pi^2*\[Epsilon])/(3456*(-1 + z)^2) + 
  (71*CF^2*Pi^2*\[Epsilon])/(128*(-1 + z)^2) - 
  (((1525*I)/1728)*CA^2*Pi^3*\[Epsilon])/(-1 + z)^2 + 
  (((83*I)/144)*CA*CF*Pi^3*\[Epsilon])/(-1 + z)^2 + 
  (((17*I)/96)*CF^2*Pi^3*\[Epsilon])/(-1 + z)^2 - 
  (1067*CA^2*Pi^4*\[Epsilon])/(69120*(-1 + z)^2) + 
  (743*CA*CF*Pi^4*\[Epsilon])/(6912*(-1 + z)^2) - 
  (19*CF^2*Pi^4*\[Epsilon])/(320*(-1 + z)^2) + 
  (((3*I)/128)*CA^2*Pi^5*\[Epsilon])/(-1 + z)^2 + 
  (((11*I)/480)*CA*CF*Pi^5*\[Epsilon])/(-1 + z)^2 - 
  (((13*I)/288)*CF^2*Pi^5*\[Epsilon])/(-1 + z)^2 - 
  (280595*CA^2*z*\[Epsilon])/(2592*(-1 + z)^2) + 
  (4567637*CA*CF*z*\[Epsilon])/(31104*(-1 + z)^2) - 
  (5741*CF^2*z*\[Epsilon])/(128*(-1 + z)^2) - 
  (((46171*I)/648)*CA^2*Pi*z*\[Epsilon])/(-1 + z)^2 + 
  (((271301*I)/2592)*CA*CF*Pi*z*\[Epsilon])/(-1 + z)^2 - 
  (((1151*I)/32)*CF^2*Pi*z*\[Epsilon])/(-1 + z)^2 + 
  (6527*CA^2*Pi^2*z*\[Epsilon])/(2592*(-1 + z)^2) - 
  (1741*CA*CF*Pi^2*z*\[Epsilon])/(1728*(-1 + z)^2) - 
  (71*CF^2*Pi^2*z*\[Epsilon])/(64*(-1 + z)^2) + 
  (((1543*I)/864)*CA^2*Pi^3*z*\[Epsilon])/(-1 + z)^2 - 
  (((169*I)/144)*CA*CF*Pi^3*z*\[Epsilon])/(-1 + z)^2 - 
  (((17*I)/48)*CF^2*Pi^3*z*\[Epsilon])/(-1 + z)^2 + 
  (193*CA^2*Pi^4*z*\[Epsilon])/(6912*(-1 + z)^2) - 
  (3511*CA*CF*Pi^4*z*\[Epsilon])/(17280*(-1 + z)^2) + 
  (19*CF^2*Pi^4*z*\[Epsilon])/(160*(-1 + z)^2) - 
  (((3*I)/64)*CA^2*Pi^5*z*\[Epsilon])/(-1 + z)^2 - 
  (((11*I)/240)*CA*CF*Pi^5*z*\[Epsilon])/(-1 + z)^2 + 
  (((13*I)/144)*CF^2*Pi^5*z*\[Epsilon])/(-1 + z)^2 + 
  (280595*CA^2*z^2*\[Epsilon])/(5184*(-1 + z)^2) - 
  (4567637*CA*CF*z^2*\[Epsilon])/(62208*(-1 + z)^2) + 
  (5741*CF^2*z^2*\[Epsilon])/(256*(-1 + z)^2) + 
  (((46171*I)/1296)*CA^2*Pi*z^2*\[Epsilon])/(-1 + z)^2 - 
  (((271301*I)/5184)*CA*CF*Pi*z^2*\[Epsilon])/(-1 + z)^2 + 
  (((1151*I)/64)*CF^2*Pi*z^2*\[Epsilon])/(-1 + z)^2 - 
  (6581*CA^2*Pi^2*z^2*\[Epsilon])/(5184*(-1 + z)^2) + 
  (1777*CA*CF*Pi^2*z^2*\[Epsilon])/(3456*(-1 + z)^2) + 
  (71*CF^2*Pi^2*z^2*\[Epsilon])/(128*(-1 + z)^2) - 
  (((1561*I)/1728)*CA^2*Pi^3*z^2*\[Epsilon])/(-1 + z)^2 + 
  (((43*I)/72)*CA*CF*Pi^3*z^2*\[Epsilon])/(-1 + z)^2 + 
  (((17*I)/96)*CF^2*Pi^3*z^2*\[Epsilon])/(-1 + z)^2 - 
  (1067*CA^2*Pi^4*z^2*\[Epsilon])/(69120*(-1 + z)^2) + 
  (3409*CA*CF*Pi^4*z^2*\[Epsilon])/(34560*(-1 + z)^2) - 
  (19*CF^2*Pi^4*z^2*\[Epsilon])/(320*(-1 + z)^2) + 
  (((3*I)/128)*CA^2*Pi^5*z^2*\[Epsilon])/(-1 + z)^2 + 
  (((11*I)/480)*CA*CF*Pi^5*z^2*\[Epsilon])/(-1 + z)^2 - 
  (((13*I)/288)*CF^2*Pi^5*z^2*\[Epsilon])/(-1 + z)^2 - 
  (553637*CA*nf*\[Epsilon]^2)/15552 + (2902555*CF*nf*\[Epsilon]^2)/186624 + 
  (1094*nf^2*\[Epsilon]^2)/729 - ((49811*I)/1944)*CA*nf*Pi*\[Epsilon]^2 + 
  ((220867*I)/15552)*CF*nf*Pi*\[Epsilon]^2 + ((304*I)/243)*nf^2*Pi*
   \[Epsilon]^2 + (50815*CA*nf*Pi^2*\[Epsilon]^2)/5184 - 
  (2309*CF*nf*Pi^2*\[Epsilon]^2)/384 - (13*nf^2*Pi^2*\[Epsilon]^2)/24 - 
  ((4759*I)/648)*CA^2*Pi^3*\[Epsilon]^2 + ((15425*I)/1296)*CA*CF*Pi^3*
   \[Epsilon]^2 - ((221*I)/48)*CF^2*Pi^3*\[Epsilon]^2 + 
  ((6589*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2 - ((4249*I)/2592)*CF*nf*Pi^3*
   \[Epsilon]^2 - ((25*I)/162)*nf^2*Pi^3*\[Epsilon]^2 + 
  (95*CA^2*Pi^4*\[Epsilon]^2)/96 - (203*CA*CF*Pi^4*\[Epsilon]^2)/108 + 
  (41*CF^2*Pi^4*\[Epsilon]^2)/48 - (8927*CA*nf*Pi^4*\[Epsilon]^2)/20736 + 
  (3839*CF*nf*Pi^4*\[Epsilon]^2)/12960 + (113*nf^2*Pi^4*\[Epsilon]^2)/4320 + 
  ((77*I)/288)*CA^2*Pi^5*\[Epsilon]^2 - ((29*I)/80)*CA*CF*Pi^5*\[Epsilon]^2 + 
  (I/10)*CF^2*Pi^5*\[Epsilon]^2 - ((235*I)/3456)*CA*nf*Pi^5*\[Epsilon]^2 + 
  ((379*I)/8640)*CF*nf*Pi^5*\[Epsilon]^2 - (CA^2*Pi^6*\[Epsilon]^2)/60 + 
  (11*CA*CF*Pi^6*\[Epsilon]^2)/240 - (CF^2*Pi^6*\[Epsilon]^2)/40 + 
  (14923445*CA^2*\[Epsilon]^2)/(93312*(-1 + z)^2) - 
  (75529853*CA*CF*\[Epsilon]^2)/(373248*(-1 + z)^2) + 
  (27911*CF^2*\[Epsilon]^2)/(512*(-1 + z)^2) + 
  (((280595*I)/2592)*CA^2*Pi*\[Epsilon]^2)/(-1 + z)^2 - 
  (((4567637*I)/31104)*CA*CF*Pi*\[Epsilon]^2)/(-1 + z)^2 + 
  (((5741*I)/128)*CF^2*Pi*\[Epsilon]^2)/(-1 + z)^2 - 
  (202657*CA^2*Pi^2*\[Epsilon]^2)/(5184*(-1 + z)^2) + 
  (121597*CA*CF*Pi^2*\[Epsilon]^2)/(2304*(-1 + z)^2) - 
  (3991*CF^2*Pi^2*\[Epsilon]^2)/(256*(-1 + z)^2) - 
  (((6473*I)/2592)*CA^2*Pi^3*\[Epsilon]^2)/(-1 + z)^2 + 
  (((1705*I)/1728)*CA*CF*Pi^3*\[Epsilon]^2)/(-1 + z)^2 + 
  (((71*I)/64)*CF^2*Pi^3*\[Epsilon]^2)/(-1 + z)^2 + 
  (129941*CA^2*Pi^4*\[Epsilon]^2)/(207360*(-1 + z)^2) + 
  (223*CA*CF*Pi^4*\[Epsilon]^2)/(51840*(-1 + z)^2) - 
  (5441*CF^2*Pi^4*\[Epsilon]^2)/(11520*(-1 + z)^2) - 
  (((1067*I)/34560)*CA^2*Pi^5*\[Epsilon]^2)/(-1 + z)^2 + 
  (((743*I)/3456)*CA*CF*Pi^5*\[Epsilon]^2)/(-1 + z)^2 - 
  (((19*I)/160)*CF^2*Pi^5*\[Epsilon]^2)/(-1 + z)^2 + 
  (97*CA^2*Pi^6*\[Epsilon]^2)/(24192*(-1 + z)^2) - 
  (9845*CA*CF*Pi^6*\[Epsilon]^2)/(145152*(-1 + z)^2) + 
  (1003*CF^2*Pi^6*\[Epsilon]^2)/(17280*(-1 + z)^2) - 
  (14923445*CA^2*z*\[Epsilon]^2)/(46656*(-1 + z)^2) + 
  (75529853*CA*CF*z*\[Epsilon]^2)/(186624*(-1 + z)^2) - 
  (27911*CF^2*z*\[Epsilon]^2)/(256*(-1 + z)^2) - 
  (((280595*I)/1296)*CA^2*Pi*z*\[Epsilon]^2)/(-1 + z)^2 + 
  (((4567637*I)/15552)*CA*CF*Pi*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (((5741*I)/64)*CF^2*Pi*z*\[Epsilon]^2)/(-1 + z)^2 + 
  (202765*CA^2*Pi^2*z*\[Epsilon]^2)/(2592*(-1 + z)^2) - 
  (121645*CA*CF*Pi^2*z*\[Epsilon]^2)/(1152*(-1 + z)^2) + 
  (3991*CF^2*Pi^2*z*\[Epsilon]^2)/(128*(-1 + z)^2) + 
  (((6527*I)/1296)*CA^2*Pi^3*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (((1741*I)/864)*CA*CF*Pi^3*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (((71*I)/32)*CF^2*Pi^3*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (131309*CA^2*Pi^4*z*\[Epsilon]^2)/(103680*(-1 + z)^2) + 
  (1309*CA*CF*Pi^4*z*\[Epsilon]^2)/(51840*(-1 + z)^2) + 
  (5441*CF^2*Pi^4*z*\[Epsilon]^2)/(5760*(-1 + z)^2) + 
  (((193*I)/3456)*CA^2*Pi^5*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (((3511*I)/8640)*CA*CF*Pi^5*z*\[Epsilon]^2)/(-1 + z)^2 + 
  (((19*I)/80)*CF^2*Pi^5*z*\[Epsilon]^2)/(-1 + z)^2 - 
  (97*CA^2*Pi^6*z*\[Epsilon]^2)/(12096*(-1 + z)^2) + 
  (9845*CA*CF*Pi^6*z*\[Epsilon]^2)/(72576*(-1 + z)^2) - 
  (1003*CF^2*Pi^6*z*\[Epsilon]^2)/(8640*(-1 + z)^2) + 
  (14923445*CA^2*z^2*\[Epsilon]^2)/(93312*(-1 + z)^2) - 
  (75529853*CA*CF*z^2*\[Epsilon]^2)/(373248*(-1 + z)^2) + 
  (27911*CF^2*z^2*\[Epsilon]^2)/(512*(-1 + z)^2) + 
  (((280595*I)/2592)*CA^2*Pi*z^2*\[Epsilon]^2)/(-1 + z)^2 - 
  (((4567637*I)/31104)*CA*CF*Pi*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (((5741*I)/128)*CF^2*Pi*z^2*\[Epsilon]^2)/(-1 + z)^2 - 
  (202873*CA^2*Pi^2*z^2*\[Epsilon]^2)/(5184*(-1 + z)^2) + 
  (121693*CA*CF*Pi^2*z^2*\[Epsilon]^2)/(2304*(-1 + z)^2) - 
  (3991*CF^2*Pi^2*z^2*\[Epsilon]^2)/(256*(-1 + z)^2) - 
  (((6581*I)/2592)*CA^2*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (((1777*I)/1728)*CA*CF*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (((71*I)/64)*CF^2*Pi^3*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (132389*CA^2*Pi^4*z^2*\[Epsilon]^2)/(207360*(-1 + z)^2) - 
  (73*CA*CF*Pi^4*z^2*\[Epsilon]^2)/(2592*(-1 + z)^2) - 
  (5441*CF^2*Pi^4*z^2*\[Epsilon]^2)/(11520*(-1 + z)^2) - 
  (((1067*I)/34560)*CA^2*Pi^5*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (((3409*I)/17280)*CA*CF*Pi^5*z^2*\[Epsilon]^2)/(-1 + z)^2 - 
  (((19*I)/160)*CF^2*Pi^5*z^2*\[Epsilon]^2)/(-1 + z)^2 + 
  (97*CA^2*Pi^6*z^2*\[Epsilon]^2)/(24192*(-1 + z)^2) - 
  (9845*CA*CF*Pi^6*z^2*\[Epsilon]^2)/(145152*(-1 + z)^2) + 
  (1003*CF^2*Pi^6*z^2*\[Epsilon]^2)/(17280*(-1 + z)^2) - 
  (7*CA*nf*G[0, z])/36 + ((73*I)/48)*CA^2*Pi*G[0, z] - I*CA*CF*Pi*G[0, z] - 
  ((5*I)/24)*CA*nf*Pi*G[0, z] - (11*CA^2*Pi^2*G[0, z])/16 + 
  (3*CA*CF*Pi^2*G[0, z])/8 + (11*CA*nf*Pi^2*G[0, z])/96 - 
  (I/8)*CA^2*Pi^3*G[0, z] + (I/6)*CA*CF*Pi^3*G[0, z] + 
  (55*CA^2*G[0, z])/(36*(-1 + z)^2) - (CA*CF*G[0, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*G[0, z])/(192*(-1 + z)^2) - (CA*CF*Pi^2*G[0, z])/
   (32*(-1 + z)^2) - (55*CA^2*z*G[0, z])/(18*(-1 + z)^2) + 
  (2*CA*CF*z*G[0, z])/(-1 + z)^2 - (5*CA^2*Pi^2*z*G[0, z])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*G[0, z])/(48*(-1 + z)^2) + (55*CA^2*z^2*G[0, z])/
   (36*(-1 + z)^2) - (CA*CF*z^2*G[0, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*G[0, z])/(192*(-1 + z)^2) + 
  (CA^2*G[0, z])/(16*\[Epsilon]^3) - (CA*CF*G[0, z])/(8*\[Epsilon]^3) + 
  (11*CA^2*G[0, z])/(32*\[Epsilon]^2) - (3*CA*CF*G[0, z])/(16*\[Epsilon]^2) - 
  (CA*nf*G[0, z])/(16*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 - 
  ((I/4)*CA*CF*Pi*G[0, z])/\[Epsilon]^2 + (73*CA^2*G[0, z])/(96*\[Epsilon]) - 
  (CA*CF*G[0, z])/(2*\[Epsilon]) - (5*CA*nf*G[0, z])/(48*\[Epsilon]) + 
  (((11*I)/16)*CA^2*Pi*G[0, z])/\[Epsilon] - (((3*I)/8)*CA*CF*Pi*G[0, z])/
   \[Epsilon] - ((I/8)*CA*nf*Pi*G[0, z])/\[Epsilon] - 
  (7*CA^2*Pi^2*G[0, z])/(48*\[Epsilon]) + (CA*CF*Pi^2*G[0, z])/
   (4*\[Epsilon]) - (41*CA*nf*\[Epsilon]*G[0, z])/108 - 
  ((7*I)/18)*CA*nf*Pi*\[Epsilon]*G[0, z] - (73*CA^2*Pi^2*\[Epsilon]*G[0, z])/
   48 + CA*CF*Pi^2*\[Epsilon]*G[0, z] + (55*CA*nf*Pi^2*\[Epsilon]*G[0, z])/
   288 - ((11*I)/24)*CA^2*Pi^3*\[Epsilon]*G[0, z] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]*G[0, z] + (I/16)*CA*nf*Pi^3*\[Epsilon]*
   G[0, z] + (CA^2*Pi^4*\[Epsilon]*G[0, z])/12 - 
  (CA*CF*Pi^4*\[Epsilon]*G[0, z])/12 + (661*CA^2*\[Epsilon]*G[0, z])/
   (216*(-1 + z)^2) - (2*CA*CF*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  (((55*I)/18)*CA^2*Pi*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  ((2*I)*CA*CF*Pi*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  (67*CA^2*Pi^2*\[Epsilon]*G[0, z])/(576*(-1 + z)^2) - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[0, z])/(96*(-1 + z)^2) + 
  (((11*I)/96)*CA^2*Pi^3*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  (9*CA^2*Pi^4*\[Epsilon]*G[0, z])/(640*(-1 + z)^2) + 
  (37*CA*CF*Pi^4*\[Epsilon]*G[0, z])/(2880*(-1 + z)^2) - 
  (661*CA^2*z*\[Epsilon]*G[0, z])/(108*(-1 + z)^2) + 
  (4*CA*CF*z*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  (((55*I)/9)*CA^2*Pi*z*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  ((4*I)*CA*CF*Pi*z*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  (2*CA^2*Pi^2*z*\[Epsilon]*G[0, z])/(9*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, z])/(16*(-1 + z)^2) - 
  (((5*I)/24)*CA^2*Pi^3*z*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  ((I/24)*CA*CF*Pi^3*z*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  (9*CA^2*Pi^4*z*\[Epsilon]*G[0, z])/(320*(-1 + z)^2) - 
  (37*CA*CF*Pi^4*z*\[Epsilon]*G[0, z])/(1440*(-1 + z)^2) + 
  (661*CA^2*z^2*\[Epsilon]*G[0, z])/(216*(-1 + z)^2) - 
  (2*CA*CF*z^2*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  (((55*I)/18)*CA^2*Pi*z^2*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  ((2*I)*CA*CF*Pi*z^2*\[Epsilon]*G[0, z])/(-1 + z)^2 + 
  (67*CA^2*Pi^2*z^2*\[Epsilon]*G[0, z])/(576*(-1 + z)^2) + 
  (((11*I)/96)*CA^2*Pi^3*z^2*\[Epsilon]*G[0, z])/(-1 + z)^2 - 
  (9*CA^2*Pi^4*z^2*\[Epsilon]*G[0, z])/(640*(-1 + z)^2) + 
  (37*CA*CF*Pi^4*z^2*\[Epsilon]*G[0, z])/(2880*(-1 + z)^2) - 
  (61*CA*nf*\[Epsilon]^2*G[0, z])/81 - ((41*I)/54)*CA*nf*Pi*\[Epsilon]^2*
   G[0, z] + (77*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/216 - 
  ((73*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[0, z] + 
  ((2*I)/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z] + ((5*I)/48)*CA*nf*Pi^3*
   \[Epsilon]^2*G[0, z] + (11*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/48 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, z])/8 - (17*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/
   1152 + ((2*I)/45)*CA^2*Pi^5*\[Epsilon]^2*G[0, z] - 
  (I/30)*CA*CF*Pi^5*\[Epsilon]^2*G[0, z] + (496*CA^2*\[Epsilon]^2*G[0, z])/
   (81*(-1 + z)^2) - (4*CA*CF*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((661*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (1219*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(432*(-1 + z)^2) + 
  (89*CA*CF*Pi^2*\[Epsilon]^2*G[0, z])/(48*(-1 + z)^2) + 
  (((67*I)/288)*CA^2*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (((7*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (341*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/(2304*(-1 + z)^2) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, z])/(24*(-1 + z)^2) - 
  (((9*I)/320)*CA^2*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((37*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (992*CA^2*z*\[Epsilon]^2*G[0, z])/(81*(-1 + z)^2) + 
  (8*CA*CF*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (((661*I)/54)*CA^2*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  ((8*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (2447*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/(432*(-1 + z)^2) - 
  (31*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z])/(8*(-1 + z)^2) - 
  (((4*I)/9)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  ((I/8)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (277*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z])/(960*(-1 + z)^2) - 
  (77*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, z])/(1440*(-1 + z)^2) + 
  (((9*I)/160)*CA^2*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (((37*I)/720)*CA*CF*Pi^5*z*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (496*CA^2*z^2*\[Epsilon]^2*G[0, z])/(81*(-1 + z)^2) - 
  (4*CA*CF*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((661*I)/108)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  ((4*I)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (1219*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(432*(-1 + z)^2) + 
  (2*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((67*I)/288)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 - 
  (341*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, z])/(2304*(-1 + z)^2) + 
  (37*CA*CF*Pi^4*z^2*\[Epsilon]^2*G[0, z])/(1920*(-1 + z)^2) - 
  (((9*I)/320)*CA^2*Pi^5*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (((37*I)/1440)*CA*CF*Pi^5*z^2*\[Epsilon]^2*G[0, z])/(-1 + z)^2 + 
  (55*CA^2*G[1, z])/36 - CA*CF*G[1, z] - (7*CA*nf*G[1, z])/36 + 
  ((73*I)/48)*CA^2*Pi*G[1, z] - I*CA*CF*Pi*G[1, z] - 
  ((5*I)/24)*CA*nf*Pi*G[1, z] - (55*CA^2*Pi^2*G[1, z])/64 + 
  (7*CA*CF*Pi^2*G[1, z])/16 + (5*CA*nf*Pi^2*G[1, z])/32 - 
  (I/6)*CA^2*Pi^3*G[1, z] + (I/4)*CA*CF*Pi^3*G[1, z] + 
  (CA^2*G[1, z])/(16*\[Epsilon]^3) - (CA*CF*G[1, z])/(8*\[Epsilon]^3) + 
  (11*CA^2*G[1, z])/(32*\[Epsilon]^2) - (3*CA*CF*G[1, z])/(16*\[Epsilon]^2) - 
  (CA*nf*G[1, z])/(16*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 - 
  ((I/4)*CA*CF*Pi*G[1, z])/\[Epsilon]^2 + (73*CA^2*G[1, z])/(96*\[Epsilon]) - 
  (CA*CF*G[1, z])/(2*\[Epsilon]) - (5*CA*nf*G[1, z])/(48*\[Epsilon]) + 
  (((11*I)/16)*CA^2*Pi*G[1, z])/\[Epsilon] - (((3*I)/8)*CA*CF*Pi*G[1, z])/
   \[Epsilon] - ((I/8)*CA*nf*Pi*G[1, z])/\[Epsilon] - 
  (CA^2*Pi^2*G[1, z])/(6*\[Epsilon]) + (7*CA*CF*Pi^2*G[1, z])/
   (24*\[Epsilon]) - (41*CA*nf*\[Epsilon]*G[1, z])/108 + 
  ((55*I)/18)*CA^2*Pi*\[Epsilon]*G[1, z] - (2*I)*CA*CF*Pi*\[Epsilon]*
   G[1, z] - ((7*I)/18)*CA*nf*Pi*\[Epsilon]*G[1, z] - 
  (73*CA^2*Pi^2*\[Epsilon]*G[1, z])/48 + CA*CF*Pi^2*\[Epsilon]*G[1, z] + 
  (25*CA*nf*Pi^2*\[Epsilon]*G[1, z])/96 - ((77*I)/96)*CA^2*Pi^3*\[Epsilon]*
   G[1, z] + ((3*I)/8)*CA*CF*Pi^3*\[Epsilon]*G[1, z] + 
  ((7*I)/48)*CA*nf*Pi^3*\[Epsilon]*G[1, z] + (CA^2*Pi^4*\[Epsilon]*G[1, z])/
   8 - (CA*CF*Pi^4*\[Epsilon]*G[1, z])/6 + (661*CA^2*\[Epsilon]*G[1, z])/
   (216*(-1 + z)^2) - (2*CA*CF*\[Epsilon]*G[1, z])/(-1 + z)^2 - 
  (79*CA^2*Pi^2*\[Epsilon]*G[1, z])/(192*(-1 + z)^2) + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[1, z])/(24*(-1 + z)^2) + 
  (103*CA^2*Pi^4*\[Epsilon]*G[1, z])/(5760*(-1 + z)^2) + 
  (CA*CF*Pi^4*\[Epsilon]*G[1, z])/(576*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z])/(48*(-1 + z)^2*z) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, z])/(48*(-1 + z)^2*z) - 
  (661*CA^2*z*\[Epsilon]*G[1, z])/(108*(-1 + z)^2) + 
  (4*CA*CF*z*\[Epsilon]*G[1, z])/(-1 + z)^2 + 
  (73*CA^2*Pi^2*z*\[Epsilon]*G[1, z])/(96*(-1 + z)^2) - 
  (17*CA*CF*Pi^2*z*\[Epsilon]*G[1, z])/(48*(-1 + z)^2) - 
  (103*CA^2*Pi^4*z*\[Epsilon]*G[1, z])/(2880*(-1 + z)^2) - 
  (CA*CF*Pi^4*z*\[Epsilon]*G[1, z])/(288*(-1 + z)^2) + 
  (661*CA^2*z^2*\[Epsilon]*G[1, z])/(216*(-1 + z)^2) - 
  (2*CA*CF*z^2*\[Epsilon]*G[1, z])/(-1 + z)^2 - 
  (71*CA^2*Pi^2*z^2*\[Epsilon]*G[1, z])/(192*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[1, z])/(6*(-1 + z)^2) + 
  (103*CA^2*Pi^4*z^2*\[Epsilon]*G[1, z])/(5760*(-1 + z)^2) + 
  (CA*CF*Pi^4*z^2*\[Epsilon]*G[1, z])/(576*(-1 + z)^2) - 
  (61*CA*nf*\[Epsilon]^2*G[1, z])/81 - ((41*I)/54)*CA*nf*Pi*\[Epsilon]^2*
   G[1, z] - (55*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/18 + 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[1, z] + (35*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/
   72 - ((73*I)/72)*CA^2*Pi^3*\[Epsilon]^2*G[1, z] + 
  ((2*I)/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z] + ((35*I)/144)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, z] + (55*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/96 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/4 - (521*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/
   5760 + ((13*I)/180)*CA^2*Pi^5*\[Epsilon]^2*G[1, z] - 
  ((4*I)/45)*CA*CF*Pi^5*\[Epsilon]^2*G[1, z] + 
  (496*CA^2*\[Epsilon]^2*G[1, z])/(81*(-1 + z)^2) - 
  (4*CA*CF*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (((661*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  (119*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(144*(-1 + z)^2) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(12*(-1 + z)^2) - 
  (((79*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  (869*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(11520*(-1 + z)^2) + 
  (11*CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(960*(-1 + z)^2) + 
  (((103*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  ((I/288)*CA*CF*Pi^5*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(24*(-1 + z)^2*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(24*(-1 + z)^2*z) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/((-1 + z)^2*z) - 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/((-1 + z)^2*z) - 
  (992*CA^2*z*\[Epsilon]^2*G[1, z])/(81*(-1 + z)^2) + 
  (8*CA*CF*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  (((661*I)/54)*CA^2*Pi*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  ((8*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (55*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/(36*(-1 + z)^2) - 
  (17*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z])/(24*(-1 + z)^2) + 
  (((73*I)/48)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  (((17*I)/24)*CA*CF*Pi^3*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (71*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z])/(480*(-1 + z)^2) - 
  (CA*CF*Pi^4*z*\[Epsilon]^2*G[1, z])/(90*(-1 + z)^2) - 
  (((103*I)/1440)*CA^2*Pi^5*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  ((I/144)*CA*CF*Pi^5*z*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (496*CA^2*z^2*\[Epsilon]^2*G[1, z])/(81*(-1 + z)^2) - 
  (4*CA*CF*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (((661*I)/108)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  ((4*I)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  (107*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(144*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, z])/(3*(-1 + z)^2) - 
  (((71*I)/96)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  ((I/3)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 - 
  (869*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, z])/(11520*(-1 + z)^2) + 
  (CA*CF*Pi^4*z^2*\[Epsilon]^2*G[1, z])/(384*(-1 + z)^2) + 
  (((103*I)/2880)*CA^2*Pi^5*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  ((I/288)*CA*CF*Pi^5*z^2*\[Epsilon]^2*G[1, z])/(-1 + z)^2 + 
  (5*CA*nf*G[0, 0, z])/36 - ((11*I)/12)*CA^2*Pi*G[0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*G[0, 0, z] + (I/6)*CA*nf*Pi*G[0, 0, z] - 
  (CA*CF*Pi^2*G[0, 0, z])/4 + (143*CA^2*G[0, 0, z])/(144*(-1 + z)) - 
  (CA*CF*G[0, 0, z])/(2*(-1 + z)) - (CA^2*Pi^2*G[0, 0, z])/(24*(-1 + z)) - 
  (143*CA^2*z*G[0, 0, z])/(144*(-1 + z)) + (CA*CF*z*G[0, 0, z])/
   (2*(-1 + z)) + (CA^2*Pi^2*z*G[0, 0, z])/(24*(-1 + z)) + 
  (CA*CF*G[0, 0, z])/(8*\[Epsilon]^2) - (11*CA^2*G[0, 0, z])/
   (24*\[Epsilon]) + (3*CA*CF*G[0, 0, z])/(16*\[Epsilon]) + 
  (CA*nf*G[0, 0, z])/(12*\[Epsilon]) + ((I/4)*CA*CF*Pi*G[0, 0, z])/
   \[Epsilon] + (7*CA*nf*\[Epsilon]*G[0, 0, z])/27 + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]*G[0, 0, z] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/12 - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 0, z])/8 - 
  (7*CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/48 - (I/6)*CA*CF*Pi^3*\[Epsilon]*
   G[0, 0, z] - (431*CA^2*\[Epsilon]*G[0, 0, z])/(216*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/(96*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, z])/(16*(-1 + z)^2) + 
  (((143*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 0, z])/(-1 + z) - 
  (I*CA*CF*Pi*\[Epsilon]*G[0, 0, z])/(-1 + z) - 
  ((I/12)*CA^2*Pi^3*\[Epsilon]*G[0, 0, z])/(-1 + z) + 
  (431*CA^2*z*\[Epsilon]*G[0, 0, z])/(108*(-1 + z)^2) - 
  (2*CA*CF*z*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 + 
  (5*CA^2*Pi^2*z*\[Epsilon]*G[0, 0, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, 0, z])/(24*(-1 + z)^2) - 
  (((143*I)/72)*CA^2*Pi*z*\[Epsilon]*G[0, 0, z])/(-1 + z) + 
  (I*CA*CF*Pi*z*\[Epsilon]*G[0, 0, z])/(-1 + z) + 
  ((I/12)*CA^2*Pi^3*z*\[Epsilon]*G[0, 0, z])/(-1 + z) - 
  (431*CA^2*z^2*\[Epsilon]*G[0, 0, z])/(216*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]*G[0, 0, z])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]*G[0, 0, z])/(96*(-1 + z)^2) + 
  (41*CA*nf*\[Epsilon]^2*G[0, 0, z])/81 + ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, z] - (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/144 + 
  ((11*I)/18)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z] - 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z] - ((5*I)/72)*CA*nf*Pi^3*
   \[Epsilon]^2*G[0, 0, z] + (CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, z])/12 - 
  (1295*CA^2*\[Epsilon]^2*G[0, 0, z])/(324*(-1 + z)^2) + 
  (2*CA*CF*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  (((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)^2) + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/(48*(-1 + z)^2) - 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(960*(-1 + z)^2) - 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, z])/(1440*(-1 + z)^2) - 
  (143*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/(12*(-1 + z)) + 
  (1295*CA^2*z*\[Epsilon]^2*G[0, 0, z])/(162*(-1 + z)^2) - 
  (4*CA*CF*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  (((431*I)/54)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  ((4*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  (4*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(9*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(8*(-1 + z)^2) + 
  (((5*I)/12)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  ((I/12)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(480*(-1 + z)^2) + 
  (7*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(720*(-1 + z)^2) + 
  (143*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(72*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/(-1 + z) - 
  (CA^2*Pi^4*z*\[Epsilon]^2*G[0, 0, z])/(12*(-1 + z)) - 
  (1295*CA^2*z^2*\[Epsilon]^2*G[0, 0, z])/(324*(-1 + z)^2) + 
  (2*CA*CF*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  (((431*I)/108)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  ((2*I)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 - 
  (67*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/(288*(-1 + z)^2) - 
  (((11*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z])/(-1 + z)^2 + 
  (7*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, 0, z])/(960*(-1 + z)^2) - 
  (7*CA*CF*Pi^4*z^2*\[Epsilon]^2*G[0, 0, z])/(1440*(-1 + z)^2) + 
  (143*CA^2*G[0, 1, z])/144 - (CA*CF*G[0, 1, z])/2 - 
  (5*CA*nf*G[0, 1, z])/36 + ((11*I)/12)*CA^2*Pi*G[0, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*G[0, 1, z] - (I/6)*CA*nf*Pi*G[0, 1, z] - 
  (5*CA^2*Pi^2*G[0, 1, z])/16 + (13*CA*CF*Pi^2*G[0, 1, z])/48 + 
  (CA^2*G[0, 1, z])/(8*\[Epsilon]^2) - (CA*CF*G[0, 1, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[0, 1, z])/(24*\[Epsilon]) - (3*CA*CF*G[0, 1, z])/
   (16*\[Epsilon]) - (CA*nf*G[0, 1, z])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[0, 1, z])/\[Epsilon] - ((I/4)*CA*CF*Pi*G[0, 1, z])/
   \[Epsilon] - (7*CA*nf*\[Epsilon]*G[0, 1, z])/27 + 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[0, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]*G[0, 1, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]*
   G[0, 1, z] - (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/12 + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/8 + 
  (7*CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/48 - ((7*I)/24)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] + ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[0, 1, z] + 
  (431*CA^2*\[Epsilon]*G[0, 1, z])/(216*(-1 + z)^2) - 
  (CA*CF*\[Epsilon]*G[0, 1, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/(96*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/(32*(-1 + z)^2) - 
  (431*CA^2*z*\[Epsilon]*G[0, 1, z])/(108*(-1 + z)^2) + 
  (2*CA*CF*z*\[Epsilon]*G[0, 1, z])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z*\[Epsilon]*G[0, 1, z])/(48*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, 1, z])/(16*(-1 + z)^2) + 
  (431*CA^2*z^2*\[Epsilon]*G[0, 1, z])/(216*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]*G[0, 1, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/(96*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/(32*(-1 + z)^2) - 
  (41*CA*nf*\[Epsilon]^2*G[0, 1, z])/81 - ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, z] - (143*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/72 + 
  CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z] + 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/144 - 
  ((11*I)/18)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z] + ((5*I)/72)*CA*nf*Pi^3*
   \[Epsilon]^2*G[0, 1, z] + (5*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/24 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, z])/8 + 
  (1295*CA^2*\[Epsilon]^2*G[0, 1, z])/(324*(-1 + z)^2) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  (((431*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  (61*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(288*(-1 + z)^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(32*(-1 + z)^2) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  (7*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/(960*(-1 + z)^2) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, z])/(480*(-1 + z)^2) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)^2*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*(-1 + z)^2*z) - 
  (1295*CA^2*z*\[Epsilon]^2*G[0, 1, z])/(162*(-1 + z)^2) + 
  (4*CA*CF*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  (((431*I)/54)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  ((4*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  (35*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(72*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/(8*(-1 + z)^2) - 
  (((11*I)/24)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  ((I/8)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(480*(-1 + z)^2) + 
  (CA*CF*Pi^4*z*\[Epsilon]^2*G[0, 1, z])/(240*(-1 + z)^2) + 
  (1295*CA^2*z^2*\[Epsilon]^2*G[0, 1, z])/(324*(-1 + z)^2) - 
  (2*CA*CF*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  (((431*I)/108)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  ((2*I)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  (2*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(9*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/(12*(-1 + z)^2) + 
  (((11*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 + 
  ((I/16)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z])/(-1 + z)^2 - 
  (7*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, 1, z])/(960*(-1 + z)^2) - 
  (CA*CF*Pi^4*z^2*\[Epsilon]^2*G[0, 1, z])/(480*(-1 + z)^2) - 
  (5*CA*nf*G[1, 0, z])/36 + ((11*I)/12)*CA^2*Pi*G[1, 0, z] - 
  ((3*I)/8)*CA*CF*Pi*G[1, 0, z] - (I/6)*CA*nf*Pi*G[1, 0, z] - 
  (CA^2*Pi^2*G[1, 0, z])/4 + (CA*CF*Pi^2*G[1, 0, z])/4 - 
  (19*CA^2*G[1, 0, z])/(18*(-1 + z)) + (9*CA*CF*G[1, 0, z])/(16*(-1 + z)) + 
  (CA^2*Pi^2*G[1, 0, z])/(24*(-1 + z)) + (143*CA^2*z*G[1, 0, z])/
   (144*(-1 + z)) - (CA*CF*z*G[1, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*G[1, 0, z])/(24*(-1 + z)) + (CA^2*G[1, 0, z])/
   (8*\[Epsilon]^2) - (CA*CF*G[1, 0, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[1, 0, z])/(24*\[Epsilon]) - (3*CA*CF*G[1, 0, z])/
   (16*\[Epsilon]) - (CA*nf*G[1, 0, z])/(12*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, 0, z])/\[Epsilon] - ((I/4)*CA*CF*Pi*G[1, 0, z])/
   \[Epsilon] - (7*CA*nf*\[Epsilon]*G[1, 0, z])/27 - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]*G[1, 0, z] - 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/12 + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, z])/8 + 
  (7*CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/48 - (I/6)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, z] + 
  (229*CA^2*\[Epsilon]*G[1, 0, z])/(108*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]*G[1, 0, z])/(8*(-1 + z)^2) + 
  (11*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/(96*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, z])/(32*(-1 + z)^2) - 
  (((19*I)/9)*CA^2*Pi*\[Epsilon]*G[1, 0, z])/(-1 + z) + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, z])/(-1 + z) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]*G[1, 0, z])/(-1 + z) - 
  (889*CA^2*z*\[Epsilon]*G[1, 0, z])/(216*(-1 + z)^2) + 
  (17*CA*CF*z*\[Epsilon]*G[1, 0, z])/(8*(-1 + z)^2) - 
  (7*CA^2*Pi^2*z*\[Epsilon]*G[1, 0, z])/(32*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]*G[1, 0, z])/(48*(-1 + z)^2) + 
  (((143*I)/72)*CA^2*Pi*z*\[Epsilon]*G[1, 0, z])/(-1 + z) - 
  (I*CA*CF*Pi*z*\[Epsilon]*G[1, 0, z])/(-1 + z) - 
  ((I/12)*CA^2*Pi^3*z*\[Epsilon]*G[1, 0, z])/(-1 + z) + 
  (431*CA^2*z^2*\[Epsilon]*G[1, 0, z])/(216*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]*G[1, 0, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]*G[1, 0, z])/(96*(-1 + z)^2) - 
  (41*CA*nf*\[Epsilon]^2*G[1, 0, z])/81 - ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, z] + (35*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/144 - 
  ((11*I)/18)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z] + ((5*I)/72)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, 0, z] + (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/12 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, z])/12 + 
  (344*CA^2*\[Epsilon]^2*G[1, 0, z])/(81*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, z])/(4*(-1 + z)^2) + 
  (((229*I)/54)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 - 
  (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/(32*(-1 + z)^2) + 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 - 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 - 
  (29*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)^2) + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)^2) + 
  (19*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(9*(-1 + z)) - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/(8*(-1 + z)) - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/(12*(-1 + z)) - 
  (2671*CA^2*z*\[Epsilon]^2*G[1, 0, z])/(324*(-1 + z)^2) + 
  (17*CA*CF*z*\[Epsilon]^2*G[1, 0, z])/(4*(-1 + z)^2) - 
  (((889*I)/108)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 + 
  (((17*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 - 
  (137*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(12*(-1 + z)^2) - 
  (((7*I)/16)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 + 
  ((I/24)*CA*CF*Pi^3*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 + 
  (29*CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)^2) - 
  (7*CA*CF*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(720*(-1 + z)^2) - 
  (143*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(72*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/(-1 + z) + 
  (CA^2*Pi^4*z*\[Epsilon]^2*G[1, 0, z])/(12*(-1 + z)) + 
  (1295*CA^2*z^2*\[Epsilon]^2*G[1, 0, z])/(324*(-1 + z)^2) - 
  (2*CA*CF*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 + 
  (((431*I)/108)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 - 
  ((2*I)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 + 
  (67*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z])/(288*(-1 + z)^2) + 
  (((11*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, 0, z])/(-1 + z)^2 - 
  (29*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)^2) + 
  (7*CA*CF*Pi^4*z^2*\[Epsilon]^2*G[1, 0, z])/(1440*(-1 + z)^2) - 
  (143*CA^2*G[1, 1, z])/144 + (CA*CF*G[1, 1, z])/2 + 
  (5*CA*nf*G[1, 1, z])/36 - ((11*I)/12)*CA^2*Pi*G[1, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*G[1, 1, z] + (I/6)*CA*nf*Pi*G[1, 1, z] + 
  (CA^2*Pi^2*G[1, 1, z])/48 - (13*CA*CF*Pi^2*G[1, 1, z])/48 + 
  (CA*CF*G[1, 1, z])/(8*\[Epsilon]^2) - (11*CA^2*G[1, 1, z])/
   (24*\[Epsilon]) + (3*CA*CF*G[1, 1, z])/(16*\[Epsilon]) + 
  (CA*nf*G[1, 1, z])/(12*\[Epsilon]) + ((I/4)*CA*CF*Pi*G[1, 1, z])/
   \[Epsilon] - (431*CA^2*\[Epsilon]*G[1, 1, z])/216 + 
  CA*CF*\[Epsilon]*G[1, 1, z] + (7*CA*nf*\[Epsilon]*G[1, 1, z])/27 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]*G[1, 1, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]*
   G[1, 1, z] + (77*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/96 - 
  (13*CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/32 - 
  (7*CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/48 + (I/24)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] - ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, z] + 
  (41*CA*nf*\[Epsilon]^2*G[1, 1, z])/81 - ((431*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, z] + (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z] + 
  ((14*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (143*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/72 - 
  CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z] - 
  (35*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/144 + 
  ((55*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  ((5*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  ((5*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/24 + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, z])/8 - 
  (1295*CA^2*\[Epsilon]^2*G[1, 1, z])/(324*(-1 + z)^2) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, z])/(-1 + z)^2 - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(288*(-1 + z)^2) - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*(-1 + z)^2) + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/(180*(-1 + z)^2) + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, z])/(480*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(32*(-1 + z)^2*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(32*(-1 + z)^2*z) + 
  (1295*CA^2*z*\[Epsilon]^2*G[1, 1, z])/(162*(-1 + z)^2) - 
  (4*CA*CF*z*\[Epsilon]^2*G[1, 1, z])/(-1 + z)^2 + 
  (35*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/(72*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/(8*(-1 + z)^2) - 
  (CA^2*Pi^4*z*\[Epsilon]^2*G[1, 1, z])/(90*(-1 + z)^2) - 
  (CA*CF*Pi^4*z*\[Epsilon]^2*G[1, 1, z])/(240*(-1 + z)^2) - 
  (1295*CA^2*z^2*\[Epsilon]^2*G[1, 1, z])/(324*(-1 + z)^2) + 
  (2*CA*CF*z^2*\[Epsilon]^2*G[1, 1, z])/(-1 + z)^2 - 
  (2*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, z])/(9*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 1, z])/(12*(-1 + z)^2) + 
  (CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, 1, z])/(180*(-1 + z)^2) + 
  (CA*CF*Pi^4*z^2*\[Epsilon]^2*G[1, 1, z])/(480*(-1 + z)^2) - 
  (CA*nf*G[0, 0, 0, z])/8 - (I/4)*CA^2*Pi*G[0, 0, 0, z] - 
  (I/4)*CA*CF*Pi*G[0, 0, 0, z] + (11*CA^2*G[0, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*G[0, 0, 0, z])/(16*(-1 + z)^2) - (11*CA^2*z*G[0, 0, 0, z])/
   (8*(-1 + z)^2) + (3*CA*CF*z*G[0, 0, 0, z])/(8*(-1 + z)^2) + 
  (11*CA^2*z^2*G[0, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*z^2*G[0, 0, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*G[0, 0, 0, z])/(8*\[Epsilon]) - (CA*CF*G[0, 0, 0, z])/
   (8*\[Epsilon]) - (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/24 - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/4 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, z])/4 + 
  (((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^2 - 
  (35*CA^2*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)) + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) - 
  (((11*I)/4)*CA^2*Pi*z*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^2 + 
  (((3*I)/4)*CA*CF*Pi*z*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^2 + 
  (35*CA^2*z*\[Epsilon]*G[0, 0, 0, z])/(24*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]*G[0, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 0, z])/(12*(-1 + z)) + 
  (((11*I)/8)*CA^2*Pi*z^2*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]*G[0, 0, 0, z])/(-1 + z)^2 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/18 - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 0, z] + (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/24 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, z] + (211*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/(4*(-1 + z)^2) - 
  (((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (211*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(36*(-1 + z)^2) + 
  (2*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(3*(-1 + z)^2) - 
  (2*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/(3*(-1 + z)^2) + 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z) + 
  (211*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(72*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(-1 + z)^2 - 
  (55*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/(8*(-1 + z)^2) + 
  (11*CA^2*G[0, 0, 1, z])/16 - (3*CA*CF*G[0, 0, 1, z])/16 - 
  (CA*nf*G[0, 0, 1, z])/8 + (I/4)*CA^2*Pi*G[0, 0, 1, z] - 
  (I/4)*CA*CF*Pi*G[0, 0, 1, z] + (CA^2*G[0, 0, 1, z])/(8*\[Epsilon]) - 
  (CA*CF*G[0, 0, 1, z])/(8*\[Epsilon]) - (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/
   24 + ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/4 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, z])/4 - 
  (67*CA^2*\[Epsilon]*G[0, 0, 1, z])/(48*(-1 + z)) + 
  (7*CA*CF*\[Epsilon]*G[0, 0, 1, z])/(16*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/(12*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, z])/(6*(-1 + z)) + 
  (35*CA^2*z*\[Epsilon]*G[0, 0, 1, z])/(24*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]*G[0, 0, 1, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, 1, z])/(12*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, 0, 1, z])/(6*(-1 + z)) - 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/18 - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 1, z] - (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/3 - (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 1, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] + 
  (101*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(36*(-1 + z)^2) - 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 1, z])/(8*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(16*(-1 + z)^2) - 
  (((67*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) + 
  (((7*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) - 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) - 
  (413*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(72*(-1 + z)^2) + 
  (15*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z])/(8*(-1 + z)^2) + 
  (47*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/(8*(-1 + z)^2) + 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) - 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) + 
  ((I/3)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z) + 
  (211*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(72*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/(4*(-1 + z)^2) + 
  (CA*nf*G[0, 1, 0, z])/8 + (I/4)*CA*CF*Pi*G[0, 1, 0, z] - 
  (11*CA^2*G[0, 1, 0, z])/(16*(-1 + z)^2) + (23*CA^2*z*G[0, 1, 0, z])/
   (16*(-1 + z)^2) - (CA*CF*z*G[0, 1, 0, z])/(4*(-1 + z)^2) - 
  (11*CA^2*z^2*G[0, 1, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*G[0, 1, 0, z])/(16*(-1 + z)^2) + 
  (CA*CF*G[0, 1, 0, z])/(8*\[Epsilon]) + (5*CA*nf*\[Epsilon]*G[0, 1, 0, z])/
   24 + (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, z])/4 - 
  (35*CA^2*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, z])/(16*(-1 + z)^2) - 
  (((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^2) + 
  (143*CA^2*z*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^2) - 
  (5*CA*CF*z*\[Epsilon]*G[0, 1, 0, z])/(8*(-1 + z)^2) + 
  (((23*I)/8)*CA^2*Pi*z*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^2 - 
  ((I/2)*CA*CF*Pi*z*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(12*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^2) - 
  (35*CA^2*z^2*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]*G[0, 1, 0, z])/(2*(-1 + z)^2) - 
  (((11*I)/8)*CA^2*Pi*z^2*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^2 + 
  (((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]*G[0, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[0, 1, 0, z])/(48*(-1 + z)^2) + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/18 + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] - (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/24 - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] - 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z])/(8*(-1 + z)^2) - 
  (((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/(32*(-1 + z)^2) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (431*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z])/(4*(-1 + z)^2) + 
  (((143*I)/24)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((5*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (29*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(12*(-1 + z)^2) + 
  (7*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/(16*(-1 + z)^2) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  ((I/12)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (211*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(72*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (((35*I)/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (I*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  (55*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(48*(-1 + z)^2) - 
  (11*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(32*(-1 + z)^2) + 
  ((I/12)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 + 
  ((I/24)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[0, 1, 0, z])/(-1 + z)^2 - 
  (11*CA^2*G[0, 1, 1, z])/16 + (3*CA*CF*G[0, 1, 1, z])/16 + 
  (CA*nf*G[0, 1, 1, z])/8 + (I/4)*CA*CF*Pi*G[0, 1, 1, z] + 
  (CA*CF*G[0, 1, 1, z])/(8*\[Epsilon]) - (35*CA^2*\[Epsilon]*G[0, 1, 1, z])/
   24 + (CA*CF*\[Epsilon]*G[0, 1, 1, z])/2 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, z] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/8 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 1, z])/16 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/18 - ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, z] + I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/8 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/3 + (I/4)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 1, z] - ((13*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] - 
  (211*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(16*(-1 + z)^2) + 
  (211*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(36*(-1 + z)^2) - 
  (2*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, z])/(-1 + z)^2 - 
  (95*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(96*(-1 + z)^2) + 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, z])/(12*(-1 + z)^2) - 
  (211*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(72*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(24*(-1 + z)^2) - 
  (9*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*(-1 + z)^2) - 
  (11*CA^2*G[1, 0, 0, z])/16 + (3*CA*CF*G[1, 0, 0, z])/16 + 
  (CA*nf*G[1, 0, 0, z])/8 + (I/4)*CA*CF*Pi*G[1, 0, 0, z] + 
  (CA*CF*G[1, 0, 0, z])/(8*\[Epsilon]) + (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/
   24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, z])/4 + 
  (19*CA^2*\[Epsilon]*G[1, 0, 0, z])/(12*(-1 + z)) - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 0, z])/(8*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/(12*(-1 + z)) - 
  (35*CA^2*z*\[Epsilon]*G[1, 0, 0, z])/(24*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]*G[1, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 0, 0, z])/(12*(-1 + z)) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/18 + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] + (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/24 - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, z] - 
  (229*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(72*(-1 + z)^2) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, z])/(4*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/(16*(-1 + z)^2) + 
  (((19*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z) - 
  (((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z) + 
  (55*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(9*(-1 + z)^2) - 
  (9*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, z])/(4*(-1 + z)^2) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(16*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, z])/(24*(-1 + z)^2) - 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z) + 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z) + 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z) - 
  (211*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(72*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 0, z])/(48*(-1 + z)^2) - 
  (11*CA^2*G[1, 0, 1, z])/16 + (3*CA*CF*G[1, 0, 1, z])/16 + 
  (CA*nf*G[1, 0, 1, z])/8 + (I/4)*CA*CF*Pi*G[1, 0, 1, z] + 
  (CA*CF*G[1, 0, 1, z])/(8*\[Epsilon]) + (5*CA*nf*\[Epsilon]*G[1, 0, 1, z])/
   24 - ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, z] - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, z])/4 + 
  (67*CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*(-1 + z)) - 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, z])/(16*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/(16*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, z])/(6*(-1 + z)) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, z])/(16*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z])/(16*(-1 + z)*z) - 
  (35*CA^2*z*\[Epsilon]*G[1, 0, 1, z])/(24*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]*G[1, 0, 1, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 0, 1, z])/(16*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[1, 0, 1, z])/(6*(-1 + z)) + 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/18 + ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 1, z] + (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/3 - (I/6)*CA*CF*Pi^3*\[Epsilon]^2*
   G[1, 0, 1, z] - (211*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(4*(-1 + z)^2) + 
  (((67*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) - 
  (((7*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) + 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(8*(-1 + z)^2*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(8*(-1 + z)^2*z) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/((-1 + z)*z) + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/((-1 + z)*z) + 
  (413*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(72*(-1 + z)^2) - 
  (15*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z])/(8*(-1 + z)^2) - 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(12*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/(2*(-1 + z)^2) - 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) + 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) + 
  ((I/8)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) - 
  ((I/3)*CA*CF*Pi^3*z*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z) - 
  (211*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/(4*(-1 + z)^2) + 
  (11*CA^2*G[1, 1, 0, z])/16 - (3*CA*CF*G[1, 1, 0, z])/16 - 
  (CA*nf*G[1, 1, 0, z])/8 + (I/4)*CA^2*Pi*G[1, 1, 0, z] - 
  (I/4)*CA*CF*Pi*G[1, 1, 0, z] + (CA^2*G[1, 1, 0, z])/(8*\[Epsilon]) - 
  (CA*CF*G[1, 1, 0, z])/(8*\[Epsilon]) - (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/
   24 + ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/4 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, z])/4 - 
  (19*CA^2*\[Epsilon]*G[1, 1, 0, z])/(12*(-1 + z)) + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 0, z])/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/(24*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, z])/(48*(-1 + z)) + 
  (35*CA^2*z*\[Epsilon]*G[1, 1, 0, z])/(24*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]*G[1, 1, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 1, 0, z])/(24*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[1, 1, 0, z])/(48*(-1 + z)) - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/18 - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 1, 0, z] - (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/8 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/8 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/24 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]^2*
   G[1, 1, 0, z] + (229*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(72*(-1 + z)^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/(4*(-1 + z)^2) + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(48*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(16*(-1 + z)^2) - 
  (((19*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) + 
  (((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) + 
  ((I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) - 
  (55*CA^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(9*(-1 + z)^2) + 
  (9*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z])/(4*(-1 + z)^2) - 
  (43*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(96*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/(12*(-1 + z)^2) + 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) - 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) - 
  ((I/12)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) - 
  ((I/24)*CA*CF*Pi^3*z*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z) + 
  (211*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(72*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(48*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/(32*(-1 + z)^2) + 
  (11*CA^2*G[1, 1, 1, z])/16 - (3*CA*CF*G[1, 1, 1, z])/16 - 
  (CA*nf*G[1, 1, 1, z])/8 - (I/4)*CA^2*Pi*G[1, 1, 1, z] - 
  (I/4)*CA*CF*Pi*G[1, 1, 1, z] - (CA^2*G[1, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF*G[1, 1, 1, z])/(8*\[Epsilon]) + (35*CA^2*\[Epsilon]*G[1, 1, 1, z])/
   24 - (CA*CF*\[Epsilon]*G[1, 1, 1, z])/2 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/24 + ((11*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, z] - ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, z] - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/48 + 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, 1, 1, z])/16 + 
  (211*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/72 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, z] - (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/
   18 + ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z] - ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] - (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/6 + 
  (21*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/32 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/3 - (I/24)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, z] + ((13*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 1, z] + 
  (3*CA^2*G[0, 0, 0, 0, z])/8 + (CA*CF*G[0, 0, 0, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/24 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 0, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 0, z] - 
  (55*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (55*CA^2*z*\[Epsilon]*G[0, 0, 0, 0, z])/(24*(-1 + z)^2) - 
  (3*CA*CF*z*\[Epsilon]*G[0, 0, 0, 0, z])/(8*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]*G[0, 0, 0, 0, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/72 + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (43*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) + 
  (((55*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^2 - 
  (43*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(18*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/(6*(-1 + z)) - 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/(-1 + z)^2 + 
  (CA^2*G[0, 0, 0, 1, z])/4 - (CA*CF*G[0, 0, 0, 1, z])/4 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/24 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 1, z] - (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 1, z] + 
  (55*CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (113*CA^2*z*\[Epsilon]*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) + 
  (5*CA*CF*z*\[Epsilon]*G[0, 0, 0, 1, z])/(8*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]*G[0, 0, 0, 1, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 0, 0, 1, z])/(8*(-1 + z)^2) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/72 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/2 + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (317*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(144*(-1 + z)) + 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)) - 
  (((113*I)/24)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (((5*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (353*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(144*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(48*(-1 + z)) - 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/(16*(-1 + z)) + 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^2 - 
  (((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(-1 + z)^2 + 
  (CA^2*G[0, 0, 1, 0, z])/8 - (3*CA*CF*G[0, 0, 1, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 0, z] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 0, z] + 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (29*CA^2*z*\[Epsilon]*G[0, 0, 1, 0, z])/(12*(-1 + z)^2) + 
  (7*CA*CF*z*\[Epsilon]*G[0, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/(48*(-1 + z)^2) - 
  (9*CA*CF*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/72 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + 
  (95*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(36*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/(4*(-1 + z)^2) + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (389*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)^2) + 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(2*(-1 + z)^2) - 
  (((29*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (((7*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(12*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/(4*(-1 + z)^2) + 
  (181*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(72*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(2*(-1 + z)^2) + 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (CA^2*G[0, 0, 1, 1, z])/8 + (CA*CF*G[0, 0, 1, 1, z])/8 - 
  (55*CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 1, z] + 
  (25*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 + 
  (163*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(72*(-1 + z)) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z])/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(16*(-1 + z)) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(24*(-1 + z)) - 
  (43*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(18*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(16*(-1 + z)) + 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/(24*(-1 + z)) - 
  (CA^2*G[0, 1, 0, 0, z])/4 - (CA*CF*G[0, 1, 0, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 0, z] + 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (29*CA^2*z*\[Epsilon]*G[0, 1, 0, 0, z])/(12*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]*G[0, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/72 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + 
  (43*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(18*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) - 
  (353*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(72*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(4*(-1 + z)^2) - 
  (((29*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  ((I/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(6*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)^2) + 
  (43*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(18*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(2*(-1 + z)^2) + 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(12*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) - 
  (CA^2*G[0, 1, 0, 1, z])/4 + (3*CA*CF*G[0, 1, 0, 1, z])/8 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, z] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 1, z] - 
  (55*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/(16*(-1 + z)^2) + 
  (29*CA^2*z*\[Epsilon]*G[0, 1, 0, 1, z])/(12*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]*G[0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]*G[0, 1, 0, 1, z])/(48*(-1 + z)^2) + 
  (9*CA*CF*z^2*\[Epsilon]*G[0, 1, 0, 1, z])/(16*(-1 + z)^2) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/72 + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/2 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (43*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(18*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(2*(-1 + z)) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)*z) + 
  (((29*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (((7*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (181*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(72*(-1 + z)) + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(2*(-1 + z)) + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*(-1 + z)) - 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^2 + 
  (((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(-1 + z)^2 - 
  (CA^2*G[0, 1, 1, 0, z])/8 + (CA*CF*G[0, 1, 1, 0, z])/4 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/24 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, z] + (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 0, z] - 
  (55*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/(48*(-1 + z)^2) + 
  (29*CA^2*z*\[Epsilon]*G[0, 1, 1, 0, z])/(12*(-1 + z)^2) - 
  (CA*CF*z*\[Epsilon]*G[0, 1, 1, 0, z])/(2*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/(8*(-1 + z)^2) + 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/72 + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/2 - 
  (181*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(72*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)^2) + 
  (371*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(72*(-1 + z)^2) - 
  (11*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*(-1 + z)^2) + 
  (((29*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/(6*(-1 + z)^2) - 
  (353*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(144*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^2 - 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(12*(-1 + z)^2) - 
  (CA^2*G[0, 1, 1, 1, z])/4 - (CA*CF*G[0, 1, 1, 1, z])/8 + 
  (55*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 1, z] + 
  (43*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z])/2 - 
  (25*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/24 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 - 
  (CA^2*G[1, 0, 0, 0, z])/4 - (CA*CF*G[1, 0, 0, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, z] + 
  (55*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (55*CA^2*z*\[Epsilon]*G[1, 0, 0, 0, z])/(24*(-1 + z)^2) + 
  (3*CA*CF*z*\[Epsilon]*G[1, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]*G[1, 0, 0, 0, z])/(48*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]*G[1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/72 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (95*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(36*(-1 + z)) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z])/(4*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) - 
  (((55*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (((3*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^2 + 
  (43*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(18*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/(6*(-1 + z)) + 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/(-1 + z)^2 - 
  (CA^2*G[1, 0, 0, 1, z])/8 + (CA*CF*G[1, 0, 0, 1, z])/4 - 
  (55*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/8 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/24 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] + (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 1, z] + 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/2 + 
  (163*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(72*(-1 + z)) - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*(-1 + z)) + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*(-1 + z)) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*(-1 + z)) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*(-1 + z)*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*(-1 + z)*z) - 
  (353*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(144*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(-1 + z) - 
  (3*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*(-1 + z)) + 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*(-1 + z)) - 
  (CA^2*G[1, 0, 1, 0, z])/4 + (3*CA*CF*G[1, 0, 1, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, z] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, z] - 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(48*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (113*CA^2*z*\[Epsilon]*G[1, 0, 1, 0, z])/(48*(-1 + z)^2) - 
  (CA*CF*z*\[Epsilon]*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  (55*CA^2*z^2*\[Epsilon]*G[1, 0, 1, 0, z])/(48*(-1 + z)^2) + 
  (9*CA*CF*z^2*\[Epsilon]*G[1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/72 + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/2 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - 
  (461*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(144*(-1 + z)^2) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/(4*(-1 + z)^2) - 
  (((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2*z) + 
  (407*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)^2) - 
  (51*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (((113*I)/24)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  ((2*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^2 - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/(4*(-1 + z)^2) - 
  (181*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(72*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(2*(-1 + z)^2) - 
  (((55*I)/24)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(-1 + z)^2 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (CA^2*G[1, 0, 1, 1, z])/4 - (CA*CF*G[1, 0, 1, 1, z])/8 + 
  (55*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/24 - (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 1, z] - 
  (25*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 - 
  (163*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(72*(-1 + z)) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(4*(-1 + z)) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*(-1 + z)*z) + 
  (43*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(18*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(4*(-1 + z)) - 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*(-1 + z)) + 
  (CA^2*G[1, 1, 0, 0, z])/8 + (CA*CF*G[1, 1, 0, 0, z])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 0, z] + 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 + 
  (95*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(36*(-1 + z)) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/(4*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(12*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(24*(-1 + z)) - 
  (43*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(18*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(12*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/(24*(-1 + z)) + 
  (CA^2*G[1, 1, 0, 1, z])/8 - (3*CA*CF*G[1, 1, 0, 1, z])/8 + 
  (55*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/48 - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/24 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, z] - 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 - 
  (181*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(72*(-1 + z)) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(2*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(16*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(16*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(8*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(8*(-1 + z)*z) + 
  (181*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/(72*(-1 + z)) - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/(2*(-1 + z)) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/(16*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/(16*(-1 + z)) + 
  (CA^2*G[1, 1, 1, 0, z])/4 - (CA*CF*G[1, 1, 1, 0, z])/4 + 
  (55*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/24 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 0, z] - (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 0, z] - 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/72 + 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/2 - 
  (407*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(144*(-1 + z)) + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(12*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*(-1 + z)*z) + 
  (353*CA^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(144*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(-1 + z) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(48*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/(12*(-1 + z)) + 
  (3*CA^2*G[1, 1, 1, 1, z])/8 + (CA*CF*G[1, 1, 1, 1, z])/8 - 
  (55*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/24 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, 1, z] - 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z])/2 + 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/72 - 
  ((55*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (35*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/48 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/16 - 
  (7*CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/8 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (33*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/8 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (69*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^2) + 
  (9*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/(4*(-1 + z)^2) + 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (37*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (15*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(16*(-1 + z)^2) + 
  (17*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(4*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(16*(-1 + z)^2) + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/(16*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(8*(-1 + z)^2) - 
  (11*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (15*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 0, 1, z])/4 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^2) + 
  (67*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(8*(-1 + z)^2) + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 - 
  (7*CA*CF*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (9*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(2*(-1 + z)^2) + 
  (15*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (21*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (5*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 + 
  (7*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] + 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*(-1 + z)^2) + 
  (71*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (2*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(-1 + z)^2 - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(16*(-1 + z)^2) + 
  (21*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/8 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - (I/2)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 0, z] + (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/
   (16*(-1 + z)^2) + (21*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/
   (16*(-1 + z)^2) - (75*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/
   (16*(-1 + z)^2) - (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/
   (8*(-1 + z)^2) + (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/
   (16*(-1 + z)^2) - (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/
   (8*(-1 + z)^2) - (5*CA*CF*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, z] + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(16*(-1 + z)^2) - 
  (35*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*(-1 + z)^2) + 
  (11*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(16*(-1 + z)^2) - 
  (15*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/4 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (35*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (5*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] + 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (17*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(4*(-1 + z)^2) + 
  (13*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (15*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 0, z])/2 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (71*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(4*(-1 + z)^2) + 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 1, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (33*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(8*(-1 + z)^2) - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, z])/2 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^2) + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^2) + 
  (65*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^2) - 
  (13*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(4*(-1 + z)^2) - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (17*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(4*(-1 + z)^2) + 
  (13*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (15*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/4 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/8 - 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] + 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (17*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*(-1 + z)^2) + 
  (13*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (15*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/2 - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/8 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] - (I/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, z] + (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (16*(-1 + z)^2) - (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/
   (4*(-1 + z)^2) - (4*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(-1 + z)^2 + 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(-1 + z)^2 + 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(8*(-1 + z)^2) - 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/8 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, z])/8 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (17*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(4*(-1 + z)^2) - 
  (19*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (21*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*(-1 + z)^2) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/4 + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/8 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] - 
  (5*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, z])/8 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/8 - 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (33*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/8 - 
  (7*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/16 - 
  (21*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, z])/4 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (67*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (5*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (33*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, 0, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/16 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/8 + 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z])/8 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, 1, 0, 1, z])/8 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/16 + 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, z])/2 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, 0, z])/2 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/4 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/8 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, z] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, z] - 
  (7*CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, 1, z])/8 + 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/16 - 
  (3*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/8 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, z] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 1, z] + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] - 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (13*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z] - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/2 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z] + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z] - 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/2 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z] - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/4 + 
  CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z] - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z] + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/2 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/2 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/8 + 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z] - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/8 + 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/8 - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z])/8 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z])/8 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z])/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z])/8 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, z] - 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, z] + 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z])/8 - 
  (4759*CA^2*Log[q2/\[Mu]2])/432 + (15425*CA*CF*Log[q2/\[Mu]2])/864 - 
  (221*CF^2*Log[q2/\[Mu]2])/32 + (47*CA*nf*Log[q2/\[Mu]2])/16 - 
  (991*CF*nf*Log[q2/\[Mu]2])/432 - (5*nf^2*Log[q2/\[Mu]2])/27 - 
  ((95*I)/16)*CA^2*Pi*Log[q2/\[Mu]2] + ((203*I)/18)*CA*CF*Pi*Log[q2/\[Mu]2] - 
  ((41*I)/8)*CF^2*Pi*Log[q2/\[Mu]2] + ((113*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  ((13*I)/9)*CF*nf*Pi*Log[q2/\[Mu]2] - (I/9)*nf^2*Pi*Log[q2/\[Mu]2] + 
  (275*CA^2*Pi^2*Log[q2/\[Mu]2])/192 - (105*CA*CF*Pi^2*Log[q2/\[Mu]2])/32 + 
  (3*CF^2*Pi^2*Log[q2/\[Mu]2])/2 - (25*CA*nf*Pi^2*Log[q2/\[Mu]2])/96 + 
  (7*CF*nf*Pi^2*Log[q2/\[Mu]2])/16 + (I/6)*CA^2*Pi^3*Log[q2/\[Mu]2] - 
  ((13*I)/24)*CA*CF*Pi^3*Log[q2/\[Mu]2] + ((5*I)/12)*CF^2*Pi^3*
   Log[q2/\[Mu]2] - (CA^2*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (CA*CF*Log[q2/\[Mu]2])/(4*\[Epsilon]^3) - (CF^2*Log[q2/\[Mu]2])/
   (4*\[Epsilon]^3) - (55*CA^2*Log[q2/\[Mu]2])/(96*\[Epsilon]^2) + 
  (73*CA*CF*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - 
  (3*CF^2*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) + (5*CA*nf*Log[q2/\[Mu]2])/
   (48*\[Epsilon]^2) - (5*CF*nf*Log[q2/\[Mu]2])/(24*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/2)*CA*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/2)*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (95*CA^2*Log[q2/\[Mu]2])/(32*\[Epsilon]) + (203*CA*CF*Log[q2/\[Mu]2])/
   (36*\[Epsilon]) - (41*CF^2*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (113*CA*nf*Log[q2/\[Mu]2])/(144*\[Epsilon]) - 
  (13*CF*nf*Log[q2/\[Mu]2])/(18*\[Epsilon]) - (nf^2*Log[q2/\[Mu]2])/
   (18*\[Epsilon]) - (((55*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((73*I)/24)*CA*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/2)*CF^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/12)*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA^2*Pi^2*Log[q2/\[Mu]2])/(6*\[Epsilon]) - (29*CA*CF*Pi^2*Log[q2/\[Mu]2])/
   (48*\[Epsilon]) + (13*CF^2*Pi^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (11635*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/1296 - 
  (15547*CF*nf*\[Epsilon]*Log[q2/\[Mu]2])/2592 - 
  (nf^2*\[Epsilon]*Log[q2/\[Mu]2])/2 - ((4759*I)/216)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] + ((15425*I)/432)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((221*I)/16)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((47*I)/8)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((991*I)/216)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((10*I)/27)*nf^2*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  (95*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/16 - 
  (203*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/18 + 
  (41*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/8 - 
  (1519*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/864 + 
  (3*CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/2 + 
  (13*nf^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/108 + 
  ((385*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  ((361*I)/144)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  I*CF^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - ((35*I)/144)*CA*nf*Pi^3*\[Epsilon]*
   Log[q2/\[Mu]2] + ((23*I)/72)*CF*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/8 - 
  (CF^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/4 - 
  (46171*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/(1296*(-1 + z)^2) + 
  (271301*CA*CF*\[Epsilon]*Log[q2/\[Mu]2])/(5184*(-1 + z)^2) - 
  (1151*CF^2*\[Epsilon]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (1525*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) - 
  (83*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(144*(-1 + z)^2) - 
  (17*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) - 
  (3*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (11*CA*CF*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/(480*(-1 + z)^2) + 
  (13*CF^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) + 
  (46171*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(648*(-1 + z)^2) - 
  (271301*CA*CF*z*\[Epsilon]*Log[q2/\[Mu]2])/(2592*(-1 + z)^2) + 
  (1151*CF^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (1543*CA^2*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(864*(-1 + z)^2) + 
  (169*CA*CF*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(144*(-1 + z)^2) + 
  (17*CF^2*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) + 
  (3*CA^2*Pi^4*z*\[Epsilon]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (11*CA*CF*Pi^4*z*\[Epsilon]*Log[q2/\[Mu]2])/(240*(-1 + z)^2) - 
  (13*CF^2*Pi^4*z*\[Epsilon]*Log[q2/\[Mu]2])/(144*(-1 + z)^2) - 
  (46171*CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(1296*(-1 + z)^2) + 
  (271301*CA*CF*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(5184*(-1 + z)^2) - 
  (1151*CF^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (1561*CA^2*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) - 
  (43*CA*CF*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(72*(-1 + z)^2) - 
  (17*CF^2*Pi^2*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) - 
  (3*CA^2*Pi^4*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (11*CA*CF*Pi^4*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(480*(-1 + z)^2) + 
  (13*CF^2*Pi^4*z^2*\[Epsilon]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) + 
  (49811*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/1944 - 
  (220867*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/15552 - 
  (304*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2])/243 + ((11635*I)/648)*CA*nf*Pi*
   \[Epsilon]^2*Log[q2/\[Mu]2] - ((15547*I)/1296)*CF*nf*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2] - I*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (4759*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  (15425*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/432 + 
  (221*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/16 - 
  (16741*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/2592 + 
  (451*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/96 + 
  (65*nf^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/162 + 
  ((95*I)/24)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((203*I)/27)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((41*I)/12)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((205*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((29*I)/27)*CF*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((5*I)/54)*nf^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (275*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/288 + 
  (215*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/144 - 
  (CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/2 + 
  (667*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/3456 - 
  (1579*CF*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/8640 - 
  ((13*I)/180)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((37*I)/180)*CA*CF*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((11*I)/90)*CF^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (280595*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^2) + 
  (4567637*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2])/(31104*(-1 + z)^2) - 
  (5741*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (((46171*I)/648)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((271301*I)/2592)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((1151*I)/32)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (6473*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^2) - 
  (1705*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) - 
  (71*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (((1525*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((83*I)/72)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((17*I)/48)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1067*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(34560*(-1 + z)^2) - 
  (743*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) + 
  (19*CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/(160*(-1 + z)^2) - 
  (((3*I)/64)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((11*I)/240)*CA*CF*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((13*I)/144)*CF^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (280595*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)^2) - 
  (4567637*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(15552*(-1 + z)^2) + 
  (5741*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (((46171*I)/324)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((271301*I)/1296)*CA*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((1151*I)/16)*CF^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (6527*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(1296*(-1 + z)^2) + 
  (1741*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(864*(-1 + z)^2) + 
  (71*CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(32*(-1 + z)^2) - 
  (((1543*I)/432)*CA^2*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((169*I)/72)*CA*CF*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((17*I)/24)*CF^2*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (193*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(3456*(-1 + z)^2) + 
  (3511*CA*CF*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(8640*(-1 + z)^2) - 
  (19*CF^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(80*(-1 + z)^2) + 
  (((3*I)/32)*CA^2*Pi^5*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((11*I)/120)*CA*CF*Pi^5*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((13*I)/72)*CF^2*Pi^5*z*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (280595*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^2) + 
  (4567637*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(31104*(-1 + z)^2) - 
  (5741*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(128*(-1 + z)^2) - 
  (((46171*I)/648)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((271301*I)/2592)*CA*CF*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((1151*I)/32)*CF^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (6581*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(2592*(-1 + z)^2) - 
  (1777*CA*CF*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(1728*(-1 + z)^2) - 
  (71*CF^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(64*(-1 + z)^2) + 
  (((1561*I)/864)*CA^2*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((43*I)/36)*CA*CF*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((17*I)/48)*CF^2*Pi^3*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (1067*CA^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(34560*(-1 + z)^2) - 
  (3409*CA*CF*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(17280*(-1 + z)^2) + 
  (19*CF^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(160*(-1 + z)^2) - 
  (((3*I)/64)*CA^2*Pi^5*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((11*I)/240)*CA*CF*Pi^5*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((13*I)/144)*CF^2*Pi^5*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (73*CA^2*G[0, z]*Log[q2/\[Mu]2])/48 + CA*CF*G[0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/24 - ((11*I)/8)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2] + ((3*I)/4)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (I/4)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/2 - (CA^2*G[0, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) + (CA*CF*G[0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (7*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/18 - 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (I/4)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (2*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (55*CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)^2) - 
  (4*CA*CF*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (5*CA^2*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(18*(-1 + z)^2) + 
  (2*CA*CF*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) + 
  (41*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/54 + 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (55*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/144 + 
  ((11*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/8)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/6 - 
  (661*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (4*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((55*I)/9)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  ((4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (67*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (((11*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (9*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(320*(-1 + z)^2) - 
  (37*CA*CF*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(1440*(-1 + z)^2) + 
  (661*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) - 
  (8*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((110*I)/9)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  ((8*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (4*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (((5*I)/12)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  ((I/12)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (9*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(160*(-1 + z)^2) + 
  (37*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(720*(-1 + z)^2) - 
  (661*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (4*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (((55*I)/9)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  ((4*I)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (67*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) - 
  (((11*I)/48)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (9*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (320*(-1 + z)^2) - (37*CA*CF*Pi^4*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/
   (1440*(-1 + z)^2) - (73*CA^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  CA*CF*G[1, z]*Log[q2/\[Mu]2] + (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/24 - 
  ((11*I)/8)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2] + ((3*I)/4)*CA*CF*Pi*G[1, z]*
   Log[q2/\[Mu]2] + (I/4)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/3 - 
  (7*CA*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/12 - (CA^2*G[1, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) + (CA*CF*G[1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) - 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/2)*CA*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (55*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/18 + 
  2*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (7*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/18 - 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/32 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/16 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (41*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((55*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/24 - 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (25*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  ((77*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((7*I)/24)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/3 - 
  (661*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (4*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (79*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (103*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)^2) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2*z) + 
  (661*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) - 
  (8*CA*CF*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (73*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) + 
  (17*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (103*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(1440*(-1 + z)^2) + 
  (CA*CF*Pi^4*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(144*(-1 + z)^2) - 
  (661*CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (4*CA*CF*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (71*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(96*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)^2) - 
  (103*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(2880*(-1 + z)^2) - 
  (CA*CF*Pi^4*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(288*(-1 + z)^2) + 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (3*CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/8 - (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (143*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (143*CA^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (14*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 - 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (431*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) - 
  (2*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (431*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) + 
  (4*CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (((143*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  ((2*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (431*CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) - 
  (2*CA*CF*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (3*CA*CF*G[0, 1, z]*Log[q2/\[Mu]2])/8 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - (CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/
   (4*\[Epsilon]) + (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (143*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (14*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/27 - 
  ((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  ((7*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (431*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (431*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) - 
  (4*CA*CF*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (431*CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (2*CA*CF*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) - 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (3*CA*CF*G[1, 0, z]*Log[q2/\[Mu]2])/8 + (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - (CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/
   (4*\[Epsilon]) + (CA*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (19*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(9*(-1 + z)) - 
  (9*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (143*CA^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(72*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (14*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 + 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (229*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(54*(-1 + z)^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) + 
  (((38*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (889*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) - 
  (17*CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(16*(-1 + z)^2) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (((143*I)/36)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  ((2*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  ((I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (431*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(108*(-1 + z)^2) + 
  (2*CA*CF*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*(-1 + z)^2) + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (3*CA*CF*G[1, 1, z]*Log[q2/\[Mu]2])/8 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   6 - (I/2)*CA*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (143*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (431*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/108 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (14*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/27 + 
  ((143*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (77*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/48 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (11*CA^2*z*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (3*CA*CF*z*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (11*CA^2*z^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (35*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (((11*I)/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 - (((3*I)/2)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 - (35*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (((11*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 - (CA^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)) - 
  (35*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)) - 
  (CA*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (23*CA^2*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(2*(-1 + z)^2) + 
  (11*CA^2*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (143*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (((23*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (6*(-1 + z)^2) + (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^2) + (35*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (12*(-1 + z)^2) - (CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (-1 + z)^2 + (((11*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z]*
    Log[q2/\[Mu]2])/(-1 + z)^2 - (((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*
    G[0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) - (CA*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) + 
  (35*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (CA*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)*z) + 
  (35*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(-1 + z) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(3*(-1 + z)) - 
  (CA^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (19*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) - 
  (35*CA^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)) + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (55*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) - (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (113*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) + (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*
    Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (29*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) + (9*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) + (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) - 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) - (9*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(6*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) - (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*
    Log[q2/\[Mu]2])/(4*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (55*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(12*(-1 + z)^2) - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (55*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) + (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*(-1 + z)^2) - 
  (113*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(24*(-1 + z)^2) + 
  (2*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(-1 + z)^2 + 
  (55*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/
   (24*(-1 + z)^2) - (9*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*
    Log[q2/\[Mu]2])/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (55*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (95*CA^2*Log[q2/\[Mu]2]^2)/32 - (203*CA*CF*Log[q2/\[Mu]2]^2)/36 + 
  (41*CF^2*Log[q2/\[Mu]2]^2)/16 - (113*CA*nf*Log[q2/\[Mu]2]^2)/144 + 
  (13*CF*nf*Log[q2/\[Mu]2]^2)/18 + (nf^2*Log[q2/\[Mu]2]^2)/18 + 
  ((55*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 - ((73*I)/24)*CA*CF*Pi*
   Log[q2/\[Mu]2]^2 + ((3*I)/2)*CF^2*Pi*Log[q2/\[Mu]2]^2 - 
  ((5*I)/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 + ((5*I)/12)*CF*nf*Pi*
   Log[q2/\[Mu]2]^2 - (CA^2*Pi^2*Log[q2/\[Mu]2]^2)/6 + 
  (29*CA*CF*Pi^2*Log[q2/\[Mu]2]^2)/48 - (13*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]^2) - (CA*CF*Log[q2/\[Mu]2]^2)/
   (4*\[Epsilon]^2) + (CF^2*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]^2) + 
  (55*CA^2*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - (73*CA*CF*Log[q2/\[Mu]2]^2)/
   (48*\[Epsilon]) + (3*CF^2*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (5*CA*nf*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + (5*CF*nf*Log[q2/\[Mu]2]^2)/
   (24*\[Epsilon]) + ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/2)*CA*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/2)*CF^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (4759*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  (15425*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^2)/864 + 
  (221*CF^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/32 - 
  (47*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/16 + 
  (991*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (5*nf^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/27 + ((95*I)/16)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - ((203*I)/18)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((41*I)/8)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  ((113*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((13*I)/9)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (I/9)*nf^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (275*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/192 + 
  (105*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/32 - 
  (3*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/2 + 
  (25*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/96 - 
  (7*CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/16 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((13*I)/24)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CF^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (11635*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 + 
  (15547*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/2592 + 
  (nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/2 + ((4759*I)/216)*CA^2*Pi*
   \[Epsilon]^2*Log[q2/\[Mu]2]^2 - ((15425*I)/432)*CA*CF*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^2 + ((221*I)/16)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((47*I)/8)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((991*I)/216)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((10*I)/27)*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (95*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/16 + 
  (203*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/18 - 
  (41*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 + 
  (1519*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/864 - 
  (3*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/2 - 
  (13*nf^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 - 
  ((385*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((361*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  I*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + ((35*I)/144)*CA*nf*Pi^3*
   \[Epsilon]^2*Log[q2/\[Mu]2]^2 - ((23*I)/72)*CF*nf*Pi^3*\[Epsilon]^2*
   Log[q2/\[Mu]2]^2 + (CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 + 
  (CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/4 + 
  (46171*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1296*(-1 + z)^2) - 
  (271301*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(5184*(-1 + z)^2) + 
  (1151*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(64*(-1 + z)^2) - 
  (1525*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1728*(-1 + z)^2) + 
  (83*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(144*(-1 + z)^2) + 
  (17*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^2) + 
  (3*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) + 
  (11*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(480*(-1 + z)^2) - 
  (13*CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(288*(-1 + z)^2) - 
  (46171*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(648*(-1 + z)^2) + 
  (271301*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(2592*(-1 + z)^2) - 
  (1151*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(32*(-1 + z)^2) + 
  (1543*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(864*(-1 + z)^2) - 
  (169*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(144*(-1 + z)^2) - 
  (17*CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(48*(-1 + z)^2) - 
  (3*CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(64*(-1 + z)^2) - 
  (11*CA*CF*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(240*(-1 + z)^2) + 
  (13*CF^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(144*(-1 + z)^2) + 
  (46171*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1296*(-1 + z)^2) - 
  (271301*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(5184*(-1 + z)^2) + 
  (1151*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(64*(-1 + z)^2) - 
  (1561*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(1728*(-1 + z)^2) + 
  (43*CA*CF*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(72*(-1 + z)^2) + 
  (17*CF^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^2) + 
  (3*CA^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(128*(-1 + z)^2) + 
  (11*CA*CF*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(480*(-1 + z)^2) - 
  (13*CF^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(288*(-1 + z)^2) + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 - (3*CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/
   8 - (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/8 + (I/4)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - (I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (73*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/48 - 
  CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (7*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 - 
  (I/4)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (55*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(18*(-1 + z)^2) - 
  (2*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(-1 + z)^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(16*(-1 + z)^2) - 
  (55*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(9*(-1 + z)^2) + 
  (4*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(-1 + z)^2 - 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(24*(-1 + z)^2) + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(24*(-1 + z)^2) + 
  (55*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(18*(-1 + z)^2) - 
  (2*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(-1 + z)^2 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*(-1 + z)^2) + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 - (3*CA*CF*G[1, z]*Log[q2/\[Mu]2]^2)/
   8 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/8 + (I/4)*CA^2*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - (I/2)*CA*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) + 
  (73*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/48 - 
  CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/24 + 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/3 + 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (55*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/18 - 
  2*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((73*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (55*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 - 
  (I/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (143*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(-1 + z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)) - 
  (143*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(-1 + z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)) + 
  (CA^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 - (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/
   4 + (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (143*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/4 - (CA*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/
   4 + (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(9*(-1 + z)) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)) + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)) + 
  (143*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(72*(-1 + z)) - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(-1 + z) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(12*(-1 + z)) + 
  (CA*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/72 + 
  CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) - 
  (11*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(4*(-1 + z)^2) + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(4*(-1 + z)^2) + 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) + 
  (23*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(2*(-1 + z)^2) - 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(8*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (55*CA^2*Log[q2/\[Mu]2]^3)/144 + (73*CA*CF*Log[q2/\[Mu]2]^3)/72 - 
  (CF^2*Log[q2/\[Mu]2]^3)/2 + (5*CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (5*CF*nf*Log[q2/\[Mu]2]^3)/36 - (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*Log[q2/\[Mu]2]^3 - (I/3)*CF^2*Pi*Log[q2/\[Mu]2]^3 - 
  (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + (CA*CF*Log[q2/\[Mu]2]^3)/
   (6*\[Epsilon]) - (CF^2*Log[q2/\[Mu]2]^3)/(6*\[Epsilon]) - 
  (95*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/48 + 
  (203*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^3)/54 - 
  (41*CF^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + 
  (113*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 - 
  (13*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/27 - 
  (nf^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/27 - ((55*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 + ((73*I)/36)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 - 
  I*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - ((5*I)/18)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/9 - 
  (29*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 + 
  (13*CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 - 
  (4759*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  (15425*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/1296 - 
  (221*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/48 + 
  (47*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/24 - 
  (991*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (10*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/81 - 
  ((95*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  ((203*I)/27)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((41*I)/12)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  ((113*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((26*I)/27)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((2*I)/27)*nf^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (275*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/288 - 
  (35*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/16 + 
  CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (25*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/144 + 
  (7*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/24 + 
  (I/9)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((13*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  ((5*I)/18)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + (CA*CF*G[0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (73*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/72 + 
  (2*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/3 + 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 + (CA*CF*G[1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (73*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (2*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/9 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/9 - 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (CA*CF*Log[q2/\[Mu]2]^4)/12 + 
  (CF^2*Log[q2/\[Mu]2]^4)/12 + (55*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 - 
  (73*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + 
  (CF^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/4 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + 
  (5*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/72 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (I/6)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^4 + 
  (I/6)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^4 + 
  (95*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - 
  (203*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/108 + 
  (41*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/48 - 
  (113*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 + 
  (13*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/54 + 
  (nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/54 + ((55*I)/144)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^4 - ((73*I)/72)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  ((5*I)/36)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/18 + 
  (29*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 + 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/48 - 
  (CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/8 - 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/48 - 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/8 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^5)/30 - (CF^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/
   30 - (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/144 + 
  (73*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - 
  (CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/10 + 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/72 - 
  (CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/36 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 + (I/15)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^5 - 
  (I/15)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^5 - 
  (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/30 - 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 - 
  (CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/90 + 
  (CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/90 - (25*CA*nf*Zeta[3])/144 - 
  (5*CF*nf*Zeta[3])/72 - ((17*I)/48)*CA^2*Pi*Zeta[3] + 
  ((67*I)/24)*CA*CF*Pi*Zeta[3] - ((8*I)/3)*CF^2*Pi*Zeta[3] - 
  (841*CA^2*Zeta[3])/(288*(-1 + z)^2) + (1117*CA*CF*Zeta[3])/
   (144*(-1 + z)^2) - (29*CF^2*Zeta[3])/(8*(-1 + z)^2) + 
  (823*CA^2*z*Zeta[3])/(144*(-1 + z)^2) - (1081*CA*CF*z*Zeta[3])/
   (72*(-1 + z)^2) + (29*CF^2*z*Zeta[3])/(4*(-1 + z)^2) - 
  (841*CA^2*z^2*Zeta[3])/(288*(-1 + z)^2) + (1063*CA*CF*z^2*Zeta[3])/
   (144*(-1 + z)^2) - (29*CF^2*z^2*Zeta[3])/(8*(-1 + z)^2) - 
  (17*CA^2*Zeta[3])/(96*\[Epsilon]) + (67*CA*CF*Zeta[3])/(48*\[Epsilon]) - 
  (4*CF^2*Zeta[3])/(3*\[Epsilon]) + (959*CA*nf*\[Epsilon]*Zeta[3])/432 - 
  (53*CF*nf*\[Epsilon]*Zeta[3])/108 - (7*nf^2*\[Epsilon]*Zeta[3])/54 - 
  ((25*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3] - ((5*I)/36)*CF*nf*Pi*\[Epsilon]*
   Zeta[3] + (17*CA^2*Pi^2*\[Epsilon]*Zeta[3])/48 - 
  (67*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/24 + (8*CF^2*Pi^2*\[Epsilon]*Zeta[3])/
   3 - (6013*CA^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)^2) + 
  (16751*CA*CF*\[Epsilon]*Zeta[3])/(432*(-1 + z)^2) - 
  (839*CF^2*\[Epsilon]*Zeta[3])/(48*(-1 + z)^2) - 
  (((841*I)/144)*CA^2*Pi*\[Epsilon]*Zeta[3])/(-1 + z)^2 + 
  (((1117*I)/72)*CA*CF*Pi*\[Epsilon]*Zeta[3])/(-1 + z)^2 - 
  (((29*I)/4)*CF^2*Pi*\[Epsilon]*Zeta[3])/(-1 + z)^2 + 
  (155*CA^2*Pi^2*\[Epsilon]*Zeta[3])/(576*(-1 + z)^2) - 
  (193*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)^2) + 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/(18*(-1 + z)^2) + 
  (5977*CA^2*z*\[Epsilon]*Zeta[3])/(144*(-1 + z)^2) - 
  (4127*CA*CF*z*\[Epsilon]*Zeta[3])/(54*(-1 + z)^2) + 
  (839*CF^2*z*\[Epsilon]*Zeta[3])/(24*(-1 + z)^2) + 
  (((823*I)/72)*CA^2*Pi*z*\[Epsilon]*Zeta[3])/(-1 + z)^2 - 
  (((1081*I)/36)*CA*CF*Pi*z*\[Epsilon]*Zeta[3])/(-1 + z)^2 + 
  (((29*I)/2)*CF^2*Pi*z*\[Epsilon]*Zeta[3])/(-1 + z)^2 - 
  (155*CA^2*Pi^2*z*\[Epsilon]*Zeta[3])/(288*(-1 + z)^2) + 
  (193*CA*CF*Pi^2*z*\[Epsilon]*Zeta[3])/(144*(-1 + z)^2) - 
  (7*CF^2*Pi^2*z*\[Epsilon]*Zeta[3])/(9*(-1 + z)^2) - 
  (5977*CA^2*z^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)^2) + 
  (16319*CA*CF*z^2*\[Epsilon]*Zeta[3])/(432*(-1 + z)^2) - 
  (839*CF^2*z^2*\[Epsilon]*Zeta[3])/(48*(-1 + z)^2) - 
  (((841*I)/144)*CA^2*Pi*z^2*\[Epsilon]*Zeta[3])/(-1 + z)^2 + 
  (((1063*I)/72)*CA*CF*Pi*z^2*\[Epsilon]*Zeta[3])/(-1 + z)^2 - 
  (((29*I)/4)*CF^2*Pi*z^2*\[Epsilon]*Zeta[3])/(-1 + z)^2 + 
  (155*CA^2*Pi^2*z^2*\[Epsilon]*Zeta[3])/(576*(-1 + z)^2) - 
  (193*CA*CF*Pi^2*z^2*\[Epsilon]*Zeta[3])/(288*(-1 + z)^2) + 
  (7*CF^2*Pi^2*z^2*\[Epsilon]*Zeta[3])/(18*(-1 + z)^2) + 
  (2183*CA*nf*\[Epsilon]^2*Zeta[3])/216 - (2341*CF*nf*\[Epsilon]^2*Zeta[3])/
   1296 - (35*nf^2*\[Epsilon]^2*Zeta[3])/81 + ((959*I)/216)*CA*nf*Pi*
   \[Epsilon]^2*Zeta[3] - ((53*I)/54)*CF*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  ((7*I)/27)*nf^2*Pi*\[Epsilon]^2*Zeta[3] + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/32 + 
  (13*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/144 + ((17*I)/72)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - ((67*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] + 
  ((16*I)/9)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3] - 
  (117259*CA^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^2) + 
  (418355*CA*CF*\[Epsilon]^2*Zeta[3])/(2592*(-1 + z)^2) - 
  (6989*CF^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + z)^2) - 
  (((6013*I)/144)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((16751*I)/216)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((839*I)/24)*CF^2*Pi*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (1495*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/(192*(-1 + z)^2) - 
  (5075*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + z)^2) + 
  (125*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + z)^2) + 
  (((155*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((193*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((7*I)/9)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (116935*CA^2*z*\[Epsilon]^2*Zeta[3])/(648*(-1 + z)^2) - 
  (415439*CA*CF*z*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^2) + 
  (6989*CF^2*z*\[Epsilon]^2*Zeta[3])/(48*(-1 + z)^2) + 
  (((5977*I)/72)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((4127*I)/27)*CA*CF*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((839*I)/12)*CF^2*Pi*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (487*CA^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(32*(-1 + z)^2) + 
  (4871*CA*CF*Pi^2*z*\[Epsilon]^2*Zeta[3])/(144*(-1 + z)^2) - 
  (125*CF^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/(8*(-1 + z)^2) - 
  (((155*I)/144)*CA^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((193*I)/72)*CA*CF*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((14*I)/9)*CF^2*Pi^3*z*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (116935*CA^2*z^2*\[Epsilon]^2*Zeta[3])/(1296*(-1 + z)^2) + 
  (413171*CA*CF*z^2*\[Epsilon]^2*Zeta[3])/(2592*(-1 + z)^2) - 
  (6989*CF^2*z^2*\[Epsilon]^2*Zeta[3])/(96*(-1 + z)^2) - 
  (((5977*I)/144)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((16319*I)/216)*CA*CF*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((839*I)/24)*CF^2*Pi*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (1495*CA^2*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/(192*(-1 + z)^2) - 
  (4769*CA*CF*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/(288*(-1 + z)^2) + 
  (125*CF^2*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/(16*(-1 + z)^2) + 
  (((155*I)/288)*CA^2*Pi^3*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (((193*I)/144)*CA*CF*Pi^3*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 + 
  (((7*I)/9)*CF^2*Pi^3*z^2*\[Epsilon]^2*Zeta[3])/(-1 + z)^2 - 
  (35*CA^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + (23*CA*CF*G[0, z]*Zeta[3])/
   (24*(-1 + z)^2) + (35*CA^2*z*G[0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (23*CA*CF*z*G[0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (35*CA^2*z^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (23*CA*CF*z^2*G[0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (2*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/3 - 
  (11*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/(3*(-1 + z)^2) + 
  (17*CA*CF*\[Epsilon]*G[0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (((35*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((23*I)/12)*CA*CF*Pi*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (179*CA^2*z*\[Epsilon]*G[0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (21*CA*CF*z*\[Epsilon]*G[0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (((35*I)/12)*CA^2*Pi*z*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((23*I)/6)*CA*CF*Pi*z*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (11*CA^2*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(3*(-1 + z)^2) + 
  (23*CA*CF*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (((35*I)/24)*CA^2*Pi*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((23*I)/12)*CA*CF*Pi*z^2*\[Epsilon]*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (10*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/9 + ((4*I)/3)*CA*nf*Pi*\[Epsilon]^2*
   G[0, z]*Zeta[3] - (73*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(9*(-1 + z)^2) + 
  (151*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) - 
  (((22*I)/3)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((17*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (463*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (49*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (575*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(36*(-1 + z)^2) - 
  (83*CA*CF*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (((179*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (((21*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^2 - 
  (463*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (49*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (1141*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (23*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (((22*I)/3)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (((23*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(-1 + z)^2 + 
  (463*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (49*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (CA^2*G[1, z]*Zeta[3])/48 + (5*CA*CF*G[1, z]*Zeta[3])/24 + 
  (2*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/3 + (I/24)*CA^2*Pi*\[Epsilon]*G[1, z]*
   Zeta[3] + ((5*I)/12)*CA*CF*Pi*\[Epsilon]*G[1, z]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(3*(-1 + z)^2) + 
  (11*CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (173*CA^2*z*\[Epsilon]*G[1, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]*G[1, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (11*CA^2*z^2*\[Epsilon]*G[1, z]*Zeta[3])/(3*(-1 + z)^2) + 
  (5*CA*CF*z^2*\[Epsilon]*G[1, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (10*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/9 + ((4*I)/3)*CA*nf*Pi*\[Epsilon]^2*
   G[1, z]*Zeta[3] - (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/24 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - 
  (503*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)^2) + 
  (55*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(48*(-1 + z)^2) - 
  (((22*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(16*(-1 + z)^2*z) + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(16*(-1 + z)^2*z) + 
  (521*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(36*(-1 + z)^2) - 
  (23*CA*CF*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (((173*I)/12)*CA^2*Pi*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^2 - 
  (((7*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^2 - 
  (71*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (5*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/(36*(-1 + z)^2) - 
  (1087*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (5*CA*CF*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (((22*I)/3)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (((5*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(-1 + z)^2 + 
  (71*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (5*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(72*(-1 + z)^2) + 
  (CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (7*CA*CF*\[Epsilon]*G[0, 0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (CA^2*z*\[Epsilon]*G[0, 0, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (7*CA*CF*z*\[Epsilon]*G[0, 0, z]*Zeta[3])/(6*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (7*CA*CF*z^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (8*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 + 
  (44*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((7*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (361*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(36*(-1 + z)^2) + 
  (5*CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(4*(-1 + z)^2) - 
  ((I/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((7*I)/3)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (44*CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (7*CA*CF*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  ((I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((7*I)/6)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (17*CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (11*CA*CF*\[Epsilon]*G[0, 1, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (17*CA^2*z*\[Epsilon]*G[0, 1, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (11*CA*CF*z*\[Epsilon]*G[0, 1, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (17*CA^2*z^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (11*CA*CF*z^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (8*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/9 - 
  (44*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (((17*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (1507*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(144*(-1 + z)^2) + 
  (((17*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (((11*I)/6)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (44*CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(9*(-1 + z)^2) + 
  (11*CA*CF*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (((17*I)/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (((11*I)/12)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (13*CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (7*CA*CF*\[Epsilon]*G[1, 0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (13*CA^2*z*\[Epsilon]*G[1, 0, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]*G[1, 0, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (13*CA^2*z^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (7*CA*CF*z^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (8*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 - 
  (44*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(9*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^2) - 
  (((13*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((7*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (713*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(72*(-1 + z)^2) - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(2*(-1 + z)^2) + 
  (((13*I)/3)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (((7*I)/3)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (44*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(9*(-1 + z)^2) + 
  (7*CA*CF*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (((13*I)/6)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (((7*I)/6)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/2 - 
  (11*CA*CF*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 - 
  (8*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/9 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] - 
  ((11*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] + 
  (44*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (713*CA^2*z*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(72*(-1 + z)^2) + 
  (9*CA*CF*z*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (44*CA^2*z^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(9*(-1 + z)^2) - 
  (11*CA*CF*z^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (13*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (13*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(6*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(3*(-1 + z)^2) + 
  (13*CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/(6*(-1 + z)^2) + 
  (31*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (31*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (17*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/(6*(-1 + z)^2) + 
  (31*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (17*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (5*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(4*(-1 + z)^2) - 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (5*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (2*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/(-1 + z)^2 - 
  (19*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/(-1 + z)^2 + 
  (19*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(2*(-1 + z)^2) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(6*(-1 + z)^2) + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (CA*CF*z*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(3*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(2*(-1 + z)^2) + 
  (CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (7*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(2*(-1 + z)^2) - 
  (17*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(6*(-1 + z)^2) - 
  (7*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (17*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/(12*(-1 + z)^2) + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/24 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/24 + 
  (17*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 - (67*CA*CF*Log[q2/\[Mu]2]*Zeta[3])/
   24 + (8*CF^2*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (25*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (5*CF*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((67*I)/12)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((16*I)/3)*CF^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] + 
  (841*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2) - 
  (1117*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (29*CF^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) - 
  (823*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (1081*CA*CF*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(36*(-1 + z)^2) - 
  (29*CF^2*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)^2) + 
  (841*CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2) - 
  (1063*CA*CF*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (29*CF^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) - 
  (959*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/216 + 
  (53*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/54 + 
  (7*nf^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/27 + 
  ((25*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (17*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (67*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (16*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (6013*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2) - 
  (16751*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)^2) + 
  (839*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^2) + 
  (((841*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((1117*I)/36)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((29*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (155*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(288*(-1 + z)^2) + 
  (193*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2) - 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(9*(-1 + z)^2) - 
  (5977*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (4127*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(27*(-1 + z)^2) - 
  (839*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(12*(-1 + z)^2) - 
  (((823*I)/36)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (((1081*I)/18)*CA*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  ((29*I)*CF^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 + 
  (155*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2) - 
  (193*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(72*(-1 + z)^2) + 
  (14*CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(9*(-1 + z)^2) + 
  (5977*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(144*(-1 + z)^2) - 
  (16319*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(216*(-1 + z)^2) + 
  (839*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(24*(-1 + z)^2) + 
  (((841*I)/72)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(-1 + z)^2 - 
  (((1063*I)/36)*CA*CF*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^2 + (((29*I)/2)*CF^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^2 - (155*CA^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/
   (288*(-1 + z)^2) + (193*CA*CF*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*
    Zeta[3])/(144*(-1 + z)^2) - (7*CF^2*Pi^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*
    Zeta[3])/(9*(-1 + z)^2) + (35*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(24*(-1 + z)^2) - (23*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + z)^2) - (35*CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + z)^2) + (23*CA*CF*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + z)^2) + (35*CA^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(24*(-1 + z)^2) - (23*CA*CF*z^2*\[Epsilon]*G[0, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(12*(-1 + z)^2) - 
  (4*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (22*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^2) - 
  (17*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) + 
  (((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^2 - (((23*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(-1 + z)^2 - (179*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + z)^2) + (21*CA*CF*z*\[Epsilon]^2*G[0, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) - 
  (((35*I)/6)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^2 + (((23*I)/3)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(-1 + z)^2 + (22*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(3*(-1 + z)^2) - (23*CA*CF*z^2*\[Epsilon]^2*G[0, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) + 
  (((35*I)/12)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (-1 + z)^2 - (((23*I)/6)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(-1 + z)^2 - (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   24 - (5*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (4*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  ((5*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (22*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^2) - 
  (11*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) - 
  (173*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(12*(-1 + z)^2) + 
  (7*CA*CF*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) + 
  (22*CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^2) - 
  (5*CA*CF*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*(-1 + z)^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) + 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(6*(-1 + z)^2) + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(2*(-1 + z)^2) - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^2) - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*(-1 + z)^2) + 
  (7*CA*CF*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + z)^2) + (17*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (12*(-1 + z)^2) - (11*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + z)^2) - (17*CA^2*z*\[Epsilon]^2*G[0, 1, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(6*(-1 + z)^2) + 
  (11*CA*CF*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + z)^2) + (17*CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(12*(-1 + z)^2) - (11*CA*CF*z^2*\[Epsilon]^2*G[0, 1, z]*
    Log[q2/\[Mu]2]*Zeta[3])/(12*(-1 + z)^2) + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(6*(-1 + z)^2) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(6*(-1 + z)^2) - 
  (13*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^2) + 
  (7*CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/(3*(-1 + z)^2) + 
  (13*CA^2*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/
   (6*(-1 + z)^2) - (7*CA*CF*z^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*
    Zeta[3])/(6*(-1 + z)^2) - CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*
   Zeta[3] + (11*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (17*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 + 
  (67*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (8*CF^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/3 - 
  (25*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  (5*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/36 - 
  ((17*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] + 
  ((67*I)/12)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  ((16*I)/3)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (841*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(144*(-1 + z)^2) + 
  (1117*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + z)^2) - 
  (29*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(4*(-1 + z)^2) + 
  (823*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + z)^2) - 
  (1081*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(36*(-1 + z)^2) + 
  (29*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(2*(-1 + z)^2) - 
  (841*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(144*(-1 + z)^2) + 
  (1063*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(72*(-1 + z)^2) - 
  (29*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/(4*(-1 + z)^2) - 
  (35*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(24*(-1 + z)^2) + 
  (23*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(12*(-1 + z)^2) + 
  (35*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(12*(-1 + z)^2) - 
  (23*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/(6*(-1 + z)^2) - 
  (35*CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/
   (24*(-1 + z)^2) + (23*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*
    Zeta[3])/(12*(-1 + z)^2) + (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*
    Zeta[3])/24 + (5*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/
   12 + (17*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (67*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/36 + 
  (16*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/9 + 
  (2525*CA^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)^2) - 
  (3973*CA*CF*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + z)^2) + 
  (163*CF^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + z)^2) - 
  (2525*CA^2*z*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + z)^2) + 
  (3973*CA*CF*z*\[Epsilon]^2*Zeta[3]^2)/(72*(-1 + z)^2) - 
  (326*CF^2*z*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + z)^2) + 
  (2525*CA^2*z^2*\[Epsilon]^2*Zeta[3]^2)/(288*(-1 + z)^2) - 
  (3973*CA*CF*z^2*\[Epsilon]^2*Zeta[3]^2)/(144*(-1 + z)^2) + 
  (163*CF^2*z^2*\[Epsilon]^2*Zeta[3]^2)/(9*(-1 + z)^2) + 
  (1013*CA^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)^2) - 
  (223*CA*CF*\[Epsilon]*Zeta[5])/(40*(-1 + z)^2) - 
  (23*CF^2*\[Epsilon]*Zeta[5])/(10*(-1 + z)^2) - 
  (1013*CA^2*z*\[Epsilon]*Zeta[5])/(80*(-1 + z)^2) + 
  (223*CA*CF*z*\[Epsilon]*Zeta[5])/(20*(-1 + z)^2) + 
  (23*CF^2*z*\[Epsilon]*Zeta[5])/(5*(-1 + z)^2) + 
  (1013*CA^2*z^2*\[Epsilon]*Zeta[5])/(160*(-1 + z)^2) - 
  (223*CA*CF*z^2*\[Epsilon]*Zeta[5])/(40*(-1 + z)^2) - 
  (23*CF^2*z^2*\[Epsilon]*Zeta[5])/(10*(-1 + z)^2) - 
  (209*CA*nf*\[Epsilon]^2*Zeta[5])/48 + (35*CF*nf*\[Epsilon]^2*Zeta[5])/24 + 
  (343*CA^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + z)^2) + 
  (3523*CA*CF*\[Epsilon]^2*Zeta[5])/(240*(-1 + z)^2) - 
  (231*CF^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + z)^2) + 
  (((1013*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 - 
  (((223*I)/20)*CA*CF*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 - 
  (((23*I)/5)*CF^2*Pi*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 - 
  (893*CA^2*z*\[Epsilon]^2*Zeta[5])/(96*(-1 + z)^2) - 
  (311*CA*CF*z*\[Epsilon]^2*Zeta[5])/(15*(-1 + z)^2) + 
  (231*CF^2*z*\[Epsilon]^2*Zeta[5])/(20*(-1 + z)^2) - 
  (((1013*I)/40)*CA^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 + 
  (((223*I)/10)*CA*CF*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 + 
  (((46*I)/5)*CF^2*Pi*z*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 + 
  (343*CA^2*z^2*\[Epsilon]^2*Zeta[5])/(96*(-1 + z)^2) + 
  (3941*CA*CF*z^2*\[Epsilon]^2*Zeta[5])/(480*(-1 + z)^2) - 
  (231*CF^2*z^2*\[Epsilon]^2*Zeta[5])/(40*(-1 + z)^2) + 
  (((1013*I)/80)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 - 
  (((223*I)/20)*CA*CF*Pi*z^2*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 - 
  (((23*I)/5)*CF^2*Pi*z^2*\[Epsilon]^2*Zeta[5])/(-1 + z)^2 - 
  (97*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)^2) + 
  (43*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[5])/(10*(-1 + z)^2) + 
  (97*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(40*(-1 + z)^2) - 
  (43*CA*CF*z*\[Epsilon]^2*G[0, z]*Zeta[5])/(5*(-1 + z)^2) - 
  (97*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(80*(-1 + z)^2) + 
  (43*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Zeta[5])/(10*(-1 + z)^2) + 
  (51*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)^2) - 
  (6*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[5])/(5*(-1 + z)^2) - 
  (51*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(5*(-1 + z)^2) + 
  (12*CA*CF*z*\[Epsilon]^2*G[1, z]*Zeta[5])/(5*(-1 + z)^2) + 
  (51*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(10*(-1 + z)^2) - 
  (6*CA*CF*z^2*\[Epsilon]^2*G[1, z]*Zeta[5])/(5*(-1 + z)^2) - 
  (1013*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^2) + 
  (223*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)^2) + 
  (23*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(5*(-1 + z)^2) + 
  (1013*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(40*(-1 + z)^2) - 
  (223*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(10*(-1 + z)^2) - 
  (46*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(5*(-1 + z)^2) - 
  (1013*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(80*(-1 + z)^2) + 
  (223*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(20*(-1 + z)^2) + 
  (23*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/(5*(-1 + z)^2)}


==> anc/Split_q2qg_N3LO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(58237*CA*nf^2)/104976 - (143*CF*nf^2)/432 + ((1329119*I)/186624)*CA^3*Pi - 
  ((25255*I)/2304)*CA^2*CF*Pi + ((1927*I)/256)*CA*CF^2*Pi - 
  ((37*I)/32)*CF^3*Pi - ((72121*I)/46656)*CA^2*nf*Pi + 
  ((12647*I)/6912)*CA*CF*nf*Pi - ((39*I)/32)*CF^2*nf*Pi + 
  ((11*I)/729)*CA*nf^2*Pi - (90449*CA^3*Pi^2)/62208 + 
  (280871*CA^2*CF*Pi^2)/62208 - (14035*CA*CF^2*Pi^2)/6912 + 
  (7*CF^3*Pi^2)/96 + (16139*CA^2*nf*Pi^2)/62208 - 
  (55019*CA*CF*nf*Pi^2)/62208 + (229*CF^2*nf*Pi^2)/1728 - 
  (CA*nf^2*Pi^2)/648 + (13*CF*nf^2*Pi^2)/576 - ((277*I)/62208)*CA^3*Pi^3 - 
  ((11701*I)/13824)*CA^2*CF*Pi^3 + ((229*I)/576)*CA*CF^2*Pi^3 + 
  (I/96)*CF^3*Pi^3 + ((4847*I)/124416)*CA^2*nf*Pi^3 + 
  ((445*I)/3456)*CA*CF*nf*Pi^3 - ((7*I)/144)*CF^2*nf*Pi^3 - 
  ((5*I)/2592)*CA*nf^2*Pi^3 + (43811*CA^3*Pi^4)/138240 - 
  (146263*CA^2*CF*Pi^4)/207360 + (10187*CA*CF^2*Pi^4)/41472 + 
  (403*CF^3*Pi^4)/5760 + (511*CA^2*nf*Pi^4)/51840 - 
  (2359*CA*CF*nf*Pi^4)/207360 + (1373*CF^2*nf*Pi^4)/51840 + 
  (461*CA*nf^2*Pi^4)/622080 + (7*CF*nf^2*Pi^4)/8640 - 
  ((2551*I)/73728)*CA^3*Pi^5 + ((1211*I)/11520)*CA^2*CF*Pi^5 - 
  ((377*I)/5760)*CA*CF^2*Pi^5 + (I/120)*CF^3*Pi^5 + 
  ((361*I)/184320)*CA^2*nf*Pi^5 - (I/256)*CA*CF*nf*Pi^5 + 
  (I/720)*CF^2*nf*Pi^5 + (36341*CA^3*Pi^6)/13934592 - 
  (115*CA^2*CF*Pi^6)/6048 + (34127*CA*CF^2*Pi^6)/725760 - 
  (2249*CF^3*Pi^6)/60480 - C4AF/(4*dA*TF) + (C4FF*nf)/(2*dA*TF) - 
  (I*C4AF*Pi)/(dA*TF) + ((2*I)*C4FF*nf*Pi)/(dA*TF) - 
  (19*C4AF*Pi^2)/(48*dA*TF) + (19*C4FF*nf*Pi^2)/(24*dA*TF) - 
  ((I/6)*C4AF*Pi^3)/(dA*TF) + ((I/3)*C4FF*nf*Pi^3)/(dA*TF) - 
  (11*C4AF*Pi^4)/(2880*dA*TF) - (73*C4FF*nf*Pi^4)/(1440*dA*TF) + 
  (((29*I)/960)*C4AF*Pi^5)/(dA*TF) - (703*C4AF*Pi^6)/(45360*dA*TF) - 
  (27896783*CA^3)/(3359232*(-1 + x^(-1))) + 
  (480401*CA^2*CF)/(41472*(-1 + x^(-1))) - 
  (3881*CA*CF^2)/(1536*(-1 + x^(-1))) + (281*CF^3)/(384*(-1 + x^(-1))) + 
  (8099363*CA^2*nf)/(1679616*(-1 + x^(-1))) - 
  (540109*CA*CF*nf)/(124416*(-1 + x^(-1))) + 
  (29*CF^2*nf)/(384*(-1 + x^(-1))) - (2399057*CA^3*Pi^2)/
   (2239488*(-1 + x^(-1))) + (406573*CA^2*CF*Pi^2)/(248832*(-1 + x^(-1))) - 
  (2515*CA*CF^2*Pi^2)/(4608*(-1 + x^(-1))) + 
  (11*CF^3*Pi^2)/(384*(-1 + x^(-1))) + (169115*CA^2*nf*Pi^2)/
   (559872*(-1 + x^(-1))) - (24571*CA*CF*nf*Pi^2)/(62208*(-1 + x^(-1))) + 
  (7*CF^2*nf*Pi^2)/(128*(-1 + x^(-1))) + (2328941*CA^3*Pi^4)/
   (9953280*(-1 + x^(-1))) - (1224547*CA^2*CF*Pi^4)/(1658880*(-1 + x^(-1))) + 
  (1681*CA*CF^2*Pi^4)/(4320*(-1 + x^(-1))) + 
  (41*CF^3*Pi^4)/(1440*(-1 + x^(-1))) + (49397*CA^2*nf*Pi^4)/
   (1658880*(-1 + x^(-1))) - (961*CA*CF*nf*Pi^4)/(51840*(-1 + x^(-1))) + 
  (CF^2*nf*Pi^4)/(80*(-1 + x^(-1))) - (3035483*CA^3*Pi^6)/
   (418037760*(-1 + x^(-1))) + (171323*CA^2*CF*Pi^6)/
   (11612160*(-1 + x^(-1))) + (349*CA*CF^2*Pi^6)/(1451520*(-1 + x^(-1))) - 
  (6427*CF^3*Pi^6)/(362880*(-1 + x^(-1))) + 
  (827*CA^3*Pi^4)/(138240*(-1 + x^(-1))*x^3) - 
  (1079*CA^2*CF*Pi^4)/(46080*(-1 + x^(-1))*x^3) + 
  (1667*CA*CF^2*Pi^4)/(69120*(-1 + x^(-1))*x^3) - 
  (7*CF^3*Pi^4)/(960*(-1 + x^(-1))*x^3) + (91*CA^2*nf*Pi^4)/
   (34560*(-1 + x^(-1))*x^3) - (91*CA*CF*nf*Pi^4)/(11520*(-1 + x^(-1))*x^3) + 
  (91*CF^2*nf*Pi^4)/(17280*(-1 + x^(-1))*x^3) - 
  (827*CA^3*Pi^4)/(138240*x^2) + (1079*CA^2*CF*Pi^4)/(46080*x^2) - 
  (1667*CA*CF^2*Pi^4)/(69120*x^2) + (7*CF^3*Pi^4)/(960*x^2) - 
  (91*CA^2*nf*Pi^4)/(34560*x^2) + (91*CA*CF*nf*Pi^4)/(11520*x^2) - 
  (91*CF^2*nf*Pi^4)/(17280*x^2) - (111431*CA^3)/(10368*(-1 + x^(-1))*x^2) + 
  (480401*CA^2*CF)/(41472*(-1 + x^(-1))*x^2) - 
  (3881*CA*CF^2)/(1536*(-1 + x^(-1))*x^2) + 
  (281*CF^3)/(384*(-1 + x^(-1))*x^2) + (52451*CA^2*nf)/
   (10368*(-1 + x^(-1))*x^2) - (82357*CA*CF*nf)/(20736*(-1 + x^(-1))*x^2) + 
  (29*CF^2*nf)/(384*(-1 + x^(-1))*x^2) - (249*CA^3*Pi^2)/
   (1024*(-1 + x^(-1))*x^2) + (16525*CA^2*CF*Pi^2)/
   (27648*(-1 + x^(-1))*x^2) - (2639*CA*CF^2*Pi^2)/
   (13824*(-1 + x^(-1))*x^2) - (55*CF^3*Pi^2)/(384*(-1 + x^(-1))*x^2) + 
  (259*CA^2*nf*Pi^2)/(4608*(-1 + x^(-1))*x^2) - 
  (3107*CA*CF*nf*Pi^2)/(13824*(-1 + x^(-1))*x^2) + 
  (119*CF^2*nf*Pi^2)/(864*(-1 + x^(-1))*x^2) - 
  (27331*CA^3*Pi^4)/(552960*(-1 + x^(-1))*x^2) + 
  (34361*CA^2*CF*Pi^4)/(184320*(-1 + x^(-1))*x^2) - 
  (12427*CA*CF^2*Pi^4)/(69120*(-1 + x^(-1))*x^2) + 
  (29*CF^3*Pi^4)/(640*(-1 + x^(-1))*x^2) - (113*CA^2*nf*Pi^4)/
   (8640*(-1 + x^(-1))*x^2) + (91*CA*CF*nf*Pi^4)/(2304*(-1 + x^(-1))*x^2) - 
  (91*CF^2*nf*Pi^4)/(3456*(-1 + x^(-1))*x^2) - (239*CA*nf^2)/(432*x) + 
  (143*CF*nf^2)/(432*x) - (((5447*I)/1152)*CA^3*Pi)/x + 
  (((25255*I)/2304)*CA^2*CF*Pi)/x - (((1927*I)/256)*CA*CF^2*Pi)/x + 
  (((37*I)/32)*CF^3*Pi)/x + (((37*I)/36)*CA^2*nf*Pi)/x - 
  (((2411*I)/1152)*CA*CF*nf*Pi)/x + (((39*I)/32)*CF^2*nf*Pi)/x + 
  (3037*CA^3*Pi^2)/(3456*x) - (18971*CA^2*CF*Pi^2)/(6912*x) + 
  (4243*CA*CF^2*Pi^2)/(2304*x) + (CF^3*Pi^2)/(48*x) - 
  (451*CA^2*nf*Pi^2)/(3456*x) + (761*CA*CF*nf*Pi^2)/(1728*x) - 
  (43*CF^2*nf*Pi^2)/(144*x) + (CA*nf^2*Pi^2)/(144*x) - 
  (CF*nf^2*Pi^2)/(576*x) + (((161*I)/4608)*CA^3*Pi^3)/x + 
  (((7*I)/512)*CA^2*CF*Pi^3)/x - (((7*I)/144)*CA*CF^2*Pi^3)/x + 
  (((5*I)/192)*CF^3*Pi^3)/x - (((37*I)/2304)*CA^2*nf*Pi^3)/x + 
  (((7*I)/768)*CA*CF*nf*Pi^3)/x - ((I/288)*CF^2*nf*Pi^3)/x + 
  (1199*CA^3*Pi^4)/(23040*x) - (1837*CA^2*CF*Pi^4)/(7680*x) + 
  (2069*CA*CF^2*Pi^4)/(6912*x) - (691*CF^3*Pi^4)/(5760*x) + 
  (CA^2*nf*Pi^4)/(90*x) - (91*CA*CF*nf*Pi^4)/(2880*x) + 
  (91*CF^2*nf*Pi^4)/(4320*x) + C4AF/(4*dA*TF*x) - (C4FF*nf)/(2*dA*TF*x) + 
  (I*C4AF*Pi)/(dA*TF*x) - ((2*I)*C4FF*nf*Pi)/(dA*TF*x) + 
  (C4AF*Pi^2)/(8*dA*TF*x) - (C4FF*nf*Pi^2)/(4*dA*TF*x) + 
  ((I/16)*C4AF*Pi^3)/(dA*TF*x) - ((I/8)*C4FF*nf*Pi^3)/(dA*TF*x) - 
  (269*C4AF*Pi^4)/(2880*dA*TF*x) + (89*C4FF*nf*Pi^4)/(1440*dA*TF*x) + 
  (64000427*CA^3)/(3359232*(-1 + x^(-1))*x) - 
  (480401*CA^2*CF)/(20736*(-1 + x^(-1))*x) + 
  (3881*CA*CF^2)/(768*(-1 + x^(-1))*x) - (281*CF^3)/(192*(-1 + x^(-1))*x) - 
  (16596425*CA^2*nf)/(1679616*(-1 + x^(-1))*x) + 
  (1034251*CA*CF*nf)/(124416*(-1 + x^(-1))*x) - 
  (29*CF^2*nf)/(192*(-1 + x^(-1))*x) + (735905*CA^3*Pi^2)/
   (559872*(-1 + x^(-1))*x) - (277649*CA^2*CF*Pi^2)/
   (124416*(-1 + x^(-1))*x) + (1273*CA*CF^2*Pi^2)/(1728*(-1 + x^(-1))*x) + 
  (11*CF^3*Pi^2)/(96*(-1 + x^(-1))*x) - (401167*CA^2*nf*Pi^2)/
   (1119744*(-1 + x^(-1))*x) + (77105*CA*CF*nf*Pi^2)/
   (124416*(-1 + x^(-1))*x) - (665*CF^2*nf*Pi^2)/(3456*(-1 + x^(-1))*x) - 
  (1896527*CA^3*Pi^4)/(9953280*(-1 + x^(-1))*x) + 
  (477071*CA^2*CF*Pi^4)/(829440*(-1 + x^(-1))*x) - 
  (2017*CA*CF^2*Pi^4)/(8640*(-1 + x^(-1))*x) - 
  (383*CF^3*Pi^4)/(5760*(-1 + x^(-1))*x) - (32069*CA^2*nf*Pi^4)/
   (1658880*(-1 + x^(-1))*x) - (677*CA*CF*nf*Pi^4)/(51840*(-1 + x^(-1))*x) + 
  (37*CF^2*nf*Pi^4)/(4320*(-1 + x^(-1))*x) + (3035483*CA^3*Pi^6)/
   (418037760*(-1 + x^(-1))*x) - (171323*CA^2*CF*Pi^6)/
   (11612160*(-1 + x^(-1))*x) - (349*CA*CF^2*Pi^6)/
   (1451520*(-1 + x^(-1))*x) + (6427*CF^3*Pi^6)/(362880*(-1 + x^(-1))*x) + 
  ((17*I)/1152)*CA^3*Pi^3*x + ((47*I)/576)*CA^2*CF*Pi^3*x - 
  ((13*I)/288)*CA*CF^2*Pi^3*x - (I/24)*CF^3*Pi^3*x - 
  ((11*I)/1152)*CA^2*nf*Pi^3*x - (I/72)*CA*CF*nf*Pi^3*x + 
  (I/72)*CF^2*nf*Pi^3*x - (41*CA^2*CF*Pi^4*x)/2880 + 
  (41*CA*CF^2*Pi^4*x)/2880 + ((I/16)*C4AF*Pi^3*x)/(dA*TF) - 
  ((I/8)*C4FF*nf*Pi^3*x)/(dA*TF) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) + 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (281*CA^3)/(20736*\[Epsilon]^4) - 
  (CA^2*CF)/(128*\[Epsilon]^4) + (43*CA^2*nf)/(10368*\[Epsilon]^4) - 
  (CA*nf^2)/(1296*\[Epsilon]^4) - (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 + 
  ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + (11*CA^3*Pi^2)/(1536*\[Epsilon]^4) + 
  (CA^2*CF*Pi^2)/(384*\[Epsilon]^4) - CA^3/(128*x*\[Epsilon]^4) + 
  (CA^2*CF)/(128*x*\[Epsilon]^4) - (6517*CA^3)/(62208*\[Epsilon]^3) + 
  (43*CA^2*CF)/(768*\[Epsilon]^3) + (325*CA^2*nf)/(7776*\[Epsilon]^3) - 
  (13*CA*CF*nf)/(1152*\[Epsilon]^3) - (5*CA*nf^2)/(1944*\[Epsilon]^3) - 
  (((227*I)/6912)*CA^3*Pi)/\[Epsilon]^3 + ((I/64)*CA^2*CF*Pi)/\[Epsilon]^3 - 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 + ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (2717*CA^3*Pi^2)/(82944*\[Epsilon]^3) - 
  (55*CA^2*CF*Pi^2)/(2304*\[Epsilon]^3) + (247*CA^2*nf*Pi^2)/
   (41472*\[Epsilon]^3) + (5*CA*CF*nf*Pi^2)/(1152*\[Epsilon]^3) - 
  ((I/1536)*CA^3*Pi^3)/\[Epsilon]^3 - ((I/192)*CA^2*CF*Pi^3)/\[Epsilon]^3 + 
  (43*CA^3)/(768*x*\[Epsilon]^3) - (43*CA^2*CF)/(768*x*\[Epsilon]^3) - 
  (5*CA^2*nf)/(384*x*\[Epsilon]^3) + (5*CA*CF*nf)/(384*x*\[Epsilon]^3) + 
  ((I/64)*CA^3*Pi)/(x*\[Epsilon]^3) - ((I/64)*CA^2*CF*Pi)/(x*\[Epsilon]^3) - 
  (26233*CA^3)/(62208*\[Epsilon]^2) + (451*CA^2*CF)/(2304*\[Epsilon]^2) - 
  (3*CA*CF^2)/(128*\[Epsilon]^2) + (671*CA^2*nf)/(7776*\[Epsilon]^2) + 
  (25*CA*CF*nf)/(864*\[Epsilon]^2) + (CA*nf^2)/(432*\[Epsilon]^2) - 
  (CF*nf^2)/(144*\[Epsilon]^2) + (((799*I)/5184)*CA^3*Pi)/\[Epsilon]^2 + 
  (((11*I)/128)*CA^2*CF*Pi)/\[Epsilon]^2 - (((3*I)/32)*CA*CF^2*Pi)/
   \[Epsilon]^2 - (((1057*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 + 
  ((I/96)*CA*CF*nf*Pi)/\[Epsilon]^2 + (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (9451*CA^3*Pi^2)/(248832*\[Epsilon]^2) - (53*CA^2*CF*Pi^2)/
   (13824*\[Epsilon]^2) + (5*CA*CF^2*Pi^2)/(192*\[Epsilon]^2) - 
  (85*CA^2*nf*Pi^2)/(124416*\[Epsilon]^2) - 
  (7*CA*CF*nf*Pi^2)/(384*\[Epsilon]^2) + (5*CA*nf^2*Pi^2)/
   (5184*\[Epsilon]^2) + (CF*nf^2*Pi^2)/(432*\[Epsilon]^2) + 
  (((77*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((17*I)/384)*CA^2*CF*Pi^3)/
   \[Epsilon]^2 - (((7*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - 
  ((I/192)*CA*CF*nf*Pi^3)/\[Epsilon]^2 + (169*CA^3*Pi^4)/
   (1658880*\[Epsilon]^2) - (17*CA^2*CF*Pi^4)/(7680*\[Epsilon]^2) + 
  (7*CA*CF^2*Pi^4)/(5760*\[Epsilon]^2) + (433*CA^3)/(2304*x*\[Epsilon]^2) - 
  (451*CA^2*CF)/(2304*x*\[Epsilon]^2) + (3*CA*CF^2)/(128*x*\[Epsilon]^2) - 
  (CA^2*nf)/(384*x*\[Epsilon]^2) - (5*CA*CF*nf)/(384*x*\[Epsilon]^2) - 
  (CA*nf^2)/(144*x*\[Epsilon]^2) + (CF*nf^2)/(144*x*\[Epsilon]^2) - 
  ((I/128)*CA^3*Pi)/(x*\[Epsilon]^2) - (((11*I)/128)*CA^2*CF*Pi)/
   (x*\[Epsilon]^2) + (((3*I)/32)*CA*CF^2*Pi)/(x*\[Epsilon]^2) + 
  ((I/64)*CA^2*nf*Pi)/(x*\[Epsilon]^2) - ((I/64)*CA*CF*nf*Pi)/
   (x*\[Epsilon]^2) + (CA^3*Pi^2)/(1536*x*\[Epsilon]^2) + 
  (31*CA^2*CF*Pi^2)/(1536*x*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2)/(48*x*\[Epsilon]^2) - (79289*CA^3)/(559872*\[Epsilon]) - 
  (529*CA^2*CF)/(768*\[Epsilon]) + (13*CA*CF^2)/(256*\[Epsilon]) - 
  (100297*CA^2*nf)/(279936*\[Epsilon]) + (12667*CA*CF*nf)/
   (20736*\[Epsilon]) - (CF^2*nf)/(64*\[Epsilon]) + 
  (1289*CA*nf^2)/(17496*\[Epsilon]) - (25*CF*nf^2)/(432*\[Epsilon]) + 
  (((385*I)/324)*CA^3*Pi)/\[Epsilon] - (((119*I)/192)*CA^2*CF*Pi)/
   \[Epsilon] + (((19*I)/128)*CA*CF^2*Pi)/\[Epsilon] - 
  (((4169*I)/10368)*CA^2*nf*Pi)/\[Epsilon] + (((245*I)/1152)*CA*CF*nf*Pi)/
   \[Epsilon] - ((I/8)*CF^2*nf*Pi)/\[Epsilon] + 
  ((I/72)*CA*nf^2*Pi)/\[Epsilon] - (63845*CA^3*Pi^2)/(746496*\[Epsilon]) + 
  (15377*CA^2*CF*Pi^2)/(27648*\[Epsilon]) - (143*CA*CF^2*Pi^2)/
   (576*\[Epsilon]) - (1213*CA^2*nf*Pi^2)/(46656*\[Epsilon]) - 
  (5531*CA*CF*nf*Pi^2)/(41472*\[Epsilon]) + 
  (17*CF^2*nf*Pi^2)/(576*\[Epsilon]) + (25*CA*nf^2*Pi^2)/(7776*\[Epsilon]) + 
  (5*CF*nf^2*Pi^2)/(648*\[Epsilon]) - (((1955*I)/82944)*CA^3*Pi^3)/
   \[Epsilon] + (((113*I)/2304)*CA^2*CF*Pi^3)/\[Epsilon] - 
  (((11*I)/192)*CA*CF^2*Pi^3)/\[Epsilon] + (((229*I)/41472)*CA^2*nf*Pi^3)/
   \[Epsilon] + (((7*I)/576)*CA*CF*nf*Pi^3)/\[Epsilon] - 
  ((I/1728)*CA*nf^2*Pi^3)/\[Epsilon] - (1003*CA^3*Pi^4)/(663552*\[Epsilon]) + 
  (3187*CA^2*CF*Pi^4)/(138240*\[Epsilon]) - 
  (73*CA*CF^2*Pi^4)/(17280*\[Epsilon]) - (731*CA^2*nf*Pi^4)/
   (1658880*\[Epsilon]) - (CA*CF*nf*Pi^4)/(23040*\[Epsilon]) + 
  (7*CF^2*nf*Pi^4)/(4320*\[Epsilon]) + (((379*I)/110592)*CA^3*Pi^5)/
   \[Epsilon] - ((I/720)*CA^2*CF*Pi^5)/\[Epsilon] - 
  (((11*I)/5760)*CA*CF^2*Pi^5)/\[Epsilon] - (21*CA^3)/(32*x*\[Epsilon]) + 
  (529*CA^2*CF)/(768*x*\[Epsilon]) - (13*CA*CF^2)/(256*x*\[Epsilon]) + 
  (1835*CA^2*nf)/(3456*x*\[Epsilon]) - (113*CA*CF*nf)/(216*x*\[Epsilon]) + 
  (CF^2*nf)/(64*x*\[Epsilon]) - (17*CA*nf^2)/(216*x*\[Epsilon]) + 
  (25*CF*nf^2)/(432*x*\[Epsilon]) - (((187*I)/384)*CA^3*Pi)/(x*\[Epsilon]) + 
  (((119*I)/192)*CA^2*CF*Pi)/(x*\[Epsilon]) - (((19*I)/128)*CA*CF^2*Pi)/
   (x*\[Epsilon]) + (((29*I)/192)*CA^2*nf*Pi)/(x*\[Epsilon]) - 
  (((25*I)/96)*CA*CF*nf*Pi)/(x*\[Epsilon]) + 
  ((I/8)*CF^2*nf*Pi)/(x*\[Epsilon]) + (667*CA^3*Pi^2)/(9216*x*\[Epsilon]) - 
  (2435*CA^2*CF*Pi^2)/(9216*x*\[Epsilon]) + (109*CA*CF^2*Pi^2)/
   (576*x*\[Epsilon]) - (17*CA^2*nf*Pi^2)/(4608*x*\[Epsilon]) + 
  (157*CA*CF*nf*Pi^2)/(4608*x*\[Epsilon]) - 
  (CF^2*nf*Pi^2)/(36*x*\[Epsilon]) + (((5*I)/768)*CA^3*Pi^3)/(x*\[Epsilon]) - 
  (((7*I)/256)*CA^2*CF*Pi^3)/(x*\[Epsilon]) + ((I/48)*CA*CF^2*Pi^3)/
   (x*\[Epsilon]) - ((I/96)*CA^2*CF*Pi^3*x)/\[Epsilon] + 
  ((I/96)*CA*CF^2*Pi^3*x)/\[Epsilon] - (1329119*CA^3*G[0, x])/186624 + 
  (25255*CA^2*CF*G[0, x])/2304 - (1927*CA*CF^2*G[0, x])/256 + 
  (37*CF^3*G[0, x])/32 + (72121*CA^2*nf*G[0, x])/46656 - 
  (12647*CA*CF*nf*G[0, x])/6912 + (39*CF^2*nf*G[0, x])/32 + 
  (CA*nf^2*G[0, x])/27 - (76*CF*nf^2*G[0, x])/729 - 
  ((133*I)/128)*CA^3*Pi*G[0, x] + ((26099*I)/10368)*CA^2*CF*Pi*G[0, x] - 
  ((1861*I)/1152)*CA*CF^2*Pi*G[0, x] - ((3*I)/4)*CF^3*Pi*G[0, x] + 
  ((163*I)/1152)*CA^2*nf*Pi*G[0, x] - ((2251*I)/5184)*CA*CF*nf*Pi*G[0, x] + 
  ((59*I)/144)*CF^2*nf*Pi*G[0, x] - (I/72)*CA*nf^2*Pi*G[0, x] - 
  (12925*CA^3*Pi^2*G[0, x])/31104 + (8705*CA^2*CF*Pi^2*G[0, x])/4608 - 
  (1085*CA*CF^2*Pi^2*G[0, x])/576 - (CF^3*Pi^2*G[0, x])/16 + 
  (6385*CA^2*nf*Pi^2*G[0, x])/124416 - (47*CA*CF*nf*Pi^2*G[0, x])/108 + 
  (37*CF^2*nf*Pi^2*G[0, x])/72 + (5*CF*nf^2*Pi^2*G[0, x])/1296 + 
  ((77*I)/2304)*CA^3*Pi^3*G[0, x] + ((521*I)/2304)*CA^2*CF*Pi^3*G[0, x] + 
  ((5*I)/64)*CF^3*Pi^3*G[0, x] - ((5*I)/144)*CA^2*nf*Pi^3*G[0, x] + 
  ((25*I)/576)*CA*CF*nf*Pi^3*G[0, x] - ((5*I)/96)*CF^2*nf*Pi^3*G[0, x] + 
  (237889*CA^3*Pi^4*G[0, x])/1105920 - (72271*CA^2*CF*Pi^4*G[0, x])/69120 + 
  (41771*CA*CF^2*Pi^4*G[0, x])/34560 - (13*CF^3*Pi^4*G[0, x])/1920 - 
  (4211*CA^2*nf*Pi^4*G[0, x])/552960 + (1139*CA*CF*nf*Pi^4*G[0, x])/34560 - 
  (637*CF^2*nf*Pi^4*G[0, x])/17280 + (I/180)*CA^3*Pi^5*G[0, x] - 
  ((823*I)/46080)*CA^2*CF*Pi^5*G[0, x] + ((17*I)/640)*CA*CF^2*Pi^5*G[0, x] - 
  ((7*I)/480)*CF^3*Pi^5*G[0, x] + (C4AF*G[0, x])/(dA*TF) - 
  (2*C4FF*nf*G[0, x])/(dA*TF) - (((3*I)/16)*C4AF*Pi*G[0, x])/(dA*TF) + 
  (((3*I)/8)*C4FF*nf*Pi*G[0, x])/(dA*TF) + (7*C4AF*Pi^2*G[0, x])/(96*dA*TF) - 
  (25*C4FF*nf*Pi^2*G[0, x])/(48*dA*TF) - (((11*I)/24)*C4AF*Pi^3*G[0, x])/
   (dA*TF) - ((I/12)*C4FF*nf*Pi^3*G[0, x])/(dA*TF) - 
  (29*C4AF*Pi^4*G[0, x])/(480*dA*TF) + (834533*CA^3*G[0, x])/
   (186624*(-1 + x^(-1))^2) - (2019067*CA^2*CF*G[0, x])/
   (186624*(-1 + x^(-1))^2) + (8921*CA*CF^2*G[0, x])/(2304*(-1 + x^(-1))^2) - 
  (31*CF^3*G[0, x])/(128*(-1 + x^(-1))^2) + (11233*CA^3*Pi^2*G[0, x])/
   (31104*(-1 + x^(-1))^2) - (136781*CA^2*CF*Pi^2*G[0, x])/
   (124416*(-1 + x^(-1))^2) + (1373*CA*CF^2*Pi^2*G[0, x])/
   (1728*(-1 + x^(-1))^2) - (31*CF^3*Pi^2*G[0, x])/(384*(-1 + x^(-1))^2) - 
  (76643*CA^3*Pi^4*G[0, x])/(368640*(-1 + x^(-1))^2) + 
  (101941*CA^2*CF*Pi^4*G[0, x])/(110592*(-1 + x^(-1))^2) - 
  (33703*CA*CF^2*Pi^4*G[0, x])/(34560*(-1 + x^(-1))^2) - 
  (47*CF^3*Pi^4*G[0, x])/(640*(-1 + x^(-1))^2) + 
  (55381*CA^2*nf*G[0, x])/(46656*(-1 + x^(-1))) - 
  (446261*CA*CF*nf*G[0, x])/(186624*(-1 + x^(-1))) + 
  (119*CF^2*nf*G[0, x])/(3456*(-1 + x^(-1))) + (3229*CA^3*Pi^2*G[0, x])/
   (3456*(-1 + x^(-1))) - (1819*CA^2*CF*Pi^2*G[0, x])/(1152*(-1 + x^(-1))) - 
  (2287*CA*CF^2*Pi^2*G[0, x])/(3456*(-1 + x^(-1))) + 
  (37*CF^3*Pi^2*G[0, x])/(192*(-1 + x^(-1))) - (23315*CA^2*nf*Pi^2*G[0, x])/
   (124416*(-1 + x^(-1))) + (15305*CA*CF*nf*Pi^2*G[0, x])/
   (62208*(-1 + x^(-1))) + (421*CF^2*nf*Pi^2*G[0, x])/(1728*(-1 + x^(-1))) - 
  (443*CA^3*Pi^4*G[0, x])/(27648*(-1 + x^(-1))) - 
  (251*CA^2*CF*Pi^4*G[0, x])/(4608*(-1 + x^(-1))) + 
  (157*CA*CF^2*Pi^4*G[0, x])/(864*(-1 + x^(-1))) - 
  (CF^3*Pi^4*G[0, x])/(32*(-1 + x^(-1))) - (4211*CA^2*nf*Pi^4*G[0, x])/
   (552960*(-1 + x^(-1))) + (9811*CA*CF*nf*Pi^4*G[0, x])/
   (276480*(-1 + x^(-1))) - (35*CF^2*nf*Pi^4*G[0, x])/(864*(-1 + x^(-1))) - 
  (703*CA^3*Pi^2*G[0, x])/(6912*(-1 + x^(-1))^2*x^4) + 
  (383*CA^2*CF*Pi^2*G[0, x])/(1152*(-1 + x^(-1))^2*x^4) - 
  (425*CA*CF^2*Pi^2*G[0, x])/(1728*(-1 + x^(-1))^2*x^4) + 
  (CF^3*Pi^2*G[0, x])/(48*(-1 + x^(-1))^2*x^4) + 
  (79*CA^3*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*x^4) - 
  (209*CA^2*CF*Pi^4*G[0, x])/(7680*(-1 + x^(-1))^2*x^4) + 
  (83*CA*CF^2*Pi^4*G[0, x])/(1440*(-1 + x^(-1))^2*x^4) - 
  (13*CF^3*Pi^4*G[0, x])/(384*(-1 + x^(-1))^2*x^4) - 
  (5447*CA^3*G[0, x])/(1152*(-1 + x^(-1))^2*x^3) + 
  (11261*CA^2*CF*G[0, x])/(768*(-1 + x^(-1))^2*x^3) - 
  (25985*CA*CF^2*G[0, x])/(2304*(-1 + x^(-1))^2*x^3) + 
  (179*CF^3*G[0, x])/(128*(-1 + x^(-1))^2*x^3) + 
  (983*CA^3*Pi^2*G[0, x])/(1536*(-1 + x^(-1))^2*x^3) - 
  (2857*CA^2*CF*Pi^2*G[0, x])/(1536*(-1 + x^(-1))^2*x^3) + 
  (2317*CA*CF^2*Pi^2*G[0, x])/(2304*(-1 + x^(-1))^2*x^3) + 
  (19*CF^3*Pi^2*G[0, x])/(96*(-1 + x^(-1))^2*x^3) - 
  (377*CA^3*Pi^4*G[0, x])/(23040*(-1 + x^(-1))^2*x^3) + 
  (209*CA^2*CF*Pi^4*G[0, x])/(1280*(-1 + x^(-1))^2*x^3) - 
  (83*CA*CF^2*Pi^4*G[0, x])/(240*(-1 + x^(-1))^2*x^3) + 
  (13*CF^3*Pi^4*G[0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (703*CA^3*Pi^2*G[0, x])/(3456*(-1 + x^(-1))*x^3) - 
  (383*CA^2*CF*Pi^2*G[0, x])/(576*(-1 + x^(-1))*x^3) + 
  (425*CA*CF^2*Pi^2*G[0, x])/(864*(-1 + x^(-1))*x^3) - 
  (CF^3*Pi^2*G[0, x])/(24*(-1 + x^(-1))*x^3) - (151*CA^2*nf*Pi^2*G[0, x])/
   (6912*(-1 + x^(-1))*x^3) + (77*CA*CF*nf*Pi^2*G[0, x])/
   (1152*(-1 + x^(-1))*x^3) - (77*CF^2*nf*Pi^2*G[0, x])/
   (1728*(-1 + x^(-1))*x^3) - (CA^3*Pi^4*G[0, x])/(2304*(-1 + x^(-1))*x^3) - 
  (17*CA^2*CF*Pi^4*G[0, x])/(2304*(-1 + x^(-1))*x^3) + 
  (29*CA*CF^2*Pi^4*G[0, x])/(1152*(-1 + x^(-1))*x^3) - 
  (5*CF^3*Pi^4*G[0, x])/(288*(-1 + x^(-1))*x^3) - 
  (13*C4AF*Pi^2*G[0, x])/(96*dA*TF*(-1 + x^(-1))*x^3) - 
  (703*CA^3*Pi^2*G[0, x])/(6912*x^2) + (383*CA^2*CF*Pi^2*G[0, x])/
   (1152*x^2) - (425*CA*CF^2*Pi^2*G[0, x])/(1728*x^2) + 
  (CF^3*Pi^2*G[0, x])/(48*x^2) + (151*CA^2*nf*Pi^2*G[0, x])/(6912*x^2) - 
  (77*CA*CF*nf*Pi^2*G[0, x])/(1152*x^2) + (77*CF^2*nf*Pi^2*G[0, x])/
   (1728*x^2) - (23*CA^3*Pi^4*G[0, x])/(7680*x^2) + 
  (797*CA^2*CF*Pi^4*G[0, x])/(23040*x^2) - (53*CA*CF^2*Pi^4*G[0, x])/
   (640*x^2) + (59*CF^3*Pi^4*G[0, x])/(1152*x^2) + 
  (13*C4AF*Pi^2*G[0, x])/(96*dA*TF*x^2) + (2599361*CA^3*G[0, x])/
   (186624*(-1 + x^(-1))^2*x^2) - (7491913*CA^2*CF*G[0, x])/
   (186624*(-1 + x^(-1))^2*x^2) + (20297*CA*CF^2*G[0, x])/
   (768*(-1 + x^(-1))^2*x^2) - (389*CF^3*G[0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (18683*CA^3*Pi^2*G[0, x])/(31104*(-1 + x^(-1))^2*x^2) + 
  (192565*CA^2*CF*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^2*x^2) - 
  (1205*CA*CF^2*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (77*CF^3*Pi^2*G[0, x])/(128*(-1 + x^(-1))^2*x^2) - 
  (68371*CA^3*Pi^4*G[0, x])/(368640*(-1 + x^(-1))^2*x^2) + 
  (374273*CA^2*CF*Pi^4*G[0, x])/(552960*(-1 + x^(-1))^2*x^2) - 
  (3155*CA*CF^2*Pi^4*G[0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (121*CF^3*Pi^4*G[0, x])/(320*(-1 + x^(-1))^2*x^2) + 
  (37*CA^2*nf*G[0, x])/(36*(-1 + x^(-1))*x^2) - 
  (1093*CA*CF*nf*G[0, x])/(384*(-1 + x^(-1))*x^2) + 
  (1007*CF^2*nf*G[0, x])/(576*(-1 + x^(-1))*x^2) - 
  (3251*CA^3*Pi^2*G[0, x])/(3456*(-1 + x^(-1))*x^2) + 
  (1597*CA^2*CF*Pi^2*G[0, x])/(576*(-1 + x^(-1))*x^2) - 
  (2801*CA*CF^2*Pi^2*G[0, x])/(1728*(-1 + x^(-1))*x^2) - 
  (17*CF^3*Pi^2*G[0, x])/(96*(-1 + x^(-1))*x^2) + 
  (319*CA^2*nf*Pi^2*G[0, x])/(3456*(-1 + x^(-1))*x^2) - 
  (659*CA*CF*nf*Pi^2*G[0, x])/(2304*(-1 + x^(-1))*x^2) + 
  (671*CF^2*nf*Pi^2*G[0, x])/(3456*(-1 + x^(-1))*x^2) + 
  (CA^3*Pi^4*G[0, x])/(2304*(-1 + x^(-1))*x^2) + 
  (85*CA^2*CF*Pi^4*G[0, x])/(2304*(-1 + x^(-1))*x^2) - 
  (145*CA*CF^2*Pi^4*G[0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (25*CF^3*Pi^4*G[0, x])/(288*(-1 + x^(-1))*x^2) + 
  (C4AF*G[0, x])/(dA*TF*(-1 + x^(-1))*x^2) + (19*C4AF*Pi^2*G[0, x])/
   (96*dA*TF*(-1 + x^(-1))*x^2) - (97*C4AF*Pi^4*G[0, x])/
   (960*dA*TF*(-1 + x^(-1))*x^2) + (5447*CA^3*G[0, x])/(1152*x) - 
  (25255*CA^2*CF*G[0, x])/(2304*x) + (1927*CA*CF^2*G[0, x])/(256*x) - 
  (37*CF^3*G[0, x])/(32*x) - (37*CA^2*nf*G[0, x])/(36*x) + 
  (2411*CA*CF*nf*G[0, x])/(1152*x) - (39*CF^2*nf*G[0, x])/(32*x) + 
  (((287*I)/576)*CA^3*Pi*G[0, x])/x - (((259*I)/384)*CA^2*CF*Pi*G[0, x])/x - 
  (((355*I)/288)*CA*CF^2*Pi*G[0, x])/x + (((45*I)/32)*CF^3*Pi*G[0, x])/x - 
  (((139*I)/1152)*CA^2*nf*Pi*G[0, x])/x + (((71*I)/192)*CA*CF*nf*Pi*G[0, x])/
   x - (((71*I)/288)*CF^2*nf*Pi*G[0, x])/x + (5063*CA^3*Pi^2*G[0, x])/
   (13824*x) - (5945*CA^2*CF*Pi^2*G[0, x])/(4608*x) + 
  (3235*CA*CF^2*Pi^2*G[0, x])/(3456*x) - (11*CF^3*Pi^2*G[0, x])/(192*x) - 
  (643*CA^2*nf*Pi^2*G[0, x])/(6912*x) + (739*CA*CF*nf*Pi^2*G[0, x])/
   (2304*x) - (187*CF^2*nf*Pi^2*G[0, x])/(864*x) + 
  (((83*I)/2304)*CA^3*Pi^3*G[0, x])/x - (((169*I)/768)*CA^2*CF*Pi^3*G[0, x])/
   x + (((13*I)/48)*CA*CF^2*Pi^3*G[0, x])/x - (((5*I)/48)*CF^3*Pi^3*G[0, x])/
   x + ((I/144)*CA^2*nf*Pi^3*G[0, x])/x + (73*CA^3*Pi^4*G[0, x])/(7680*x) - 
  (797*CA^2*CF*Pi^4*G[0, x])/(5760*x) + (53*CA*CF^2*Pi^4*G[0, x])/(160*x) - 
  (59*CF^3*Pi^4*G[0, x])/(288*x) - (C4AF*G[0, x])/(dA*TF*x) + 
  ((I/16)*C4AF*Pi*G[0, x])/(dA*TF*x) - ((I/8)*C4FF*nf*Pi*G[0, x])/(dA*TF*x) + 
  (11*C4AF*Pi^2*G[0, x])/(48*dA*TF*x) + (C4FF*nf*Pi^2*G[0, x])/(6*dA*TF*x) - 
  (((5*I)/24)*C4AF*Pi^3*G[0, x])/(dA*TF*x) + ((I/6)*C4FF*nf*Pi^3*G[0, x])/
   (dA*TF*x) + (97*C4AF*Pi^4*G[0, x])/(960*dA*TF*x) - 
  (318935*CA^3*G[0, x])/(23328*(-1 + x^(-1))^2*x) + 
  (6774557*CA^2*CF*G[0, x])/(186624*(-1 + x^(-1))^2*x) - 
  (14609*CA*CF^2*G[0, x])/(768*(-1 + x^(-1))^2*x) + 
  (241*CF^3*G[0, x])/(128*(-1 + x^(-1))^2*x) - (37169*CA^3*Pi^2*G[0, x])/
   (124416*(-1 + x^(-1))^2*x) + (134269*CA^2*CF*Pi^2*G[0, x])/
   (124416*(-1 + x^(-1))^2*x) - (8333*CA*CF^2*Pi^2*G[0, x])/
   (6912*(-1 + x^(-1))^2*x) + (89*CF^3*Pi^2*G[0, x])/
   (192*(-1 + x^(-1))^2*x) + (74891*CA^3*Pi^4*G[0, x])/
   (184320*(-1 + x^(-1))^2*x) - (479609*CA^2*CF*Pi^4*G[0, x])/
   (276480*(-1 + x^(-1))^2*x) + (29719*CA*CF^2*Pi^4*G[0, x])/
   (17280*(-1 + x^(-1))^2*x) + (271*CF^3*Pi^4*G[0, x])/
   (960*(-1 + x^(-1))^2*x) - (103333*CA^2*nf*G[0, x])/
   (46656*(-1 + x^(-1))*x) + (977459*CA*CF*nf*G[0, x])/
   (186624*(-1 + x^(-1))*x) - (6161*CF^2*nf*G[0, x])/(3456*(-1 + x^(-1))*x) - 
  (197*CA^3*Pi^2*G[0, x])/(1152*(-1 + x^(-1))*x) - 
  (87*CA^2*CF*Pi^2*G[0, x])/(128*(-1 + x^(-1))*x) + 
  (2363*CA*CF^2*Pi^2*G[0, x])/(1152*(-1 + x^(-1))*x) - 
  (19*CF^3*Pi^2*G[0, x])/(192*(-1 + x^(-1))*x) + 
  (16493*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))*x) - 
  (1807*CA*CF*nf*Pi^2*G[0, x])/(31104*(-1 + x^(-1))*x) - 
  (151*CF^2*nf*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x) + 
  (443*CA^3*Pi^4*G[0, x])/(27648*(-1 + x^(-1))*x) + 
  (115*CA^2*CF*Pi^4*G[0, x])/(4608*(-1 + x^(-1))*x) - 
  (35*CA*CF^2*Pi^4*G[0, x])/(432*(-1 + x^(-1))*x) - 
  (11*CF^3*Pi^4*G[0, x])/(288*(-1 + x^(-1))*x) + 
  (4211*CA^2*nf*Pi^4*G[0, x])/(552960*(-1 + x^(-1))*x) - 
  (9811*CA*CF*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))*x) + 
  (35*CF^2*nf*Pi^4*G[0, x])/(864*(-1 + x^(-1))*x) - 
  (C4AF*G[0, x])/(dA*TF*(-1 + x^(-1))*x) - (C4AF*Pi^2*G[0, x])/
   (16*dA*TF*(-1 + x^(-1))*x) + (97*C4AF*Pi^4*G[0, x])/
   (960*dA*TF*(-1 + x^(-1))*x) + (CA^3*Pi^2*x*G[0, x])/384 - 
  (CA^2*CF*Pi^2*x*G[0, x])/128 + (CA*CF^2*Pi^2*x*G[0, x])/192 - 
  (I/48)*CA*CF^2*Pi^3*x*G[0, x] + (I/48)*CF^3*Pi^3*x*G[0, x] - 
  (CA^2*CF*G[0, x])/(64*\[Epsilon]^5) + (11*CA^2*CF*G[0, x])/
   (128*\[Epsilon]^4) - (CA*CF*nf*G[0, x])/(64*\[Epsilon]^4) + 
  ((I/32)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^4 + (227*CA^2*CF*G[0, x])/
   (3456*\[Epsilon]^3) - (CA*CF^2*G[0, x])/(32*\[Epsilon]^3) + 
  (43*CA*CF*nf*G[0, x])/(1728*\[Epsilon]^3) - 
  (CF*nf^2*G[0, x])/(216*\[Epsilon]^3) - (((11*I)/96)*CA^2*CF*Pi*G[0, x])/
   \[Epsilon]^3 + ((I/48)*CA*CF*nf*Pi*G[0, x])/\[Epsilon]^3 + 
  (3*CA^2*CF*Pi^2*G[0, x])/(256*\[Epsilon]^3) + 
  (CA*CF^2*Pi^2*G[0, x])/(96*\[Epsilon]^3) - 
  (CA^2*CF*G[0, x])/(32*x*\[Epsilon]^3) + (CA*CF^2*G[0, x])/
   (32*x*\[Epsilon]^3) + (CA^3*G[0, x])/(24*\[Epsilon]^2) - 
  (2759*CA^2*CF*G[0, x])/(5184*\[Epsilon]^2) + 
  (13*CA*CF^2*G[0, x])/(64*\[Epsilon]^2) + (CA^2*nf*G[0, x])/
   (192*\[Epsilon]^2) + (1003*CA*CF*nf*G[0, x])/(5184*\[Epsilon]^2) - 
  (CF^2*nf*G[0, x])/(48*\[Epsilon]^2) - (5*CF*nf^2*G[0, x])/
   (324*\[Epsilon]^2) + ((I/64)*CA^3*Pi*G[0, x])/\[Epsilon]^2 - 
  (((197*I)/576)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, x])/\[Epsilon]^2 + 
  (((5*I)/144)*CA*CF*nf*Pi*G[0, x])/\[Epsilon]^2 + 
  (3*CA^3*Pi^2*G[0, x])/(128*\[Epsilon]^2) - (725*CA^2*CF*Pi^2*G[0, x])/
   (13824*\[Epsilon]^2) - (11*CA*CF^2*Pi^2*G[0, x])/(192*\[Epsilon]^2) + 
  (7*CA*CF*nf*Pi^2*G[0, x])/(6912*\[Epsilon]^2) + 
  (CF^2*nf*Pi^2*G[0, x])/(96*\[Epsilon]^2) + ((I/384)*CA^2*CF*Pi^3*G[0, x])/
   \[Epsilon]^2 - ((I/96)*CA*CF^2*Pi^3*G[0, x])/\[Epsilon]^2 + 
  (7*CA^2*CF*G[0, x])/(64*x*\[Epsilon]^2) - (7*CA*CF^2*G[0, x])/
   (64*x*\[Epsilon]^2) - (CA*CF*nf*G[0, x])/(32*x*\[Epsilon]^2) + 
  (CF^2*nf*G[0, x])/(32*x*\[Epsilon]^2) - ((I/64)*CA^3*Pi*G[0, x])/
   (x*\[Epsilon]^2) + (((5*I)/64)*CA^2*CF*Pi*G[0, x])/(x*\[Epsilon]^2) - 
  ((I/16)*CA*CF^2*Pi*G[0, x])/(x*\[Epsilon]^2) - 
  (11*CA^3*G[0, x])/(288*\[Epsilon]) - (1369*CA^2*CF*G[0, x])/
   (648*\[Epsilon]) + (71*CA*CF^2*G[0, x])/(96*\[Epsilon]) - 
  (3*CF^3*G[0, x])/(64*\[Epsilon]) + (7*CA^2*nf*G[0, x])/(192*\[Epsilon]) + 
  (2819*CA*CF*nf*G[0, x])/(5184*\[Epsilon]) + 
  (43*CF^2*nf*G[0, x])/(576*\[Epsilon]) + (CA*nf^2*G[0, x])/
   (144*\[Epsilon]) - (CF*nf^2*G[0, x])/(24*\[Epsilon]) - 
  (((5*I)/48)*CA^3*Pi*G[0, x])/\[Epsilon] - (((89*I)/864)*CA^2*CF*Pi*G[0, x])/
   \[Epsilon] - (((5*I)/96)*CA*CF^2*Pi*G[0, x])/\[Epsilon] - 
  (((3*I)/16)*CF^3*Pi*G[0, x])/\[Epsilon] + ((I/96)*CA^2*nf*Pi*G[0, x])/
   \[Epsilon] - (((43*I)/864)*CA*CF*nf*Pi*G[0, x])/\[Epsilon] + 
  ((I/12)*CF^2*nf*Pi*G[0, x])/\[Epsilon] - (3*CA^3*Pi^2*G[0, x])/
   (64*\[Epsilon]) + (767*CA^2*CF*Pi^2*G[0, x])/(41472*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, x])/(1152*\[Epsilon]) + (5*CF^3*Pi^2*G[0, x])/
   (96*\[Epsilon]) + (CA^2*nf*Pi^2*G[0, x])/(32*\[Epsilon]) - 
  (1525*CA*CF*nf*Pi^2*G[0, x])/(20736*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*G[0, x])/(288*\[Epsilon]) + (CF*nf^2*Pi^2*G[0, x])/
   (864*\[Epsilon]) - (((5*I)/128)*CA^3*Pi^3*G[0, x])/\[Epsilon] + 
  (((41*I)/384)*CA^2*CF*Pi^3*G[0, x])/\[Epsilon] - 
  ((I/192)*CA*CF*nf*Pi^3*G[0, x])/\[Epsilon] - (2807*CA^2*CF*Pi^4*G[0, x])/
   (276480*\[Epsilon]) + (7*CA*CF^2*Pi^4*G[0, x])/(1440*\[Epsilon]) + 
  (7*CF^3*Pi^4*G[0, x])/(2880*\[Epsilon]) + (163*CA^2*CF*G[0, x])/
   (192*x*\[Epsilon]) - (83*CA*CF^2*G[0, x])/(96*x*\[Epsilon]) + 
  (3*CF^3*G[0, x])/(64*x*\[Epsilon]) - (17*CA*CF*nf*G[0, x])/
   (96*x*\[Epsilon]) + (7*CF^2*nf*G[0, x])/(48*x*\[Epsilon]) + 
  (((13*I)/192)*CA^3*Pi*G[0, x])/(x*\[Epsilon]) - 
  (((3*I)/64)*CA^2*CF*Pi*G[0, x])/(x*\[Epsilon]) - 
  (((5*I)/24)*CA*CF^2*Pi*G[0, x])/(x*\[Epsilon]) + 
  (((3*I)/16)*CF^3*Pi*G[0, x])/(x*\[Epsilon]) - 
  ((I/48)*CA^2*nf*Pi*G[0, x])/(x*\[Epsilon]) + ((I/16)*CA*CF*nf*Pi*G[0, x])/
   (x*\[Epsilon]) - ((I/24)*CF^2*nf*Pi*G[0, x])/(x*\[Epsilon]) - 
  (CA^3*Pi^2*G[0, x])/(32*x*\[Epsilon]) + (31*CA^2*CF*Pi^2*G[0, x])/
   (384*x*\[Epsilon]) - (CA*CF^2*Pi^2*G[0, x])/(128*x*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, x])/(24*x*\[Epsilon]) + (1329119*CA^3*G[1, x])/186624 - 
  (25255*CA^2*CF*G[1, x])/2304 + (1927*CA*CF^2*G[1, x])/256 - 
  (37*CF^3*G[1, x])/32 - (72121*CA^2*nf*G[1, x])/46656 + 
  (12647*CA*CF*nf*G[1, x])/6912 - (39*CF^2*nf*G[1, x])/32 + 
  (11*CA*nf^2*G[1, x])/729 - ((8633*I)/3456)*CA^3*Pi*G[1, x] + 
  ((379*I)/1152)*CA^2*CF*Pi*G[1, x] - ((5*I)/128)*CA*CF^2*Pi*G[1, x] + 
  (I/32)*CF^3*Pi*G[1, x] + ((3605*I)/3456)*CA^2*nf*Pi*G[1, x] - 
  ((499*I)/1152)*CA*CF*nf*Pi*G[1, x] + ((5*I)/16)*CF^2*nf*Pi*G[1, x] - 
  (I/24)*CA*nf^2*Pi*G[1, x] - (5029*CA^3*Pi^2*G[1, x])/62208 - 
  (20939*CA^2*CF*Pi^2*G[1, x])/13824 + (599*CA*CF^2*Pi^2*G[1, x])/384 + 
  (CF^3*Pi^2*G[1, x])/3 + (32525*CA^2*nf*Pi^2*G[1, x])/124416 + 
  (359*CA*CF*nf*Pi^2*G[1, x])/1152 - (23*CF^2*nf*Pi^2*G[1, x])/48 - 
  (35*CA*nf^2*Pi^2*G[1, x])/864 + (5*CF*nf^2*Pi^2*G[1, x])/216 - 
  ((1913*I)/27648)*CA^3*Pi^3*G[1, x] - ((661*I)/3456)*CA^2*CF*Pi^3*G[1, x] + 
  ((209*I)/384)*CA*CF^2*Pi^3*G[1, x] - ((55*I)/192)*CF^3*Pi^3*G[1, x] - 
  ((869*I)/13824)*CA^2*nf*Pi^3*G[1, x] - ((121*I)/1728)*CA*CF*nf*Pi^3*
   G[1, x] + ((5*I)/96)*CF^2*nf*Pi^3*G[1, x] + (I/64)*CA*nf^2*Pi^3*G[1, x] - 
  (37697*CA^3*Pi^4*G[1, x])/1105920 - (1421*CA^2*CF*Pi^4*G[1, x])/15360 + 
  (29*CA*CF^2*Pi^4*G[1, x])/128 - (15*CF^3*Pi^4*G[1, x])/128 + 
  (11827*CA^2*nf*Pi^4*G[1, x])/552960 - (551*CA*CF*nf*Pi^4*G[1, x])/23040 + 
  (13*CF^2*nf*Pi^4*G[1, x])/960 + ((20443*I)/552960)*CA^3*Pi^5*G[1, x] - 
  ((1421*I)/11520)*CA^2*CF*Pi^5*G[1, x] + ((49*I)/360)*CA*CF^2*Pi^5*G[1, x] - 
  ((13*I)/240)*CF^3*Pi^5*G[1, x] - (C4AF*G[1, x])/(dA*TF) + 
  (2*C4FF*nf*G[1, x])/(dA*TF) + (((5*I)/8)*C4AF*Pi*G[1, x])/(dA*TF) - 
  (((5*I)/4)*C4FF*nf*Pi*G[1, x])/(dA*TF) + (25*C4AF*Pi^2*G[1, x])/
   (96*dA*TF) - (7*C4FF*nf*Pi^2*G[1, x])/(48*dA*TF) + 
  ((I/2)*C4AF*Pi^3*G[1, x])/(dA*TF) - (37*C4AF*Pi^4*G[1, x])/(320*dA*TF) - 
  (((11*I)/720)*C4AF*Pi^5*G[1, x])/(dA*TF) + (703*CA^3*Pi^2*G[1, x])/
   (2304*x^2) - (383*CA^2*CF*Pi^2*G[1, x])/(384*x^2) + 
  (425*CA*CF^2*Pi^2*G[1, x])/(576*x^2) - (CF^3*Pi^2*G[1, x])/(16*x^2) - 
  (151*CA^2*nf*Pi^2*G[1, x])/(2304*x^2) + (77*CA*CF*nf*Pi^2*G[1, x])/
   (384*x^2) - (77*CF^2*nf*Pi^2*G[1, x])/(576*x^2) + 
  (((5*I)/1152)*CA^3*Pi^3*G[1, x])/x^2 - ((I/32)*CA^2*CF*Pi^3*G[1, x])/x^2 + 
  (((115*I)/1152)*CA*CF^2*Pi^3*G[1, x])/x^2 - 
  (((13*I)/192)*CF^3*Pi^3*G[1, x])/x^2 + (((5*I)/576)*CA^2*nf*Pi^3*G[1, x])/
   x^2 - (((5*I)/192)*CA*CF*nf*Pi^3*G[1, x])/x^2 + 
  (((5*I)/288)*CF^2*nf*Pi^3*G[1, x])/x^2 + (15*CA^3*Pi^4*G[1, x])/(512*x^2) - 
  (2929*CA^2*CF*Pi^4*G[1, x])/(23040*x^2) + (577*CA*CF^2*Pi^4*G[1, x])/
   (3840*x^2) - (43*CF^3*Pi^4*G[1, x])/(720*x^2) + 
  (CA^2*nf*Pi^4*G[1, x])/(480*x^2) + (13*C4AF*Pi^2*G[1, x])/(32*dA*TF*x^2) - 
  (C4FF*nf*Pi^2*G[1, x])/(16*dA*TF*x^2) - ((I/8)*C4AF*Pi^3*G[1, x])/
   (dA*TF*x^2) - (7*C4AF*Pi^4*G[1, x])/(80*dA*TF*x^2) + 
  (C4FF*nf*Pi^4*G[1, x])/(20*dA*TF*x^2) - (5447*CA^3*G[1, x])/(1152*x) + 
  (25255*CA^2*CF*G[1, x])/(2304*x) - (1927*CA*CF^2*G[1, x])/(256*x) + 
  (37*CF^3*G[1, x])/(32*x) + (37*CA^2*nf*G[1, x])/(36*x) - 
  (2411*CA*CF*nf*G[1, x])/(1152*x) + (39*CF^2*nf*G[1, x])/(32*x) + 
  (((227*I)/576)*CA^3*Pi*G[1, x])/x - (((379*I)/1152)*CA^2*CF*Pi*G[1, x])/x + 
  (((5*I)/128)*CA*CF^2*Pi*G[1, x])/x - ((I/32)*CF^3*Pi*G[1, x])/x - 
  (((167*I)/576)*CA^2*nf*Pi*G[1, x])/x + (((83*I)/144)*CA*CF*nf*Pi*G[1, x])/
   x - (((5*I)/16)*CF^2*nf*Pi*G[1, x])/x - (6265*CA^3*Pi^2*G[1, x])/
   (4608*x) + (19049*CA^2*CF*Pi^2*G[1, x])/(4608*x) - 
  (715*CA*CF^2*Pi^2*G[1, x])/(288*x) - (13*CF^3*Pi^2*G[1, x])/(48*x) + 
  (647*CA^2*nf*Pi^2*G[1, x])/(2304*x) - (2083*CA*CF*nf*Pi^2*G[1, x])/
   (2304*x) + (89*CF^2*nf*Pi^2*G[1, x])/(144*x) + 
  (((7*I)/1152)*CA^3*Pi^3*G[1, x])/x + (((133*I)/384)*CA^2*CF*Pi^3*G[1, x])/
   x - (((193*I)/288)*CA*CF^2*Pi^3*G[1, x])/x + 
  (((17*I)/48)*CF^3*Pi^3*G[1, x])/x - (((23*I)/576)*CA^2*nf*Pi^3*G[1, x])/x + 
  (((5*I)/48)*CA*CF*nf*Pi^3*G[1, x])/x - (((5*I)/72)*CF^2*nf*Pi^3*G[1, x])/
   x - (1397*CA^3*Pi^4*G[1, x])/(11520*x) + (2497*CA^2*CF*Pi^4*G[1, x])/
   (5760*x) - (481*CA*CF^2*Pi^4*G[1, x])/(960*x) + 
  (17*CF^3*Pi^4*G[1, x])/(90*x) - (CA^2*nf*Pi^4*G[1, x])/(480*x) + 
  (C4AF*G[1, x])/(dA*TF*x) - (2*C4FF*nf*G[1, x])/(dA*TF*x) - 
  (((5*I)/8)*C4AF*Pi*G[1, x])/(dA*TF*x) + (((5*I)/4)*C4FF*nf*Pi*G[1, x])/
   (dA*TF*x) - (2*C4AF*Pi^2*G[1, x])/(3*dA*TF*x) + 
  (5*C4FF*nf*Pi^2*G[1, x])/(24*dA*TF*x) - (((3*I)/8)*C4AF*Pi^3*G[1, x])/
   (dA*TF*x) + (107*C4AF*Pi^4*G[1, x])/(480*dA*TF*x) - 
  (C4FF*nf*Pi^4*G[1, x])/(20*dA*TF*x) - (CA^3*Pi^2*x*G[1, x])/384 + 
  (CA^2*CF*Pi^2*x*G[1, x])/128 - (CA*CF^2*Pi^2*x*G[1, x])/192 + 
  (I/48)*CA^2*CF*Pi^3*x*G[1, x] - (I/48)*CA*CF^2*Pi^3*x*G[1, x] + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (11*CA^3*G[1, x])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, x])/(128*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[1, x])/
   \[Epsilon]^4 - (227*CA^3*G[1, x])/(6912*\[Epsilon]^3) + 
  (CA^2*CF*G[1, x])/(64*\[Epsilon]^3) - (43*CA^2*nf*G[1, x])/
   (3456*\[Epsilon]^3) + (CA*nf^2*G[1, x])/(432*\[Epsilon]^3) + 
  (((33*I)/256)*CA^3*Pi*G[1, x])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (37*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) - 
  (CA^2*CF*Pi^2*G[1, x])/(384*\[Epsilon]^3) + 
  (CA^3*G[1, x])/(64*x*\[Epsilon]^3) - (CA^2*CF*G[1, x])/
   (64*x*\[Epsilon]^3) + (799*CA^3*G[1, x])/(5184*\[Epsilon]^2) + 
  (11*CA^2*CF*G[1, x])/(128*\[Epsilon]^2) - (3*CA*CF^2*G[1, x])/
   (32*\[Epsilon]^2) - (1057*CA^2*nf*G[1, x])/(10368*\[Epsilon]^2) + 
  (CA*CF*nf*G[1, x])/(96*\[Epsilon]^2) + (5*CA*nf^2*G[1, x])/
   (648*\[Epsilon]^2) + (((191*I)/2304)*CA^3*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*CF*Pi*G[1, x])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (3521*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) + (31*CA^2*CF*Pi^2*G[1, x])/(768*\[Epsilon]^2) - 
  (3*CA*CF^2*Pi^2*G[1, x])/(64*\[Epsilon]^2) - (379*CA^2*nf*Pi^2*G[1, x])/
   (13824*\[Epsilon]^2) + (CA*CF*nf*Pi^2*G[1, x])/(384*\[Epsilon]^2) + 
  (((43*I)/1536)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 - 
  ((I/64)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon]^2 - 
  (CA^3*Pi^2*G[1, x])/(128*x^2*\[Epsilon]^2) + (3*CA^2*CF*Pi^2*G[1, x])/
   (128*x^2*\[Epsilon]^2) - (CA*CF^2*Pi^2*G[1, x])/(64*x^2*\[Epsilon]^2) - 
  (CA^3*G[1, x])/(128*x*\[Epsilon]^2) - (11*CA^2*CF*G[1, x])/
   (128*x*\[Epsilon]^2) + (3*CA*CF^2*G[1, x])/(32*x*\[Epsilon]^2) + 
  (CA^2*nf*G[1, x])/(64*x*\[Epsilon]^2) - (CA*CF*nf*G[1, x])/
   (64*x*\[Epsilon]^2) - ((I/32)*CA^3*Pi*G[1, x])/(x*\[Epsilon]^2) + 
  ((I/32)*CA^2*CF*Pi*G[1, x])/(x*\[Epsilon]^2) + 
  (CA^3*Pi^2*G[1, x])/(32*x*\[Epsilon]^2) - (3*CA^2*CF*Pi^2*G[1, x])/
   (32*x*\[Epsilon]^2) + (CA*CF^2*Pi^2*G[1, x])/(16*x*\[Epsilon]^2) + 
  (385*CA^3*G[1, x])/(324*\[Epsilon]) - (119*CA^2*CF*G[1, x])/
   (192*\[Epsilon]) + (19*CA*CF^2*G[1, x])/(128*\[Epsilon]) - 
  (4169*CA^2*nf*G[1, x])/(10368*\[Epsilon]) + (245*CA*CF*nf*G[1, x])/
   (1152*\[Epsilon]) - (CF^2*nf*G[1, x])/(8*\[Epsilon]) + 
  (CA*nf^2*G[1, x])/(72*\[Epsilon]) - (((1049*I)/3456)*CA^3*Pi*G[1, x])/
   \[Epsilon] - (((49*I)/96)*CA^2*CF*Pi*G[1, x])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, x])/\[Epsilon] + 
  (((967*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] - 
  ((I/192)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[1, x])/
   \[Epsilon] + (2137*CA^3*Pi^2*G[1, x])/(82944*\[Epsilon]) + 
  (11*CA^2*CF*Pi^2*G[1, x])/(192*\[Epsilon]) + (11*CA*CF^2*Pi^2*G[1, x])/
   (96*\[Epsilon]) + (2353*CA^2*nf*Pi^2*G[1, x])/(41472*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*G[1, x])/(1152*\[Epsilon]) - (CF^2*nf*Pi^2*G[1, x])/
   (16*\[Epsilon]) - (7*CA*nf^2*Pi^2*G[1, x])/(576*\[Epsilon]) + 
  (CF*nf^2*Pi^2*G[1, x])/(144*\[Epsilon]) - 
  (((2005*I)/9216)*CA^3*Pi^3*G[1, x])/\[Epsilon] + 
  (((11*I)/144)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon] + 
  (((5*I)/64)*CA*CF^2*Pi^3*G[1, x])/\[Epsilon] + 
  (((215*I)/4608)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] - 
  (((17*I)/576)*CA*CF*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (3043*CA^3*Pi^4*G[1, x])/(110592*\[Epsilon]) - 
  (731*CA^2*CF*Pi^4*G[1, x])/(23040*\[Epsilon]) + 
  (CA*CF^2*Pi^4*G[1, x])/(144*\[Epsilon]) + (13*CA^3*Pi^2*G[1, x])/
   (384*x^2*\[Epsilon]) - (13*CA^2*CF*Pi^2*G[1, x])/(128*x^2*\[Epsilon]) + 
  (13*CA*CF^2*Pi^2*G[1, x])/(192*x^2*\[Epsilon]) - 
  (CA^2*nf*Pi^2*G[1, x])/(96*x^2*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*G[1, x])/(32*x^2*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[1, x])/(48*x^2*\[Epsilon]) + 
  (((5*I)/384)*CA^3*Pi^3*G[1, x])/(x^2*\[Epsilon]) - 
  (((5*I)/128)*CA^2*CF*Pi^3*G[1, x])/(x^2*\[Epsilon]) + 
  (((5*I)/192)*CA*CF^2*Pi^3*G[1, x])/(x^2*\[Epsilon]) - 
  (187*CA^3*G[1, x])/(384*x*\[Epsilon]) + (119*CA^2*CF*G[1, x])/
   (192*x*\[Epsilon]) - (19*CA*CF^2*G[1, x])/(128*x*\[Epsilon]) + 
  (29*CA^2*nf*G[1, x])/(192*x*\[Epsilon]) - (25*CA*CF*nf*G[1, x])/
   (96*x*\[Epsilon]) + (CF^2*nf*G[1, x])/(8*x*\[Epsilon]) - 
  (((13*I)/96)*CA^3*Pi*G[1, x])/(x*\[Epsilon]) + 
  (((49*I)/96)*CA^2*CF*Pi*G[1, x])/(x*\[Epsilon]) - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, x])/(x*\[Epsilon]) - 
  ((I/48)*CA^2*nf*Pi*G[1, x])/(x*\[Epsilon]) + ((I/48)*CA*CF*nf*Pi*G[1, x])/
   (x*\[Epsilon]) - (89*CA^3*Pi^2*G[1, x])/(768*x*\[Epsilon]) + 
  (75*CA^2*CF*Pi^2*G[1, x])/(256*x*\[Epsilon]) - 
  (17*CA*CF^2*Pi^2*G[1, x])/(96*x*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[1, x])/(24*x*\[Epsilon]) - (CA*CF*nf*Pi^2*G[1, x])/
   (8*x*\[Epsilon]) + (CF^2*nf*Pi^2*G[1, x])/(12*x*\[Epsilon]) - 
  (((5*I)/96)*CA^3*Pi^3*G[1, x])/(x*\[Epsilon]) + 
  (((5*I)/32)*CA^2*CF*Pi^3*G[1, x])/(x*\[Epsilon]) - 
  (((5*I)/48)*CA*CF^2*Pi^3*G[1, x])/(x*\[Epsilon]) - 
  (9157*CA^3*G[0, 0, x])/2592 + (29981*CA^2*CF*G[0, 0, x])/3456 - 
  (553*CA*CF^2*G[0, 0, x])/192 + (111*CF^3*G[0, 0, x])/64 - 
  (17*CA^2*nf*G[0, 0, x])/576 + (CA*CF*nf*G[0, 0, x])/6 - 
  (1079*CF^2*nf*G[0, 0, x])/2592 + (CA*nf^2*G[0, 0, x])/72 - 
  ((241*I)/128)*CA^3*Pi*G[0, 0, x] + ((1459*I)/384)*CA^2*CF*Pi*G[0, 0, x] - 
  ((1345*I)/384)*CA*CF^2*Pi*G[0, 0, x] + ((5*I)/32)*CF^3*Pi*G[0, 0, x] + 
  ((67*I)/128)*CA^2*nf*Pi*G[0, 0, x] - ((115*I)/96)*CA*CF*nf*Pi*G[0, 0, x] + 
  ((91*I)/96)*CF^2*nf*Pi*G[0, 0, x] + (24637*CA^3*Pi^2*G[0, 0, x])/27648 - 
  (25495*CA^2*CF*Pi^2*G[0, 0, x])/13824 - (353*CA*CF^2*Pi^2*G[0, 0, x])/576 + 
  (55*CF^3*Pi^2*G[0, 0, x])/64 + (CA^2*nf*Pi^2*G[0, 0, x])/288 + 
  (CA*CF*nf*Pi^2*G[0, 0, x])/96 + (5*CF^2*nf*Pi^2*G[0, 0, x])/72 + 
  ((11*I)/256)*CA^3*Pi^3*G[0, 0, x] - ((23*I)/128)*CA^2*CF*Pi^3*G[0, 0, x] + 
  ((33*I)/128)*CA*CF^2*Pi^3*G[0, 0, x] - ((7*I)/32)*CF^3*Pi^3*G[0, 0, x] + 
  (2333*CA^3*Pi^4*G[0, 0, x])/184320 - (7319*CA^2*CF*Pi^4*G[0, 0, x])/92160 + 
  (271*CA*CF^2*Pi^4*G[0, 0, x])/1440 - (23*CF^3*Pi^4*G[0, 0, x])/160 - 
  (3*C4AF*G[0, 0, x])/(8*dA*TF) + (3*C4FF*nf*G[0, 0, x])/(4*dA*TF) - 
  (((5*I)/16)*C4AF*Pi*G[0, 0, x])/(dA*TF) - ((I/8)*C4FF*nf*Pi*G[0, 0, x])/
   (dA*TF) + (13*C4AF*Pi^2*G[0, 0, x])/(12*dA*TF) + 
  (C4FF*nf*Pi^2*G[0, 0, x])/(12*dA*TF) + (38383*CA^3*G[0, 0, x])/
   (10368*(-1 + x^(-1))^2) - (31367*CA^2*CF*G[0, 0, x])/
   (3456*(-1 + x^(-1))^2) + (36209*CA*CF^2*G[0, 0, x])/
   (10368*(-1 + x^(-1))^2) - (19*CF^3*G[0, 0, x])/(64*(-1 + x^(-1))^2) + 
  (2377*CA^3*Pi^2*G[0, 0, x])/(9216*(-1 + x^(-1))^2) - 
  (12743*CA^2*CF*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^2) + 
  (3121*CA*CF^2*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2) - 
  (35*CF^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2) + 
  (169*CA^3*Pi^4*G[0, 0, x])/(61440*(-1 + x^(-1))^2) + 
  (853*CA^2*CF*Pi^4*G[0, 0, x])/(30720*(-1 + x^(-1))^2) - 
  (2177*CA*CF^2*Pi^4*G[0, 0, x])/(23040*(-1 + x^(-1))^2) + 
  (161*CF^3*Pi^4*G[0, 0, x])/(2880*(-1 + x^(-1))^2) + 
  (7309*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))) - 
  (3437*CA^2*CF*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))) + 
  (737*CA*CF^2*Pi^2*G[0, 0, x])/(432*(-1 + x^(-1))) + 
  (CF^3*Pi^2*G[0, 0, x])/(16*(-1 + x^(-1))) + (71*CA^3*Pi^4*G[0, 0, x])/
   (4608*(-1 + x^(-1))) - (119*CA^2*CF*Pi^4*G[0, 0, x])/
   (2304*(-1 + x^(-1))) + (61*CA*CF^2*Pi^4*G[0, 0, x])/(576*(-1 + x^(-1))) - 
  (29*CF^3*Pi^4*G[0, 0, x])/(288*(-1 + x^(-1))) - 
  (7*CA^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x^4) + 
  (19*CA^2*CF*Pi^2*G[0, 0, x])/(128*(-1 + x^(-1))^2*x^4) - 
  (11*CA*CF^2*Pi^2*G[0, 0, x])/(64*(-1 + x^(-1))^2*x^4) + 
  (CF^3*Pi^2*G[0, 0, x])/(16*(-1 + x^(-1))^2*x^4) - 
  (529*CA^3*G[0, 0, x])/(288*(-1 + x^(-1))^2*x^3) + 
  (2707*CA^2*CF*G[0, 0, x])/(384*(-1 + x^(-1))^2*x^3) - 
  (9515*CA*CF^2*G[0, 0, x])/(1152*(-1 + x^(-1))^2*x^3) + 
  (193*CF^3*G[0, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (97*CA^3*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*x^3) - 
  (133*CA^2*CF*Pi^2*G[0, 0, x])/(128*(-1 + x^(-1))^2*x^3) + 
  (469*CA*CF^2*Pi^2*G[0, 0, x])/(384*(-1 + x^(-1))^2*x^3) - 
  (29*CF^3*Pi^2*G[0, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (19*CA^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))*x^3) - 
  (CA^2*CF*Pi^2*G[0, 0, x])/(3*(-1 + x^(-1))*x^3) + 
  (59*CA*CF^2*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))*x^3) - 
  (7*CF^3*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))*x^3) - 
  (C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))*x^3) - 
  (CA^3*Pi^2*G[0, 0, x])/(16*x^2) + (71*CA^2*CF*Pi^2*G[0, 0, x])/(384*x^2) - 
  (13*CA*CF^2*Pi^2*G[0, 0, x])/(96*x^2) + (CF^3*Pi^2*G[0, 0, x])/(96*x^2) + 
  (C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*x^2) + (76471*CA^3*G[0, 0, x])/
   (10368*(-1 + x^(-1))^2*x^2) - (80093*CA^2*CF*G[0, 0, x])/
   (3456*(-1 + x^(-1))^2*x^2) + (207479*CA*CF^2*G[0, 0, x])/
   (10368*(-1 + x^(-1))^2*x^2) - (405*CF^3*G[0, 0, x])/
   (64*(-1 + x^(-1))^2*x^2) - (1271*CA^3*Pi^2*G[0, 0, x])/
   (9216*(-1 + x^(-1))^2*x^2) + (9829*CA^2*CF*Pi^2*G[0, 0, x])/
   (13824*(-1 + x^(-1))^2*x^2) - (3539*CA*CF^2*Pi^2*G[0, 0, x])/
   (3456*(-1 + x^(-1))^2*x^2) + (103*CF^3*Pi^2*G[0, 0, x])/
   (192*(-1 + x^(-1))^2*x^2) + (169*CA^3*Pi^4*G[0, 0, x])/
   (61440*(-1 + x^(-1))^2*x^2) + (853*CA^2*CF*Pi^4*G[0, 0, x])/
   (30720*(-1 + x^(-1))^2*x^2) - (2177*CA*CF^2*Pi^4*G[0, 0, x])/
   (23040*(-1 + x^(-1))^2*x^2) + (161*CF^3*Pi^4*G[0, 0, x])/
   (2880*(-1 + x^(-1))^2*x^2) - (89*CA^3*Pi^2*G[0, 0, x])/
   (192*(-1 + x^(-1))*x^2) + (145*CA^2*CF*Pi^2*G[0, 0, x])/
   (96*(-1 + x^(-1))*x^2) - (79*CA*CF^2*Pi^2*G[0, 0, x])/
   (64*(-1 + x^(-1))*x^2) + (17*CF^3*Pi^2*G[0, 0, x])/
   (96*(-1 + x^(-1))*x^2) + (3*C4AF*Pi^2*G[0, 0, x])/
   (8*dA*TF*(-1 + x^(-1))*x^2) + (529*CA^3*G[0, 0, x])/(288*x) - 
  (2707*CA^2*CF*G[0, 0, x])/(384*x) + (9227*CA*CF^2*G[0, 0, x])/(1152*x) - 
  (177*CF^3*G[0, 0, x])/(64*x) + (((23*I)/128)*CA^3*Pi*G[0, 0, x])/x - 
  (((103*I)/128)*CA^2*CF*Pi*G[0, 0, x])/x + 
  (((15*I)/16)*CA*CF^2*Pi*G[0, 0, x])/x - (((11*I)/32)*CF^3*Pi*G[0, 0, x])/
   x - ((I/16)*CA^2*nf*Pi*G[0, 0, x])/x + (((3*I)/16)*CA*CF*nf*Pi*G[0, 0, x])/
   x - ((I/8)*CF^2*nf*Pi*G[0, 0, x])/x + (25*CA^3*Pi^2*G[0, 0, x])/(144*x) - 
  (19*CA^2*CF*Pi^2*G[0, 0, x])/(48*x) + (77*CA*CF^2*Pi^2*G[0, 0, x])/
   (384*x) + (5*CF^3*Pi^2*G[0, 0, x])/(96*x) - (CA^2*nf*Pi^2*G[0, 0, x])/
   (144*x) + (((3*I)/4)*C4AF*Pi*G[0, 0, x])/(dA*TF*x) - 
  (11*C4AF*Pi^2*G[0, 0, x])/(48*dA*TF*x) - (C4FF*nf*Pi^2*G[0, 0, x])/
   (6*dA*TF*x) - (47905*CA^3*G[0, 0, x])/(5184*(-1 + x^(-1))^2*x) + 
  (87097*CA^2*CF*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (158053*CA*CF^2*G[0, 0, x])/(10368*(-1 + x^(-1))^2*x) + 
  (231*CF^3*G[0, 0, x])/(64*(-1 + x^(-1))^2*x) - 
  (1549*CA^3*Pi^2*G[0, 0, x])/(4608*(-1 + x^(-1))^2*x) + 
  (7613*CA^2*CF*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x) - 
  (3209*CA*CF^2*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (7*CF^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (169*CA^3*Pi^4*G[0, 0, x])/(30720*(-1 + x^(-1))^2*x) - 
  (853*CA^2*CF*Pi^4*G[0, 0, x])/(15360*(-1 + x^(-1))^2*x) + 
  (2177*CA*CF^2*Pi^4*G[0, 0, x])/(11520*(-1 + x^(-1))^2*x) - 
  (161*CF^3*Pi^4*G[0, 0, x])/(1440*(-1 + x^(-1))^2*x) - 
  (4789*CA^3*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))*x) + 
  (2081*CA^2*CF*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (673*CA*CF^2*Pi^2*G[0, 0, x])/(864*(-1 + x^(-1))*x) - 
  (CF^3*Pi^2*G[0, 0, x])/(6*(-1 + x^(-1))*x) - (71*CA^3*Pi^4*G[0, 0, x])/
   (4608*(-1 + x^(-1))*x) + (119*CA^2*CF*Pi^4*G[0, 0, x])/
   (2304*(-1 + x^(-1))*x) - (61*CA*CF^2*Pi^4*G[0, 0, x])/
   (576*(-1 + x^(-1))*x) + (29*CF^3*Pi^4*G[0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (5*C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))*x) + 
  ((17*I)/384)*CA^3*Pi*x*G[0, 0, x] + ((47*I)/192)*CA^2*CF*Pi*x*G[0, 0, x] - 
  ((13*I)/96)*CA*CF^2*Pi*x*G[0, 0, x] - (I/8)*CF^3*Pi*x*G[0, 0, x] - 
  ((11*I)/384)*CA^2*nf*Pi*x*G[0, 0, x] - (I/24)*CA*CF*nf*Pi*x*G[0, 0, x] + 
  (I/24)*CF^2*nf*Pi*x*G[0, 0, x] - (CA^2*CF*Pi^2*x*G[0, 0, x])/24 + 
  (CA*CF^2*Pi^2*x*G[0, 0, x])/24 + (((3*I)/16)*C4AF*Pi*x*G[0, 0, x])/
   (dA*TF) - (((3*I)/8)*C4FF*nf*Pi*x*G[0, 0, x])/(dA*TF) - 
  (CA*CF^2*G[0, 0, x])/(16*\[Epsilon]^4) + (11*CA*CF^2*G[0, 0, x])/
   (48*\[Epsilon]^3) - (CF^2*nf*G[0, 0, x])/(24*\[Epsilon]^3) + 
  ((I/16)*CA*CF^2*Pi*G[0, 0, x])/\[Epsilon]^3 + 
  (CA^2*CF*G[0, 0, x])/(32*\[Epsilon]^2) + (143*CA*CF^2*G[0, 0, x])/
   (288*\[Epsilon]^2) - (CF^3*G[0, 0, x])/(16*\[Epsilon]^2) - 
  (5*CF^2*nf*G[0, 0, x])/(72*\[Epsilon]^2) + (((3*I)/64)*CA^3*Pi*G[0, 0, x])/
   \[Epsilon]^2 - (((3*I)/32)*CA^2*CF*Pi*G[0, 0, x])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 0, x])/\[Epsilon]^2 - 
  (CA*CF^2*Pi^2*G[0, 0, x])/(192*\[Epsilon]^2) + 
  (CF^3*Pi^2*G[0, 0, x])/(48*\[Epsilon]^2) - (CA*CF^2*G[0, 0, x])/
   (16*x*\[Epsilon]^2) + (CF^3*G[0, 0, x])/(16*x*\[Epsilon]^2) - 
  (CA^3*G[0, 0, x])/(192*\[Epsilon]) + (287*CA*CF^2*G[0, 0, x])/
   (432*\[Epsilon]) + (CF^3*G[0, 0, x])/(4*\[Epsilon]) + 
  (CA^2*nf*G[0, 0, x])/(192*\[Epsilon]) + (CA*CF*nf*G[0, 0, x])/
   (16*\[Epsilon]) - (37*CF^2*nf*G[0, 0, x])/(216*\[Epsilon]) - 
  ((I/8)*CA^3*Pi*G[0, 0, x])/\[Epsilon] + (((13*I)/64)*CA^2*CF*Pi*G[0, 0, x])/
   \[Epsilon] - (((9*I)/16)*CA*CF^2*Pi*G[0, 0, x])/\[Epsilon] + 
  ((I/4)*CF^3*Pi*G[0, 0, x])/\[Epsilon] + ((I/16)*CA^2*nf*Pi*G[0, 0, x])/
   \[Epsilon] - ((I/8)*CA*CF*nf*Pi*G[0, 0, x])/\[Epsilon] + 
  ((I/8)*CF^2*nf*Pi*G[0, 0, x])/\[Epsilon] + (3*CA^3*Pi^2*G[0, 0, x])/
   (64*\[Epsilon]) - (23*CA*CF^2*Pi^2*G[0, 0, x])/(192*\[Epsilon]) + 
  (CF^2*nf*Pi^2*G[0, 0, x])/(96*\[Epsilon]) - 
  ((I/64)*CA*CF^2*Pi^3*G[0, 0, x])/\[Epsilon] - 
  (CA*CF^2*G[0, 0, x])/(8*x*\[Epsilon]) + (CF^3*G[0, 0, x])/
   (8*x*\[Epsilon]) - ((I/32)*CA^3*Pi*G[0, 0, x])/(x*\[Epsilon]) + 
  ((I/32)*CA^2*CF*Pi*G[0, 0, x])/(x*\[Epsilon]) + 
  ((I/8)*CA*CF^2*Pi*G[0, 0, x])/(x*\[Epsilon]) - 
  ((I/8)*CF^3*Pi*G[0, 0, x])/(x*\[Epsilon]) - 
  ((I/32)*CA^2*CF*Pi*x*G[0, 0, x])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi*x*G[0, 0, x])/\[Epsilon] - (133*CA^3*G[0, 1, x])/128 + 
  (26099*CA^2*CF*G[0, 1, x])/10368 - (1861*CA*CF^2*G[0, 1, x])/1152 - 
  (3*CF^3*G[0, 1, x])/4 + (163*CA^2*nf*G[0, 1, x])/1152 - 
  (2251*CA*CF*nf*G[0, 1, x])/5184 + (59*CF^2*nf*G[0, 1, x])/144 - 
  (CA*nf^2*G[0, 1, x])/72 + ((65*I)/192)*CA^3*Pi*G[0, 1, x] - 
  ((451*I)/576)*CA^2*CF*Pi*G[0, 1, x] + ((5*I)/6)*CA*CF^2*Pi*G[0, 1, x] + 
  (I/4)*CF^3*Pi*G[0, 1, x] - (I/96)*CA^2*nf*Pi*G[0, 1, x] + 
  ((53*I)/288)*CA*CF*nf*Pi*G[0, 1, x] - ((5*I)/24)*CF^2*nf*Pi*G[0, 1, x] - 
  (29*CA^3*Pi^2*G[0, 1, x])/96 + (203*CA^2*CF*Pi^2*G[0, 1, x])/432 + 
  (245*CA*CF^2*Pi^2*G[0, 1, x])/384 - (143*CF^3*Pi^2*G[0, 1, x])/192 + 
  (23*CA^2*nf*Pi^2*G[0, 1, x])/384 - (185*CA*CF*nf*Pi^2*G[0, 1, x])/1728 + 
  (5*CF^2*nf*Pi^2*G[0, 1, x])/96 - ((91*I)/576)*CA^3*Pi^3*G[0, 1, x] + 
  ((1385*I)/2304)*CA^2*CF*Pi^3*G[0, 1, x] - ((535*I)/576)*CA*CF^2*Pi^3*
   G[0, 1, x] + ((7*I)/32)*CF^3*Pi^3*G[0, 1, x] - 
  (I/288)*CA^2*nf*Pi^3*G[0, 1, x] - ((31*I)/1152)*CA*CF*nf*Pi^3*G[0, 1, x] + 
  ((5*I)/72)*CF^2*nf*Pi^3*G[0, 1, x] - (19*CA^3*Pi^4*G[0, 1, x])/256 + 
  (9869*CA^2*CF*Pi^4*G[0, 1, x])/46080 - (31*CA*CF^2*Pi^4*G[0, 1, x])/144 + 
  (271*CF^3*Pi^4*G[0, 1, x])/2880 - (3*C4AF*G[0, 1, x])/(16*dA*TF) + 
  (3*C4FF*nf*G[0, 1, x])/(8*dA*TF) - ((I/2)*C4AF*Pi*G[0, 1, x])/(dA*TF) + 
  (I*C4FF*nf*Pi*G[0, 1, x])/(dA*TF) - (7*C4AF*Pi^2*G[0, 1, x])/(12*dA*TF) - 
  (5*C4FF*nf*Pi^2*G[0, 1, x])/(24*dA*TF) + ((I/2)*C4AF*Pi^3*G[0, 1, x])/
   (dA*TF) + (C4AF*Pi^4*G[0, 1, x])/(6*dA*TF) + 
  (55*CA^3*Pi^2*G[0, 1, x])/(384*x^2) - (67*CA^2*CF*Pi^2*G[0, 1, x])/
   (128*x^2) + (109*CA*CF^2*Pi^2*G[0, 1, x])/(192*x^2) - 
  (3*CF^3*Pi^2*G[0, 1, x])/(16*x^2) - (5*CA^2*nf*Pi^2*G[0, 1, x])/(192*x^2) + 
  (5*CA*CF*nf*Pi^2*G[0, 1, x])/(64*x^2) - (5*CF^2*nf*Pi^2*G[0, 1, x])/
   (96*x^2) + ((I/192)*CA^3*Pi^3*G[0, 1, x])/x^2 - 
  (((7*I)/192)*CA*CF^2*Pi^3*G[0, 1, x])/x^2 + ((I/32)*CF^3*Pi^3*G[0, 1, x])/
   x^2 + (287*CA^3*G[0, 1, x])/(576*x) - (259*CA^2*CF*G[0, 1, x])/(384*x) - 
  (355*CA*CF^2*G[0, 1, x])/(288*x) + (45*CF^3*G[0, 1, x])/(32*x) - 
  (139*CA^2*nf*G[0, 1, x])/(1152*x) + (71*CA*CF*nf*G[0, 1, x])/(192*x) - 
  (71*CF^2*nf*G[0, 1, x])/(288*x) - (((13*I)/64)*CA^3*Pi*G[0, 1, x])/x + 
  (((39*I)/64)*CA^2*CF*Pi*G[0, 1, x])/x - 
  (((11*I)/192)*CA*CF^2*Pi*G[0, 1, x])/x - (((9*I)/32)*CF^3*Pi*G[0, 1, x])/
   x + ((I/32)*CA^2*nf*Pi*G[0, 1, x])/x - (((5*I)/32)*CA*CF*nf*Pi*G[0, 1, x])/
   x + (((5*I)/48)*CF^2*nf*Pi*G[0, 1, x])/x - (709*CA^3*Pi^2*G[0, 1, x])/
   (2304*x) + (947*CA^2*CF*Pi^2*G[0, 1, x])/(768*x) - 
  (283*CA*CF^2*Pi^2*G[0, 1, x])/(192*x) + (9*CF^3*Pi^2*G[0, 1, x])/(16*x) + 
  (55*CA^2*nf*Pi^2*G[0, 1, x])/(576*x) - (5*CA*CF*nf*Pi^2*G[0, 1, x])/
   (16*x) + (5*CF^2*nf*Pi^2*G[0, 1, x])/(24*x) - 
  ((I/192)*CA^3*Pi^3*G[0, 1, x])/x + (((7*I)/48)*CA*CF^2*Pi^3*G[0, 1, x])/x - 
  ((I/8)*CF^3*Pi^3*G[0, 1, x])/x + (C4AF*G[0, 1, x])/(16*dA*TF*x) - 
  (C4FF*nf*G[0, 1, x])/(8*dA*TF*x) + ((I/4)*C4AF*Pi*G[0, 1, x])/(dA*TF*x) - 
  ((I/2)*C4FF*nf*Pi*G[0, 1, x])/(dA*TF*x) - (C4AF*Pi^2*G[0, 1, x])/
   (48*dA*TF*x) + (C4FF*nf*Pi^2*G[0, 1, x])/(6*dA*TF*x) - 
  (((3*I)/8)*C4AF*Pi^3*G[0, 1, x])/(dA*TF*x) + 
  (CA^2*CF*G[0, 1, x])/(32*\[Epsilon]^4) - (11*CA^2*CF*G[0, 1, x])/
   (96*\[Epsilon]^3) + (CA*CF*nf*G[0, 1, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^3 + 
  (CA^3*G[0, 1, x])/(64*\[Epsilon]^2) - (197*CA^2*CF*G[0, 1, x])/
   (576*\[Epsilon]^2) + (3*CA*CF^2*G[0, 1, x])/(32*\[Epsilon]^2) + 
  (5*CA*CF*nf*G[0, 1, x])/(144*\[Epsilon]^2) + 
  (((11*I)/64)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF*nf*Pi*G[0, 1, x])/\[Epsilon]^2 + 
  (CA^3*Pi^2*G[0, 1, x])/(64*\[Epsilon]^2) - (25*CA^2*CF*Pi^2*G[0, 1, x])/
   (384*\[Epsilon]^2) + (CA*CF^2*Pi^2*G[0, 1, x])/(96*\[Epsilon]^2) - 
  (CA^3*G[0, 1, x])/(64*x*\[Epsilon]^2) + (5*CA^2*CF*G[0, 1, x])/
   (64*x*\[Epsilon]^2) - (CA*CF^2*G[0, 1, x])/(16*x*\[Epsilon]^2) - 
  (5*CA^3*G[0, 1, x])/(48*\[Epsilon]) - (89*CA^2*CF*G[0, 1, x])/
   (864*\[Epsilon]) - (5*CA*CF^2*G[0, 1, x])/(96*\[Epsilon]) - 
  (3*CF^3*G[0, 1, x])/(16*\[Epsilon]) + (CA^2*nf*G[0, 1, x])/
   (96*\[Epsilon]) - (43*CA*CF*nf*G[0, 1, x])/(864*\[Epsilon]) + 
  (CF^2*nf*G[0, 1, x])/(12*\[Epsilon]) - ((I/16)*CA^3*Pi*G[0, 1, x])/
   \[Epsilon] + (((133*I)/192)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, x])/\[Epsilon] - 
  (((5*I)/96)*CA*CF*nf*Pi*G[0, 1, x])/\[Epsilon] - 
  (53*CA^3*Pi^2*G[0, 1, x])/(384*\[Epsilon]) + (217*CA^2*CF*Pi^2*G[0, 1, x])/
   (576*\[Epsilon]) - (5*CA*CF^2*Pi^2*G[0, 1, x])/(64*\[Epsilon]) - 
  (3*CF^3*Pi^2*G[0, 1, x])/(32*\[Epsilon]) + (CA^2*nf*Pi^2*G[0, 1, x])/
   (48*\[Epsilon]) - (37*CA*CF*nf*Pi^2*G[0, 1, x])/(576*\[Epsilon]) + 
  (CF^2*nf*Pi^2*G[0, 1, x])/(32*\[Epsilon]) - ((I/64)*CA^3*Pi^3*G[0, 1, x])/
   \[Epsilon] + (((3*I)/64)*CA^2*CF*Pi^3*G[0, 1, x])/\[Epsilon] - 
  ((I/96)*CA*CF^2*Pi^3*G[0, 1, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[0, 1, x])/(64*x^2*\[Epsilon]) + (CA^2*CF*Pi^2*G[0, 1, x])/
   (32*x^2*\[Epsilon]) + (CA*CF^2*Pi^2*G[0, 1, x])/(64*x^2*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 1, x])/(32*x^2*\[Epsilon]) + 
  (13*CA^3*G[0, 1, x])/(192*x*\[Epsilon]) - (3*CA^2*CF*G[0, 1, x])/
   (64*x*\[Epsilon]) - (5*CA*CF^2*G[0, 1, x])/(24*x*\[Epsilon]) + 
  (3*CF^3*G[0, 1, x])/(16*x*\[Epsilon]) - (CA^2*nf*G[0, 1, x])/
   (48*x*\[Epsilon]) + (CA*CF*nf*G[0, 1, x])/(16*x*\[Epsilon]) - 
  (CF^2*nf*G[0, 1, x])/(24*x*\[Epsilon]) + ((I/16)*CA^3*Pi*G[0, 1, x])/
   (x*\[Epsilon]) - (((7*I)/32)*CA^2*CF*Pi*G[0, 1, x])/(x*\[Epsilon]) + 
  (((5*I)/32)*CA*CF^2*Pi*G[0, 1, x])/(x*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, 1, x])/(16*x*\[Epsilon]) - (CA^2*CF*Pi^2*G[0, 1, x])/
   (8*x*\[Epsilon]) - (CA*CF^2*Pi^2*G[0, 1, x])/(16*x*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 1, x])/(8*x*\[Epsilon]) + (18325*CA^3*G[1, 0, x])/2592 - 
  (119453*CA^2*CF*G[1, 0, x])/10368 + (653*CA*CF^2*G[1, 0, x])/144 - 
  (65*CF^3*G[1, 0, x])/64 - (22825*CA^2*nf*G[1, 0, x])/10368 + 
  (1859*CA*CF*nf*G[1, 0, x])/648 - (263*CF^2*nf*G[1, 0, x])/576 + 
  (5*CA*nf^2*G[1, 0, x])/48 - (CF*nf^2*G[1, 0, x])/8 + 
  ((361*I)/384)*CA^3*Pi*G[1, 0, x] - ((209*I)/96)*CA^2*CF*Pi*G[1, 0, x] + 
  ((449*I)/192)*CA*CF^2*Pi*G[1, 0, x] + ((25*I)/32)*CF^3*Pi*G[1, 0, x] + 
  ((19*I)/3456)*CA^2*nf*Pi*G[1, 0, x] + ((175*I)/192)*CA*CF*nf*Pi*
   G[1, 0, x] - ((91*I)/96)*CF^2*nf*Pi*G[1, 0, x] - 
  ((5*I)/108)*CA*nf^2*Pi*G[1, 0, x] - (1325*CA^3*Pi^2*G[1, 0, x])/4608 + 
  (10343*CA^2*CF*Pi^2*G[1, 0, x])/13824 - (127*CA*CF^2*Pi^2*G[1, 0, x])/864 + 
  (319*CA^2*nf*Pi^2*G[1, 0, x])/6912 + (383*CA*CF*nf*Pi^2*G[1, 0, x])/6912 - 
  (155*CF^2*nf*Pi^2*G[1, 0, x])/864 - (11*CA*nf^2*Pi^2*G[1, 0, x])/864 + 
  (CF*nf^2*Pi^2*G[1, 0, x])/288 - ((437*I)/2304)*CA^3*Pi^3*G[1, 0, x] + 
  ((1307*I)/2304)*CA^2*CF*Pi^3*G[1, 0, x] - ((367*I)/1152)*CA*CF^2*Pi^3*
   G[1, 0, x] - (I/16)*CF^3*Pi^3*G[1, 0, x] + ((35*I)/576)*CA^2*nf*Pi^3*
   G[1, 0, x] - ((13*I)/72)*CA*CF*nf*Pi^3*G[1, 0, x] + 
  ((5*I)/36)*CF^2*nf*Pi^3*G[1, 0, x] - (6563*CA^3*Pi^4*G[1, 0, x])/92160 + 
  (9271*CA^2*CF*Pi^4*G[1, 0, x])/30720 - (509*CA*CF^2*Pi^4*G[1, 0, x])/1152 + 
  (41*CF^3*Pi^4*G[1, 0, x])/192 - (C4AF*G[1, 0, x])/(16*dA*TF) + 
  (C4FF*nf*G[1, 0, x])/(8*dA*TF) + (((13*I)/16)*C4AF*Pi*G[1, 0, x])/(dA*TF) - 
  (((7*I)/8)*C4FF*nf*Pi*G[1, 0, x])/(dA*TF) - (55*C4AF*Pi^2*G[1, 0, x])/
   (48*dA*TF) + (C4FF*nf*Pi^2*G[1, 0, x])/(24*dA*TF) + 
  (C4AF*Pi^4*G[1, 0, x])/(8*dA*TF) + (((703*I)/1152)*CA^3*Pi*G[1, 0, x])/
   x^2 - (((383*I)/192)*CA^2*CF*Pi*G[1, 0, x])/x^2 + 
  (((425*I)/288)*CA*CF^2*Pi*G[1, 0, x])/x^2 - ((I/8)*CF^3*Pi*G[1, 0, x])/
   x^2 - (((151*I)/1152)*CA^2*nf*Pi*G[1, 0, x])/x^2 + 
  (((77*I)/192)*CA*CF*nf*Pi*G[1, 0, x])/x^2 - 
  (((77*I)/288)*CF^2*nf*Pi*G[1, 0, x])/x^2 + (125*CA^3*Pi^2*G[1, 0, x])/
   (2304*x^2) - (155*CA^2*CF*Pi^2*G[1, 0, x])/(768*x^2) + 
  (67*CA*CF^2*Pi^2*G[1, 0, x])/(576*x^2) + (CF^3*Pi^2*G[1, 0, x])/(64*x^2) - 
  (17*CA^2*nf*Pi^2*G[1, 0, x])/(576*x^2) + (17*CA*CF*nf*Pi^2*G[1, 0, x])/
   (192*x^2) - (17*CF^2*nf*Pi^2*G[1, 0, x])/(288*x^2) + 
  (((59*I)/2304)*CA^3*Pi^3*G[1, 0, x])/x^2 - 
  (((115*I)/768)*CA^2*CF*Pi^3*G[1, 0, x])/x^2 + 
  (((19*I)/128)*CA*CF^2*Pi^3*G[1, 0, x])/x^2 - ((I/24)*CF^3*Pi^3*G[1, 0, x])/
   x^2 + ((I/144)*CA^2*nf*Pi^3*G[1, 0, x])/x^2 + 
  (((13*I)/16)*C4AF*Pi*G[1, 0, x])/(dA*TF*x^2) - 
  ((I/8)*C4FF*nf*Pi*G[1, 0, x])/(dA*TF*x^2) + (3*C4AF*Pi^2*G[1, 0, x])/
   (8*dA*TF*x^2) - (((5*I)/24)*C4AF*Pi^3*G[1, 0, x])/(dA*TF*x^2) + 
  ((I/6)*C4FF*nf*Pi^3*G[1, 0, x])/(dA*TF*x^2) - 
  (131*CA^3*G[1, 0, x])/(48*x) + (9277*CA^2*CF*G[1, 0, x])/(1152*x) - 
  (1963*CA*CF^2*G[1, 0, x])/(288*x) + (89*CF^3*G[1, 0, x])/(64*x) + 
  (271*CA^2*nf*G[1, 0, x])/(384*x) - (523*CA*CF*nf*G[1, 0, x])/(288*x) + 
  (161*CF^2*nf*G[1, 0, x])/(144*x) - (((3433*I)/1152)*CA^3*Pi*G[1, 0, x])/x + 
  (((35*I)/4)*CA^2*CF*Pi*G[1, 0, x])/x - 
  (((1439*I)/288)*CA*CF^2*Pi*G[1, 0, x])/x - (((25*I)/32)*CF^3*Pi*G[1, 0, x])/
   x + (((757*I)/1152)*CA^2*nf*Pi*G[1, 0, x])/x - 
  (((65*I)/32)*CA*CF*nf*Pi*G[1, 0, x])/x + 
  (((199*I)/144)*CF^2*nf*Pi*G[1, 0, x])/x - (451*CA^3*Pi^2*G[1, 0, x])/
   (2304*x) + (107*CA^2*CF*Pi^2*G[1, 0, x])/(256*x) - 
  (491*CA*CF^2*Pi^2*G[1, 0, x])/(1152*x) + (7*CF^3*Pi^2*G[1, 0, x])/(48*x) + 
  (149*CA^2*nf*Pi^2*G[1, 0, x])/(1152*x) - (17*CA*CF*nf*Pi^2*G[1, 0, x])/
   (48*x) + (17*CF^2*nf*Pi^2*G[1, 0, x])/(72*x) - 
  (((95*I)/576)*CA^3*Pi^3*G[1, 0, x])/x + 
  (((115*I)/192)*CA^2*CF*Pi^3*G[1, 0, x])/x - 
  (((19*I)/32)*CA*CF^2*Pi^3*G[1, 0, x])/x + ((I/6)*CF^3*Pi^3*G[1, 0, x])/x - 
  ((I/144)*CA^2*nf*Pi^3*G[1, 0, x])/x + (9*C4AF*G[1, 0, x])/(16*dA*TF*x) - 
  (9*C4FF*nf*G[1, 0, x])/(8*dA*TF*x) - (((23*I)/16)*C4AF*Pi*G[1, 0, x])/
   (dA*TF*x) + (((5*I)/8)*C4FF*nf*Pi*G[1, 0, x])/(dA*TF*x) + 
  (37*C4AF*Pi^2*G[1, 0, x])/(48*dA*TF*x) - (C4FF*nf*Pi^2*G[1, 0, x])/
   (24*dA*TF*x) + ((I/12)*C4AF*Pi^3*G[1, 0, x])/(dA*TF*x) - 
  ((I/6)*C4FF*nf*Pi^3*G[1, 0, x])/(dA*TF*x) - ((17*I)/384)*CA^3*Pi*x*
   G[1, 0, x] - ((47*I)/192)*CA^2*CF*Pi*x*G[1, 0, x] + 
  ((13*I)/96)*CA*CF^2*Pi*x*G[1, 0, x] + (I/8)*CF^3*Pi*x*G[1, 0, x] + 
  ((11*I)/384)*CA^2*nf*Pi*x*G[1, 0, x] + (I/24)*CA*CF*nf*Pi*x*G[1, 0, x] - 
  (I/24)*CF^2*nf*Pi*x*G[1, 0, x] + (CA^2*CF*Pi^2*x*G[1, 0, x])/24 - 
  (CA*CF^2*Pi^2*x*G[1, 0, x])/24 - (((3*I)/16)*C4AF*Pi*x*G[1, 0, x])/
   (dA*TF) + (((3*I)/8)*C4FF*nf*Pi*x*G[1, 0, x])/(dA*TF) + 
  (CA^3*G[1, 0, x])/(64*\[Epsilon]^4) + (CA^2*CF*G[1, 0, x])/
   (64*\[Epsilon]^4) - (55*CA^3*G[1, 0, x])/(384*\[Epsilon]^3) + 
  (11*CA^2*CF*G[1, 0, x])/(384*\[Epsilon]^3) + 
  (5*CA^2*nf*G[1, 0, x])/(192*\[Epsilon]^3) - (CA*CF*nf*G[1, 0, x])/
   (192*\[Epsilon]^3) - ((I/32)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^3 - 
  ((I/32)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^3 + 
  (95*CA^3*G[1, 0, x])/(1152*\[Epsilon]^2) - (109*CA^2*CF*G[1, 0, x])/
   (384*\[Epsilon]^2) - (CA*CF^2*G[1, 0, x])/(32*\[Epsilon]^2) - 
  (7*CA^2*nf*G[1, 0, x])/(64*\[Epsilon]^2) + (83*CA*CF*nf*G[1, 0, x])/
   (576*\[Epsilon]^2) + (CA*nf^2*G[1, 0, x])/(72*\[Epsilon]^2) - 
  (CF*nf^2*G[1, 0, x])/(72*\[Epsilon]^2) + (((35*I)/192)*CA^3*Pi*G[1, 0, x])/
   \[Epsilon]^2 + (((3*I)/64)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/24)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (3*CA^3*Pi^2*G[1, 0, x])/(256*\[Epsilon]^2) - 
  (7*CA^2*CF*Pi^2*G[1, 0, x])/(256*\[Epsilon]^2) - 
  ((I/64)*CA^3*Pi*G[1, 0, x])/(x^2*\[Epsilon]^2) + 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 0, x])/(x^2*\[Epsilon]^2) - 
  ((I/32)*CA*CF^2*Pi*G[1, 0, x])/(x^2*\[Epsilon]^2) + 
  (3*CA^3*G[1, 0, x])/(64*x*\[Epsilon]^2) - (5*CA^2*CF*G[1, 0, x])/
   (64*x*\[Epsilon]^2) + (CA*CF^2*G[1, 0, x])/(32*x*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[1, 0, x])/(x*\[Epsilon]^2) - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, x])/(x*\[Epsilon]^2) + 
  ((I/8)*CA*CF^2*Pi*G[1, 0, x])/(x*\[Epsilon]^2) + 
  (407*CA^3*G[1, 0, x])/(288*\[Epsilon]) - (3511*CA^2*CF*G[1, 0, x])/
   (1728*\[Epsilon]) + (35*CA*CF^2*G[1, 0, x])/(96*\[Epsilon]) - 
  (3*CF^3*G[1, 0, x])/(16*\[Epsilon]) - (535*CA^2*nf*G[1, 0, x])/
   (864*\[Epsilon]) + (409*CA*CF*nf*G[1, 0, x])/(576*\[Epsilon]) - 
  (5*CF^2*nf*G[1, 0, x])/(96*\[Epsilon]) + (5*CA*nf^2*G[1, 0, x])/
   (108*\[Epsilon]) - (5*CF*nf^2*G[1, 0, x])/(108*\[Epsilon]) + 
  (((125*I)/576)*CA^3*Pi*G[1, 0, x])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon] + 
  ((I/4)*CA*CF^2*Pi*G[1, 0, x])/\[Epsilon] + ((I/48)*CA^2*nf*Pi*G[1, 0, x])/
   \[Epsilon] + ((I/16)*CA*CF*nf*Pi*G[1, 0, x])/\[Epsilon] - 
  ((I/8)*CF^2*nf*Pi*G[1, 0, x])/\[Epsilon] - ((I/72)*CA*nf^2*Pi*G[1, 0, x])/
   \[Epsilon] - (83*CA^3*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) + 
  (1327*CA^2*CF*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) - 
  (109*CA*CF^2*Pi^2*G[1, 0, x])/(576*\[Epsilon]) - 
  (3*CF^3*Pi^2*G[1, 0, x])/(32*\[Epsilon]) - (35*CA^2*nf*Pi^2*G[1, 0, x])/
   (2304*\[Epsilon]) - (65*CA*CF*nf*Pi^2*G[1, 0, x])/(2304*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*G[1, 0, x])/(288*\[Epsilon]) + 
  (((11*I)/384)*CA^3*Pi^3*G[1, 0, x])/\[Epsilon] - 
  (((23*I)/384)*CA^2*CF*Pi^3*G[1, 0, x])/\[Epsilon] + 
  ((I/24)*CA*CF^2*Pi^3*G[1, 0, x])/\[Epsilon] + 
  (((13*I)/192)*CA^3*Pi*G[1, 0, x])/(x^2*\[Epsilon]) - 
  (((13*I)/64)*CA^2*CF*Pi*G[1, 0, x])/(x^2*\[Epsilon]) + 
  (((13*I)/96)*CA*CF^2*Pi*G[1, 0, x])/(x^2*\[Epsilon]) - 
  ((I/48)*CA^2*nf*Pi*G[1, 0, x])/(x^2*\[Epsilon]) + 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, x])/(x^2*\[Epsilon]) - 
  ((I/24)*CF^2*nf*Pi*G[1, 0, x])/(x^2*\[Epsilon]) - 
  (CA^3*Pi^2*G[1, 0, x])/(32*x^2*\[Epsilon]) + (5*CA^2*CF*Pi^2*G[1, 0, x])/
   (64*x^2*\[Epsilon]) - (CA*CF^2*Pi^2*G[1, 0, x])/(64*x^2*\[Epsilon]) - 
  (CF^3*Pi^2*G[1, 0, x])/(32*x^2*\[Epsilon]) - 
  (3*CA^3*G[1, 0, x])/(64*x*\[Epsilon]) + (25*CA^2*CF*G[1, 0, x])/
   (192*x*\[Epsilon]) - (13*CA*CF^2*G[1, 0, x])/(48*x*\[Epsilon]) + 
  (3*CF^3*G[1, 0, x])/(16*x*\[Epsilon]) + (CA^2*nf*G[1, 0, x])/
   (16*x*\[Epsilon]) - (7*CA*CF*nf*G[1, 0, x])/(48*x*\[Epsilon]) + 
  (CF^2*nf*G[1, 0, x])/(12*x*\[Epsilon]) - (((5*I)/24)*CA^3*Pi*G[1, 0, x])/
   (x*\[Epsilon]) + (((17*I)/32)*CA^2*CF*Pi*G[1, 0, x])/(x*\[Epsilon]) - 
  (((31*I)/96)*CA*CF^2*Pi*G[1, 0, x])/(x*\[Epsilon]) + 
  ((I/12)*CA^2*nf*Pi*G[1, 0, x])/(x*\[Epsilon]) - 
  ((I/4)*CA*CF*nf*Pi*G[1, 0, x])/(x*\[Epsilon]) + 
  ((I/6)*CF^2*nf*Pi*G[1, 0, x])/(x*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, 0, x])/(8*x*\[Epsilon]) - (5*CA^2*CF*Pi^2*G[1, 0, x])/
   (16*x*\[Epsilon]) + (CA*CF^2*Pi^2*G[1, 0, x])/(16*x*\[Epsilon]) + 
  (CF^3*Pi^2*G[1, 0, x])/(8*x*\[Epsilon]) + ((I/32)*CA^2*CF*Pi*x*G[1, 0, x])/
   \[Epsilon] - ((I/32)*CA*CF^2*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (8633*CA^3*G[1, 1, x])/3456 + (379*CA^2*CF*G[1, 1, x])/1152 - 
  (5*CA*CF^2*G[1, 1, x])/128 + (CF^3*G[1, 1, x])/32 + 
  (3605*CA^2*nf*G[1, 1, x])/3456 - (499*CA*CF*nf*G[1, 1, x])/1152 + 
  (5*CF^2*nf*G[1, 1, x])/16 - (CA*nf^2*G[1, 1, x])/24 + 
  ((869*I)/1152)*CA^3*Pi*G[1, 1, x] + ((57*I)/32)*CA^2*CF*Pi*G[1, 1, x] - 
  ((39*I)/32)*CA*CF^2*Pi*G[1, 1, x] - ((931*I)/1152)*CA^2*nf*Pi*G[1, 1, x] - 
  (I/64)*CA*CF*nf*Pi*G[1, 1, x] + ((5*I)/72)*CA*nf^2*Pi*G[1, 1, x] - 
  (6629*CA^3*Pi^2*G[1, 1, x])/27648 + (151*CA^2*CF*Pi^2*G[1, 1, x])/3456 + 
  (57*CA*CF^2*Pi^2*G[1, 1, x])/128 - (17*CF^3*Pi^2*G[1, 1, x])/96 + 
  (307*CA^2*nf*Pi^2*G[1, 1, x])/13824 - (1093*CA*CF*nf*Pi^2*G[1, 1, x])/
   3456 + (3*CF^2*nf*Pi^2*G[1, 1, x])/32 + (5*CA*nf^2*Pi^2*G[1, 1, x])/576 + 
  (CF*nf^2*Pi^2*G[1, 1, x])/48 - ((1529*I)/9216)*CA^3*Pi^3*G[1, 1, x] + 
  ((1219*I)/1152)*CA^2*CF*Pi^3*G[1, 1, x] - ((19*I)/32)*CA*CF^2*Pi^3*
   G[1, 1, x] + ((3*I)/16)*CF^3*Pi^3*G[1, 1, x] - 
  ((5*I)/4608)*CA^2*nf*Pi^3*G[1, 1, x] - ((47*I)/576)*CA*CF*nf*Pi^3*
   G[1, 1, x] + (3695*CA^3*Pi^4*G[1, 1, x])/110592 - 
  (2131*CA^2*CF*Pi^4*G[1, 1, x])/23040 + (131*CA*CF^2*Pi^4*G[1, 1, x])/5760 + 
  (5*C4AF*G[1, 1, x])/(8*dA*TF) - (5*C4FF*nf*G[1, 1, x])/(4*dA*TF) + 
  (31*C4AF*Pi^2*G[1, 1, x])/(48*dA*TF) + (C4FF*nf*Pi^2*G[1, 1, x])/
   (12*dA*TF) - (C4AF*Pi^4*G[1, 1, x])/(144*dA*TF) - 
  (17*CA^3*Pi^2*G[1, 1, x])/(256*x^2) + (59*CA^2*CF*Pi^2*G[1, 1, x])/
   (256*x^2) - (73*CA*CF^2*Pi^2*G[1, 1, x])/(384*x^2) + 
  (CF^3*Pi^2*G[1, 1, x])/(32*x^2) + (CA^2*nf*Pi^2*G[1, 1, x])/(64*x^2) - 
  (3*CA*CF*nf*Pi^2*G[1, 1, x])/(64*x^2) + (CF^2*nf*Pi^2*G[1, 1, x])/
   (32*x^2) - (((5*I)/144)*CA^3*Pi^3*G[1, 1, x])/x^2 + 
  (((3*I)/16)*CA^2*CF*Pi^3*G[1, 1, x])/x^2 - 
  (((19*I)/96)*CA*CF^2*Pi^3*G[1, 1, x])/x^2 + ((I/16)*CF^3*Pi^3*G[1, 1, x])/
   x^2 - ((I/144)*CA^2*nf*Pi^3*G[1, 1, x])/x^2 - 
  (C4AF*Pi^2*G[1, 1, x])/(8*dA*TF*x^2) + (((5*I)/24)*C4AF*Pi^3*G[1, 1, x])/
   (dA*TF*x^2) - ((I/6)*C4FF*nf*Pi^3*G[1, 1, x])/(dA*TF*x^2) + 
  (227*CA^3*G[1, 1, x])/(576*x) - (379*CA^2*CF*G[1, 1, x])/(1152*x) + 
  (5*CA*CF^2*G[1, 1, x])/(128*x) - (CF^3*G[1, 1, x])/(32*x) - 
  (167*CA^2*nf*G[1, 1, x])/(576*x) + (83*CA*CF*nf*G[1, 1, x])/(144*x) - 
  (5*CF^2*nf*G[1, 1, x])/(16*x) + (((9*I)/16)*CA^3*Pi*G[1, 1, x])/x - 
  (((57*I)/32)*CA^2*CF*Pi*G[1, 1, x])/x + (((39*I)/32)*CA*CF^2*Pi*G[1, 1, x])/
   x + ((I/32)*CA^2*nf*Pi*G[1, 1, x])/x - ((I/32)*CA*CF*nf*Pi*G[1, 1, x])/x + 
  (43*CA^3*Pi^2*G[1, 1, x])/(1152*x) + (29*CA^2*CF*Pi^2*G[1, 1, x])/(384*x) - 
  (CA*CF^2*Pi^2*G[1, 1, x])/(4*x) + (7*CF^3*Pi^2*G[1, 1, x])/(48*x) - 
  (CA^2*nf*Pi^2*G[1, 1, x])/(18*x) + (3*CA*CF*nf*Pi^2*G[1, 1, x])/(16*x) - 
  (CF^2*nf*Pi^2*G[1, 1, x])/(8*x) + (((119*I)/576)*CA^3*Pi^3*G[1, 1, x])/x - 
  (((3*I)/4)*CA^2*CF*Pi^3*G[1, 1, x])/x + 
  (((19*I)/24)*CA*CF^2*Pi^3*G[1, 1, x])/x - ((I/4)*CF^3*Pi^3*G[1, 1, x])/x + 
  ((I/144)*CA^2*nf*Pi^3*G[1, 1, x])/x - (5*C4AF*G[1, 1, x])/(8*dA*TF*x) + 
  (5*C4FF*nf*G[1, 1, x])/(4*dA*TF*x) - (25*C4AF*Pi^2*G[1, 1, x])/
   (48*dA*TF*x) - (C4FF*nf*Pi^2*G[1, 1, x])/(12*dA*TF*x) - 
  (((5*I)/24)*C4AF*Pi^3*G[1, 1, x])/(dA*TF*x) + 
  ((I/6)*C4FF*nf*Pi^3*G[1, 1, x])/(dA*TF*x) - 
  (3*CA^3*G[1, 1, x])/(128*\[Epsilon]^4) + (33*CA^3*G[1, 1, x])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, x])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  (191*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, x])/(32*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, x])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, x])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (83*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) + 
  (3*CA^2*CF*Pi^2*G[1, 1, x])/(128*\[Epsilon]^2) - 
  (CA^3*G[1, 1, x])/(32*x*\[Epsilon]^2) + (CA^2*CF*G[1, 1, x])/
   (32*x*\[Epsilon]^2) - (1049*CA^3*G[1, 1, x])/(3456*\[Epsilon]) - 
  (49*CA^2*CF*G[1, 1, x])/(96*\[Epsilon]) + (3*CA*CF^2*G[1, 1, x])/
   (8*\[Epsilon]) + (967*CA^2*nf*G[1, 1, x])/(3456*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, x])/(192*\[Epsilon]) - (5*CA*nf^2*G[1, 1, x])/
   (216*\[Epsilon]) - (((167*I)/768)*CA^3*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/16)*CA^2*CF*Pi*G[1, 1, x])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (1645*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) - (875*CA^2*CF*Pi^2*G[1, 1, x])/(2304*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*G[1, 1, x])/(32*\[Epsilon]) + 
  (215*CA^2*nf*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) + 
  (37*CA*CF*nf*Pi^2*G[1, 1, x])/(1152*\[Epsilon]) - 
  (((41*I)/1536)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (((5*I)/192)*CA^2*CF*Pi^3*G[1, 1, x])/\[Epsilon] + 
  (5*CA^3*Pi^2*G[1, 1, x])/(192*x^2*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[1, 1, x])/(64*x^2*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*G[1, 1, x])/(96*x^2*\[Epsilon]) - 
  (13*CA^3*G[1, 1, x])/(96*x*\[Epsilon]) + (49*CA^2*CF*G[1, 1, x])/
   (96*x*\[Epsilon]) - (3*CA*CF^2*G[1, 1, x])/(8*x*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, x])/(48*x*\[Epsilon]) + (CA*CF*nf*G[1, 1, x])/
   (48*x*\[Epsilon]) + ((I/16)*CA^3*Pi*G[1, 1, x])/(x*\[Epsilon]) - 
  ((I/16)*CA^2*CF*Pi*G[1, 1, x])/(x*\[Epsilon]) - 
  (5*CA^3*Pi^2*G[1, 1, x])/(48*x*\[Epsilon]) + (5*CA^2*CF*Pi^2*G[1, 1, x])/
   (16*x*\[Epsilon]) - (5*CA*CF^2*Pi^2*G[1, 1, x])/(24*x*\[Epsilon]) - 
  (973*CA^3*G[0, 0, 0, x])/1152 + (385*CA^2*CF*G[0, 0, 0, x])/72 - 
  (4675*CA*CF^2*G[0, 0, 0, x])/1152 + (11*CF^3*G[0, 0, 0, x])/32 - 
  (373*CA^2*nf*G[0, 0, 0, x])/384 + (965*CA*CF*nf*G[0, 0, 0, x])/576 - 
  (35*CF^2*nf*G[0, 0, 0, x])/288 - ((13*I)/128)*CA^3*Pi*G[0, 0, 0, x] + 
  ((261*I)/128)*CA^2*CF*Pi*G[0, 0, 0, x] - ((249*I)/64)*CA*CF^2*Pi*
   G[0, 0, 0, x] + ((95*I)/32)*CF^3*Pi*G[0, 0, 0, x] + 
  (215*CA^3*Pi^2*G[0, 0, 0, x])/576 - (1705*CA^2*CF*Pi^2*G[0, 0, 0, x])/768 + 
  (1555*CA*CF^2*Pi^2*G[0, 0, 0, x])/576 + (17*CF^3*Pi^2*G[0, 0, 0, x])/32 + 
  (49*CA^2*nf*Pi^2*G[0, 0, 0, x])/4608 + (7*CA*CF*nf*Pi^2*G[0, 0, 0, x])/
   768 - (35*CF^2*nf*Pi^2*G[0, 0, 0, x])/576 + 
  (C4AF*G[0, 0, 0, x])/(8*dA*TF) - (C4FF*nf*G[0, 0, 0, x])/(4*dA*TF) + 
  (4133*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^2) - 
  (1397*CA^2*CF*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2) + 
  (503*CA*CF^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))^2) - 
  (3*CF^3*G[0, 0, 0, x])/(8*(-1 + x^(-1))^2) - (3883*CA^3*Pi^2*G[0, 0, 0, x])/
   (9216*(-1 + x^(-1))^2) + (1053*CA^2*CF*Pi^2*G[0, 0, 0, x])/
   (512*(-1 + x^(-1))^2) - (2599*CA*CF^2*Pi^2*G[0, 0, 0, x])/
   (1152*(-1 + x^(-1))^2) - (11*CF^3*Pi^2*G[0, 0, 0, x])/
   (32*(-1 + x^(-1))^2) + (3229*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (1819*CA^2*CF*G[0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (2287*CA*CF^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (37*CF^3*G[0, 0, 0, x])/(64*(-1 + x^(-1))) - (121*CA^2*nf*G[0, 0, 0, x])/
   (128*(-1 + x^(-1))) + (965*CA*CF*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))) + 
  (7*CF^2*nf*G[0, 0, 0, x])/(18*(-1 + x^(-1))) - 
  (443*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))) - 
  (251*CA^2*CF*Pi^2*G[0, 0, 0, x])/(1536*(-1 + x^(-1))) + 
  (157*CA*CF^2*Pi^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))) - 
  (3*CF^3*Pi^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (49*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))) + 
  (7*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))) - 
  (35*CF^2*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))) + 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^4) - 
  (37*CA^2*CF*Pi^2*G[0, 0, 0, x])/(384*(-1 + x^(-1))^2*x^4) + 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/(4*(-1 + x^(-1))^2*x^4) - 
  (17*CF^3*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^4) - 
  (15*CA^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^3) + 
  (39*CA^2*CF*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^3) - 
  (129*CA*CF^2*G[0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^3) + 
  (33*CF^3*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^3) + 
  (5*CA^3*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^3) + 
  (13*CA^2*CF*Pi^2*G[0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^3) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, x])/((-1 + x^(-1))^2*x^3) + 
  (13*CF^3*Pi^2*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^3) + 
  (703*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x^3) - 
  (383*CA^2*CF*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x^3) + 
  (425*CA*CF^2*G[0, 0, 0, x])/(288*(-1 + x^(-1))*x^3) - 
  (CF^3*G[0, 0, 0, x])/(8*(-1 + x^(-1))*x^3) - (151*CA^2*nf*G[0, 0, 0, x])/
   (1152*(-1 + x^(-1))*x^3) + (77*CA*CF*nf*G[0, 0, 0, x])/
   (192*(-1 + x^(-1))*x^3) - (77*CF^2*nf*G[0, 0, 0, x])/
   (288*(-1 + x^(-1))*x^3) - (CA^3*Pi^2*G[0, 0, 0, x])/
   (768*(-1 + x^(-1))*x^3) - (17*CA^2*CF*Pi^2*G[0, 0, 0, x])/
   (768*(-1 + x^(-1))*x^3) + (29*CA*CF^2*Pi^2*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))*x^3) - (5*CF^3*Pi^2*G[0, 0, 0, x])/
   (96*(-1 + x^(-1))*x^3) - (C4AF*Pi^2*G[0, 0, 0, x])/
   (8*dA*TF*(-1 + x^(-1))*x^3) - (703*CA^3*G[0, 0, 0, x])/(1152*x^2) + 
  (383*CA^2*CF*G[0, 0, 0, x])/(192*x^2) - (425*CA*CF^2*G[0, 0, 0, x])/
   (288*x^2) + (CF^3*G[0, 0, 0, x])/(8*x^2) + (151*CA^2*nf*G[0, 0, 0, x])/
   (1152*x^2) - (77*CA*CF*nf*G[0, 0, 0, x])/(192*x^2) + 
  (77*CF^2*nf*G[0, 0, 0, x])/(288*x^2) - (3*CA^3*Pi^2*G[0, 0, 0, x])/
   (256*x^2) + (91*CA^2*CF*Pi^2*G[0, 0, 0, x])/(768*x^2) - 
  (125*CA*CF^2*Pi^2*G[0, 0, 0, x])/(384*x^2) + (11*CF^3*Pi^2*G[0, 0, 0, x])/
   (48*x^2) + (C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*x^2) + 
  (5213*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (2099*CA^2*CF*G[0, 0, 0, x])/(144*(-1 + x^(-1))^2*x^2) + 
  (1277*CA*CF^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (9*CF^3*G[0, 0, 0, x])/(2*(-1 + x^(-1))^2*x^2) - 
  (5203*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))^2*x^2) + 
  (993*CA^2*CF*Pi^2*G[0, 0, 0, x])/(512*(-1 + x^(-1))^2*x^2) - 
  (1159*CA*CF^2*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (23*CF^3*Pi^2*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (3251*CA^3*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (1597*CA^2*CF*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x^2) - 
  (2801*CA*CF^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x^2) - 
  (17*CF^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x^2) + 
  (761*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x^2) - 
  (385*CA*CF*nf*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x^2) + 
  (385*CF^2*nf*G[0, 0, 0, x])/(288*(-1 + x^(-1))*x^2) + 
  (CA^3*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))*x^2) + 
  (85*CA^2*CF*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))*x^2) - 
  (145*CA*CF^2*Pi^2*G[0, 0, 0, x])/(384*(-1 + x^(-1))*x^2) + 
  (25*CF^3*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x^2) - 
  (C4AF*Pi^2*G[0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x^2) + 
  (193*CA^3*G[0, 0, 0, x])/(72*x) - (841*CA^2*CF*G[0, 0, 0, x])/(96*x) + 
  (4273*CA*CF^2*G[0, 0, 0, x])/(576*x) - (45*CF^3*G[0, 0, 0, x])/(32*x) - 
  (305*CA^2*nf*G[0, 0, 0, x])/(576*x) + (77*CA*CF*nf*G[0, 0, 0, x])/(48*x) - 
  (77*CF^2*nf*G[0, 0, 0, x])/(72*x) - ((I/64)*CA^3*Pi*G[0, 0, 0, x])/x - 
  (((9*I)/64)*CA^2*CF*Pi*G[0, 0, 0, x])/x + 
  (((17*I)/32)*CA*CF^2*Pi*G[0, 0, 0, x])/x - 
  (((3*I)/8)*CF^3*Pi*G[0, 0, 0, x])/x - (5*CA^3*Pi^2*G[0, 0, 0, x])/(64*x) - 
  (19*CA^2*CF*Pi^2*G[0, 0, 0, x])/(192*x) + (77*CA*CF^2*Pi^2*G[0, 0, 0, x])/
   (96*x) - (2*CF^3*Pi^2*G[0, 0, 0, x])/(3*x) + 
  (3*C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*x) - (4403*CA^3*G[0, 0, 0, x])/
   (576*(-1 + x^(-1))^2*x) + (3145*CA^2*CF*G[0, 0, 0, x])/
   (144*(-1 + x^(-1))^2*x) - (1393*CA*CF^2*G[0, 0, 0, x])/
   (96*(-1 + x^(-1))^2*x) + (45*CF^3*G[0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (4243*CA^3*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))^2*x) - 
  (3151*CA^2*CF*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))^2*x) + 
  (2311*CA*CF^2*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))^2*x) + 
  (55*CF^3*Pi^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (197*CA^3*G[0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (261*CA^2*CF*G[0, 0, 0, x])/(128*(-1 + x^(-1))*x) + 
  (2363*CA*CF^2*G[0, 0, 0, x])/(384*(-1 + x^(-1))*x) - 
  (19*CF^3*G[0, 0, 0, x])/(64*(-1 + x^(-1))*x) + 
  (515*CA^2*nf*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (77*CA*CF*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) - 
  (35*CF^2*nf*G[0, 0, 0, x])/(24*(-1 + x^(-1))*x) + 
  (443*CA^3*Pi^2*G[0, 0, 0, x])/(9216*(-1 + x^(-1))*x) + 
  (115*CA^2*CF*Pi^2*G[0, 0, 0, x])/(1536*(-1 + x^(-1))*x) - 
  (35*CA*CF^2*Pi^2*G[0, 0, 0, x])/(144*(-1 + x^(-1))*x) - 
  (11*CF^3*Pi^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (49*CA^2*nf*Pi^2*G[0, 0, 0, x])/(4608*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(768*(-1 + x^(-1))*x) + 
  (35*CF^2*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) + 
  (3*C4AF*Pi^2*G[0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (11*CA^3*x*G[0, 0, 0, x])/384 - (7*CA^2*CF*x*G[0, 0, 0, x])/24 + 
  (CA*CF^2*x*G[0, 0, 0, x])/6 + (CF^3*x*G[0, 0, 0, x])/8 + 
  (11*CA^2*nf*x*G[0, 0, 0, x])/384 + (CA*CF*nf*x*G[0, 0, 0, x])/24 - 
  (CF^2*nf*x*G[0, 0, 0, x])/24 - (I/16)*CA^2*CF*Pi*x*G[0, 0, 0, x] - 
  (I/8)*CA*CF^2*Pi*x*G[0, 0, 0, x] + ((3*I)/16)*CF^3*Pi*x*G[0, 0, 0, x] - 
  (3*C4AF*x*G[0, 0, 0, x])/(16*dA*TF) + (3*C4FF*nf*x*G[0, 0, 0, x])/
   (8*dA*TF) - (CF^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) - 
  (3*CA*CF^2*G[0, 0, 0, x])/(32*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 0, 0, x])/(32*\[Epsilon]) + (11*CA*CF^2*G[0, 0, 0, x])/
   (16*\[Epsilon]) - (3*CF^3*G[0, 0, 0, x])/(16*\[Epsilon]) - 
  (CF^2*nf*G[0, 0, 0, x])/(8*\[Epsilon]) + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 0, 0, x])/\[Epsilon] - 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 0, 0, x])/\[Epsilon] + 
  (((9*I)/16)*CF^3*Pi*G[0, 0, 0, x])/\[Epsilon] + 
  (CF^3*Pi^2*G[0, 0, 0, x])/(32*\[Epsilon]) + (CA^2*CF*x*G[0, 0, 0, x])/
   (32*\[Epsilon]) - (CA*CF^2*x*G[0, 0, 0, x])/(32*\[Epsilon]) - 
  (241*CA^3*G[0, 0, 1, x])/128 + (1459*CA^2*CF*G[0, 0, 1, x])/384 - 
  (1345*CA*CF^2*G[0, 0, 1, x])/384 + (5*CF^3*G[0, 0, 1, x])/32 + 
  (67*CA^2*nf*G[0, 0, 1, x])/128 - (115*CA*CF*nf*G[0, 0, 1, x])/96 + 
  (91*CF^2*nf*G[0, 0, 1, x])/96 + ((23*I)/192)*CA^3*Pi*G[0, 0, 1, x] + 
  ((19*I)/32)*CA^2*CF*Pi*G[0, 0, 1, x] - ((23*I)/64)*CA*CF^2*Pi*
   G[0, 0, 1, x] + ((7*I)/32)*CF^3*Pi*G[0, 0, 1, x] - 
  ((35*I)/192)*CA^2*nf*Pi*G[0, 0, 1, x] + ((5*I)/16)*CA*CF*nf*Pi*
   G[0, 0, 1, x] - ((5*I)/16)*CF^2*nf*Pi*G[0, 0, 1, x] - 
  (379*CA^3*Pi^2*G[0, 0, 1, x])/768 + (143*CA^2*CF*Pi^2*G[0, 0, 1, x])/128 - 
  (169*CA*CF^2*Pi^2*G[0, 0, 1, x])/384 - (11*CF^3*Pi^2*G[0, 0, 1, x])/32 + 
  (5*CA^2*nf*Pi^2*G[0, 0, 1, x])/96 - (5*CA*CF*nf*Pi^2*G[0, 0, 1, x])/32 + 
  (5*CF^2*nf*Pi^2*G[0, 0, 1, x])/48 - ((5*I)/576)*CA^3*Pi^3*G[0, 0, 1, x] + 
  ((7*I)/192)*CA^2*CF*Pi^3*G[0, 0, 1, x] - ((7*I)/64)*CA*CF^2*Pi^3*
   G[0, 0, 1, x] + ((7*I)/48)*CF^3*Pi^3*G[0, 0, 1, x] - 
  (5*C4AF*G[0, 0, 1, x])/(16*dA*TF) - (C4FF*nf*G[0, 0, 1, x])/(8*dA*TF) - 
  (((7*I)/4)*C4AF*Pi*G[0, 0, 1, x])/(dA*TF) - 
  ((I/4)*C4FF*nf*Pi*G[0, 0, 1, x])/(dA*TF) - ((I/6)*C4AF*Pi^3*G[0, 0, 1, x])/
   (dA*TF) - (CA^3*Pi^2*G[0, 0, 1, x])/(32*x^2) + 
  (CA^2*CF*Pi^2*G[0, 0, 1, x])/(64*x^2) + (11*CA*CF^2*Pi^2*G[0, 0, 1, x])/
   (64*x^2) - (5*CF^3*Pi^2*G[0, 0, 1, x])/(32*x^2) + 
  (23*CA^3*G[0, 0, 1, x])/(128*x) - (103*CA^2*CF*G[0, 0, 1, x])/(128*x) + 
  (15*CA*CF^2*G[0, 0, 1, x])/(16*x) - (11*CF^3*G[0, 0, 1, x])/(32*x) - 
  (CA^2*nf*G[0, 0, 1, x])/(16*x) + (3*CA*CF*nf*G[0, 0, 1, x])/(16*x) - 
  (CF^2*nf*G[0, 0, 1, x])/(8*x) + (((23*I)/192)*CA^3*Pi*G[0, 0, 1, x])/x - 
  (((29*I)/64)*CA^2*CF*Pi*G[0, 0, 1, x])/x + 
  (((5*I)/32)*CA*CF^2*Pi*G[0, 0, 1, x])/x + ((I/8)*CF^3*Pi*G[0, 0, 1, x])/x + 
  ((I/48)*CA^2*nf*Pi*G[0, 0, 1, x])/x + (CA^3*Pi^2*G[0, 0, 1, x])/(8*x) - 
  (CA^2*CF*Pi^2*G[0, 0, 1, x])/(16*x) - (11*CA*CF^2*Pi^2*G[0, 0, 1, x])/
   (16*x) + (5*CF^3*Pi^2*G[0, 0, 1, x])/(8*x) + 
  (3*C4AF*G[0, 0, 1, x])/(4*dA*TF*x) - (((5*I)/8)*C4AF*Pi*G[0, 0, 1, x])/
   (dA*TF*x) + ((I/2)*C4FF*nf*Pi*G[0, 0, 1, x])/(dA*TF*x) + 
  (17*CA^3*x*G[0, 0, 1, x])/384 + (47*CA^2*CF*x*G[0, 0, 1, x])/192 - 
  (13*CA*CF^2*x*G[0, 0, 1, x])/96 - (CF^3*x*G[0, 0, 1, x])/8 - 
  (11*CA^2*nf*x*G[0, 0, 1, x])/384 - (CA*CF*nf*x*G[0, 0, 1, x])/24 + 
  (CF^2*nf*x*G[0, 0, 1, x])/24 + (I/8)*CA^2*CF*Pi*x*G[0, 0, 1, x] - 
  (I/8)*CA*CF^2*Pi*x*G[0, 0, 1, x] + (3*C4AF*x*G[0, 0, 1, x])/(16*dA*TF) - 
  (3*C4FF*nf*x*G[0, 0, 1, x])/(8*dA*TF) + (CA*CF^2*G[0, 0, 1, x])/
   (16*\[Epsilon]^3) + (3*CA^3*G[0, 0, 1, x])/(64*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 0, 1, x])/(32*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 1, x])/(32*\[Epsilon]^2) - 
  ((I/16)*CA*CF^2*Pi*G[0, 0, 1, x])/\[Epsilon]^2 - 
  (CA^3*G[0, 0, 1, x])/(8*\[Epsilon]) + (13*CA^2*CF*G[0, 0, 1, x])/
   (64*\[Epsilon]) - (9*CA*CF^2*G[0, 0, 1, x])/(16*\[Epsilon]) + 
  (CF^3*G[0, 0, 1, x])/(4*\[Epsilon]) + (CA^2*nf*G[0, 0, 1, x])/
   (16*\[Epsilon]) - (CA*CF*nf*G[0, 0, 1, x])/(8*\[Epsilon]) + 
  (CF^2*nf*G[0, 0, 1, x])/(8*\[Epsilon]) - (((3*I)/16)*CA^3*Pi*G[0, 0, 1, x])/
   \[Epsilon] + (((3*I)/8)*CA^2*CF*Pi*G[0, 0, 1, x])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 0, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[0, 0, 1, x])/(32*\[Epsilon]) - (CA^2*CF*Pi^2*G[0, 0, 1, x])/
   (32*\[Epsilon]) - (5*CA*CF^2*Pi^2*G[0, 0, 1, x])/(64*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^3*G[0, 0, 1, x])/(32*x*\[Epsilon]) + (CA^2*CF*G[0, 0, 1, x])/
   (32*x*\[Epsilon]) + (CA*CF^2*G[0, 0, 1, x])/(8*x*\[Epsilon]) - 
  (CF^3*G[0, 0, 1, x])/(8*x*\[Epsilon]) - (CA^2*CF*x*G[0, 0, 1, x])/
   (32*\[Epsilon]) + (CA*CF^2*x*G[0, 0, 1, x])/(32*\[Epsilon]) - 
  (1825*CA^3*G[0, 1, 0, x])/1152 + (2449*CA^2*CF*G[0, 1, 0, x])/1152 + 
  (69*CA*CF^2*G[0, 1, 0, x])/64 + (3*CF^3*G[0, 1, 0, x])/8 + 
  (33*CA^2*nf*G[0, 1, 0, x])/64 - (427*CA*CF*nf*G[0, 1, 0, x])/576 - 
  (11*CF^2*nf*G[0, 1, 0, x])/16 - ((11*I)/18)*CA^3*Pi*G[0, 1, 0, x] - 
  ((29*I)/96)*CA^2*CF*Pi*G[0, 1, 0, x] + ((115*I)/64)*CA*CF^2*Pi*
   G[0, 1, 0, x] - ((57*I)/32)*CF^3*Pi*G[0, 1, 0, x] + 
  ((79*I)/576)*CA^2*nf*Pi*G[0, 1, 0, x] - ((5*I)/48)*CA*CF*nf*Pi*
   G[0, 1, 0, x] + (I/16)*CF^2*nf*Pi*G[0, 1, 0, x] + 
  (559*CA^3*Pi^2*G[0, 1, 0, x])/9216 + (341*CA^2*CF*Pi^2*G[0, 1, 0, x])/
   4608 - (31*CA*CF^2*Pi^2*G[0, 1, 0, x])/1152 - 
  (9*CF^3*Pi^2*G[0, 1, 0, x])/16 + (127*CA^2*nf*Pi^2*G[0, 1, 0, x])/4608 - 
  (265*CA*CF*nf*Pi^2*G[0, 1, 0, x])/2304 + (23*CF^2*nf*Pi^2*G[0, 1, 0, x])/
   144 - ((95*I)/1152)*CA^3*Pi^3*G[0, 1, 0, x] + 
  ((51*I)/128)*CA^2*CF*Pi^3*G[0, 1, 0, x] - ((31*I)/48)*CA*CF^2*Pi^3*
   G[0, 1, 0, x] + ((17*I)/48)*CF^3*Pi^3*G[0, 1, 0, x] + 
  (11*C4AF*G[0, 1, 0, x])/(16*dA*TF) - (5*C4FF*nf*G[0, 1, 0, x])/(8*dA*TF) - 
  ((I/4)*C4AF*Pi*G[0, 1, 0, x])/(dA*TF) - ((I/4)*C4FF*nf*Pi*G[0, 1, 0, x])/
   (dA*TF) - (9*C4AF*Pi^2*G[0, 1, 0, x])/(16*dA*TF) + 
  ((I/6)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF) - (3229*CA^3*G[0, 1, 0, x])/
   (1152*(-1 + x^(-1))) + (1819*CA^2*CF*G[0, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (2287*CA*CF^2*G[0, 1, 0, x])/(1152*(-1 + x^(-1))) - 
  (37*CF^3*G[0, 1, 0, x])/(64*(-1 + x^(-1))) + (121*CA^2*nf*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))) - (965*CA*CF*nf*G[0, 1, 0, x])/(576*(-1 + x^(-1))) - 
  (7*CF^2*nf*G[0, 1, 0, x])/(18*(-1 + x^(-1))) + 
  (443*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))) + 
  (251*CA^2*CF*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))) - 
  (157*CA*CF^2*Pi^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (3*CF^3*Pi^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (49*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))) - 
  (7*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))) + 
  (35*CF^2*nf*Pi^2*G[0, 1, 0, x])/(576*(-1 + x^(-1))) - 
  (703*CA^3*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x^3) + 
  (383*CA^2*CF*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^3) - 
  (425*CA*CF^2*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x^3) + 
  (CF^3*G[0, 1, 0, x])/(8*(-1 + x^(-1))*x^3) + (151*CA^2*nf*G[0, 1, 0, x])/
   (1152*(-1 + x^(-1))*x^3) - (77*CA*CF*nf*G[0, 1, 0, x])/
   (192*(-1 + x^(-1))*x^3) + (77*CF^2*nf*G[0, 1, 0, x])/
   (288*(-1 + x^(-1))*x^3) + (CA^3*Pi^2*G[0, 1, 0, x])/
   (768*(-1 + x^(-1))*x^3) + (17*CA^2*CF*Pi^2*G[0, 1, 0, x])/
   (768*(-1 + x^(-1))*x^3) - (29*CA*CF^2*Pi^2*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))*x^3) + (5*CF^3*Pi^2*G[0, 1, 0, x])/
   (96*(-1 + x^(-1))*x^3) + (703*CA^3*G[0, 1, 0, x])/(1152*x^2) - 
  (383*CA^2*CF*G[0, 1, 0, x])/(192*x^2) + (425*CA*CF^2*G[0, 1, 0, x])/
   (288*x^2) - (CF^3*G[0, 1, 0, x])/(8*x^2) - (151*CA^2*nf*G[0, 1, 0, x])/
   (1152*x^2) + (77*CA*CF*nf*G[0, 1, 0, x])/(192*x^2) - 
  (77*CF^2*nf*G[0, 1, 0, x])/(288*x^2) + (((55*I)/192)*CA^3*Pi*G[0, 1, 0, x])/
   x^2 - (((67*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/x^2 + 
  (((109*I)/96)*CA*CF^2*Pi*G[0, 1, 0, x])/x^2 - 
  (((3*I)/8)*CF^3*Pi*G[0, 1, 0, x])/x^2 - 
  (((5*I)/96)*CA^2*nf*Pi*G[0, 1, 0, x])/x^2 + 
  (((5*I)/32)*CA*CF*nf*Pi*G[0, 1, 0, x])/x^2 - 
  (((5*I)/48)*CF^2*nf*Pi*G[0, 1, 0, x])/x^2 - (CA^3*Pi^2*G[0, 1, 0, x])/
   (768*x^2) - (89*CA^2*CF*Pi^2*G[0, 1, 0, x])/(768*x^2) + 
  (137*CA*CF^2*Pi^2*G[0, 1, 0, x])/(384*x^2) - (23*CF^3*Pi^2*G[0, 1, 0, x])/
   (96*x^2) + (3251*CA^3*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x^2) - 
  (1597*CA^2*CF*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^2) + 
  (2801*CA*CF^2*G[0, 1, 0, x])/(576*(-1 + x^(-1))*x^2) + 
  (17*CF^3*G[0, 1, 0, x])/(32*(-1 + x^(-1))*x^2) - 
  (761*CA^2*nf*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x^2) + 
  (385*CA*CF*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^2) - 
  (385*CF^2*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x^2) - 
  (CA^3*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))*x^2) - 
  (85*CA^2*CF*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))*x^2) + 
  (145*CA*CF^2*Pi^2*G[0, 1, 0, x])/(384*(-1 + x^(-1))*x^2) - 
  (25*CF^3*Pi^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))*x^2) - 
  (2125*CA^3*G[0, 1, 0, x])/(1152*x) + (2089*CA^2*CF*G[0, 1, 0, x])/(384*x) - 
  (977*CA*CF^2*G[0, 1, 0, x])/(288*x) - (7*CF^3*G[0, 1, 0, x])/(32*x) + 
  (287*CA^2*nf*G[0, 1, 0, x])/(576*x) - (139*CA*CF*nf*G[0, 1, 0, x])/(96*x) + 
  (139*CF^2*nf*G[0, 1, 0, x])/(144*x) - (((133*I)/192)*CA^3*Pi*G[0, 1, 0, x])/
   x + (((199*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/x - 
  (((97*I)/24)*CA*CF^2*Pi*G[0, 1, 0, x])/x + 
  (((27*I)/16)*CF^3*Pi*G[0, 1, 0, x])/x + 
  (((17*I)/96)*CA^2*nf*Pi*G[0, 1, 0, x])/x - 
  (((5*I)/8)*CA*CF*nf*Pi*G[0, 1, 0, x])/x + 
  (((5*I)/12)*CF^2*nf*Pi*G[0, 1, 0, x])/x - (CA^3*Pi^2*G[0, 1, 0, x])/
   (32*x) + (89*CA^2*CF*Pi^2*G[0, 1, 0, x])/(192*x) - 
  (137*CA*CF^2*Pi^2*G[0, 1, 0, x])/(96*x) + (23*CF^3*Pi^2*G[0, 1, 0, x])/
   (24*x) - (C4AF*G[0, 1, 0, x])/(dA*TF*x) + (C4FF*nf*G[0, 1, 0, x])/
   (2*dA*TF*x) + (((3*I)/8)*C4AF*Pi*G[0, 1, 0, x])/(dA*TF*x) + 
  (3*C4AF*Pi^2*G[0, 1, 0, x])/(4*dA*TF*x) + (197*CA^3*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))*x) + (261*CA^2*CF*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))*x) - (2363*CA*CF^2*G[0, 1, 0, x])/
   (384*(-1 + x^(-1))*x) + (19*CF^3*G[0, 1, 0, x])/(64*(-1 + x^(-1))*x) - 
  (515*CA^2*nf*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (77*CA*CF*nf*G[0, 1, 0, x])/(576*(-1 + x^(-1))*x) + 
  (35*CF^2*nf*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x) - 
  (443*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))*x) - 
  (115*CA^2*CF*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))*x) + 
  (35*CA*CF^2*Pi^2*G[0, 1, 0, x])/(144*(-1 + x^(-1))*x) + 
  (11*CF^3*Pi^2*G[0, 1, 0, x])/(96*(-1 + x^(-1))*x) + 
  (49*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))*x) - 
  (35*CF^2*nf*Pi^2*G[0, 1, 0, x])/(576*(-1 + x^(-1))*x) - 
  (CA^3*x*G[0, 1, 0, x])/64 + (3*CA^2*CF*x*G[0, 1, 0, x])/64 - 
  (CA*CF^2*x*G[0, 1, 0, x])/32 + (I/16)*CA^2*CF*Pi*x*G[0, 1, 0, x] - 
  (I/16)*CF^3*Pi*x*G[0, 1, 0, x] + (CA^2*CF*G[0, 1, 0, x])/
   (16*\[Epsilon]^3) - (3*CA^3*G[0, 1, 0, x])/(64*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 1, 0, x])/(4*\[Epsilon]^2) + (11*CA*CF^2*G[0, 1, 0, x])/
   (32*\[Epsilon]^2) + (CA*CF*nf*G[0, 1, 0, x])/(16*\[Epsilon]^2) - 
  (CF^2*nf*G[0, 1, 0, x])/(16*\[Epsilon]^2) + ((I/32)*CA^3*Pi*G[0, 1, 0, x])/
   \[Epsilon]^2 - (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 0, x])/\[Epsilon]^2 + 
  (3*CA^3*G[0, 1, 0, x])/(16*\[Epsilon]) - (227*CA^2*CF*G[0, 1, 0, x])/
   (192*\[Epsilon]) + (73*CA*CF^2*G[0, 1, 0, x])/(96*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 0, x])/(16*\[Epsilon]) + (11*CA*CF*nf*G[0, 1, 0, x])/
   (48*\[Epsilon]) - (5*CF^2*nf*G[0, 1, 0, x])/(48*\[Epsilon]) - 
  (((11*I)/48)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (((19*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/\[Epsilon] - 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*G[0, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (3*CA^3*Pi^2*G[0, 1, 0, x])/(64*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x])/(192*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, x])/(96*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 1, 0, x])/(24*\[Epsilon]) - ((I/32)*CA^3*Pi*G[0, 1, 0, x])/
   (x^2*\[Epsilon]) + ((I/16)*CA^2*CF*Pi*G[0, 1, 0, x])/(x^2*\[Epsilon]) + 
  ((I/32)*CA*CF^2*Pi*G[0, 1, 0, x])/(x^2*\[Epsilon]) - 
  ((I/16)*CF^3*Pi*G[0, 1, 0, x])/(x^2*\[Epsilon]) - 
  (CA^3*G[0, 1, 0, x])/(32*x*\[Epsilon]) + (5*CA^2*CF*G[0, 1, 0, x])/
   (32*x*\[Epsilon]) - (3*CA*CF^2*G[0, 1, 0, x])/(16*x*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, x])/(16*x*\[Epsilon]) + ((I/8)*CA^3*Pi*G[0, 1, 0, x])/
   (x*\[Epsilon]) - ((I/4)*CA^2*CF*Pi*G[0, 1, 0, x])/(x*\[Epsilon]) - 
  ((I/8)*CA*CF^2*Pi*G[0, 1, 0, x])/(x*\[Epsilon]) + 
  ((I/4)*CF^3*Pi*G[0, 1, 0, x])/(x*\[Epsilon]) + 
  (65*CA^3*G[0, 1, 1, x])/192 - (451*CA^2*CF*G[0, 1, 1, x])/576 + 
  (5*CA*CF^2*G[0, 1, 1, x])/6 + (CF^3*G[0, 1, 1, x])/4 - 
  (CA^2*nf*G[0, 1, 1, x])/96 + (53*CA*CF*nf*G[0, 1, 1, x])/288 - 
  (5*CF^2*nf*G[0, 1, 1, x])/24 + ((13*I)/64)*CA^3*Pi*G[0, 1, 1, x] - 
  ((469*I)/288)*CA^2*CF*Pi*G[0, 1, 1, x] + ((27*I)/32)*CA*CF^2*Pi*
   G[0, 1, 1, x] + ((25*I)/288)*CA*CF*nf*Pi*G[0, 1, 1, x] + 
  (235*CA^3*Pi^2*G[0, 1, 1, x])/1152 - (101*CA^2*CF*Pi^2*G[0, 1, 1, x])/
   2304 - CA*CF^2*Pi^2*G[0, 1, 1, x] + (9*CF^3*Pi^2*G[0, 1, 1, x])/16 - 
  (35*CA^2*nf*Pi^2*G[0, 1, 1, x])/576 + (145*CA*CF*nf*Pi^2*G[0, 1, 1, x])/
   1152 - (CF^2*nf*Pi^2*G[0, 1, 1, x])/32 + ((59*I)/576)*CA^3*Pi^3*
   G[0, 1, 1, x] - ((47*I)/192)*CA^2*CF*Pi^3*G[0, 1, 1, x] + 
  ((3*I)/16)*CA*CF^2*Pi^3*G[0, 1, 1, x] - (I/8)*CF^3*Pi^3*G[0, 1, 1, x] - 
  (C4AF*G[0, 1, 1, x])/(2*dA*TF) + (C4FF*nf*G[0, 1, 1, x])/(dA*TF) + 
  (C4AF*Pi^2*G[0, 1, 1, x])/(2*dA*TF) - ((I/12)*C4AF*Pi^3*G[0, 1, 1, x])/
   (dA*TF) + (13*CA^3*Pi^2*G[0, 1, 1, x])/(384*x^2) - 
  (9*CA^2*CF*Pi^2*G[0, 1, 1, x])/(128*x^2) - (5*CA*CF^2*Pi^2*G[0, 1, 1, x])/
   (192*x^2) + (CF^3*Pi^2*G[0, 1, 1, x])/(16*x^2) - 
  (13*CA^3*G[0, 1, 1, x])/(64*x) + (39*CA^2*CF*G[0, 1, 1, x])/(64*x) - 
  (11*CA*CF^2*G[0, 1, 1, x])/(192*x) - (9*CF^3*G[0, 1, 1, x])/(32*x) + 
  (CA^2*nf*G[0, 1, 1, x])/(32*x) - (5*CA*CF*nf*G[0, 1, 1, x])/(32*x) + 
  (5*CF^2*nf*G[0, 1, 1, x])/(48*x) - (((13*I)/64)*CA^3*Pi*G[0, 1, 1, x])/x + 
  (((41*I)/64)*CA^2*CF*Pi*G[0, 1, 1, x])/x - 
  (((7*I)/16)*CA*CF^2*Pi*G[0, 1, 1, x])/x - (23*CA^3*Pi^2*G[0, 1, 1, x])/
   (192*x) + (9*CA^2*CF*Pi^2*G[0, 1, 1, x])/(32*x) + 
  (5*CA*CF^2*Pi^2*G[0, 1, 1, x])/(48*x) - (CF^3*Pi^2*G[0, 1, 1, x])/(4*x) + 
  (C4AF*G[0, 1, 1, x])/(4*dA*TF*x) - (C4FF*nf*G[0, 1, 1, x])/(2*dA*TF*x) - 
  (3*C4AF*Pi^2*G[0, 1, 1, x])/(8*dA*TF*x) - (CA^2*CF*G[0, 1, 1, x])/
   (16*\[Epsilon]^3) + (11*CA^2*CF*G[0, 1, 1, x])/(64*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, 1, 1, x])/(32*\[Epsilon]^2) + 
  ((I/8)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon]^2 - 
  (CA^3*G[0, 1, 1, x])/(16*\[Epsilon]) + (133*CA^2*CF*G[0, 1, 1, x])/
   (192*\[Epsilon]) - (9*CA*CF^2*G[0, 1, 1, x])/(32*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 1, 1, x])/(96*\[Epsilon]) - 
  (((55*I)/192)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA*CF*nf*Pi*G[0, 1, 1, x])/\[Epsilon] - 
  (13*CA^3*Pi^2*G[0, 1, 1, x])/(192*\[Epsilon]) + 
  (CA^2*CF*Pi^2*G[0, 1, 1, x])/(6*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 1, x])/(48*\[Epsilon]) + 
  (CA^3*G[0, 1, 1, x])/(16*x*\[Epsilon]) - (7*CA^2*CF*G[0, 1, 1, x])/
   (32*x*\[Epsilon]) + (5*CA*CF^2*G[0, 1, 1, x])/(32*x*\[Epsilon]) + 
  (2059*CA^3*G[1, 0, 0, x])/1152 - (8029*CA^2*CF*G[1, 0, 0, x])/1152 + 
  (47*CA*CF^2*G[1, 0, 0, x])/9 - (41*CF^3*G[1, 0, 0, x])/32 - 
  (1019*CA^2*nf*G[1, 0, 0, x])/1728 + (137*CA*CF*nf*G[1, 0, 0, x])/144 - 
  (31*CF^2*nf*G[1, 0, 0, x])/72 + (5*CA*nf^2*G[1, 0, 0, x])/108 + 
  ((1141*I)/1152)*CA^3*Pi*G[1, 0, 0, x] - ((1607*I)/384)*CA^2*CF*Pi*
   G[1, 0, 0, x] + ((175*I)/36)*CA*CF^2*Pi*G[1, 0, 0, x] - 
  ((61*I)/32)*CF^3*Pi*G[1, 0, 0, x] - ((205*I)/576)*CA^2*nf*Pi*
   G[1, 0, 0, x] + ((17*I)/24)*CA*CF*nf*Pi*G[1, 0, 0, x] - 
  ((47*I)/72)*CF^2*nf*Pi*G[1, 0, 0, x] + (I/72)*CA*nf^2*Pi*G[1, 0, 0, x] - 
  (233*CA^3*Pi^2*G[1, 0, 0, x])/2304 - (77*CA^2*CF*Pi^2*G[1, 0, 0, x])/288 + 
  (233*CA*CF^2*Pi^2*G[1, 0, 0, x])/288 - (11*CF^3*Pi^2*G[1, 0, 0, x])/16 + 
  (19*CA^2*nf*Pi^2*G[1, 0, 0, x])/1152 + (7*CA*CF*nf*Pi^2*G[1, 0, 0, x])/
   144 - (17*CF^2*nf*Pi^2*G[1, 0, 0, x])/288 - 
  ((3*I)/32)*CA^3*Pi^3*G[1, 0, 0, x] + ((43*I)/96)*CA^2*CF*Pi^3*
   G[1, 0, 0, x] - ((43*I)/64)*CA*CF^2*Pi^3*G[1, 0, 0, x] + 
  (I/3)*CF^3*Pi^3*G[1, 0, 0, x] - (3*C4AF*G[1, 0, 0, x])/(8*dA*TF) + 
  (3*C4FF*nf*G[1, 0, 0, x])/(4*dA*TF) - (11*C4AF*Pi^2*G[1, 0, 0, x])/
   (16*dA*TF) + (((21*I)/128)*CA^3*Pi*G[1, 0, 0, x])/x^2 - 
  (((93*I)/128)*CA^2*CF*Pi*G[1, 0, 0, x])/x^2 + 
  (((13*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x])/x^2 - 
  (((9*I)/32)*CF^3*Pi*G[1, 0, 0, x])/x^2 - ((I/16)*CA^2*nf*Pi*G[1, 0, 0, x])/
   x^2 + (((3*I)/16)*CA*CF*nf*Pi*G[1, 0, 0, x])/x^2 - 
  ((I/8)*CF^2*nf*Pi*G[1, 0, 0, x])/x^2 - (13*CA^3*Pi^2*G[1, 0, 0, x])/
   (1152*x^2) + (5*CA^2*CF*Pi^2*G[1, 0, 0, x])/(128*x^2) + 
  (13*CA*CF^2*Pi^2*G[1, 0, 0, x])/(96*x^2) - (5*CF^3*Pi^2*G[1, 0, 0, x])/
   (32*x^2) - (CA^2*nf*Pi^2*G[1, 0, 0, x])/(144*x^2) + 
  (((3*I)/4)*C4AF*Pi*G[1, 0, 0, x])/(dA*TF*x^2) + 
  (C4AF*Pi^2*G[1, 0, 0, x])/(12*dA*TF*x^2) - (C4FF*nf*Pi^2*G[1, 0, 0, x])/
   (6*dA*TF*x^2) + (23*CA^3*G[1, 0, 0, x])/(192*x) + 
  (313*CA^2*CF*G[1, 0, 0, x])/(384*x) - (215*CA*CF^2*G[1, 0, 0, x])/(64*x) + 
  (81*CF^3*G[1, 0, 0, x])/(32*x) - (13*CA^2*nf*G[1, 0, 0, x])/(384*x) + 
  (7*CA*CF*nf*G[1, 0, 0, x])/(48*x) - (CF^2*nf*G[1, 0, 0, x])/(8*x) - 
  (((11*I)/16)*CA^3*Pi*G[1, 0, 0, x])/x + 
  (((213*I)/64)*CA^2*CF*Pi*G[1, 0, 0, x])/x - 
  ((5*I)*CA*CF^2*Pi*G[1, 0, 0, x])/x + (((19*I)/8)*CF^3*Pi*G[1, 0, 0, x])/x + 
  (((17*I)/64)*CA^2*nf*Pi*G[1, 0, 0, x])/x - 
  (((3*I)/4)*CA*CF*nf*Pi*G[1, 0, 0, x])/x + ((I/2)*CF^2*nf*Pi*G[1, 0, 0, x])/
   x + (61*CA^3*Pi^2*G[1, 0, 0, x])/(288*x) - (17*CA^2*CF*Pi^2*G[1, 0, 0, x])/
   (32*x) - (CA*CF^2*Pi^2*G[1, 0, 0, x])/(24*x) + 
  (3*CF^3*Pi^2*G[1, 0, 0, x])/(8*x) + (CA^2*nf*Pi^2*G[1, 0, 0, x])/(144*x) + 
  (3*C4AF*G[1, 0, 0, x])/(16*dA*TF*x) - (3*C4FF*nf*G[1, 0, 0, x])/
   (8*dA*TF*x) - (((3*I)/4)*C4AF*Pi*G[1, 0, 0, x])/(dA*TF*x) + 
  (C4AF*Pi^2*G[1, 0, 0, x])/(6*dA*TF*x) + (C4FF*nf*Pi^2*G[1, 0, 0, x])/
   (6*dA*TF*x) + (11*CA^3*x*G[1, 0, 0, x])/384 + 
  (7*CA^2*CF*x*G[1, 0, 0, x])/24 - (CA*CF^2*x*G[1, 0, 0, x])/6 - 
  (CF^3*x*G[1, 0, 0, x])/8 - (11*CA^2*nf*x*G[1, 0, 0, x])/384 - 
  (CA*CF*nf*x*G[1, 0, 0, x])/24 + (CF^2*nf*x*G[1, 0, 0, x])/24 + 
  (I/8)*CA^2*CF*Pi*x*G[1, 0, 0, x] - (I/8)*CF^3*Pi*x*G[1, 0, 0, x] + 
  (3*C4AF*x*G[1, 0, 0, x])/(16*dA*TF) - (3*C4FF*nf*x*G[1, 0, 0, x])/
   (8*dA*TF) + (CA^2*CF*G[1, 0, 0, x])/(8*\[Epsilon]^3) - 
  (CA*CF^2*G[1, 0, 0, x])/(16*\[Epsilon]^3) - (11*CA^3*G[1, 0, 0, x])/
   (192*\[Epsilon]^2) - (19*CA^2*CF*G[1, 0, 0, x])/(32*\[Epsilon]^2) + 
  (11*CA*CF^2*G[1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, 0, x])/(96*\[Epsilon]^2) + (CA*CF*nf*G[1, 0, 0, x])/
   (8*\[Epsilon]^2) - (CF^2*nf*G[1, 0, 0, x])/(8*\[Epsilon]^2) - 
  ((I/16)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon]^2 + 
  (83*CA^3*G[1, 0, 0, x])/(288*\[Epsilon]) - (391*CA^2*CF*G[1, 0, 0, x])/
   (192*\[Epsilon]) + (11*CA*CF^2*G[1, 0, 0, x])/(6*\[Epsilon]) - 
  (CF^3*G[1, 0, 0, x])/(4*\[Epsilon]) - (13*CA^2*nf*G[1, 0, 0, x])/
   (96*\[Epsilon]) + (CA*CF*nf*G[1, 0, 0, x])/(3*\[Epsilon]) - 
  (5*CF^2*nf*G[1, 0, 0, x])/(24*\[Epsilon]) + (CA*nf^2*G[1, 0, 0, x])/
   (72*\[Epsilon]) - (((9*I)/64)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (((19*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (((79*I)/96)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (((3*I)/8)*CF^3*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA*CF*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/6)*CF^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, 0, 0, x])/(192*\[Epsilon]) + 
  (37*CA^2*CF*Pi^2*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (43*CA*CF^2*Pi^2*G[1, 0, 0, x])/(192*\[Epsilon]) + 
  (CF^3*Pi^2*G[1, 0, 0, x])/(48*\[Epsilon]) - ((I/32)*CA^3*Pi*G[1, 0, 0, x])/
   (x^2*\[Epsilon]) + ((I/32)*CA^2*CF*Pi*G[1, 0, 0, x])/(x^2*\[Epsilon]) + 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 0, x])/(x^2*\[Epsilon]) - 
  ((I/8)*CF^3*Pi*G[1, 0, 0, x])/(x^2*\[Epsilon]) - 
  (CA^3*G[1, 0, 0, x])/(64*x*\[Epsilon]) + (17*CA^2*CF*G[1, 0, 0, x])/
   (64*x*\[Epsilon]) - (CA*CF^2*G[1, 0, 0, x])/(2*x*\[Epsilon]) + 
  (CF^3*G[1, 0, 0, x])/(4*x*\[Epsilon]) + ((I/8)*CA^3*Pi*G[1, 0, 0, x])/
   (x*\[Epsilon]) - ((I/8)*CA^2*CF*Pi*G[1, 0, 0, x])/(x*\[Epsilon]) - 
  ((I/2)*CA*CF^2*Pi*G[1, 0, 0, x])/(x*\[Epsilon]) + 
  ((I/2)*CF^3*Pi*G[1, 0, 0, x])/(x*\[Epsilon]) - 
  (CA^2*CF*x*G[1, 0, 0, x])/(32*\[Epsilon]) + (CA*CF^2*x*G[1, 0, 0, x])/
   (32*\[Epsilon]) + (361*CA^3*G[1, 0, 1, x])/384 - 
  (209*CA^2*CF*G[1, 0, 1, x])/96 + (449*CA*CF^2*G[1, 0, 1, x])/192 + 
  (25*CF^3*G[1, 0, 1, x])/32 + (19*CA^2*nf*G[1, 0, 1, x])/3456 + 
  (175*CA*CF*nf*G[1, 0, 1, x])/192 - (91*CF^2*nf*G[1, 0, 1, x])/96 - 
  (5*CA*nf^2*G[1, 0, 1, x])/108 + ((31*I)/576)*CA^3*Pi*G[1, 0, 1, x] - 
  ((643*I)/576)*CA^2*CF*Pi*G[1, 0, 1, x] + ((45*I)/64)*CA*CF^2*Pi*
   G[1, 0, 1, x] - ((19*I)/32)*CF^3*Pi*G[1, 0, 1, x] - 
  ((79*I)/576)*CA^2*nf*Pi*G[1, 0, 1, x] - ((31*I)/288)*CA*CF*nf*Pi*
   G[1, 0, 1, x] + ((5*I)/16)*CF^2*nf*Pi*G[1, 0, 1, x] + 
  (I/24)*CA*nf^2*Pi*G[1, 0, 1, x] - (245*CA^3*Pi^2*G[1, 0, 1, x])/2304 - 
  (185*CA^2*CF*Pi^2*G[1, 0, 1, x])/2304 - (407*CA*CF^2*Pi^2*G[1, 0, 1, x])/
   1152 + (15*CF^3*Pi^2*G[1, 0, 1, x])/32 + (CA^2*nf*Pi^2*G[1, 0, 1, x])/18 + 
  (CA*CF*nf*Pi^2*G[1, 0, 1, x])/72 + (5*CF^2*nf*Pi^2*G[1, 0, 1, x])/288 + 
  (I/8)*CA^3*Pi^3*G[1, 0, 1, x] - ((21*I)/32)*CA^2*CF*Pi^3*G[1, 0, 1, x] + 
  ((35*I)/48)*CA*CF^2*Pi^3*G[1, 0, 1, x] - (I/4)*CF^3*Pi^3*G[1, 0, 1, x] + 
  (13*C4AF*G[1, 0, 1, x])/(16*dA*TF) - (7*C4FF*nf*G[1, 0, 1, x])/(8*dA*TF) + 
  (((7*I)/4)*C4AF*Pi*G[1, 0, 1, x])/(dA*TF) + 
  ((I/4)*C4FF*nf*Pi*G[1, 0, 1, x])/(dA*TF) + (3*C4AF*Pi^2*G[1, 0, 1, x])/
   (16*dA*TF) - ((I/4)*C4AF*Pi^3*G[1, 0, 1, x])/(dA*TF) + 
  (703*CA^3*G[1, 0, 1, x])/(1152*x^2) - (383*CA^2*CF*G[1, 0, 1, x])/
   (192*x^2) + (425*CA*CF^2*G[1, 0, 1, x])/(288*x^2) - 
  (CF^3*G[1, 0, 1, x])/(8*x^2) - (151*CA^2*nf*G[1, 0, 1, x])/(1152*x^2) + 
  (77*CA*CF*nf*G[1, 0, 1, x])/(192*x^2) - (77*CF^2*nf*G[1, 0, 1, x])/
   (288*x^2) - (((7*I)/48)*CA^3*Pi*G[1, 0, 1, x])/x^2 + 
  (((7*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x])/x^2 - 
  (((35*I)/192)*CA*CF^2*Pi*G[1, 0, 1, x])/x^2 - 
  (((3*I)/32)*CF^3*Pi*G[1, 0, 1, x])/x^2 + 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 0, 1, x])/x^2 - 
  (((5*I)/32)*CA*CF*nf*Pi*G[1, 0, 1, x])/x^2 + 
  (((5*I)/48)*CF^2*nf*Pi*G[1, 0, 1, x])/x^2 + (209*CA^3*Pi^2*G[1, 0, 1, x])/
   (2304*x^2) - (157*CA^2*CF*Pi^2*G[1, 0, 1, x])/(768*x^2) + 
  (5*CA*CF^2*Pi^2*G[1, 0, 1, x])/(128*x^2) + (CF^3*Pi^2*G[1, 0, 1, x])/
   (12*x^2) - (CA^2*nf*Pi^2*G[1, 0, 1, x])/(288*x^2) + 
  (13*C4AF*G[1, 0, 1, x])/(16*dA*TF*x^2) - (C4FF*nf*G[1, 0, 1, x])/
   (8*dA*TF*x^2) - (((3*I)/8)*C4AF*Pi*G[1, 0, 1, x])/(dA*TF*x^2) + 
  (5*C4AF*Pi^2*G[1, 0, 1, x])/(48*dA*TF*x^2) - (C4FF*nf*Pi^2*G[1, 0, 1, x])/
   (12*dA*TF*x^2) - (3433*CA^3*G[1, 0, 1, x])/(1152*x) + 
  (35*CA^2*CF*G[1, 0, 1, x])/(4*x) - (1439*CA*CF^2*G[1, 0, 1, x])/(288*x) - 
  (25*CF^3*G[1, 0, 1, x])/(32*x) + (757*CA^2*nf*G[1, 0, 1, x])/(1152*x) - 
  (65*CA*CF*nf*G[1, 0, 1, x])/(32*x) + (199*CF^2*nf*G[1, 0, 1, x])/(144*x) + 
  (((19*I)/64)*CA^3*Pi*G[1, 0, 1, x])/x + 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 0, 1, x])/x - 
  (((43*I)/48)*CA*CF^2*Pi*G[1, 0, 1, x])/x + 
  (((11*I)/16)*CF^3*Pi*G[1, 0, 1, x])/x - 
  (((15*I)/64)*CA^2*nf*Pi*G[1, 0, 1, x])/x + 
  (((5*I)/8)*CA*CF*nf*Pi*G[1, 0, 1, x])/x - 
  (((5*I)/12)*CF^2*nf*Pi*G[1, 0, 1, x])/x - (355*CA^3*Pi^2*G[1, 0, 1, x])/
   (1152*x) + (157*CA^2*CF*Pi^2*G[1, 0, 1, x])/(192*x) - 
  (5*CA*CF^2*Pi^2*G[1, 0, 1, x])/(32*x) - (CF^3*Pi^2*G[1, 0, 1, x])/(3*x) + 
  (CA^2*nf*Pi^2*G[1, 0, 1, x])/(288*x) - (23*C4AF*G[1, 0, 1, x])/
   (16*dA*TF*x) + (5*C4FF*nf*G[1, 0, 1, x])/(8*dA*TF*x) - 
  (((11*I)/8)*C4AF*Pi*G[1, 0, 1, x])/(dA*TF*x) - 
  ((I/4)*C4FF*nf*Pi*G[1, 0, 1, x])/(dA*TF*x) - (29*C4AF*Pi^2*G[1, 0, 1, x])/
   (48*dA*TF*x) + (C4FF*nf*Pi^2*G[1, 0, 1, x])/(12*dA*TF*x) - 
  (17*CA^3*x*G[1, 0, 1, x])/384 - (47*CA^2*CF*x*G[1, 0, 1, x])/192 + 
  (13*CA*CF^2*x*G[1, 0, 1, x])/96 + (CF^3*x*G[1, 0, 1, x])/8 + 
  (11*CA^2*nf*x*G[1, 0, 1, x])/384 + (CA*CF*nf*x*G[1, 0, 1, x])/24 - 
  (CF^2*nf*x*G[1, 0, 1, x])/24 - (I/8)*CA^2*CF*Pi*x*G[1, 0, 1, x] + 
  (I/8)*CA*CF^2*Pi*x*G[1, 0, 1, x] - (3*C4AF*x*G[1, 0, 1, x])/(16*dA*TF) + 
  (3*C4FF*nf*x*G[1, 0, 1, x])/(8*dA*TF) - (CA^3*G[1, 0, 1, x])/
   (32*\[Epsilon]^3) - (CA^2*CF*G[1, 0, 1, x])/(32*\[Epsilon]^3) + 
  (35*CA^3*G[1, 0, 1, x])/(192*\[Epsilon]^2) + (3*CA^2*CF*G[1, 0, 1, x])/
   (64*\[Epsilon]^2) - (3*CA*CF^2*G[1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, 1, x])/(24*\[Epsilon]^2) + ((I/16)*CA^3*Pi*G[1, 0, 1, x])/
   \[Epsilon]^2 + ((I/16)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon]^2 - 
  (CA^3*G[1, 0, 1, x])/(64*x^2*\[Epsilon]^2) + (3*CA^2*CF*G[1, 0, 1, x])/
   (64*x^2*\[Epsilon]^2) - (CA*CF^2*G[1, 0, 1, x])/(32*x^2*\[Epsilon]^2) + 
  (CA^3*G[1, 0, 1, x])/(16*x*\[Epsilon]^2) - (3*CA^2*CF*G[1, 0, 1, x])/
   (16*x*\[Epsilon]^2) + (CA*CF^2*G[1, 0, 1, x])/(8*x*\[Epsilon]^2) + 
  (125*CA^3*G[1, 0, 1, x])/(576*\[Epsilon]) + (3*CA^2*CF*G[1, 0, 1, x])/
   (64*\[Epsilon]) + (CA*CF^2*G[1, 0, 1, x])/(4*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, x])/(48*\[Epsilon]) + (CA*CF*nf*G[1, 0, 1, x])/
   (16*\[Epsilon]) - (CF^2*nf*G[1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, 1, x])/(72*\[Epsilon]) - 
  (((13*I)/48)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] - 
  (((47*I)/192)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/12)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/96)*CA*CF*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[1, 0, 1, x])/(128*\[Epsilon]) + 
  (19*CA^2*CF*Pi^2*G[1, 0, 1, x])/(384*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 1, x])/(48*\[Epsilon]) + 
  (13*CA^3*G[1, 0, 1, x])/(192*x^2*\[Epsilon]) - 
  (13*CA^2*CF*G[1, 0, 1, x])/(64*x^2*\[Epsilon]) + 
  (13*CA*CF^2*G[1, 0, 1, x])/(96*x^2*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 1, x])/(48*x^2*\[Epsilon]) + 
  (CA*CF*nf*G[1, 0, 1, x])/(16*x^2*\[Epsilon]) - 
  (CF^2*nf*G[1, 0, 1, x])/(24*x^2*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[1, 0, 1, x])/(x^2*\[Epsilon]) - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x])/(x^2*\[Epsilon]) + 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 1, x])/(x^2*\[Epsilon]) - 
  (5*CA^3*G[1, 0, 1, x])/(24*x*\[Epsilon]) + (17*CA^2*CF*G[1, 0, 1, x])/
   (32*x*\[Epsilon]) - (31*CA*CF^2*G[1, 0, 1, x])/(96*x*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, x])/(12*x*\[Epsilon]) - (CA*CF*nf*G[1, 0, 1, x])/
   (4*x*\[Epsilon]) + (CF^2*nf*G[1, 0, 1, x])/(6*x*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[1, 0, 1, x])/(x*\[Epsilon]) + 
  (((3*I)/4)*CA^2*CF*Pi*G[1, 0, 1, x])/(x*\[Epsilon]) - 
  ((I/2)*CA*CF^2*Pi*G[1, 0, 1, x])/(x*\[Epsilon]) + 
  (CA^2*CF*x*G[1, 0, 1, x])/(32*\[Epsilon]) - (CA*CF^2*x*G[1, 0, 1, x])/
   (32*\[Epsilon]) + (283*CA^3*G[1, 1, 0, x])/576 - 
  (3599*CA^2*CF*G[1, 1, 0, x])/1152 - (133*CA*CF^2*G[1, 1, 0, x])/192 - 
  (5*CF^3*G[1, 1, 0, x])/8 + (349*CA^2*nf*G[1, 1, 0, x])/1152 + 
  (55*CA*CF*nf*G[1, 1, 0, x])/96 + (43*CF^2*nf*G[1, 1, 0, x])/48 - 
  (5*CF*nf^2*G[1, 1, 0, x])/36 + ((25*I)/64)*CA^3*Pi*G[1, 1, 0, x] - 
  ((7*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x] - ((77*I)/64)*CA*CF^2*Pi*
   G[1, 1, 0, x] + ((11*I)/32)*CF^3*Pi*G[1, 1, 0, x] + 
  (I/32)*CA^2*nf*Pi*G[1, 1, 0, x] - ((5*I)/32)*CA*CF*nf*Pi*G[1, 1, 0, x] + 
  ((5*I)/16)*CF^2*nf*Pi*G[1, 1, 0, x] + (1051*CA^3*Pi^2*G[1, 1, 0, x])/2304 - 
  (321*CA^2*CF*Pi^2*G[1, 1, 0, x])/512 - (737*CA*CF^2*Pi^2*G[1, 1, 0, x])/
   1152 + (13*CF^3*Pi^2*G[1, 1, 0, x])/32 - (23*CA^2*nf*Pi^2*G[1, 1, 0, x])/
   288 + (29*CA*CF*nf*Pi^2*G[1, 1, 0, x])/256 + 
  (11*CF^2*nf*Pi^2*G[1, 1, 0, x])/288 + ((7*I)/144)*CA^3*Pi^3*G[1, 1, 0, x] - 
  ((25*I)/384)*CA^2*CF*Pi^3*G[1, 1, 0, x] - (I/24)*CA*CF^2*Pi^3*
   G[1, 1, 0, x] - (7*C4AF*G[1, 1, 0, x])/(16*dA*TF) + 
  (C4FF*nf*G[1, 1, 0, x])/(8*dA*TF) + ((I/4)*C4AF*Pi*G[1, 1, 0, x])/(dA*TF) + 
  ((I/4)*C4FF*nf*Pi*G[1, 1, 0, x])/(dA*TF) + (C4AF*Pi^2*G[1, 1, 0, x])/
   (dA*TF) - ((I/6)*C4AF*Pi^3*G[1, 1, 0, x])/(dA*TF) - 
  (703*CA^3*G[1, 1, 0, x])/(1152*x^2) + (383*CA^2*CF*G[1, 1, 0, x])/
   (192*x^2) - (425*CA*CF^2*G[1, 1, 0, x])/(288*x^2) + 
  (CF^3*G[1, 1, 0, x])/(8*x^2) + (151*CA^2*nf*G[1, 1, 0, x])/(1152*x^2) - 
  (77*CA*CF*nf*G[1, 1, 0, x])/(192*x^2) + (77*CF^2*nf*G[1, 1, 0, x])/
   (288*x^2) - (((61*I)/192)*CA^3*Pi*G[1, 1, 0, x])/x^2 + 
  (((17*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x])/x^2 - 
  (((185*I)/192)*CA*CF^2*Pi*G[1, 1, 0, x])/x^2 + 
  (((7*I)/32)*CF^3*Pi*G[1, 1, 0, x])/x^2 + 
  (((5*I)/96)*CA^2*nf*Pi*G[1, 1, 0, x])/x^2 - 
  (((5*I)/32)*CA*CF*nf*Pi*G[1, 1, 0, x])/x^2 + 
  (((5*I)/48)*CF^2*nf*Pi*G[1, 1, 0, x])/x^2 - (37*CA^3*Pi^2*G[1, 1, 0, x])/
   (2304*x^2) + (49*CA^2*CF*Pi^2*G[1, 1, 0, x])/(768*x^2) - 
  (77*CA*CF^2*Pi^2*G[1, 1, 0, x])/(384*x^2) + (13*CF^3*Pi^2*G[1, 1, 0, x])/
   (96*x^2) + (CA^2*nf*Pi^2*G[1, 1, 0, x])/(144*x^2) - 
  (13*C4AF*G[1, 1, 0, x])/(16*dA*TF*x^2) + (C4FF*nf*G[1, 1, 0, x])/
   (8*dA*TF*x^2) - (5*C4AF*Pi^2*G[1, 1, 0, x])/(24*dA*TF*x^2) + 
  (C4FF*nf*Pi^2*G[1, 1, 0, x])/(6*dA*TF*x^2) + (1711*CA^3*G[1, 1, 0, x])/
   (1152*x) - (1639*CA^2*CF*G[1, 1, 0, x])/(384*x) + 
  (1285*CA*CF^2*G[1, 1, 0, x])/(576*x) + (CF^3*G[1, 1, 0, x])/(2*x) - 
  (323*CA^2*nf*G[1, 1, 0, x])/(576*x) + (157*CA*CF*nf*G[1, 1, 0, x])/(96*x) - 
  (77*CF^2*nf*G[1, 1, 0, x])/(72*x) + (((9*I)/16)*CA^3*Pi*G[1, 1, 0, x])/x - 
  (((17*I)/8)*CA^2*CF*Pi*G[1, 1, 0, x])/x + 
  (((199*I)/96)*CA*CF^2*Pi*G[1, 1, 0, x])/x - 
  (((9*I)/16)*CF^3*Pi*G[1, 1, 0, x])/x - 
  (((3*I)/16)*CA^2*nf*Pi*G[1, 1, 0, x])/x + 
  (((5*I)/8)*CA*CF*nf*Pi*G[1, 1, 0, x])/x - 
  (((5*I)/12)*CF^2*nf*Pi*G[1, 1, 0, x])/x + (7*CA^3*Pi^2*G[1, 1, 0, x])/
   (144*x) - (49*CA^2*CF*Pi^2*G[1, 1, 0, x])/(192*x) + 
  (77*CA*CF^2*Pi^2*G[1, 1, 0, x])/(96*x) - (13*CF^3*Pi^2*G[1, 1, 0, x])/
   (24*x) - (CA^2*nf*Pi^2*G[1, 1, 0, x])/(144*x) + 
  (5*C4AF*G[1, 1, 0, x])/(4*dA*TF*x) - (C4FF*nf*G[1, 1, 0, x])/(4*dA*TF*x) - 
  ((I/4)*C4AF*Pi*G[1, 1, 0, x])/(dA*TF*x) - ((I/4)*C4FF*nf*Pi*G[1, 1, 0, x])/
   (dA*TF*x) - (25*C4AF*Pi^2*G[1, 1, 0, x])/(24*dA*TF*x) - 
  (C4FF*nf*Pi^2*G[1, 1, 0, x])/(6*dA*TF*x) + (CA^3*x*G[1, 1, 0, x])/64 - 
  (3*CA^2*CF*x*G[1, 1, 0, x])/64 + (CA*CF^2*x*G[1, 1, 0, x])/32 - 
  (I/8)*CA^2*CF*Pi*x*G[1, 1, 0, x] + (I/8)*CA*CF^2*Pi*x*G[1, 1, 0, x] - 
  (CA^3*G[1, 1, 0, x])/(16*\[Epsilon]^3) - (CA^2*CF*G[1, 1, 0, x])/
   (64*\[Epsilon]^3) + (25*CA^3*G[1, 1, 0, x])/(64*\[Epsilon]^2) - 
  (7*CA^2*CF*G[1, 1, 0, x])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 1, 0, x])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, 0, x])/(16*\[Epsilon]^2) - (CA*CF*nf*G[1, 1, 0, x])/
   (64*\[Epsilon]^2) + (((5*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon]^2 + 
  (CA^3*G[1, 1, 0, x])/(64*x^2*\[Epsilon]^2) - (3*CA^2*CF*G[1, 1, 0, x])/
   (64*x^2*\[Epsilon]^2) + (CA*CF^2*G[1, 1, 0, x])/(32*x^2*\[Epsilon]^2) - 
  (CA^3*G[1, 1, 0, x])/(16*x*\[Epsilon]^2) + (3*CA^2*CF*G[1, 1, 0, x])/
   (16*x*\[Epsilon]^2) - (CA*CF^2*G[1, 1, 0, x])/(8*x*\[Epsilon]^2) + 
  (61*CA^3*G[1, 1, 0, x])/(96*\[Epsilon]) - (99*CA^2*CF*G[1, 1, 0, x])/
   (128*\[Epsilon]) - (CA*CF^2*G[1, 1, 0, x])/(4*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, x])/(24*\[Epsilon]) + (47*CA*CF*nf*G[1, 1, 0, x])/
   (192*\[Epsilon]) + (CF^2*nf*G[1, 1, 0, x])/(8*\[Epsilon]) - 
  (CF*nf^2*G[1, 1, 0, x])/(24*\[Epsilon]) + 
  (((31*I)/64)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (((81*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (23*CA^3*Pi^2*G[1, 1, 0, x])/(192*\[Epsilon]) + 
  (47*CA^2*CF*Pi^2*G[1, 1, 0, x])/(256*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, x])/(24*\[Epsilon]) - 
  (13*CA^3*G[1, 1, 0, x])/(192*x^2*\[Epsilon]) + 
  (13*CA^2*CF*G[1, 1, 0, x])/(64*x^2*\[Epsilon]) - 
  (13*CA*CF^2*G[1, 1, 0, x])/(96*x^2*\[Epsilon]) + 
  (CA^2*nf*G[1, 1, 0, x])/(48*x^2*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 0, x])/(16*x^2*\[Epsilon]) + 
  (CF^2*nf*G[1, 1, 0, x])/(24*x^2*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*G[1, 1, 0, x])/(x^2*\[Epsilon]) - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x])/(x^2*\[Epsilon]) + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, x])/(x^2*\[Epsilon]) + 
  (25*CA^3*G[1, 1, 0, x])/(192*x*\[Epsilon]) - (33*CA^2*CF*G[1, 1, 0, x])/
   (64*x*\[Epsilon]) + (37*CA*CF^2*G[1, 1, 0, x])/(96*x*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, x])/(12*x*\[Epsilon]) + (CA*CF*nf*G[1, 1, 0, x])/
   (4*x*\[Epsilon]) - (CF^2*nf*G[1, 1, 0, x])/(6*x*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 1, 0, x])/(x*\[Epsilon]) + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x])/(x*\[Epsilon]) - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x])/(x*\[Epsilon]) + 
  (869*CA^3*G[1, 1, 1, x])/1152 + (57*CA^2*CF*G[1, 1, 1, x])/32 - 
  (39*CA*CF^2*G[1, 1, 1, x])/32 - (931*CA^2*nf*G[1, 1, 1, x])/1152 - 
  (CA*CF*nf*G[1, 1, 1, x])/64 + (5*CA*nf^2*G[1, 1, 1, x])/72 + 
  ((151*I)/256)*CA^3*Pi*G[1, 1, 1, x] - (I/8)*CA^2*CF*Pi*G[1, 1, 1, x] + 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x] - (I/16)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (8851*CA^3*Pi^2*G[1, 1, 1, x])/9216 + (55*CA^2*CF*Pi^2*G[1, 1, 1, x])/768 + 
  (15*CA*CF^2*Pi^2*G[1, 1, 1, x])/64 - (5*CF^3*Pi^2*G[1, 1, 1, x])/16 - 
  (881*CA^2*nf*Pi^2*G[1, 1, 1, x])/4608 + (CA*CF*nf*Pi^2*G[1, 1, 1, x])/384 + 
  ((259*I)/1536)*CA^3*Pi^3*G[1, 1, 1, x] - ((7*I)/192)*CA^2*CF*Pi^3*
   G[1, 1, 1, x] - (7*C4AF*Pi^2*G[1, 1, 1, x])/(16*dA*TF) - 
  (55*CA^3*Pi^2*G[1, 1, 1, x])/(1152*x^2) + (25*CA^2*CF*Pi^2*G[1, 1, 1, x])/
   (384*x^2) + (5*CA*CF^2*Pi^2*G[1, 1, 1, x])/(64*x^2) - 
  (5*CF^3*Pi^2*G[1, 1, 1, x])/(48*x^2) + (CA^2*nf*Pi^2*G[1, 1, 1, x])/
   (288*x^2) - (5*C4AF*Pi^2*G[1, 1, 1, x])/(48*dA*TF*x^2) + 
  (C4FF*nf*Pi^2*G[1, 1, 1, x])/(12*dA*TF*x^2) + 
  (9*CA^3*G[1, 1, 1, x])/(16*x) - (57*CA^2*CF*G[1, 1, 1, x])/(32*x) + 
  (39*CA*CF^2*G[1, 1, 1, x])/(32*x) + (CA^2*nf*G[1, 1, 1, x])/(32*x) - 
  (CA*CF*nf*G[1, 1, 1, x])/(32*x) - ((I/8)*CA^3*Pi*G[1, 1, 1, x])/x + 
  ((I/8)*CA^2*CF*Pi*G[1, 1, 1, x])/x + (5*CA^3*Pi^2*G[1, 1, 1, x])/(36*x) - 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, x])/(96*x) - (5*CA*CF^2*Pi^2*G[1, 1, 1, x])/
   (16*x) + (5*CF^3*Pi^2*G[1, 1, 1, x])/(12*x) - 
  (CA^2*nf*Pi^2*G[1, 1, 1, x])/(288*x) + (13*C4AF*Pi^2*G[1, 1, 1, x])/
   (24*dA*TF*x) - (C4FF*nf*Pi^2*G[1, 1, 1, x])/(12*dA*TF*x) + 
  (9*CA^3*G[1, 1, 1, x])/(128*\[Epsilon]^3) - (99*CA^3*G[1, 1, 1, x])/
   (256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, x])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (167*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]) + (CA^2*CF*G[1, 1, 1, x])/
   (16*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, x])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, 1, x])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (221*CA^3*Pi^2*G[1, 1, 1, x])/(1536*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, x])/(384*\[Epsilon]) + 
  (CA^3*G[1, 1, 1, x])/(16*x*\[Epsilon]) - (CA^2*CF*G[1, 1, 1, x])/
   (16*x*\[Epsilon]) + (845*CA^3*G[0, 0, 0, 0, x])/128 - 
  (5651*CA^2*CF*G[0, 0, 0, 0, x])/288 + (1835*CA*CF^2*G[0, 0, 0, 0, x])/144 - 
  (75*CF^3*G[0, 0, 0, 0, x])/32 + ((3*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 0, x] - 
  ((3*I)/16)*CF^3*Pi*G[0, 0, 0, 0, x] - (3*CA^3*Pi^2*G[0, 0, 0, 0, x])/256 + 
  (3*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/32 + (19*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/
   192 - (19*CF^3*Pi^2*G[0, 0, 0, 0, x])/48 + (845*CA^3*G[0, 0, 0, 0, x])/
   (128*(-1 + x^(-1))) - (2821*CA^2*CF*G[0, 0, 0, 0, x])/
   (144*(-1 + x^(-1))) + (3787*CA*CF^2*G[0, 0, 0, 0, x])/
   (288*(-1 + x^(-1))) - (3*CF^3*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))) - 
  (3*CA^3*Pi^2*G[0, 0, 0, 0, x])/(256*(-1 + x^(-1))) + 
  (3*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (19*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (19*CF^3*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (19*CA^3*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))*x^3) - 
  (CA^2*CF*G[0, 0, 0, 0, x])/((-1 + x^(-1))*x^3) + 
  (59*CA*CF^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))*x^3) - 
  (7*CF^3*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x^3) - 
  (19*CA^3*G[0, 0, 0, 0, x])/(64*x^2) + (CA^2*CF*G[0, 0, 0, 0, x])/x^2 - 
  (59*CA*CF^2*G[0, 0, 0, 0, x])/(64*x^2) + (7*CF^3*G[0, 0, 0, 0, x])/
   (32*x^2) - (39*CA^3*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x^2) + 
  (227*CA^2*CF*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))*x^2) - 
  (125*CA*CF^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))*x^2) - 
  (13*CF^3*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x^2) + 
  (59*CA^3*G[0, 0, 0, 0, x])/(64*x) - (163*CA^2*CF*G[0, 0, 0, 0, x])/(64*x) + 
  (33*CA*CF^2*G[0, 0, 0, 0, x])/(32*x) + (5*CF^3*G[0, 0, 0, 0, x])/(8*x) - 
  (727*CA^3*G[0, 0, 0, 0, x])/(128*(-1 + x^(-1))*x) + 
  (9817*CA^2*CF*G[0, 0, 0, 0, x])/(576*(-1 + x^(-1))*x) - 
  (1745*CA*CF^2*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))*x) + 
  (11*CF^3*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) + 
  (3*CA^3*Pi^2*G[0, 0, 0, 0, x])/(256*(-1 + x^(-1))*x) - 
  (3*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (19*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))*x) + 
  (19*CF^3*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))*x) + 
  (CA^2*CF*x*G[0, 0, 0, 0, x])/32 + (7*CA*CF^2*x*G[0, 0, 0, 0, x])/32 - 
  (CF^3*x*G[0, 0, 0, 0, x])/4 - (3*CF^3*G[0, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (13*CA^3*G[0, 0, 0, 1, x])/128 + (261*CA^2*CF*G[0, 0, 0, 1, x])/128 - 
  (249*CA*CF^2*G[0, 0, 0, 1, x])/64 + (95*CF^3*G[0, 0, 0, 1, x])/32 + 
  ((3*I)/64)*CA^3*Pi*G[0, 0, 0, 1, x] - ((51*I)/64)*CA^2*CF*Pi*
   G[0, 0, 0, 1, x] + ((45*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, x] - 
  ((21*I)/16)*CF^3*Pi*G[0, 0, 0, 1, x] + (CA^3*Pi^2*G[0, 0, 0, 1, x])/16 - 
  (CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/32 - (11*CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/
   32 + (5*CF^3*Pi^2*G[0, 0, 0, 1, x])/16 - (CA^3*G[0, 0, 0, 1, x])/(64*x) - 
  (9*CA^2*CF*G[0, 0, 0, 1, x])/(64*x) + (17*CA*CF^2*G[0, 0, 0, 1, x])/
   (32*x) - (3*CF^3*G[0, 0, 0, 1, x])/(8*x) - (CA^2*CF*x*G[0, 0, 0, 1, x])/
   16 - (CA*CF^2*x*G[0, 0, 0, 1, x])/8 + (3*CF^3*x*G[0, 0, 0, 1, x])/16 + 
  (9*CA^2*CF*G[0, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 0, 0, 1, x])/(32*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, 1, x])/(16*\[Epsilon]) - (8863*CA^3*G[0, 0, 1, 0, x])/
   2304 + (1633*CA^2*CF*G[0, 0, 1, 0, x])/192 - 
  (1229*CA*CF^2*G[0, 0, 1, 0, x])/576 - (17*CF^3*G[0, 0, 1, 0, x])/16 + 
  (71*CA^2*nf*G[0, 0, 1, 0, x])/192 - (11*CA*CF*nf*G[0, 0, 1, 0, x])/16 + 
  (5*CF^2*nf*G[0, 0, 1, 0, x])/16 - ((25*I)/24)*CA^3*Pi*G[0, 0, 1, 0, x] + 
  ((73*I)/32)*CA^2*CF*Pi*G[0, 0, 1, 0, x] - ((37*I)/48)*CA*CF^2*Pi*
   G[0, 0, 1, 0, x] - ((9*I)/16)*CF^3*Pi*G[0, 0, 1, 0, x] + 
  ((5*I)/48)*CA^2*nf*Pi*G[0, 0, 1, 0, x] - ((5*I)/16)*CA*CF*nf*Pi*
   G[0, 0, 1, 0, x] + ((5*I)/24)*CF^2*nf*Pi*G[0, 0, 1, 0, x] - 
  (223*CA^3*Pi^2*G[0, 0, 1, 0, x])/1536 + (153*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/
   256 - (229*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/192 + 
  (7*CF^3*Pi^2*G[0, 0, 1, 0, x])/8 - (C4AF*G[0, 0, 1, 0, x])/(2*dA*TF) + 
  (C4FF*nf*G[0, 0, 1, 0, x])/(4*dA*TF) + (C4AF*Pi^2*G[0, 0, 1, 0, x])/
   (2*dA*TF) - (7309*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))) + 
  (3437*CA^2*CF*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))) - 
  (737*CA*CF^2*G[0, 0, 1, 0, x])/(144*(-1 + x^(-1))) - 
  (3*CF^3*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (71*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))) + 
  (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))) - 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))) + 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))) - 
  (19*CA^3*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))*x^3) + 
  (CA^2*CF*G[0, 0, 1, 0, x])/((-1 + x^(-1))*x^3) - 
  (59*CA*CF^2*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))*x^3) + 
  (7*CF^3*G[0, 0, 1, 0, x])/(32*(-1 + x^(-1))*x^3) + 
  (19*CA^3*G[0, 0, 1, 0, x])/(64*x^2) - (CA^2*CF*G[0, 0, 1, 0, x])/x^2 + 
  (59*CA*CF^2*G[0, 0, 1, 0, x])/(64*x^2) - (7*CF^3*G[0, 0, 1, 0, x])/
   (32*x^2) - ((I/16)*CA^3*Pi*G[0, 0, 1, 0, x])/x^2 + 
  ((I/32)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/x^2 + 
  (((11*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, x])/x^2 - 
  (((5*I)/16)*CF^3*Pi*G[0, 0, 1, 0, x])/x^2 + (89*CA^3*G[0, 0, 1, 0, x])/
   (64*(-1 + x^(-1))*x^2) - (145*CA^2*CF*G[0, 0, 1, 0, x])/
   (32*(-1 + x^(-1))*x^2) + (237*CA*CF^2*G[0, 0, 1, 0, x])/
   (64*(-1 + x^(-1))*x^2) - (17*CF^3*G[0, 0, 1, 0, x])/
   (32*(-1 + x^(-1))*x^2) - (257*CA^3*G[0, 0, 1, 0, x])/(192*x) + 
  (279*CA^2*CF*G[0, 0, 1, 0, x])/(64*x) - (107*CA*CF^2*G[0, 0, 1, 0, x])/
   (32*x) + (3*CF^3*G[0, 0, 1, 0, x])/(8*x) - (CA^2*nf*G[0, 0, 1, 0, x])/
   (48*x) + ((I/4)*CA^3*Pi*G[0, 0, 1, 0, x])/x - 
  ((I/8)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/x - 
  (((11*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 0, x])/x + 
  (((5*I)/4)*CF^3*Pi*G[0, 0, 1, 0, x])/x + (C4AF*G[0, 0, 1, 0, x])/
   (dA*TF*x) - (C4FF*nf*G[0, 0, 1, 0, x])/(2*dA*TF*x) + 
  (4789*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (2081*CA^2*CF*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))*x) + 
  (673*CA*CF^2*G[0, 0, 1, 0, x])/(288*(-1 + x^(-1))*x) + 
  (CF^3*G[0, 0, 1, 0, x])/(2*(-1 + x^(-1))*x) + 
  (71*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))*x) - 
  (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))*x) + 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))*x) - 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))*x) - 
  (3*CA^2*CF*x*G[0, 0, 1, 0, x])/32 + (CA*CF^2*x*G[0, 0, 1, 0, x])/32 + 
  (CF^3*x*G[0, 0, 1, 0, x])/16 + (CA*CF^2*G[0, 0, 1, 0, x])/
   (8*\[Epsilon]^2) - (CF^3*G[0, 0, 1, 0, x])/(8*\[Epsilon]^2) + 
  (3*CA^3*G[0, 0, 1, 0, x])/(16*\[Epsilon]) - (15*CA^2*CF*G[0, 0, 1, 0, x])/
   (32*\[Epsilon]) + (15*CA*CF^2*G[0, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (3*CF^3*G[0, 0, 1, 0, x])/(16*\[Epsilon]) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/\[Epsilon] + 
  (23*CA^3*G[0, 0, 1, 1, x])/192 + (19*CA^2*CF*G[0, 0, 1, 1, x])/32 - 
  (23*CA*CF^2*G[0, 0, 1, 1, x])/64 + (7*CF^3*G[0, 0, 1, 1, x])/32 - 
  (35*CA^2*nf*G[0, 0, 1, 1, x])/192 + (5*CA*CF*nf*G[0, 0, 1, 1, x])/16 - 
  (5*CF^2*nf*G[0, 0, 1, 1, x])/16 + ((39*I)/64)*CA^3*Pi*G[0, 0, 1, 1, x] - 
  ((39*I)/32)*CA^2*CF*Pi*G[0, 0, 1, 1, x] + ((39*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, 1, x] + (13*CA^3*Pi^2*G[0, 0, 1, 1, x])/576 - 
  (17*CA^2*CF*Pi^2*G[0, 0, 1, 1, x])/64 + (107*CA*CF^2*Pi^2*G[0, 0, 1, 1, x])/
   192 - (7*CF^3*Pi^2*G[0, 0, 1, 1, x])/24 - (7*C4AF*G[0, 0, 1, 1, x])/
   (4*dA*TF) - (C4FF*nf*G[0, 0, 1, 1, x])/(4*dA*TF) - 
  (C4AF*Pi^2*G[0, 0, 1, 1, x])/(6*dA*TF) + (23*CA^3*G[0, 0, 1, 1, x])/
   (192*x) - (29*CA^2*CF*G[0, 0, 1, 1, x])/(64*x) + 
  (5*CA*CF^2*G[0, 0, 1, 1, x])/(32*x) + (CF^3*G[0, 0, 1, 1, x])/(8*x) + 
  (CA^2*nf*G[0, 0, 1, 1, x])/(48*x) - (5*C4AF*G[0, 0, 1, 1, x])/(8*dA*TF*x) + 
  (C4FF*nf*G[0, 0, 1, 1, x])/(2*dA*TF*x) + (CA^2*CF*x*G[0, 0, 1, 1, x])/8 - 
  (CA*CF^2*x*G[0, 0, 1, 1, x])/8 - (CA*CF^2*G[0, 0, 1, 1, x])/
   (16*\[Epsilon]^2) - (3*CA^3*G[0, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 1, x])/(8*\[Epsilon]) + 
  ((I/16)*CA*CF^2*Pi*G[0, 0, 1, 1, x])/\[Epsilon] + 
  (277*CA^3*G[0, 1, 0, 0, x])/384 - (353*CA^2*CF*G[0, 1, 0, 0, x])/384 + 
  (245*CA*CF^2*G[0, 1, 0, 0, x])/288 + (13*CF^3*G[0, 1, 0, 0, x])/32 - 
  (41*CA^2*nf*G[0, 1, 0, 0, x])/192 + (13*CA*CF*nf*G[0, 1, 0, 0, x])/48 - 
  (7*CF^2*nf*G[0, 1, 0, 0, x])/144 - ((31*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x] + 
  ((455*I)/192)*CA^2*CF*Pi*G[0, 1, 0, 0, x] - ((107*I)/96)*CA*CF^2*Pi*
   G[0, 1, 0, 0, x] - ((9*I)/16)*CF^3*Pi*G[0, 1, 0, 0, x] + 
  ((3*I)/16)*CA^2*nf*Pi*G[0, 1, 0, 0, x] - ((13*I)/24)*CA*CF*nf*Pi*
   G[0, 1, 0, 0, x] + ((11*I)/24)*CF^2*nf*Pi*G[0, 1, 0, 0, x] - 
  (19*CA^3*Pi^2*G[0, 1, 0, 0, x])/192 + (5*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/
   32 - (55*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/192 + 
  (5*CF^3*Pi^2*G[0, 1, 0, 0, x])/16 + (C4AF*G[0, 1, 0, 0, x])/(2*dA*TF) - 
  (C4FF*nf*G[0, 1, 0, 0, x])/(4*dA*TF) - (((3*I)/8)*C4AF*Pi*G[0, 1, 0, 0, x])/
   (dA*TF) + (C4AF*Pi^2*G[0, 1, 0, 0, x])/(dA*TF) - 
  (((7*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/x^2 + 
  (((21*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/x^2 - 
  (((7*I)/16)*CF^3*Pi*G[0, 1, 0, 0, x])/x^2 + (29*CA^3*G[0, 1, 0, 0, x])/
   (192*x) - (73*CA^2*CF*G[0, 1, 0, 0, x])/(64*x) + 
  (69*CA*CF^2*G[0, 1, 0, 0, x])/(32*x) - (5*CF^3*G[0, 1, 0, 0, x])/(4*x) + 
  (CA^2*nf*G[0, 1, 0, 0, x])/(48*x) + (((7*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/
   x - (((21*I)/8)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/x + 
  (((7*I)/4)*CF^3*Pi*G[0, 1, 0, 0, x])/x - (C4AF*G[0, 1, 0, 0, x])/
   (dA*TF*x) + (C4FF*nf*G[0, 1, 0, 0, x])/(2*dA*TF*x) - 
  (CA^2*CF*x*G[0, 1, 0, 0, x])/16 + (CF^3*x*G[0, 1, 0, 0, x])/16 - 
  (CA^2*CF*G[0, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (5*CA*CF^2*G[0, 1, 0, 0, x])/(16*\[Epsilon]^2) - 
  (CF^3*G[0, 1, 0, 0, x])/(4*\[Epsilon]^2) - (3*CA^3*G[0, 1, 0, 0, x])/
   (32*\[Epsilon]) + (11*CA^2*CF*G[0, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 0, 0, x])/(48*\[Epsilon]) - 
  (CA*CF*nf*G[0, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (CF^2*nf*G[0, 1, 0, 0, x])/(12*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (((5*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/\[Epsilon] - 
  ((I/4)*CF^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] - 
  (11*CA^3*G[0, 1, 0, 1, x])/18 - (29*CA^2*CF*G[0, 1, 0, 1, x])/96 + 
  (115*CA*CF^2*G[0, 1, 0, 1, x])/64 - (57*CF^3*G[0, 1, 0, 1, x])/32 + 
  (79*CA^2*nf*G[0, 1, 0, 1, x])/576 - (5*CA*CF*nf*G[0, 1, 0, 1, x])/48 + 
  (CF^2*nf*G[0, 1, 0, 1, x])/16 + ((121*I)/192)*CA^3*Pi*G[0, 1, 0, 1, x] - 
  ((25*I)/48)*CA^2*CF*Pi*G[0, 1, 0, 1, x] - ((3*I)/4)*CA*CF^2*Pi*
   G[0, 1, 0, 1, x] + ((3*I)/4)*CF^3*Pi*G[0, 1, 0, 1, x] - 
  ((11*I)/96)*CA^2*nf*Pi*G[0, 1, 0, 1, x] + ((7*I)/48)*CA*CF*nf*Pi*
   G[0, 1, 0, 1, x] - (21*CA^3*Pi^2*G[0, 1, 0, 1, x])/128 + 
  (17*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/384 + (5*CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/
   16 - (3*CF^3*Pi^2*G[0, 1, 0, 1, x])/16 - (C4AF*G[0, 1, 0, 1, x])/
   (4*dA*TF) - (C4FF*nf*G[0, 1, 0, 1, x])/(4*dA*TF) + 
  (55*CA^3*G[0, 1, 0, 1, x])/(192*x^2) - (67*CA^2*CF*G[0, 1, 0, 1, x])/
   (64*x^2) + (109*CA*CF^2*G[0, 1, 0, 1, x])/(96*x^2) - 
  (3*CF^3*G[0, 1, 0, 1, x])/(8*x^2) - (5*CA^2*nf*G[0, 1, 0, 1, x])/(96*x^2) + 
  (5*CA*CF*nf*G[0, 1, 0, 1, x])/(32*x^2) - (5*CF^2*nf*G[0, 1, 0, 1, x])/
   (48*x^2) + ((I/16)*CA^3*Pi*G[0, 1, 0, 1, x])/x^2 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/x^2 - 
  (((5*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, x])/x^2 + 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 0, 1, x])/x^2 - (133*CA^3*G[0, 1, 0, 1, x])/
   (192*x) + (199*CA^2*CF*G[0, 1, 0, 1, x])/(64*x) - 
  (97*CA*CF^2*G[0, 1, 0, 1, x])/(24*x) + (27*CF^3*G[0, 1, 0, 1, x])/(16*x) + 
  (17*CA^2*nf*G[0, 1, 0, 1, x])/(96*x) - (5*CA*CF*nf*G[0, 1, 0, 1, x])/
   (8*x) + (5*CF^2*nf*G[0, 1, 0, 1, x])/(12*x) - 
  (((13*I)/64)*CA^3*Pi*G[0, 1, 0, 1, x])/x + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/x + 
  (((5*I)/8)*CA*CF^2*Pi*G[0, 1, 0, 1, x])/x - 
  (((3*I)/4)*CF^3*Pi*G[0, 1, 0, 1, x])/x + (3*C4AF*G[0, 1, 0, 1, x])/
   (8*dA*TF*x) - (((9*I)/8)*C4AF*Pi*G[0, 1, 0, 1, x])/(dA*TF*x) + 
  (CA^2*CF*x*G[0, 1, 0, 1, x])/16 - (CF^3*x*G[0, 1, 0, 1, x])/16 + 
  (CA^3*G[0, 1, 0, 1, x])/(32*\[Epsilon]^2) - (3*CA^2*CF*G[0, 1, 0, 1, x])/
   (32*\[Epsilon]^2) - (11*CA^3*G[0, 1, 0, 1, x])/(48*\[Epsilon]) + 
  (19*CA^2*CF*G[0, 1, 0, 1, x])/(64*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]) + (CA^2*nf*G[0, 1, 0, 1, x])/
   (24*\[Epsilon]) - (CA*CF*nf*G[0, 1, 0, 1, x])/(16*\[Epsilon]) - 
  ((I/8)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/\[Epsilon] - 
  (CA^3*G[0, 1, 0, 1, x])/(32*x^2*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 0, 1, x])/(16*x^2*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 0, 1, x])/(32*x^2*\[Epsilon]) - 
  (CF^3*G[0, 1, 0, 1, x])/(16*x^2*\[Epsilon]) + 
  (CA^3*G[0, 1, 0, 1, x])/(8*x*\[Epsilon]) - (CA^2*CF*G[0, 1, 0, 1, x])/
   (4*x*\[Epsilon]) - (CA*CF^2*G[0, 1, 0, 1, x])/(8*x*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, 1, x])/(4*x*\[Epsilon]) + (305*CA^3*G[0, 1, 1, 0, x])/
   1152 + (229*CA^2*CF*G[0, 1, 1, 0, x])/384 - (25*CA*CF^2*G[0, 1, 1, 0, x])/
   16 + (37*CF^3*G[0, 1, 1, 0, x])/32 - (CA^2*nf*G[0, 1, 1, 0, x])/9 + 
  (5*CA*CF*nf*G[0, 1, 1, 0, x])/24 - (3*CF^2*nf*G[0, 1, 1, 0, x])/16 + 
  ((313*I)/192)*CA^3*Pi*G[0, 1, 1, 0, x] - ((103*I)/32)*CA^2*CF*Pi*
   G[0, 1, 1, 0, x] + ((157*I)/96)*CA*CF^2*Pi*G[0, 1, 1, 0, x] + 
  ((3*I)/4)*CF^3*Pi*G[0, 1, 1, 0, x] - ((5*I)/24)*CA^2*nf*Pi*
   G[0, 1, 1, 0, x] + (I/2)*CA*CF*nf*Pi*G[0, 1, 1, 0, x] - 
  ((5*I)/12)*CF^2*nf*Pi*G[0, 1, 1, 0, x] + (239*CA^3*Pi^2*G[0, 1, 1, 0, x])/
   1152 - (355*CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/384 + 
  (77*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/64 - (13*CF^3*Pi^2*G[0, 1, 1, 0, x])/
   24 + (2*C4AF*G[0, 1, 1, 0, x])/(dA*TF) + (C4FF*nf*G[0, 1, 1, 0, x])/
   (2*dA*TF) - (((3*I)/2)*C4AF*Pi*G[0, 1, 1, 0, x])/(dA*TF) - 
  (2*C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF) - (55*CA^3*G[0, 1, 1, 0, x])/
   (192*x^2) + (67*CA^2*CF*G[0, 1, 1, 0, x])/(64*x^2) - 
  (109*CA*CF^2*G[0, 1, 1, 0, x])/(96*x^2) + (3*CF^3*G[0, 1, 1, 0, x])/
   (8*x^2) + (5*CA^2*nf*G[0, 1, 1, 0, x])/(96*x^2) - 
  (5*CA*CF*nf*G[0, 1, 1, 0, x])/(32*x^2) + (5*CF^2*nf*G[0, 1, 1, 0, x])/
   (48*x^2) + (((3*I)/32)*CA^3*Pi*G[0, 1, 1, 0, x])/x^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/x^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/x^2 + 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 1, 0, x])/x^2 + (185*CA^3*G[0, 1, 1, 0, x])/
   (192*x) - (213*CA^2*CF*G[0, 1, 1, 0, x])/(64*x) + 
  (149*CA*CF^2*G[0, 1, 1, 0, x])/(48*x) - (3*CF^3*G[0, 1, 1, 0, x])/(4*x) - 
  (19*CA^2*nf*G[0, 1, 1, 0, x])/(96*x) + (5*CA*CF*nf*G[0, 1, 1, 0, x])/
   (8*x) - (5*CF^2*nf*G[0, 1, 1, 0, x])/(12*x) - 
  (((3*I)/8)*CA^3*Pi*G[0, 1, 1, 0, x])/x + 
  (((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/x + 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/x - 
  (((3*I)/4)*CF^3*Pi*G[0, 1, 1, 0, x])/x + (C4AF*G[0, 1, 1, 0, x])/
   (4*dA*TF*x) - (C4FF*nf*G[0, 1, 1, 0, x])/(2*dA*TF*x) - 
  (CA^3*G[0, 1, 1, 0, x])/(32*\[Epsilon]^2) - (CA^2*CF*G[0, 1, 1, 0, x])/
   (32*\[Epsilon]^2) - (CA*CF^2*G[0, 1, 1, 0, x])/(16*\[Epsilon]^2) + 
  (31*CA^3*G[0, 1, 1, 0, x])/(96*\[Epsilon]) - (53*CA^2*CF*G[0, 1, 1, 0, x])/
   (64*\[Epsilon]) + (27*CA*CF^2*G[0, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 1, 0, x])/(16*\[Epsilon]) - (CA^2*nf*G[0, 1, 1, 0, x])/
   (24*\[Epsilon]) + (CA*CF*nf*G[0, 1, 1, 0, x])/(8*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 1, 1, 0, x])/(16*\[Epsilon]) - 
  (((5*I)/32)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  (((5*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  (CA^3*G[0, 1, 1, 0, x])/(32*x^2*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, x])/(16*x^2*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 1, 0, x])/(32*x^2*\[Epsilon]) + 
  (CF^3*G[0, 1, 1, 0, x])/(16*x^2*\[Epsilon]) - 
  (CA^3*G[0, 1, 1, 0, x])/(8*x*\[Epsilon]) + (CA^2*CF*G[0, 1, 1, 0, x])/
   (4*x*\[Epsilon]) + (CA*CF^2*G[0, 1, 1, 0, x])/(8*x*\[Epsilon]) - 
  (CF^3*G[0, 1, 1, 0, x])/(4*x*\[Epsilon]) + (13*CA^3*G[0, 1, 1, 1, x])/64 - 
  (469*CA^2*CF*G[0, 1, 1, 1, x])/288 + (27*CA*CF^2*G[0, 1, 1, 1, x])/32 + 
  (25*CA*CF*nf*G[0, 1, 1, 1, x])/288 + ((33*I)/64)*CA^2*CF*Pi*
   G[0, 1, 1, 1, x] - ((3*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, 1, x] + 
  (5*CA^3*Pi^2*G[0, 1, 1, 1, x])/576 + (7*CA^2*CF*Pi^2*G[0, 1, 1, 1, x])/32 - 
  (21*CA*CF^2*Pi^2*G[0, 1, 1, 1, x])/32 + (CF^3*Pi^2*G[0, 1, 1, 1, x])/3 + 
  (5*C4AF*Pi^2*G[0, 1, 1, 1, x])/(12*dA*TF) - (13*CA^3*G[0, 1, 1, 1, x])/
   (64*x) + (41*CA^2*CF*G[0, 1, 1, 1, x])/(64*x) - 
  (7*CA*CF^2*G[0, 1, 1, 1, x])/(16*x) + (CA^2*CF*G[0, 1, 1, 1, x])/
   (8*\[Epsilon]^2) - (55*CA^2*CF*G[0, 1, 1, 1, x])/(192*\[Epsilon]) + 
  (5*CA*CF*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^2*CF*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  (12397*CA^3*G[1, 0, 0, 0, x])/2304 + (19057*CA^2*CF*G[1, 0, 0, 0, x])/
   1152 - (2285*CA*CF^2*G[1, 0, 0, 0, x])/192 + 
  (55*CF^3*G[1, 0, 0, 0, x])/32 + (29*CA^2*nf*G[1, 0, 0, 0, x])/72 - 
  (227*CA*CF*nf*G[1, 0, 0, 0, x])/288 + (29*CF^2*nf*G[1, 0, 0, 0, x])/48 - 
  (CA*nf^2*G[1, 0, 0, 0, x])/72 - ((317*I)/192)*CA^3*Pi*G[1, 0, 0, 0, x] + 
  ((47*I)/16)*CA^2*CF*Pi*G[1, 0, 0, 0, x] + ((7*I)/96)*CA*CF^2*Pi*
   G[1, 0, 0, 0, x] - ((27*I)/16)*CF^3*Pi*G[1, 0, 0, 0, x] + 
  ((37*I)/96)*CA^2*nf*Pi*G[1, 0, 0, 0, x] - ((7*I)/8)*CA*CF*nf*Pi*
   G[1, 0, 0, 0, x] + ((7*I)/12)*CF^2*nf*Pi*G[1, 0, 0, 0, x] - 
  (307*CA^3*Pi^2*G[1, 0, 0, 0, x])/1536 + (611*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/
   768 - (263*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/192 + 
  (5*CF^3*Pi^2*G[1, 0, 0, 0, x])/6 - (C4AF*G[1, 0, 0, 0, x])/(8*dA*TF) + 
  (C4FF*nf*G[1, 0, 0, 0, x])/(4*dA*TF) - (((9*I)/8)*C4AF*Pi*G[1, 0, 0, 0, x])/
   (dA*TF) + (3*C4AF*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TF) - 
  (7901*CA^3*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))) + 
  (12257*CA^2*CF*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (257*CA*CF^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (15*CF^3*G[1, 0, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (89*CA^3*Pi^2*G[1, 0, 0, 0, x])/(1536*(-1 + x^(-1))) - 
  (191*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))) + 
  (7*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (3*CF^3*Pi^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  ((I/64)*CA^3*Pi*G[1, 0, 0, 0, x])/x^2 - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/x^2 + 
  (((17*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/x^2 - 
  (((3*I)/8)*CF^3*Pi*G[1, 0, 0, 0, x])/x^2 - (11*CA^3*G[1, 0, 0, 0, x])/
   (64*(-1 + x^(-1))*x^2) + (63*CA^2*CF*G[1, 0, 0, 0, x])/
   (64*(-1 + x^(-1))*x^2) - (7*CA*CF^2*G[1, 0, 0, 0, x])/
   (4*(-1 + x^(-1))*x^2) + (15*CF^3*G[1, 0, 0, 0, x])/
   (16*(-1 + x^(-1))*x^2) + (53*CA^3*G[1, 0, 0, 0, x])/(192*x) - 
  (107*CA^2*CF*G[1, 0, 0, 0, x])/(64*x) + (99*CA*CF^2*G[1, 0, 0, 0, x])/
   (32*x) - (27*CF^3*G[1, 0, 0, 0, x])/(16*x) - 
  (CA^2*nf*G[1, 0, 0, 0, x])/(96*x) + ((I/16)*CA^3*Pi*G[1, 0, 0, 0, x])/x + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/x - 
  (((17*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/x + 
  (((3*I)/2)*CF^3*Pi*G[1, 0, 0, 0, x])/x + (C4AF*G[1, 0, 0, 0, x])/
   (8*dA*TF*x) - (C4FF*nf*G[1, 0, 0, 0, x])/(4*dA*TF*x) + 
  (8297*CA^3*G[1, 0, 0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (13391*CA^2*CF*G[1, 0, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (313*CA*CF^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (15*CF^3*G[1, 0, 0, 0, x])/(8*(-1 + x^(-1))*x) - 
  (89*CA^3*Pi^2*G[1, 0, 0, 0, x])/(1536*(-1 + x^(-1))*x) + 
  (191*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/(768*(-1 + x^(-1))*x) - 
  (7*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (3*CF^3*Pi^2*G[1, 0, 0, 0, x])/(32*(-1 + x^(-1))*x) - 
  (3*CA^2*CF*x*G[1, 0, 0, 0, x])/32 - (3*CA*CF^2*x*G[1, 0, 0, 0, x])/32 + 
  (3*CF^3*x*G[1, 0, 0, 0, x])/16 + (CA^3*G[1, 0, 0, 0, x])/
   (32*\[Epsilon]^2) - (7*CA^2*CF*G[1, 0, 0, 0, x])/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 0, 0, 0, x])/(16*\[Epsilon]^2) - 
  (3*CF^3*G[1, 0, 0, 0, x])/(8*\[Epsilon]^2) - (5*CA^3*G[1, 0, 0, 0, x])/
   (64*\[Epsilon]) + (197*CA^2*CF*G[1, 0, 0, 0, x])/(192*\[Epsilon]) - 
  (5*CA*CF^2*G[1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 0, 0, x])/(32*\[Epsilon]) - (11*CA*CF*nf*G[1, 0, 0, 0, x])/
   (48*\[Epsilon]) + (CF^2*nf*G[1, 0, 0, 0, x])/(4*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  (((15*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/\[Epsilon] - 
  (((3*I)/4)*CF^3*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  (1141*CA^3*G[1, 0, 0, 1, x])/1152 - (1607*CA^2*CF*G[1, 0, 0, 1, x])/384 + 
  (175*CA*CF^2*G[1, 0, 0, 1, x])/36 - (61*CF^3*G[1, 0, 0, 1, x])/32 - 
  (205*CA^2*nf*G[1, 0, 0, 1, x])/576 + (17*CA*CF*nf*G[1, 0, 0, 1, x])/24 - 
  (47*CF^2*nf*G[1, 0, 0, 1, x])/72 + (CA*nf^2*G[1, 0, 0, 1, x])/72 + 
  ((115*I)/192)*CA^3*Pi*G[1, 0, 0, 1, x] + ((217*I)/192)*CA^2*CF*Pi*
   G[1, 0, 0, 1, x] - ((139*I)/96)*CA*CF^2*Pi*G[1, 0, 0, 1, x] + 
  ((3*I)/8)*CF^3*Pi*G[1, 0, 0, 1, x] - ((5*I)/96)*CA^2*nf*Pi*
   G[1, 0, 0, 1, x] - (I/3)*CA*CF*nf*Pi*G[1, 0, 0, 1, x] + 
  ((5*I)/12)*CF^2*nf*Pi*G[1, 0, 0, 1, x] - (25*CA^3*Pi^2*G[1, 0, 0, 1, x])/
   192 - (11*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/64 + 
  (65*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/192 - (CF^3*Pi^2*G[1, 0, 0, 1, x])/48 + 
  (((3*I)/2)*C4AF*Pi*G[1, 0, 0, 1, x])/(dA*TF) + 
  (21*CA^3*G[1, 0, 0, 1, x])/(128*x^2) - (93*CA^2*CF*G[1, 0, 0, 1, x])/
   (128*x^2) + (13*CA*CF^2*G[1, 0, 0, 1, x])/(16*x^2) - 
  (9*CF^3*G[1, 0, 0, 1, x])/(32*x^2) - (CA^2*nf*G[1, 0, 0, 1, x])/(16*x^2) + 
  (3*CA*CF*nf*G[1, 0, 0, 1, x])/(16*x^2) - (CF^2*nf*G[1, 0, 0, 1, x])/
   (8*x^2) + (((23*I)/192)*CA^3*Pi*G[1, 0, 0, 1, x])/x^2 - 
  (((29*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 1, x])/x^2 + 
  (((5*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, x])/x^2 + 
  ((I/8)*CF^3*Pi*G[1, 0, 0, 1, x])/x^2 + ((I/48)*CA^2*nf*Pi*G[1, 0, 0, 1, x])/
   x^2 + (3*C4AF*G[1, 0, 0, 1, x])/(4*dA*TF*x^2) - 
  (((5*I)/8)*C4AF*Pi*G[1, 0, 0, 1, x])/(dA*TF*x^2) + 
  ((I/2)*C4FF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TF*x^2) - 
  (11*CA^3*G[1, 0, 0, 1, x])/(16*x) + (213*CA^2*CF*G[1, 0, 0, 1, x])/(64*x) - 
  (5*CA*CF^2*G[1, 0, 0, 1, x])/x + (19*CF^3*G[1, 0, 0, 1, x])/(8*x) + 
  (17*CA^2*nf*G[1, 0, 0, 1, x])/(64*x) - (3*CA*CF*nf*G[1, 0, 0, 1, x])/
   (4*x) + (CF^2*nf*G[1, 0, 0, 1, x])/(2*x) - 
  (((125*I)/192)*CA^3*Pi*G[1, 0, 0, 1, x])/x + 
  (((29*I)/16)*CA^2*CF*Pi*G[1, 0, 0, 1, x])/x - 
  (((5*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 1, x])/x - 
  ((I/2)*CF^3*Pi*G[1, 0, 0, 1, x])/x - ((I/48)*CA^2*nf*Pi*G[1, 0, 0, 1, x])/
   x - (3*C4AF*G[1, 0, 0, 1, x])/(4*dA*TF*x) - 
  ((I/8)*C4AF*Pi*G[1, 0, 0, 1, x])/(dA*TF*x) - 
  ((I/2)*C4FF*nf*Pi*G[1, 0, 0, 1, x])/(dA*TF*x) + 
  (CA^2*CF*x*G[1, 0, 0, 1, x])/8 - (CF^3*x*G[1, 0, 0, 1, x])/8 - 
  (CA*CF^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) - 
  (9*CA^3*G[1, 0, 0, 1, x])/(64*\[Epsilon]) - (19*CA^2*CF*G[1, 0, 0, 1, x])/
   (32*\[Epsilon]) + (79*CA*CF^2*G[1, 0, 0, 1, x])/(96*\[Epsilon]) - 
  (3*CF^3*G[1, 0, 0, 1, x])/(8*\[Epsilon]) + (CA*CF*nf*G[1, 0, 0, 1, x])/
   (8*\[Epsilon]) - (CF^2*nf*G[1, 0, 0, 1, x])/(6*\[Epsilon]) - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x])/\[Epsilon] + 
  (((7*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  (CA^3*G[1, 0, 0, 1, x])/(32*x^2*\[Epsilon]) + 
  (CA^2*CF*G[1, 0, 0, 1, x])/(32*x^2*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 0, 1, x])/(8*x^2*\[Epsilon]) - 
  (CF^3*G[1, 0, 0, 1, x])/(8*x^2*\[Epsilon]) + 
  (CA^3*G[1, 0, 0, 1, x])/(8*x*\[Epsilon]) - (CA^2*CF*G[1, 0, 0, 1, x])/
   (8*x*\[Epsilon]) - (CA*CF^2*G[1, 0, 0, 1, x])/(2*x*\[Epsilon]) + 
  (CF^3*G[1, 0, 0, 1, x])/(2*x*\[Epsilon]) + (785*CA^3*G[1, 0, 1, 0, x])/
   384 - (6805*CA^2*CF*G[1, 0, 1, 0, x])/1152 + 
  (1447*CA*CF^2*G[1, 0, 1, 0, x])/288 - (11*CF^3*G[1, 0, 1, 0, x])/32 - 
  (CA^2*nf*G[1, 0, 1, 0, x])/6 + (301*CA*CF*nf*G[1, 0, 1, 0, x])/288 - 
  (137*CF^2*nf*G[1, 0, 1, 0, x])/144 - (CA*nf^2*G[1, 0, 1, 0, x])/24 + 
  ((329*I)/192)*CA^3*Pi*G[1, 0, 1, 0, x] - ((817*I)/192)*CA^2*CF*Pi*
   G[1, 0, 1, 0, x] + ((17*I)/12)*CA*CF^2*Pi*G[1, 0, 1, 0, x] + 
  ((27*I)/16)*CF^3*Pi*G[1, 0, 1, 0, x] - ((31*I)/96)*CA^2*nf*Pi*
   G[1, 0, 1, 0, x] + ((49*I)/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x] - 
  ((2*I)/3)*CF^2*nf*Pi*G[1, 0, 1, 0, x] - (29*CA^3*Pi^2*G[1, 0, 1, 0, x])/
   384 - (31*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/384 + 
  (109*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/192 - (5*CF^3*Pi^2*G[1, 0, 1, 0, x])/
   12 + (5*C4AF*G[1, 0, 1, 0, x])/(8*dA*TF) - (C4FF*nf*G[1, 0, 1, 0, x])/
   (2*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 0, 1, 0, x])/(dA*TF) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(2*dA*TF) + (77*CA^3*G[1, 0, 1, 0, x])/
   (384*x^2) - (77*CA^2*CF*G[1, 0, 1, 0, x])/(128*x^2) + 
  (77*CA*CF^2*G[1, 0, 1, 0, x])/(192*x^2) - (5*CA^2*nf*G[1, 0, 1, 0, x])/
   (96*x^2) + (5*CA*CF*nf*G[1, 0, 1, 0, x])/(32*x^2) - 
  (5*CF^2*nf*G[1, 0, 1, 0, x])/(48*x^2) + 
  (((7*I)/48)*CA^3*Pi*G[1, 0, 1, 0, x])/x^2 - 
  ((I/16)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/x^2 - 
  (((15*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/x^2 + 
  (((7*I)/16)*CF^3*Pi*G[1, 0, 1, 0, x])/x^2 - 
  ((I/48)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/x^2 + 
  (((5*I)/8)*C4AF*Pi*G[1, 0, 1, 0, x])/(dA*TF*x^2) - 
  ((I/2)*C4FF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TF*x^2) - 
  (29*CA^3*G[1, 0, 1, 0, x])/(48*x) + (49*CA^2*CF*G[1, 0, 1, 0, x])/(32*x) - 
  (53*CA*CF^2*G[1, 0, 1, 0, x])/(48*x) + (CF^3*G[1, 0, 1, 0, x])/(8*x) + 
  (11*CA^2*nf*G[1, 0, 1, 0, x])/(48*x) - (5*CA*CF*nf*G[1, 0, 1, 0, x])/
   (8*x) + (5*CF^2*nf*G[1, 0, 1, 0, x])/(12*x) - 
  (((67*I)/192)*CA^3*Pi*G[1, 0, 1, 0, x])/x + 
  ((I/4)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/x + 
  (((15*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/x - 
  (((7*I)/4)*CF^3*Pi*G[1, 0, 1, 0, x])/x + 
  ((I/48)*CA^2*nf*Pi*G[1, 0, 1, 0, x])/x - (5*C4AF*G[1, 0, 1, 0, x])/
   (8*dA*TF*x) + (C4FF*nf*G[1, 0, 1, 0, x])/(2*dA*TF*x) - 
  (((11*I)/8)*C4AF*Pi*G[1, 0, 1, 0, x])/(dA*TF*x) + 
  ((I/2)*C4FF*nf*Pi*G[1, 0, 1, 0, x])/(dA*TF*x) + 
  (3*CA^2*CF*x*G[1, 0, 1, 0, x])/32 - (CA*CF^2*x*G[1, 0, 1, 0, x])/32 - 
  (CF^3*x*G[1, 0, 1, 0, x])/16 - (3*CA^3*G[1, 0, 1, 0, x])/
   (32*\[Epsilon]^2) + (CA^2*CF*G[1, 0, 1, 0, x])/(32*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]^2) + 
  (23*CA^3*G[1, 0, 1, 0, x])/(32*\[Epsilon]) - (259*CA^2*CF*G[1, 0, 1, 0, x])/
   (192*\[Epsilon]) + (49*CA*CF^2*G[1, 0, 1, 0, x])/(48*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (13*CA*CF*nf*G[1, 0, 1, 0, x])/(48*\[Epsilon]) - 
  (13*CF^2*nf*G[1, 0, 1, 0, x])/(48*\[Epsilon]) - 
  (((5*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (CA^3*G[1, 0, 1, 0, x])/(32*x^2*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 0, x])/(32*x^2*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, 0, x])/(16*x^2*\[Epsilon]) + 
  (CA^3*G[1, 0, 1, 0, x])/(8*x*\[Epsilon]) - (3*CA^2*CF*G[1, 0, 1, 0, x])/
   (8*x*\[Epsilon]) + (CA*CF^2*G[1, 0, 1, 0, x])/(4*x*\[Epsilon]) + 
  (31*CA^3*G[1, 0, 1, 1, x])/576 - (643*CA^2*CF*G[1, 0, 1, 1, x])/576 + 
  (45*CA*CF^2*G[1, 0, 1, 1, x])/64 - (19*CF^3*G[1, 0, 1, 1, x])/32 - 
  (79*CA^2*nf*G[1, 0, 1, 1, x])/576 - (31*CA*CF*nf*G[1, 0, 1, 1, x])/288 + 
  (5*CF^2*nf*G[1, 0, 1, 1, x])/16 + (CA*nf^2*G[1, 0, 1, 1, x])/24 + 
  ((23*I)/48)*CA^3*Pi*G[1, 0, 1, 1, x] + ((25*I)/32)*CA^2*CF*Pi*
   G[1, 0, 1, 1, x] - ((39*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, x] - 
  ((19*I)/96)*CA^2*nf*Pi*G[1, 0, 1, 1, x] - (I/32)*CA*CF*nf*Pi*
   G[1, 0, 1, 1, x] + (65*CA^3*Pi^2*G[1, 0, 1, 1, x])/288 - 
  (37*CA^2*CF*Pi^2*G[1, 0, 1, 1, x])/48 + (31*CA*CF^2*Pi^2*G[1, 0, 1, 1, x])/
   48 - (CF^3*Pi^2*G[1, 0, 1, 1, x])/6 + (7*C4AF*G[1, 0, 1, 1, x])/
   (4*dA*TF) + (C4FF*nf*G[1, 0, 1, 1, x])/(4*dA*TF) - 
  (C4AF*Pi^2*G[1, 0, 1, 1, x])/(6*dA*TF) - (7*CA^3*G[1, 0, 1, 1, x])/
   (48*x^2) + (7*CA^2*CF*G[1, 0, 1, 1, x])/(16*x^2) - 
  (35*CA*CF^2*G[1, 0, 1, 1, x])/(192*x^2) - (3*CF^3*G[1, 0, 1, 1, x])/
   (32*x^2) + (5*CA^2*nf*G[1, 0, 1, 1, x])/(96*x^2) - 
  (5*CA*CF*nf*G[1, 0, 1, 1, x])/(32*x^2) + (5*CF^2*nf*G[1, 0, 1, 1, x])/
   (48*x^2) - (((13*I)/64)*CA^3*Pi*G[1, 0, 1, 1, x])/x^2 + 
  (((39*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 1, x])/x^2 - 
  (((13*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, x])/x^2 - 
  (3*C4AF*G[1, 0, 1, 1, x])/(8*dA*TF*x^2) + (19*CA^3*G[1, 0, 1, 1, x])/
   (64*x) + (3*CA^2*CF*G[1, 0, 1, 1, x])/(64*x) - 
  (43*CA*CF^2*G[1, 0, 1, 1, x])/(48*x) + (11*CF^3*G[1, 0, 1, 1, x])/(16*x) - 
  (15*CA^2*nf*G[1, 0, 1, 1, x])/(64*x) + (5*CA*CF*nf*G[1, 0, 1, 1, x])/
   (8*x) - (5*CF^2*nf*G[1, 0, 1, 1, x])/(12*x) + 
  (((13*I)/16)*CA^3*Pi*G[1, 0, 1, 1, x])/x - 
  (((39*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, x])/x + 
  (((13*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 1, x])/x - (11*C4AF*G[1, 0, 1, 1, x])/
   (8*dA*TF*x) - (C4FF*nf*G[1, 0, 1, 1, x])/(4*dA*TF*x) - 
  (CA^2*CF*x*G[1, 0, 1, 1, x])/8 + (CA*CF^2*x*G[1, 0, 1, 1, x])/8 + 
  (CA^3*G[1, 0, 1, 1, x])/(16*\[Epsilon]^2) + (CA^2*CF*G[1, 0, 1, 1, x])/
   (16*\[Epsilon]^2) - (13*CA^3*G[1, 0, 1, 1, x])/(48*\[Epsilon]) - 
  (47*CA^2*CF*G[1, 0, 1, 1, x])/(192*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, 1, x])/(12*\[Epsilon]) + (CA*CF*nf*G[1, 0, 1, 1, x])/
   (96*\[Epsilon]) - ((I/8)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] - 
  ((I/8)*CA^2*CF*Pi*G[1, 0, 1, 1, x])/\[Epsilon] + 
  (CA^3*G[1, 0, 1, 1, x])/(16*x^2*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, x])/(16*x^2*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 1, x])/(8*x^2*\[Epsilon]) - 
  (CA^3*G[1, 0, 1, 1, x])/(4*x*\[Epsilon]) + (3*CA^2*CF*G[1, 0, 1, 1, x])/
   (4*x*\[Epsilon]) - (CA*CF^2*G[1, 0, 1, 1, x])/(2*x*\[Epsilon]) + 
  (853*CA^3*G[1, 1, 0, 0, x])/1152 - (4439*CA^2*CF*G[1, 1, 0, 0, x])/1152 + 
  (161*CA*CF^2*G[1, 1, 0, 0, x])/32 + (5*CF^3*G[1, 1, 0, 0, x])/32 - 
  (11*CA^2*nf*G[1, 1, 0, 0, x])/576 + (5*CA*CF*nf*G[1, 1, 0, 0, x])/18 - 
  (5*CF^2*nf*G[1, 1, 0, 0, x])/8 + ((141*I)/64)*CA^3*Pi*G[1, 1, 0, 0, x] - 
  ((13*I)/4)*CA^2*CF*Pi*G[1, 1, 0, 0, x] + (I/96)*CA*CF^2*Pi*
   G[1, 1, 0, 0, x] + ((15*I)/8)*CF^3*Pi*G[1, 1, 0, 0, x] - 
  (I/2)*CA^2*nf*Pi*G[1, 1, 0, 0, x] + I*CA*CF*nf*Pi*G[1, 1, 0, 0, x] - 
  ((2*I)/3)*CF^2*nf*Pi*G[1, 1, 0, 0, x] - (65*CA^3*Pi^2*G[1, 1, 0, 0, x])/
   288 + (97*CA^2*CF*Pi^2*G[1, 1, 0, 0, x])/192 - 
  (55*CA*CF^2*Pi^2*G[1, 1, 0, 0, x])/192 + (CF^3*Pi^2*G[1, 1, 0, 0, x])/48 - 
  (3*C4AF*G[1, 1, 0, 0, x])/(8*dA*TF) + ((3*I)*C4AF*Pi*G[1, 1, 0, 0, x])/
   (dA*TF) - (4*C4AF*Pi^2*G[1, 1, 0, 0, x])/(3*dA*TF) + 
  (21*CA^3*G[1, 1, 0, 0, x])/(128*x^2) - (37*CA^2*CF*G[1, 1, 0, 0, x])/
   (128*x^2) - (CA*CF^2*G[1, 1, 0, 0, x])/(16*x^2) + 
  (7*CF^3*G[1, 1, 0, 0, x])/(32*x^2) - ((I/8)*CA^3*Pi*G[1, 1, 0, 0, x])/x^2 + 
  (((11*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/x^2 - 
  (((19*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/x^2 + 
  (((5*I)/8)*CF^3*Pi*G[1, 1, 0, 0, x])/x^2 - (3*C4AF*G[1, 1, 0, 0, x])/
   (4*dA*TF*x^2) - (39*CA^3*G[1, 1, 0, 0, x])/(64*x) + 
  (27*CA^2*CF*G[1, 1, 0, 0, x])/(16*x) - (11*CA*CF^2*G[1, 1, 0, 0, x])/
   (16*x) - (3*CF^3*G[1, 1, 0, 0, x])/(8*x) - (CA^2*nf*G[1, 1, 0, 0, x])/
   (64*x) + (((9*I)/16)*CA^3*Pi*G[1, 1, 0, 0, x])/x - 
  (((11*I)/4)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/x + 
  (((19*I)/4)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/x - 
  (((5*I)/2)*CF^3*Pi*G[1, 1, 0, 0, x])/x + (9*C4AF*G[1, 1, 0, 0, x])/
   (8*dA*TF*x) - (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 0, x])/(dA*TF*x) + 
  (CA^2*CF*x*G[1, 1, 0, 0, x])/8 - (CA*CF^2*x*G[1, 1, 0, 0, x])/8 - 
  (CA^2*CF*G[1, 1, 0, 0, x])/(8*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (11*CA^3*G[1, 1, 0, 0, x])/(96*\[Epsilon]) - (11*CA^2*CF*G[1, 1, 0, 0, x])/
   (12*\[Epsilon]) + (3*CA*CF^2*G[1, 1, 0, 0, x])/(2*\[Epsilon]) + 
  (3*CF^3*G[1, 1, 0, 0, x])/(8*\[Epsilon]) - (CA^2*nf*G[1, 1, 0, 0, x])/
   (48*\[Epsilon]) + (CA*CF*nf*G[1, 1, 0, 0, x])/(6*\[Epsilon]) - 
  (3*CF^2*nf*G[1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/\[Epsilon] + 
  (((7*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/\[Epsilon] + 
  (CA^2*CF*G[1, 1, 0, 0, x])/(16*x^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 0, x])/(16*x^2*\[Epsilon]) + 
  (CF^3*G[1, 1, 0, 0, x])/(8*x^2*\[Epsilon]) - (CA^2*CF*G[1, 1, 0, 0, x])/
   (4*x*\[Epsilon]) + (3*CA*CF^2*G[1, 1, 0, 0, x])/(4*x*\[Epsilon]) - 
  (CF^3*G[1, 1, 0, 0, x])/(2*x*\[Epsilon]) + (25*CA^3*G[1, 1, 0, 1, x])/64 - 
  (7*CA^2*CF*G[1, 1, 0, 1, x])/16 - (77*CA*CF^2*G[1, 1, 0, 1, x])/64 + 
  (11*CF^3*G[1, 1, 0, 1, x])/32 + (CA^2*nf*G[1, 1, 0, 1, x])/32 - 
  (5*CA*CF*nf*G[1, 1, 0, 1, x])/32 + (5*CF^2*nf*G[1, 1, 0, 1, x])/16 - 
  ((377*I)/192)*CA^3*Pi*G[1, 1, 0, 1, x] + ((643*I)/192)*CA^2*CF*Pi*
   G[1, 1, 0, 1, x] - ((15*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, x] - 
  ((3*I)/16)*CF^3*Pi*G[1, 1, 0, 1, x] + ((7*I)/24)*CA^2*nf*Pi*
   G[1, 1, 0, 1, x] - ((47*I)/96)*CA*CF*nf*Pi*G[1, 1, 0, 1, x] + 
  (163*CA^3*Pi^2*G[1, 1, 0, 1, x])/288 - (111*CA^2*CF*Pi^2*G[1, 1, 0, 1, x])/
   128 + (17*CA*CF^2*Pi^2*G[1, 1, 0, 1, x])/96 + 
  (C4AF*G[1, 1, 0, 1, x])/(4*dA*TF) + (C4FF*nf*G[1, 1, 0, 1, x])/(4*dA*TF) - 
  (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, x])/(dA*TF) - 
  (C4AF*Pi^2*G[1, 1, 0, 1, x])/(3*dA*TF) - (61*CA^3*G[1, 1, 0, 1, x])/
   (192*x^2) + (17*CA^2*CF*G[1, 1, 0, 1, x])/(16*x^2) - 
  (185*CA*CF^2*G[1, 1, 0, 1, x])/(192*x^2) + (7*CF^3*G[1, 1, 0, 1, x])/
   (32*x^2) + (5*CA^2*nf*G[1, 1, 0, 1, x])/(96*x^2) - 
  (5*CA*CF*nf*G[1, 1, 0, 1, x])/(32*x^2) + (5*CF^2*nf*G[1, 1, 0, 1, x])/
   (48*x^2) - (((7*I)/96)*CA^3*Pi*G[1, 1, 0, 1, x])/x^2 + 
  (((11*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 1, x])/x^2 - 
  (((5*I)/32)*CA*CF^2*Pi*G[1, 1, 0, 1, x])/x^2 - 
  ((I/16)*CF^3*Pi*G[1, 1, 0, 1, x])/x^2 - 
  ((I/48)*CA^2*nf*Pi*G[1, 1, 0, 1, x])/x^2 + 
  (((5*I)/8)*C4AF*Pi*G[1, 1, 0, 1, x])/(dA*TF*x^2) - 
  ((I/2)*C4FF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TF*x^2) + 
  (9*CA^3*G[1, 1, 0, 1, x])/(16*x) - (17*CA^2*CF*G[1, 1, 0, 1, x])/(8*x) + 
  (199*CA*CF^2*G[1, 1, 0, 1, x])/(96*x) - (9*CF^3*G[1, 1, 0, 1, x])/(16*x) - 
  (3*CA^2*nf*G[1, 1, 0, 1, x])/(16*x) + (5*CA*CF*nf*G[1, 1, 0, 1, x])/(8*x) - 
  (5*CF^2*nf*G[1, 1, 0, 1, x])/(12*x) + 
  (((83*I)/192)*CA^3*Pi*G[1, 1, 0, 1, x])/x - 
  (((11*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, x])/x + 
  (((5*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 1, x])/x + 
  ((I/4)*CF^3*Pi*G[1, 1, 0, 1, x])/x + ((I/48)*CA^2*nf*Pi*G[1, 1, 0, 1, x])/
   x - (C4AF*G[1, 1, 0, 1, x])/(4*dA*TF*x) - (C4FF*nf*G[1, 1, 0, 1, x])/
   (4*dA*TF*x) + (((7*I)/8)*C4AF*Pi*G[1, 1, 0, 1, x])/(dA*TF*x) + 
  ((I/2)*C4FF*nf*Pi*G[1, 1, 0, 1, x])/(dA*TF*x) - 
  (CA^2*CF*x*G[1, 1, 0, 1, x])/8 + (CA*CF^2*x*G[1, 1, 0, 1, x])/8 + 
  (5*CA^2*CF*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) + 
  (31*CA^3*G[1, 1, 0, 1, x])/(64*\[Epsilon]) - (81*CA^2*CF*G[1, 1, 0, 1, x])/
   (64*\[Epsilon]) + (9*CA*CF^2*G[1, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + (3*CA*CF*nf*G[1, 1, 0, 1, x])/
   (16*\[Epsilon]) + ((I/4)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  (3*CA^3*G[1, 1, 0, 1, x])/(64*x^2*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, 1, x])/(64*x^2*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, x])/(32*x^2*\[Epsilon]) - 
  (3*CA^3*G[1, 1, 0, 1, x])/(16*x*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, 1, x])/(16*x*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 1, x])/(8*x*\[Epsilon]) + 
  (329*CA^3*G[1, 1, 1, 0, x])/576 - (529*CA^2*CF*G[1, 1, 1, 0, x])/576 - 
  (161*CA*CF^2*G[1, 1, 1, 0, x])/64 + (5*CF^3*G[1, 1, 1, 0, x])/8 - 
  (283*CA^2*nf*G[1, 1, 1, 0, x])/288 + (733*CA*CF*nf*G[1, 1, 1, 0, x])/576 + 
  (CF^2*nf*G[1, 1, 1, 0, x])/16 + (CA*nf^2*G[1, 1, 1, 0, x])/8 - 
  (CF*nf^2*G[1, 1, 1, 0, x])/8 + ((61*I)/96)*CA^3*Pi*G[1, 1, 1, 0, x] - 
  ((75*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, x] + ((15*I)/8)*CA*CF^2*Pi*
   G[1, 1, 1, 0, x] - ((21*I)/16)*CF^3*Pi*G[1, 1, 1, 0, x] - 
  ((5*I)/48)*CA^2*nf*Pi*G[1, 1, 1, 0, x] + (115*CA^3*Pi^2*G[1, 1, 1, 0, x])/
   768 - (197*CA^2*CF*Pi^2*G[1, 1, 1, 0, x])/768 + 
  (CA*CF^2*Pi^2*G[1, 1, 1, 0, x])/12 - (17*C4AF*G[1, 1, 1, 0, x])/(8*dA*TF) - 
  (C4FF*nf*G[1, 1, 1, 0, x])/(4*dA*TF) - (((3*I)/2)*C4AF*Pi*G[1, 1, 1, 0, x])/
   (dA*TF) - (C4AF*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TF) - 
  (25*CA^3*G[1, 1, 1, 0, x])/(384*x^2) + (15*CA^2*CF*G[1, 1, 1, 0, x])/
   (128*x^2) - (CA*CF^2*G[1, 1, 1, 0, x])/(192*x^2) - 
  (CF^3*G[1, 1, 1, 0, x])/(16*x^2) + (CA^2*nf*G[1, 1, 1, 0, x])/(96*x^2) - 
  (CA*CF*nf*G[1, 1, 1, 0, x])/(32*x^2) + (CF^2*nf*G[1, 1, 1, 0, x])/
   (48*x^2) - (((13*I)/192)*CA^3*Pi*G[1, 1, 1, 0, x])/x^2 - 
  (((11*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, x])/x^2 + 
  (((5*I)/8)*CA*CF^2*Pi*G[1, 1, 1, 0, x])/x^2 - 
  (((7*I)/16)*CF^3*Pi*G[1, 1, 1, 0, x])/x^2 + 
  ((I/48)*CA^2*nf*Pi*G[1, 1, 1, 0, x])/x^2 + (3*C4AF*G[1, 1, 1, 0, x])/
   (8*dA*TF*x^2) - (((5*I)/8)*C4AF*Pi*G[1, 1, 1, 0, x])/(dA*TF*x^2) + 
  ((I/2)*C4FF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TF*x^2) + 
  (57*CA^3*G[1, 1, 1, 0, x])/(64*x) - (187*CA^2*CF*G[1, 1, 1, 0, x])/(64*x) + 
  (121*CA*CF^2*G[1, 1, 1, 0, x])/(48*x) - (9*CF^3*G[1, 1, 1, 0, x])/(16*x) - 
  (3*CA^2*nf*G[1, 1, 1, 0, x])/(64*x) + (CA*CF*nf*G[1, 1, 1, 0, x])/(8*x) - 
  (CF^2*nf*G[1, 1, 1, 0, x])/(12*x) + ((I/192)*CA^3*Pi*G[1, 1, 1, 0, x])/x + 
  (((11*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 0, x])/x - 
  (((5*I)/2)*CA*CF^2*Pi*G[1, 1, 1, 0, x])/x + 
  (((7*I)/4)*CF^3*Pi*G[1, 1, 1, 0, x])/x - 
  ((I/48)*CA^2*nf*Pi*G[1, 1, 1, 0, x])/x + (7*C4AF*G[1, 1, 1, 0, x])/
   (4*dA*TF*x) + (C4FF*nf*G[1, 1, 1, 0, x])/(4*dA*TF*x) + 
  (((17*I)/8)*C4AF*Pi*G[1, 1, 1, 0, x])/(dA*TF*x) - 
  ((I/2)*C4FF*nf*Pi*G[1, 1, 1, 0, x])/(dA*TF*x) + 
  (13*CA^3*G[1, 1, 1, 0, x])/(64*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 1, 1, 0, x])/(64*\[Epsilon]^2) - 
  (505*CA^3*G[1, 1, 1, 0, x])/(384*\[Epsilon]) + 
  (173*CA^2*CF*G[1, 1, 1, 0, x])/(384*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (41*CA^2*nf*G[1, 1, 1, 0, x])/(192*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 1, 0, x])/(192*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (((13*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (3*CA^3*G[1, 1, 1, 0, x])/(64*x^2*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 1, 0, x])/(64*x^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 1, 0, x])/(32*x^2*\[Epsilon]) + 
  (3*CA^3*G[1, 1, 1, 0, x])/(16*x*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 1, 0, x])/(16*x*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 1, 0, x])/(8*x*\[Epsilon]) + 
  (151*CA^3*G[1, 1, 1, 1, x])/256 - (CA^2*CF*G[1, 1, 1, 1, x])/8 + 
  (43*CA^2*nf*G[1, 1, 1, 1, x])/128 - (CA*nf^2*G[1, 1, 1, 1, x])/16 - 
  ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, x] + ((81*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, 1, x] + (539*CA^3*Pi^2*G[1, 1, 1, 1, x])/1536 + 
  (27*CA^2*CF*Pi^2*G[1, 1, 1, 1, x])/128 - (CA^3*G[1, 1, 1, 1, x])/(8*x) + 
  (CA^2*CF*G[1, 1, 1, 1, x])/(8*x) - (27*CA^3*G[1, 1, 1, 1, x])/
   (128*\[Epsilon]^2) + (297*CA^3*G[1, 1, 1, 1, x])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, x])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (451*CA^3*G[0, 0, 0, 0, 0, x])/128 - (1613*CA^2*CF*G[0, 0, 0, 0, 0, x])/
   96 + (1765*CA*CF^2*G[0, 0, 0, 0, 0, x])/96 + 
  (9*CF^3*G[0, 0, 0, 0, 0, x])/4 - (451*CA^3*G[0, 0, 0, 0, 0, x])/
   (128*(-1 + x^(-1))^2) + (1613*CA^2*CF*G[0, 0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2) - (1783*CA*CF^2*G[0, 0, 0, 0, 0, x])/
   (96*(-1 + x^(-1))^2) - (15*CF^3*G[0, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2) + 
  (5*CA^3*G[0, 0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^4) - 
  (17*CA^2*CF*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^4) + 
  (9*CA*CF^2*G[0, 0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x^4) - 
  (11*CF^3*G[0, 0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^4) - 
  (35*CA^3*G[0, 0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (21*CA^2*CF*G[0, 0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x^3) - 
  (12*CA*CF^2*G[0, 0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^3) + 
  (15*CF^3*G[0, 0, 0, 0, 0, x])/(2*(-1 + x^(-1))^2*x^3) - 
  (3*C4AF*G[0, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x^3) - 
  (5*CA^3*G[0, 0, 0, 0, 0, x])/(32*x^2) + (17*CA^2*CF*G[0, 0, 0, 0, 0, x])/
   (16*x^2) - (9*CA*CF^2*G[0, 0, 0, 0, 0, x])/(4*x^2) + 
  (11*CF^3*G[0, 0, 0, 0, 0, x])/(8*x^2) + (3*C4AF*G[0, 0, 0, 0, 0, x])/
   (8*dA*TF*x^2) - (371*CA^3*G[0, 0, 0, 0, 0, x])/(128*(-1 + x^(-1))^2*x^2) + 
  (911*CA^2*CF*G[0, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (127*CA*CF^2*G[0, 0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) - 
  (51*CF^3*G[0, 0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x^2) + 
  (15*CA^3*G[0, 0, 0, 0, 0, x])/(64*x) - (25*CA^2*CF*G[0, 0, 0, 0, 0, x])/
   (8*x) + (15*CA*CF^2*G[0, 0, 0, 0, 0, x])/(2*x) - 
  (19*CF^3*G[0, 0, 0, 0, 0, x])/(4*x) + (9*C4AF*G[0, 0, 0, 0, 0, x])/
   (8*dA*TF*x) + (109*CA^3*G[0, 0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (1463*CA^2*CF*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (1423*CA*CF^2*G[0, 0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (17*CF^3*G[0, 0, 0, 0, 0, x])/(2*(-1 + x^(-1))^2*x) + 
  (9*C4AF*G[0, 0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (3*CA*CF^2*G[0, 0, 0, 0, 1, x])/32 - (3*CF^3*G[0, 0, 0, 0, 1, x])/16 - 
  (365*CA^3*G[0, 0, 0, 1, 0, x])/256 + (3455*CA^2*CF*G[0, 0, 0, 1, 0, x])/
   384 - (1153*CA*CF^2*G[0, 0, 0, 1, 0, x])/96 + 
  (3*CF^3*G[0, 0, 0, 1, 0, x])/4 + (I/8)*CA^3*Pi*G[0, 0, 0, 1, 0, x] - 
  (I/16)*CA^2*CF*Pi*G[0, 0, 0, 1, 0, x] - ((11*I)/16)*CA*CF^2*Pi*
   G[0, 0, 0, 1, 0, x] + ((5*I)/8)*CF^3*Pi*G[0, 0, 0, 1, 0, x] + 
  (341*CA^3*G[0, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^2) - 
  (2879*CA^2*CF*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2) + 
  (919*CA*CF^2*G[0, 0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (3*CF^3*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) - 
  (5*CA^3*G[0, 0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^4) + 
  (35*CA^2*CF*G[0, 0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^4) - 
  (5*CA*CF^2*G[0, 0, 0, 1, 0, x])/(4*(-1 + x^(-1))^2*x^4) + 
  (13*CF^3*G[0, 0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^4) + 
  (5*CA^3*G[0, 0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^3) - 
  (69*CA^2*CF*G[0, 0, 0, 1, 0, x])/(32*(-1 + x^(-1))^2*x^3) + 
  (6*CA*CF^2*G[0, 0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^3) - 
  (33*CF^3*G[0, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x^3) + 
  (3*C4AF*G[0, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x^3) + 
  (5*CA^3*G[0, 0, 0, 1, 0, x])/(64*x^2) - (35*CA^2*CF*G[0, 0, 0, 1, 0, x])/
   (64*x^2) + (5*CA*CF^2*G[0, 0, 0, 1, 0, x])/(4*x^2) - 
  (13*CF^3*G[0, 0, 0, 1, 0, x])/(16*x^2) - (3*C4AF*G[0, 0, 0, 1, 0, x])/
   (8*dA*TF*x^2) + (361*CA^3*G[0, 0, 0, 1, 0, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (1853*CA^2*CF*G[0, 0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x^2) + 
  (127*CA*CF^2*G[0, 0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (6*CF^3*G[0, 0, 0, 1, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (3*C4AF*G[0, 0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x^2) + 
  (5*CA^3*G[0, 0, 0, 1, 0, x])/(64*x) + (17*CA^2*CF*G[0, 0, 0, 1, 0, x])/
   (16*x) - (7*CA*CF^2*G[0, 0, 0, 1, 0, x])/(2*x) + 
  (5*CF^3*G[0, 0, 0, 1, 0, x])/(2*x) - (9*C4AF*G[0, 0, 0, 1, 0, x])/
   (8*dA*TF*x) - (351*CA^3*G[0, 0, 0, 1, 0, x])/(128*(-1 + x^(-1))^2*x) + 
  (2675*CA^2*CF*G[0, 0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (751*CA*CF^2*G[0, 0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (23*CF^3*G[0, 0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2*x) - 
  (9*C4AF*G[0, 0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (3*CA^3*G[0, 0, 0, 1, 1, x])/64 - (51*CA^2*CF*G[0, 0, 0, 1, 1, x])/64 + 
  (45*CA*CF^2*G[0, 0, 0, 1, 1, x])/32 - (21*CF^3*G[0, 0, 0, 1, 1, x])/16 + 
  (3*CA^3*G[0, 0, 1, 0, 0, x])/8 - (15*CA^2*CF*G[0, 0, 1, 0, 0, x])/32 + 
  (3*CA*CF^2*G[0, 0, 1, 0, 0, x])/16 - (3*CF^3*G[0, 0, 1, 0, 0, x])/16 - 
  ((31*I)/96)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + ((53*I)/32)*CA^2*CF*Pi*
   G[0, 0, 1, 0, 0, x] - ((27*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 0, 0, x] + 
  ((17*I)/8)*CF^3*Pi*G[0, 0, 1, 0, 0, x] + (I*C4AF*Pi*G[0, 0, 1, 0, 0, x])/
   (dA*TF) - (CA*CF^2*G[0, 0, 1, 0, 0, x])/(4*\[Epsilon]) + 
  (CF^3*G[0, 0, 1, 0, 0, x])/(4*\[Epsilon]) - (25*CA^3*G[0, 0, 1, 0, 1, x])/
   24 + (73*CA^2*CF*G[0, 0, 1, 0, 1, x])/32 - 
  (37*CA*CF^2*G[0, 0, 1, 0, 1, x])/48 - (9*CF^3*G[0, 0, 1, 0, 1, x])/16 + 
  (5*CA^2*nf*G[0, 0, 1, 0, 1, x])/48 - (5*CA*CF*nf*G[0, 0, 1, 0, 1, x])/16 + 
  (5*CF^2*nf*G[0, 0, 1, 0, 1, x])/24 - (I/96)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 0, 1, 0, 1, x] + ((9*I)/16)*CA*CF^2*Pi*
   G[0, 0, 1, 0, 1, x] - (I/4)*CF^3*Pi*G[0, 0, 1, 0, 1, x] - 
  ((I/2)*C4AF*Pi*G[0, 0, 1, 0, 1, x])/(dA*TF) - 
  (CA^3*G[0, 0, 1, 0, 1, x])/(16*x^2) + (CA^2*CF*G[0, 0, 1, 0, 1, x])/
   (32*x^2) + (11*CA*CF^2*G[0, 0, 1, 0, 1, x])/(32*x^2) - 
  (5*CF^3*G[0, 0, 1, 0, 1, x])/(16*x^2) + (CA^3*G[0, 0, 1, 0, 1, x])/(4*x) - 
  (CA^2*CF*G[0, 0, 1, 0, 1, x])/(8*x) - (11*CA*CF^2*G[0, 0, 1, 0, 1, x])/
   (8*x) + (5*CF^3*G[0, 0, 1, 0, 1, x])/(4*x) + 
  (CA^3*G[0, 0, 1, 0, 1, x])/(16*\[Epsilon]) - (CA^2*CF*G[0, 0, 1, 0, 1, x])/
   (16*\[Epsilon]) - (25*CA^3*G[0, 0, 1, 1, 0, x])/192 + 
  (CA^2*CF*G[0, 0, 1, 1, 0, x])/64 - (115*CA*CF^2*G[0, 0, 1, 1, 0, x])/96 + 
  (15*CF^3*G[0, 0, 1, 1, 0, x])/16 - (5*CA^2*nf*G[0, 0, 1, 1, 0, x])/48 + 
  (5*CA*CF*nf*G[0, 0, 1, 1, 0, x])/16 - (5*CF^2*nf*G[0, 0, 1, 1, 0, x])/24 + 
  (I/32)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - ((25*I)/32)*CA^2*CF*Pi*
   G[0, 0, 1, 1, 0, x] + ((15*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 1, 0, x] - 
  ((11*I)/8)*CF^3*Pi*G[0, 0, 1, 1, 0, x] + (CA^3*G[0, 0, 1, 1, 0, x])/
   (16*x^2) - (CA^2*CF*G[0, 0, 1, 1, 0, x])/(32*x^2) - 
  (11*CA*CF^2*G[0, 0, 1, 1, 0, x])/(32*x^2) + (5*CF^3*G[0, 0, 1, 1, 0, x])/
   (16*x^2) - (CA^3*G[0, 0, 1, 1, 0, x])/(4*x) + 
  (CA^2*CF*G[0, 0, 1, 1, 0, x])/(8*x) + (11*CA*CF^2*G[0, 0, 1, 1, 0, x])/
   (8*x) - (5*CF^3*G[0, 0, 1, 1, 0, x])/(4*x) - 
  (CA^3*G[0, 0, 1, 1, 0, x])/(16*\[Epsilon]) + (CA^2*CF*G[0, 0, 1, 1, 0, x])/
   (16*\[Epsilon]) + (CA*CF^2*G[0, 0, 1, 1, 0, x])/(4*\[Epsilon]) - 
  (3*CF^3*G[0, 0, 1, 1, 0, x])/(8*\[Epsilon]) + 
  (39*CA^3*G[0, 0, 1, 1, 1, x])/64 - (39*CA^2*CF*G[0, 0, 1, 1, 1, x])/32 + 
  (39*CA*CF^2*G[0, 0, 1, 1, 1, x])/32 - (I/16)*CA*CF^2*Pi*
   G[0, 0, 1, 1, 1, x] + (CA*CF^2*G[0, 0, 1, 1, 1, x])/(16*\[Epsilon]) - 
  (983*CA^3*G[0, 1, 0, 0, 0, x])/768 + (2623*CA^2*CF*G[0, 1, 0, 0, 0, x])/
   384 - (323*CA*CF^2*G[0, 1, 0, 0, 0, x])/48 - 
  (39*CF^3*G[0, 1, 0, 0, 0, x])/16 - (11*CA^2*nf*G[0, 1, 0, 0, 0, x])/96 + 
  (13*CA*CF*nf*G[0, 1, 0, 0, 0, x])/48 - (5*CF^2*nf*G[0, 1, 0, 0, 0, x])/24 - 
  ((47*I)/96)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + ((85*I)/32)*CA^2*CF*Pi*
   G[0, 1, 0, 0, 0, x] - ((11*I)/2)*CA*CF^2*Pi*G[0, 1, 0, 0, 0, x] + 
  ((7*I)/2)*CF^3*Pi*G[0, 1, 0, 0, 0, x] + ((2*I)*C4AF*Pi*G[0, 1, 0, 0, 0, x])/
   (dA*TF) + (561*CA^3*G[0, 1, 0, 0, 0, x])/(256*(-1 + x^(-1))^2) - 
  (1191*CA^2*CF*G[0, 1, 0, 0, 0, x])/(128*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*G[0, 1, 0, 0, 0, x])/(-1 + x^(-1))^2 + 
  (27*CF^3*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (5*CA^3*G[0, 1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^4) + 
  (33*CA^2*CF*G[0, 1, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^4) - 
  (CA*CF^2*G[0, 1, 0, 0, 0, x])/((-1 + x^(-1))^2*x^4) + 
  (9*CF^3*G[0, 1, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^4) + 
  (15*CA^3*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^3) - 
  (99*CA^2*CF*G[0, 1, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^3) + 
  (6*CA*CF^2*G[0, 1, 0, 0, 0, x])/((-1 + x^(-1))^2*x^3) - 
  (27*CF^3*G[0, 1, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x^3) + 
  (5*CA^3*G[0, 1, 0, 0, 0, x])/(64*x^2) - (33*CA^2*CF*G[0, 1, 0, 0, 0, x])/
   (64*x^2) + (CA*CF^2*G[0, 1, 0, 0, 0, x])/x^2 - 
  (9*CF^3*G[0, 1, 0, 0, 0, x])/(16*x^2) + (381*CA^3*G[0, 1, 0, 0, 0, x])/
   (256*(-1 + x^(-1))^2*x^2) - (597*CA^2*CF*G[0, 1, 0, 0, 0, x])/
   (128*(-1 + x^(-1))^2*x^2) + (27*CF^3*G[0, 1, 0, 0, 0, x])/
   (4*(-1 + x^(-1))^2*x^2) - (5*CA^3*G[0, 1, 0, 0, 0, x])/(16*x) + 
  (33*CA^2*CF*G[0, 1, 0, 0, 0, x])/(16*x) - (4*CA*CF^2*G[0, 1, 0, 0, 0, x])/
   x + (9*CF^3*G[0, 1, 0, 0, 0, x])/(4*x) - (521*CA^3*G[0, 1, 0, 0, 0, x])/
   (128*(-1 + x^(-1))^2*x) + (1059*CA^2*CF*G[0, 1, 0, 0, 0, x])/
   (64*(-1 + x^(-1))^2*x) - (14*CA*CF^2*G[0, 1, 0, 0, 0, x])/
   ((-1 + x^(-1))^2*x) - (45*CF^3*G[0, 1, 0, 0, 0, x])/
   (8*(-1 + x^(-1))^2*x) - (CA^3*G[0, 1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (31*CA^3*G[0, 1, 0, 0, 1, x])/32 + (455*CA^2*CF*G[0, 1, 0, 0, 1, x])/192 - 
  (107*CA*CF^2*G[0, 1, 0, 0, 1, x])/96 - (9*CF^3*G[0, 1, 0, 0, 1, x])/16 + 
  (3*CA^2*nf*G[0, 1, 0, 0, 1, x])/16 - (13*CA*CF*nf*G[0, 1, 0, 0, 1, x])/24 + 
  (11*CF^2*nf*G[0, 1, 0, 0, 1, x])/24 - ((11*I)/96)*CA^3*Pi*
   G[0, 1, 0, 0, 1, x] + ((9*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, x] - 
  (I/2)*CA*CF^2*Pi*G[0, 1, 0, 0, 1, x] + (I/4)*CF^3*Pi*G[0, 1, 0, 0, 1, x] - 
  (3*C4AF*G[0, 1, 0, 0, 1, x])/(8*dA*TF) - (I*C4AF*Pi*G[0, 1, 0, 0, 1, x])/
   (dA*TF) - (7*CA^2*CF*G[0, 1, 0, 0, 1, x])/(32*x^2) + 
  (21*CA*CF^2*G[0, 1, 0, 0, 1, x])/(32*x^2) - (7*CF^3*G[0, 1, 0, 0, 1, x])/
   (16*x^2) + (7*CA^2*CF*G[0, 1, 0, 0, 1, x])/(8*x) - 
  (21*CA*CF^2*G[0, 1, 0, 0, 1, x])/(8*x) + (7*CF^3*G[0, 1, 0, 0, 1, x])/
   (4*x) + (3*CA^3*G[0, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (CF^3*G[0, 1, 0, 0, 1, x])/(4*\[Epsilon]) - (269*CA^3*G[0, 1, 0, 1, 0, x])/
   192 + (139*CA^2*CF*G[0, 1, 0, 1, 0, x])/64 - 
  (3*CA*CF^2*G[0, 1, 0, 1, 0, x])/32 + (CA^2*nf*G[0, 1, 0, 1, 0, x])/6 - 
  (CA*CF*nf*G[0, 1, 0, 1, 0, x])/4 - ((5*I)/96)*CA^3*Pi*G[0, 1, 0, 1, 0, x] - 
  ((23*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, x] + 
  ((13*I)/4)*CA*CF^2*Pi*G[0, 1, 0, 1, 0, x] - 
  (2*I)*CF^3*Pi*G[0, 1, 0, 1, 0, x] + (3*C4AF*G[0, 1, 0, 1, 0, x])/
   (2*dA*TF) - (I*C4AF*Pi*G[0, 1, 0, 1, 0, x])/(dA*TF) - 
  (5*CA^3*G[0, 1, 0, 1, 0, x])/(64*x^2) + (11*CA^2*CF*G[0, 1, 0, 1, 0, x])/
   (64*x^2) + (CA*CF^2*G[0, 1, 0, 1, 0, x])/(32*x^2) - 
  (CF^3*G[0, 1, 0, 1, 0, x])/(8*x^2) + (5*CA^3*G[0, 1, 0, 1, 0, x])/(16*x) - 
  (11*CA^2*CF*G[0, 1, 0, 1, 0, x])/(16*x) - (CA*CF^2*G[0, 1, 0, 1, 0, x])/
   (8*x) + (CF^3*G[0, 1, 0, 1, 0, x])/(2*x) + (3*CA^3*G[0, 1, 0, 1, 0, x])/
   (32*\[Epsilon]) - (CA^2*CF*G[0, 1, 0, 1, 0, x])/(4*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 0, 1, 0, x])/(2*\[Epsilon]) - 
  (CF^3*G[0, 1, 0, 1, 0, x])/(2*\[Epsilon]) + (121*CA^3*G[0, 1, 0, 1, 1, x])/
   192 - (25*CA^2*CF*G[0, 1, 0, 1, 1, x])/48 - 
  (3*CA*CF^2*G[0, 1, 0, 1, 1, x])/4 + (3*CF^3*G[0, 1, 0, 1, 1, x])/4 - 
  (11*CA^2*nf*G[0, 1, 0, 1, 1, x])/96 + (7*CA*CF*nf*G[0, 1, 0, 1, 1, x])/48 + 
  ((13*I)/32)*CA^3*Pi*G[0, 1, 0, 1, 1, x] - ((15*I)/32)*CA^2*CF*Pi*
   G[0, 1, 0, 1, 1, x] + (CA^3*G[0, 1, 0, 1, 1, x])/(16*x^2) - 
  (3*CA^2*CF*G[0, 1, 0, 1, 1, x])/(32*x^2) - (5*CA*CF^2*G[0, 1, 0, 1, 1, x])/
   (32*x^2) + (3*CF^3*G[0, 1, 0, 1, 1, x])/(16*x^2) - 
  (13*CA^3*G[0, 1, 0, 1, 1, x])/(64*x) + (3*CA^2*CF*G[0, 1, 0, 1, 1, x])/
   (8*x) + (5*CA*CF^2*G[0, 1, 0, 1, 1, x])/(8*x) - 
  (3*CF^3*G[0, 1, 0, 1, 1, x])/(4*x) - (9*C4AF*G[0, 1, 0, 1, 1, x])/
   (8*dA*TF*x) - (CA^3*G[0, 1, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (197*CA^3*G[0, 1, 1, 0, 0, x])/192 + (77*CA^2*CF*G[0, 1, 1, 0, 0, x])/32 - 
  (353*CA*CF^2*G[0, 1, 1, 0, 0, x])/96 + (9*CF^3*G[0, 1, 1, 0, 0, x])/8 + 
  (CA^2*nf*G[0, 1, 1, 0, 0, x])/24 - (CA*CF*nf*G[0, 1, 1, 0, 0, x])/16 + 
  (5*CF^2*nf*G[0, 1, 1, 0, 0, x])/24 + ((37*I)/48)*CA^3*Pi*
   G[0, 1, 1, 0, 0, x] - ((121*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, 0, x] + 
  ((49*I)/8)*CA*CF^2*Pi*G[0, 1, 1, 0, 0, x] - 
  ((29*I)/8)*CF^3*Pi*G[0, 1, 1, 0, 0, x] + (27*C4AF*G[0, 1, 1, 0, 0, x])/
   (8*dA*TF) - ((2*I)*C4AF*Pi*G[0, 1, 1, 0, 0, x])/(dA*TF) - 
  (CA^3*G[0, 1, 1, 0, 0, x])/(32*x^2) + (3*CA^2*CF*G[0, 1, 1, 0, 0, x])/
   (16*x^2) - (11*CA*CF^2*G[0, 1, 1, 0, 0, x])/(32*x^2) + 
  (3*CF^3*G[0, 1, 1, 0, 0, x])/(16*x^2) + (CA^3*G[0, 1, 1, 0, 0, x])/(8*x) - 
  (3*CA^2*CF*G[0, 1, 1, 0, 0, x])/(4*x) + (11*CA*CF^2*G[0, 1, 1, 0, 0, x])/
   (8*x) - (3*CF^3*G[0, 1, 1, 0, 0, x])/(4*x) + 
  (CA^3*G[0, 1, 1, 0, 0, x])/(32*\[Epsilon]) - (CA^2*CF*G[0, 1, 1, 0, 0, x])/
   (16*\[Epsilon]) + (5*CA*CF^2*G[0, 1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 1, 0, 0, x])/(4*\[Epsilon]) + 
  (313*CA^3*G[0, 1, 1, 0, 1, x])/192 - (103*CA^2*CF*G[0, 1, 1, 0, 1, x])/32 + 
  (157*CA*CF^2*G[0, 1, 1, 0, 1, x])/96 + (3*CF^3*G[0, 1, 1, 0, 1, x])/4 - 
  (5*CA^2*nf*G[0, 1, 1, 0, 1, x])/24 + (CA*CF*nf*G[0, 1, 1, 0, 1, x])/2 - 
  (5*CF^2*nf*G[0, 1, 1, 0, 1, x])/12 + ((11*I)/96)*CA^3*Pi*
   G[0, 1, 1, 0, 1, x] + ((21*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, 1, x] - 
  ((19*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, 1, x] + 
  (I/2)*CF^3*Pi*G[0, 1, 1, 0, 1, x] - (3*C4AF*G[0, 1, 1, 0, 1, x])/
   (2*dA*TF) + (I*C4AF*Pi*G[0, 1, 1, 0, 1, x])/(dA*TF) + 
  (3*CA^3*G[0, 1, 1, 0, 1, x])/(32*x^2) - (3*CA^2*CF*G[0, 1, 1, 0, 1, x])/
   (16*x^2) - (3*CA*CF^2*G[0, 1, 1, 0, 1, x])/(32*x^2) + 
  (3*CF^3*G[0, 1, 1, 0, 1, x])/(16*x^2) - (3*CA^3*G[0, 1, 1, 0, 1, x])/
   (8*x) + (3*CA^2*CF*G[0, 1, 1, 0, 1, x])/(4*x) + 
  (3*CA*CF^2*G[0, 1, 1, 0, 1, x])/(8*x) - (3*CF^3*G[0, 1, 1, 0, 1, x])/
   (4*x) - (5*CA^3*G[0, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (11*CA^3*G[0, 1, 1, 1, 0, x])/24 - (197*CA^2*CF*G[0, 1, 1, 1, 0, x])/64 + 
  (427*CA*CF^2*G[0, 1, 1, 1, 0, x])/96 - (21*CF^3*G[0, 1, 1, 1, 0, x])/16 + 
  (CA^2*nf*G[0, 1, 1, 1, 0, x])/24 + (CA*CF*nf*G[0, 1, 1, 1, 0, x])/8 - 
  (11*CF^2*nf*G[0, 1, 1, 1, 0, x])/48 - ((3*I)/32)*CA^3*Pi*
   G[0, 1, 1, 1, 0, x] + ((23*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 1, 0, x] - 
  ((37*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 1, 0, x] + 
  ((5*I)/4)*CF^3*Pi*G[0, 1, 1, 1, 0, x] - (3*C4AF*G[0, 1, 1, 1, 0, x])/
   (dA*TF) + (((3*I)/2)*C4AF*Pi*G[0, 1, 1, 1, 0, x])/(dA*TF) - 
  (3*CA^3*G[0, 1, 1, 1, 0, x])/(64*x^2) + (9*CA^2*CF*G[0, 1, 1, 1, 0, x])/
   (64*x^2) - (3*CA*CF^2*G[0, 1, 1, 1, 0, x])/(32*x^2) + 
  (9*CA^3*G[0, 1, 1, 1, 0, x])/(64*x) - (9*CA^2*CF*G[0, 1, 1, 1, 0, x])/
   (16*x) + (3*CA*CF^2*G[0, 1, 1, 1, 0, x])/(8*x) + 
  (9*C4AF*G[0, 1, 1, 1, 0, x])/(8*dA*TF*x) + (CA^3*G[0, 1, 1, 1, 0, x])/
   (8*\[Epsilon]) - (3*CA^2*CF*G[0, 1, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, 1, 1, 1, x])/64 - (3*CA*CF*nf*G[0, 1, 1, 1, 1, x])/32 + 
  (I/2)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, x] - (CA^2*CF*G[0, 1, 1, 1, 1, x])/
   (4*\[Epsilon]) + (523*CA^3*G[1, 0, 0, 0, 0, x])/192 - 
  (1141*CA^2*CF*G[1, 0, 0, 0, 0, x])/192 + (203*CA*CF^2*G[1, 0, 0, 0, 0, x])/
   96 + (9*CF^3*G[1, 0, 0, 0, 0, x])/8 - (59*CA^2*nf*G[1, 0, 0, 0, 0, x])/
   96 + (19*CA*CF*nf*G[1, 0, 0, 0, 0, x])/12 - 
  (13*CF^2*nf*G[1, 0, 0, 0, 0, x])/12 - ((41*I)/32)*CA^3*Pi*
   G[1, 0, 0, 0, 0, x] + ((201*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, x] - 
  ((81*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, 0, x] + 
  (5*I)*CF^3*Pi*G[1, 0, 0, 0, 0, x] + ((3*I)*C4AF*Pi*G[1, 0, 0, 0, 0, x])/
   (dA*TF) - (3*CA^3*G[1, 0, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (21*CA^2*CF*G[1, 0, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (39*CA*CF^2*G[1, 0, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 0, 0, 0, x])/(2*\[Epsilon]) - 
  (317*CA^3*G[1, 0, 0, 0, 1, x])/192 + (47*CA^2*CF*G[1, 0, 0, 0, 1, x])/16 + 
  (7*CA*CF^2*G[1, 0, 0, 0, 1, x])/96 - (27*CF^3*G[1, 0, 0, 0, 1, x])/16 + 
  (37*CA^2*nf*G[1, 0, 0, 0, 1, x])/96 - (7*CA*CF*nf*G[1, 0, 0, 0, 1, x])/8 + 
  (7*CF^2*nf*G[1, 0, 0, 0, 1, x])/12 + ((5*I)/48)*CA^3*Pi*
   G[1, 0, 0, 0, 1, x] - I*CA^2*CF*Pi*G[1, 0, 0, 0, 1, x] + 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, x] + 
  (I/4)*CF^3*Pi*G[1, 0, 0, 0, 1, x] - (9*C4AF*G[1, 0, 0, 0, 1, x])/
   (8*dA*TF) - (((5*I)/2)*C4AF*Pi*G[1, 0, 0, 0, 1, x])/(dA*TF) - 
  (CA^3*G[1, 0, 0, 0, 1, x])/(64*x^2) - (9*CA^2*CF*G[1, 0, 0, 0, 1, x])/
   (64*x^2) + (17*CA*CF^2*G[1, 0, 0, 0, 1, x])/(32*x^2) - 
  (3*CF^3*G[1, 0, 0, 0, 1, x])/(8*x^2) + (CA^3*G[1, 0, 0, 0, 1, x])/(16*x) + 
  (9*CA^2*CF*G[1, 0, 0, 0, 1, x])/(16*x) - (17*CA*CF^2*G[1, 0, 0, 0, 1, x])/
   (8*x) + (3*CF^3*G[1, 0, 0, 0, 1, x])/(2*x) + 
  (3*CA^3*G[1, 0, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 0, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (3*CF^3*G[1, 0, 0, 0, 1, x])/(4*\[Epsilon]) - 
  (463*CA^3*G[1, 0, 0, 1, 0, x])/192 + (725*CA^2*CF*G[1, 0, 0, 1, 0, x])/
   192 - (95*CA*CF^2*G[1, 0, 0, 1, 0, x])/96 - (3*CF^3*G[1, 0, 0, 1, 0, x])/
   4 + (19*CA^2*nf*G[1, 0, 0, 1, 0, x])/48 - 
  (35*CA*CF*nf*G[1, 0, 0, 1, 0, x])/48 + (CF^2*nf*G[1, 0, 0, 1, 0, x])/3 + 
  ((19*I)/48)*CA^3*Pi*G[1, 0, 0, 1, 0, x] - ((55*I)/16)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 0, x] + ((21*I)/4)*CA*CF^2*Pi*G[1, 0, 0, 1, 0, x] - 
  ((9*I)/4)*CF^3*Pi*G[1, 0, 0, 1, 0, x] - (9*C4AF*G[1, 0, 0, 1, 0, x])/
   (8*dA*TF) - ((2*I)*C4AF*Pi*G[1, 0, 0, 1, 0, x])/(dA*TF) - 
  (47*CA^3*G[1, 0, 0, 1, 0, x])/(192*x^2) + (53*CA^2*CF*G[1, 0, 0, 1, 0, x])/
   (64*x^2) - (9*CA*CF^2*G[1, 0, 0, 1, 0, x])/(16*x^2) + 
  (CF^3*G[1, 0, 0, 1, 0, x])/(16*x^2) - (CA^2*nf*G[1, 0, 0, 1, 0, x])/
   (48*x^2) + (C4AF*G[1, 0, 0, 1, 0, x])/(dA*TF*x^2) - 
  (C4FF*nf*G[1, 0, 0, 1, 0, x])/(2*dA*TF*x^2) + 
  (41*CA^3*G[1, 0, 0, 1, 0, x])/(48*x) - (35*CA^2*CF*G[1, 0, 0, 1, 0, x])/
   (16*x) + (3*CA*CF^2*G[1, 0, 0, 1, 0, x])/(4*x) + 
  (CF^3*G[1, 0, 0, 1, 0, x])/(2*x) + (CA^2*nf*G[1, 0, 0, 1, 0, x])/(48*x) - 
  (C4AF*G[1, 0, 0, 1, 0, x])/(dA*TF*x) + (C4FF*nf*G[1, 0, 0, 1, 0, x])/
   (2*dA*TF*x) + (3*CA^3*G[1, 0, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (7*CF^3*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) + 
  (115*CA^3*G[1, 0, 0, 1, 1, x])/192 + (217*CA^2*CF*G[1, 0, 0, 1, 1, x])/
   192 - (139*CA*CF^2*G[1, 0, 0, 1, 1, x])/96 + 
  (3*CF^3*G[1, 0, 0, 1, 1, x])/8 - (5*CA^2*nf*G[1, 0, 0, 1, 1, x])/96 - 
  (CA*CF*nf*G[1, 0, 0, 1, 1, x])/3 + (5*CF^2*nf*G[1, 0, 0, 1, 1, x])/12 + 
  ((3*I)/2)*CA^2*CF*Pi*G[1, 0, 0, 1, 1, x] - ((25*I)/16)*CA*CF^2*Pi*
   G[1, 0, 0, 1, 1, x] + (3*C4AF*G[1, 0, 0, 1, 1, x])/(2*dA*TF) + 
  (23*CA^3*G[1, 0, 0, 1, 1, x])/(192*x^2) - (29*CA^2*CF*G[1, 0, 0, 1, 1, x])/
   (64*x^2) + (5*CA*CF^2*G[1, 0, 0, 1, 1, x])/(32*x^2) + 
  (CF^3*G[1, 0, 0, 1, 1, x])/(8*x^2) + (CA^2*nf*G[1, 0, 0, 1, 1, x])/
   (48*x^2) - (5*C4AF*G[1, 0, 0, 1, 1, x])/(8*dA*TF*x^2) + 
  (C4FF*nf*G[1, 0, 0, 1, 1, x])/(2*dA*TF*x^2) - 
  (125*CA^3*G[1, 0, 0, 1, 1, x])/(192*x) + (29*CA^2*CF*G[1, 0, 0, 1, 1, x])/
   (16*x) - (5*CA*CF^2*G[1, 0, 0, 1, 1, x])/(8*x) - 
  (CF^3*G[1, 0, 0, 1, 1, x])/(2*x) - (CA^2*nf*G[1, 0, 0, 1, 1, x])/(48*x) - 
  (C4AF*G[1, 0, 0, 1, 1, x])/(8*dA*TF*x) - (C4FF*nf*G[1, 0, 0, 1, 1, x])/
   (2*dA*TF*x) - (3*CA^2*CF*G[1, 0, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (431*CA^3*G[1, 0, 1, 0, 0, x])/192 + (371*CA^2*CF*G[1, 0, 1, 0, 0, x])/64 - 
  (69*CA*CF^2*G[1, 0, 1, 0, 0, x])/32 - (9*CF^3*G[1, 0, 1, 0, 0, x])/4 + 
  (49*CA^2*nf*G[1, 0, 1, 0, 0, x])/96 - (13*CA*CF*nf*G[1, 0, 1, 0, 0, x])/8 + 
  (9*CF^2*nf*G[1, 0, 1, 0, 0, x])/8 + ((7*I)/16)*CA^3*Pi*
   G[1, 0, 1, 0, 0, x] - ((125*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, 0, x] + 
  ((29*I)/4)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, x] - 
  (4*I)*CF^3*Pi*G[1, 0, 1, 0, 0, x] - (9*C4AF*G[1, 0, 1, 0, 0, x])/
   (8*dA*TF) - ((3*I)*C4AF*Pi*G[1, 0, 1, 0, 0, x])/(dA*TF) + 
  (17*CA^3*G[1, 0, 1, 0, 0, x])/(192*x^2) - (47*CA^2*CF*G[1, 0, 1, 0, 0, x])/
   (64*x^2) + (11*CA*CF^2*G[1, 0, 1, 0, 0, x])/(8*x^2) - 
  (13*CF^3*G[1, 0, 1, 0, 0, x])/(16*x^2) + (CA^2*nf*G[1, 0, 1, 0, 0, x])/
   (48*x^2) - (C4AF*G[1, 0, 1, 0, 0, x])/(dA*TF*x^2) + 
  (C4FF*nf*G[1, 0, 1, 0, 0, x])/(2*dA*TF*x^2) - 
  (11*CA^3*G[1, 0, 1, 0, 0, x])/(48*x) + (29*CA^2*CF*G[1, 0, 1, 0, 0, x])/
   (16*x) - (4*CA*CF^2*G[1, 0, 1, 0, 0, x])/x + 
  (5*CF^3*G[1, 0, 1, 0, 0, x])/(2*x) - (CA^2*nf*G[1, 0, 1, 0, 0, x])/(48*x) + 
  (C4AF*G[1, 0, 1, 0, 0, x])/(dA*TF*x) - (C4FF*nf*G[1, 0, 1, 0, 0, x])/
   (2*dA*TF*x) + (9*CA^3*G[1, 0, 1, 0, 0, x])/(32*\[Epsilon]) - 
  (31*CA^2*CF*G[1, 0, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, 0, x])/(2*\[Epsilon]) - 
  (CF^3*G[1, 0, 1, 0, 0, x])/\[Epsilon] + (329*CA^3*G[1, 0, 1, 0, 1, x])/
   192 - (817*CA^2*CF*G[1, 0, 1, 0, 1, x])/192 + 
  (17*CA*CF^2*G[1, 0, 1, 0, 1, x])/12 + (27*CF^3*G[1, 0, 1, 0, 1, x])/16 - 
  (31*CA^2*nf*G[1, 0, 1, 0, 1, x])/96 + (49*CA*CF*nf*G[1, 0, 1, 0, 1, x])/
   48 - (2*CF^2*nf*G[1, 0, 1, 0, 1, x])/3 + ((41*I)/96)*CA^3*Pi*
   G[1, 0, 1, 0, 1, x] - (I/32)*CA^2*CF*Pi*G[1, 0, 1, 0, 1, x] - 
  ((15*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, x] + 
  (I/2)*CF^3*Pi*G[1, 0, 1, 0, 1, x] + (3*C4AF*G[1, 0, 1, 0, 1, x])/
   (2*dA*TF) + (I*C4AF*Pi*G[1, 0, 1, 0, 1, x])/(dA*TF) + 
  (7*CA^3*G[1, 0, 1, 0, 1, x])/(48*x^2) - (CA^2*CF*G[1, 0, 1, 0, 1, x])/
   (16*x^2) - (15*CA*CF^2*G[1, 0, 1, 0, 1, x])/(32*x^2) + 
  (7*CF^3*G[1, 0, 1, 0, 1, x])/(16*x^2) - (CA^2*nf*G[1, 0, 1, 0, 1, x])/
   (48*x^2) + (5*C4AF*G[1, 0, 1, 0, 1, x])/(8*dA*TF*x^2) - 
  (C4FF*nf*G[1, 0, 1, 0, 1, x])/(2*dA*TF*x^2) - 
  (67*CA^3*G[1, 0, 1, 0, 1, x])/(192*x) + (CA^2*CF*G[1, 0, 1, 0, 1, x])/
   (4*x) + (15*CA*CF^2*G[1, 0, 1, 0, 1, x])/(8*x) - 
  (7*CF^3*G[1, 0, 1, 0, 1, x])/(4*x) + (CA^2*nf*G[1, 0, 1, 0, 1, x])/(48*x) - 
  (11*C4AF*G[1, 0, 1, 0, 1, x])/(8*dA*TF*x) + (C4FF*nf*G[1, 0, 1, 0, 1, x])/
   (2*dA*TF*x) - (5*CA^3*G[1, 0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (263*CA^3*G[1, 0, 1, 1, 0, x])/192 - (1405*CA^2*CF*G[1, 0, 1, 1, 0, x])/
   192 + (665*CA*CF^2*G[1, 0, 1, 1, 0, x])/96 - 
  (3*CF^3*G[1, 0, 1, 1, 0, x])/16 - (CA^2*nf*G[1, 0, 1, 1, 0, x])/6 + 
  (61*CA*CF*nf*G[1, 0, 1, 1, 0, x])/48 - (49*CF^2*nf*G[1, 0, 1, 1, 0, x])/
   48 + ((5*I)/16)*CA^3*Pi*G[1, 0, 1, 1, 0, x] + 
  ((29*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, x] - 
  ((33*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, x] + 
  I*CF^3*Pi*G[1, 0, 1, 1, 0, x] + (3*C4AF*G[1, 0, 1, 1, 0, x])/(8*dA*TF) + 
  (((3*I)/2)*C4AF*Pi*G[1, 0, 1, 1, 0, x])/(dA*TF) + 
  (3*CA^3*G[1, 0, 1, 1, 0, x])/(16*x^2) - (9*CA^2*CF*G[1, 0, 1, 1, 0, x])/
   (16*x^2) + (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/(8*x^2) - 
  (13*CA^3*G[1, 0, 1, 1, 0, x])/(16*x) + (9*CA^2*CF*G[1, 0, 1, 1, 0, x])/
   (4*x) - (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/(2*x) + 
  (3*C4AF*G[1, 0, 1, 1, 0, x])/(2*dA*TF*x) + (CA^3*G[1, 0, 1, 1, 0, x])/
   (16*\[Epsilon]) + (11*CA^2*CF*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (23*CA^3*G[1, 0, 1, 1, 1, x])/48 + (25*CA^2*CF*G[1, 0, 1, 1, 1, x])/32 - 
  (39*CA*CF^2*G[1, 0, 1, 1, 1, x])/32 - (19*CA^2*nf*G[1, 0, 1, 1, 1, x])/96 - 
  (CA*CF*nf*G[1, 0, 1, 1, 1, x])/32 + (I/4)*CA^3*Pi*G[1, 0, 1, 1, 1, x] + 
  (I/4)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, x] - (13*CA^3*G[1, 0, 1, 1, 1, x])/
   (64*x^2) + (39*CA^2*CF*G[1, 0, 1, 1, 1, x])/(64*x^2) - 
  (13*CA*CF^2*G[1, 0, 1, 1, 1, x])/(32*x^2) + (13*CA^3*G[1, 0, 1, 1, 1, x])/
   (16*x) - (39*CA^2*CF*G[1, 0, 1, 1, 1, x])/(16*x) + 
  (13*CA*CF^2*G[1, 0, 1, 1, 1, x])/(8*x) - (CA^3*G[1, 0, 1, 1, 1, x])/
   (8*\[Epsilon]) - (CA^2*CF*G[1, 0, 1, 1, 1, x])/(8*\[Epsilon]) - 
  (39*CA^3*G[1, 1, 0, 0, 0, x])/16 + (445*CA^2*CF*G[1, 1, 0, 0, 0, x])/96 - 
  (71*CA*CF^2*G[1, 1, 0, 0, 0, x])/32 - (9*CF^3*G[1, 1, 0, 0, 0, x])/8 + 
  (19*CA^2*nf*G[1, 1, 0, 0, 0, x])/32 - (65*CA*CF*nf*G[1, 1, 0, 0, 0, x])/
   48 + CF^2*nf*G[1, 1, 0, 0, 0, x] - ((23*I)/96)*CA^3*Pi*
   G[1, 1, 0, 0, 0, x] - ((31*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, 0, x] + 
  ((31*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, x] - 
  (3*I)*CF^3*Pi*G[1, 1, 0, 0, 0, x] - (3*C4AF*G[1, 1, 0, 0, 0, x])/(dA*TF) - 
  ((4*I)*C4AF*Pi*G[1, 1, 0, 0, 0, x])/(dA*TF) + 
  (11*CA^3*G[1, 1, 0, 0, 0, x])/(64*x^2) - (45*CA^2*CF*G[1, 1, 0, 0, 0, x])/
   (64*x^2) + (29*CA*CF^2*G[1, 1, 0, 0, 0, x])/(32*x^2) - 
  (3*CF^3*G[1, 1, 0, 0, 0, x])/(8*x^2) - (11*CA^3*G[1, 1, 0, 0, 0, x])/
   (16*x) + (45*CA^2*CF*G[1, 1, 0, 0, 0, x])/(16*x) - 
  (29*CA*CF^2*G[1, 1, 0, 0, 0, x])/(8*x) + (3*CF^3*G[1, 1, 0, 0, 0, x])/
   (2*x) + (CA^3*G[1, 1, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (11*CA^2*CF*G[1, 1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 1, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (9*CF^3*G[1, 1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (141*CA^3*G[1, 1, 0, 0, 1, x])/64 - (13*CA^2*CF*G[1, 1, 0, 0, 1, x])/4 + 
  (CA*CF^2*G[1, 1, 0, 0, 1, x])/96 + (15*CF^3*G[1, 1, 0, 0, 1, x])/8 - 
  (CA^2*nf*G[1, 1, 0, 0, 1, x])/2 + CA*CF*nf*G[1, 1, 0, 0, 1, x] - 
  (2*CF^2*nf*G[1, 1, 0, 0, 1, x])/3 + ((19*I)/24)*CA^3*Pi*
   G[1, 1, 0, 0, 1, x] - (I/2)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, x] - 
  ((5*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, x] + (3*C4AF*G[1, 1, 0, 0, 1, x])/
   (dA*TF) + ((2*I)*C4AF*Pi*G[1, 1, 0, 0, 1, x])/(dA*TF) - 
  (CA^3*G[1, 1, 0, 0, 1, x])/(8*x^2) + (11*CA^2*CF*G[1, 1, 0, 0, 1, x])/
   (16*x^2) - (19*CA*CF^2*G[1, 1, 0, 0, 1, x])/(16*x^2) + 
  (5*CF^3*G[1, 1, 0, 0, 1, x])/(8*x^2) + (9*CA^3*G[1, 1, 0, 0, 1, x])/
   (16*x) - (11*CA^2*CF*G[1, 1, 0, 0, 1, x])/(4*x) + 
  (19*CA*CF^2*G[1, 1, 0, 0, 1, x])/(4*x) - (5*CF^3*G[1, 1, 0, 0, 1, x])/
   (2*x) - (3*C4AF*G[1, 1, 0, 0, 1, x])/(2*dA*TF*x) - 
  (CA^3*G[1, 1, 0, 0, 1, x])/(4*\[Epsilon]) - (CA^2*CF*G[1, 1, 0, 0, 1, x])/
   (16*\[Epsilon]) + (7*CA*CF^2*G[1, 1, 0, 0, 1, x])/(16*\[Epsilon]) + 
  (611*CA^3*G[1, 1, 0, 1, 0, x])/192 - (257*CA^2*CF*G[1, 1, 0, 1, 0, x])/32 + 
  (473*CA*CF^2*G[1, 1, 0, 1, 0, x])/96 + (3*CF^3*G[1, 1, 0, 1, 0, x])/8 - 
  (49*CA^2*nf*G[1, 1, 0, 1, 0, x])/96 + (11*CA*CF*nf*G[1, 1, 0, 1, 0, x])/8 - 
  (43*CF^2*nf*G[1, 1, 0, 1, 0, x])/48 + ((39*I)/32)*CA^3*Pi*
   G[1, 1, 0, 1, 0, x] - ((23*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 0, x] + 
  ((5*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, x] + (9*C4AF*G[1, 1, 0, 1, 0, x])/
   (8*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, 0, x])/(dA*TF) + 
  (23*CA^3*G[1, 1, 0, 1, 0, x])/(192*x^2) - (29*CA^2*CF*G[1, 1, 0, 1, 0, x])/
   (64*x^2) + (5*CA*CF^2*G[1, 1, 0, 1, 0, x])/(32*x^2) + 
  (CF^3*G[1, 1, 0, 1, 0, x])/(8*x^2) + (CA^2*nf*G[1, 1, 0, 1, 0, x])/
   (48*x^2) - (5*C4AF*G[1, 1, 0, 1, 0, x])/(8*dA*TF*x^2) + 
  (C4FF*nf*G[1, 1, 0, 1, 0, x])/(2*dA*TF*x^2) - 
  (67*CA^3*G[1, 1, 0, 1, 0, x])/(96*x) + (29*CA^2*CF*G[1, 1, 0, 1, 0, x])/
   (16*x) - (5*CA*CF^2*G[1, 1, 0, 1, 0, x])/(8*x) - 
  (CF^3*G[1, 1, 0, 1, 0, x])/(2*x) - (CA^2*nf*G[1, 1, 0, 1, 0, x])/(48*x) + 
  (C4AF*G[1, 1, 0, 1, 0, x])/(dA*TF*x) - (C4FF*nf*G[1, 1, 0, 1, 0, x])/
   (2*dA*TF*x) - (CA^3*G[1, 1, 0, 1, 0, x])/(8*\[Epsilon]) + 
  (7*CA^2*CF*G[1, 1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (377*CA^3*G[1, 1, 0, 1, 1, x])/192 + (643*CA^2*CF*G[1, 1, 0, 1, 1, x])/
   192 - (15*CA*CF^2*G[1, 1, 0, 1, 1, x])/32 - (3*CF^3*G[1, 1, 0, 1, 1, x])/
   16 + (7*CA^2*nf*G[1, 1, 0, 1, 1, x])/24 - 
  (47*CA*CF*nf*G[1, 1, 0, 1, 1, x])/96 - ((9*I)/8)*CA^3*Pi*
   G[1, 1, 0, 1, 1, x] + ((7*I)/4)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, x] - 
  (3*C4AF*G[1, 1, 0, 1, 1, x])/(2*dA*TF) - (7*CA^3*G[1, 1, 0, 1, 1, x])/
   (96*x^2) + (11*CA^2*CF*G[1, 1, 0, 1, 1, x])/(32*x^2) - 
  (5*CA*CF^2*G[1, 1, 0, 1, 1, x])/(32*x^2) - (CF^3*G[1, 1, 0, 1, 1, x])/
   (16*x^2) - (CA^2*nf*G[1, 1, 0, 1, 1, x])/(48*x^2) + 
  (5*C4AF*G[1, 1, 0, 1, 1, x])/(8*dA*TF*x^2) - (C4FF*nf*G[1, 1, 0, 1, 1, x])/
   (2*dA*TF*x^2) + (83*CA^3*G[1, 1, 0, 1, 1, x])/(192*x) - 
  (11*CA^2*CF*G[1, 1, 0, 1, 1, x])/(8*x) + (5*CA*CF^2*G[1, 1, 0, 1, 1, x])/
   (8*x) + (CF^3*G[1, 1, 0, 1, 1, x])/(4*x) + (CA^2*nf*G[1, 1, 0, 1, 1, x])/
   (48*x) + (7*C4AF*G[1, 1, 0, 1, 1, x])/(8*dA*TF*x) + 
  (C4FF*nf*G[1, 1, 0, 1, 1, x])/(2*dA*TF*x) + (CA^3*G[1, 1, 0, 1, 1, x])/
   (4*\[Epsilon]) - (9*CA^2*CF*G[1, 1, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (73*CA^3*G[1, 1, 1, 0, 0, x])/192 - (207*CA^2*CF*G[1, 1, 1, 0, 0, x])/64 + 
  (93*CA*CF^2*G[1, 1, 1, 0, 0, x])/32 + (3*CF^3*G[1, 1, 1, 0, 0, x])/2 - 
  (17*CA^2*nf*G[1, 1, 1, 0, 0, x])/96 + (9*CA*CF*nf*G[1, 1, 1, 0, 0, x])/8 - 
  (9*CF^2*nf*G[1, 1, 1, 0, 0, x])/8 + I*CA^3*Pi*G[1, 1, 1, 0, 0, x] - 
  ((3*I)/2)*CA^2*CF*Pi*G[1, 1, 1, 0, 0, x] + ((15*I)/16)*CA*CF^2*Pi*
   G[1, 1, 1, 0, 0, x] + (3*C4AF*G[1, 1, 1, 0, 0, x])/(4*dA*TF) + 
  (((3*I)/2)*C4AF*Pi*G[1, 1, 1, 0, 0, x])/(dA*TF) - 
  (23*CA^3*G[1, 1, 1, 0, 0, x])/(192*x^2) + (49*CA^2*CF*G[1, 1, 1, 0, 0, x])/
   (64*x^2) - (35*CA*CF^2*G[1, 1, 1, 0, 0, x])/(32*x^2) + 
  (CF^3*G[1, 1, 1, 0, 0, x])/(2*x^2) - (CA^2*nf*G[1, 1, 1, 0, 0, x])/
   (48*x^2) + (5*C4AF*G[1, 1, 1, 0, 0, x])/(8*dA*TF*x^2) - 
  (C4FF*nf*G[1, 1, 1, 0, 0, x])/(2*dA*TF*x^2) + 
  (137*CA^3*G[1, 1, 1, 0, 0, x])/(192*x) - (49*CA^2*CF*G[1, 1, 1, 0, 0, x])/
   (16*x) + (35*CA*CF^2*G[1, 1, 1, 0, 0, x])/(8*x) - 
  (2*CF^3*G[1, 1, 1, 0, 0, x])/x + (CA^2*nf*G[1, 1, 1, 0, 0, x])/(48*x) - 
  (11*C4AF*G[1, 1, 1, 0, 0, x])/(8*dA*TF*x) + (C4FF*nf*G[1, 1, 1, 0, 0, x])/
   (2*dA*TF*x) - (CA^3*G[1, 1, 1, 0, 0, x])/(8*\[Epsilon]) + 
  (CA^2*CF*G[1, 1, 1, 0, 0, x])/(2*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (61*CA^3*G[1, 1, 1, 0, 1, x])/96 - (75*CA^2*CF*G[1, 1, 1, 0, 1, x])/64 + 
  (15*CA*CF^2*G[1, 1, 1, 0, 1, x])/8 - (21*CF^3*G[1, 1, 1, 0, 1, x])/16 - 
  (5*CA^2*nf*G[1, 1, 1, 0, 1, x])/48 - ((11*I)/16)*CA^3*Pi*
   G[1, 1, 1, 0, 1, x] + ((17*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, x] - 
  (3*C4AF*G[1, 1, 1, 0, 1, x])/(2*dA*TF) - (13*CA^3*G[1, 1, 1, 0, 1, x])/
   (192*x^2) - (11*CA^2*CF*G[1, 1, 1, 0, 1, x])/(64*x^2) + 
  (5*CA*CF^2*G[1, 1, 1, 0, 1, x])/(8*x^2) - (7*CF^3*G[1, 1, 1, 0, 1, x])/
   (16*x^2) + (CA^2*nf*G[1, 1, 1, 0, 1, x])/(48*x^2) - 
  (5*C4AF*G[1, 1, 1, 0, 1, x])/(8*dA*TF*x^2) + (C4FF*nf*G[1, 1, 1, 0, 1, x])/
   (2*dA*TF*x^2) + (CA^3*G[1, 1, 1, 0, 1, x])/(192*x) + 
  (11*CA^2*CF*G[1, 1, 1, 0, 1, x])/(16*x) - (5*CA*CF^2*G[1, 1, 1, 0, 1, x])/
   (2*x) + (7*CF^3*G[1, 1, 1, 0, 1, x])/(4*x) - 
  (CA^2*nf*G[1, 1, 1, 0, 1, x])/(48*x) + (17*C4AF*G[1, 1, 1, 0, 1, x])/
   (8*dA*TF*x) - (C4FF*nf*G[1, 1, 1, 0, 1, x])/(2*dA*TF*x) + 
  (3*CA^3*G[1, 1, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (13*CA^2*CF*G[1, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (55*CA^3*G[1, 1, 1, 1, 0, x])/16 + (29*CA^2*CF*G[1, 1, 1, 1, 0, x])/128 - 
  (3*CA*CF^2*G[1, 1, 1, 1, 0, x])/4 + (9*CF^3*G[1, 1, 1, 1, 0, x])/16 - 
  (5*CA^2*nf*G[1, 1, 1, 1, 0, x])/8 - (CA*CF*nf*G[1, 1, 1, 1, 0, x])/64 - 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 1, 1, 0, x] + ((41*I)/32)*CA^2*CF*Pi*
   G[1, 1, 1, 1, 0, x] + (9*C4AF*G[1, 1, 1, 1, 0, x])/(8*dA*TF) + 
  (CA^3*G[1, 1, 1, 1, 0, x])/(64*x^2) + (3*CA^2*CF*G[1, 1, 1, 1, 0, x])/
   (64*x^2) - (CA*CF^2*G[1, 1, 1, 1, 0, x])/(4*x^2) + 
  (3*CF^3*G[1, 1, 1, 1, 0, x])/(16*x^2) - (CA^3*G[1, 1, 1, 1, 0, x])/(64*x) - 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, x])/(16*x) + (CA*CF^2*G[1, 1, 1, 1, 0, x])/x - 
  (3*CF^3*G[1, 1, 1, 1, 0, x])/(4*x) - (9*C4AF*G[1, 1, 1, 1, 0, x])/
   (8*dA*TF*x) - (5*CA^3*G[1, 1, 1, 1, 0, x])/(8*\[Epsilon]) - 
  (CA^2*CF*G[1, 1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, x])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, x])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] + (81*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (CA^3*G[0, 0, 0, 1, 0, 1, x])/8 - 
  (CA^2*CF*G[0, 0, 0, 1, 0, 1, x])/16 - (11*CA*CF^2*G[0, 0, 0, 1, 0, 1, x])/
   16 + (5*CF^3*G[0, 0, 0, 1, 0, 1, x])/8 - (CA^3*G[0, 0, 0, 1, 1, 0, x])/8 + 
  (CA^2*CF*G[0, 0, 0, 1, 1, 0, x])/16 + (11*CA*CF^2*G[0, 0, 0, 1, 1, 0, x])/
   16 - (5*CF^3*G[0, 0, 0, 1, 1, 0, x])/8 + (CA^3*G[0, 0, 1, 0, 0, 0, x])/8 - 
  (11*CA^2*CF*G[0, 0, 1, 0, 0, 0, x])/16 + 
  (23*CA*CF^2*G[0, 0, 1, 0, 0, 0, x])/16 - (7*CF^3*G[0, 0, 1, 0, 0, 0, x])/
   8 - (31*CA^3*G[0, 0, 1, 0, 0, 1, x])/96 + 
  (53*CA^2*CF*G[0, 0, 1, 0, 0, 1, x])/32 - 
  (27*CA*CF^2*G[0, 0, 1, 0, 0, 1, x])/8 + (17*CF^3*G[0, 0, 1, 0, 0, 1, x])/
   8 + (C4AF*G[0, 0, 1, 0, 0, 1, x])/(dA*TF) + 
  (5*CA^3*G[0, 0, 1, 0, 1, 0, x])/32 - (3*CA^2*CF*G[0, 0, 1, 0, 1, 0, x])/
   32 - (3*CA*CF^2*G[0, 0, 1, 0, 1, 0, x])/16 - 
  (CA^3*G[0, 0, 1, 0, 1, 1, x])/96 - (9*CA^2*CF*G[0, 0, 1, 0, 1, 1, x])/32 + 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, 1, x])/16 - (CF^3*G[0, 0, 1, 0, 1, 1, x])/4 - 
  (C4AF*G[0, 0, 1, 0, 1, 1, x])/(2*dA*TF) + (13*CA^3*G[0, 0, 1, 1, 0, 0, x])/
   96 - (11*CA^2*CF*G[0, 0, 1, 1, 0, 0, x])/32 + 
  (CA*CF^2*G[0, 0, 1, 1, 0, 0, x])/2 + (CF^3*G[0, 0, 1, 1, 0, 0, x])/8 - 
  (C4AF*G[0, 0, 1, 1, 0, 0, x])/(dA*TF) + (CA^3*G[0, 0, 1, 1, 0, 1, x])/32 - 
  (25*CA^2*CF*G[0, 0, 1, 1, 0, 1, x])/32 + 
  (15*CA*CF^2*G[0, 0, 1, 1, 0, 1, x])/8 - (11*CF^3*G[0, 0, 1, 1, 0, 1, x])/
   8 - (11*CA^3*G[0, 0, 1, 1, 1, 0, x])/96 + 
  (17*CA^2*CF*G[0, 0, 1, 1, 1, 0, x])/32 - 
  (11*CA*CF^2*G[0, 0, 1, 1, 1, 0, x])/16 + (CF^3*G[0, 0, 1, 1, 1, 0, x])/8 + 
  (C4AF*G[0, 0, 1, 1, 1, 0, x])/(2*dA*TF) - (CA*CF^2*G[0, 0, 1, 1, 1, 1, x])/
   16 + (9*CA^3*G[0, 1, 0, 0, 0, 0, x])/32 - 
  (87*CA^2*CF*G[0, 1, 0, 0, 0, 0, x])/32 + 
  (101*CA*CF^2*G[0, 1, 0, 0, 0, 0, x])/16 - (31*CF^3*G[0, 1, 0, 0, 0, 0, x])/
   8 - (47*CA^3*G[0, 1, 0, 0, 0, 1, x])/96 + 
  (85*CA^2*CF*G[0, 1, 0, 0, 0, 1, x])/32 - 
  (11*CA*CF^2*G[0, 1, 0, 0, 0, 1, x])/2 + (7*CF^3*G[0, 1, 0, 0, 0, 1, x])/2 + 
  (2*C4AF*G[0, 1, 0, 0, 0, 1, x])/(dA*TF) + (7*CA^3*G[0, 1, 0, 0, 1, 0, x])/
   32 + (17*CA^2*CF*G[0, 1, 0, 0, 1, 0, x])/32 - 
  (9*CA*CF^2*G[0, 1, 0, 0, 1, 0, x])/4 + (3*CF^3*G[0, 1, 0, 0, 1, 0, x])/2 - 
  (11*CA^3*G[0, 1, 0, 0, 1, 1, x])/96 + (9*CA^2*CF*G[0, 1, 0, 0, 1, 1, x])/
   32 - (CA*CF^2*G[0, 1, 0, 0, 1, 1, x])/2 + (CF^3*G[0, 1, 0, 0, 1, 1, x])/
   4 - (C4AF*G[0, 1, 0, 0, 1, 1, x])/(dA*TF) - 
  (3*CA^3*G[0, 1, 0, 1, 0, 0, x])/32 + (71*CA^2*CF*G[0, 1, 0, 1, 0, 0, x])/
   32 - (69*CA*CF^2*G[0, 1, 0, 1, 0, 0, x])/16 + 
  (5*CF^3*G[0, 1, 0, 1, 0, 0, x])/2 - (5*CA^3*G[0, 1, 0, 1, 0, 1, x])/96 - 
  (23*CA^2*CF*G[0, 1, 0, 1, 0, 1, x])/16 + 
  (13*CA*CF^2*G[0, 1, 0, 1, 0, 1, x])/4 - 2*CF^3*G[0, 1, 0, 1, 0, 1, x] - 
  (C4AF*G[0, 1, 0, 1, 0, 1, x])/(dA*TF) - (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/
   16 - (3*CA^2*CF*G[0, 1, 0, 1, 1, 0, x])/32 + 
  (5*CA*CF^2*G[0, 1, 0, 1, 1, 0, x])/4 - CF^3*G[0, 1, 0, 1, 1, 0, x] + 
  (13*CA^3*G[0, 1, 0, 1, 1, 1, x])/32 - (15*CA^2*CF*G[0, 1, 0, 1, 1, 1, x])/
   32 - (13*CA^3*G[0, 1, 1, 0, 0, 0, x])/24 + 
  (49*CA^2*CF*G[0, 1, 1, 0, 0, 0, x])/16 - 
  (11*CA*CF^2*G[0, 1, 1, 0, 0, 0, x])/2 + (15*CF^3*G[0, 1, 1, 0, 0, 0, x])/
   4 + (C4AF*G[0, 1, 1, 0, 0, 0, x])/(dA*TF) + 
  (37*CA^3*G[0, 1, 1, 0, 0, 1, x])/48 - (121*CA^2*CF*G[0, 1, 1, 0, 0, 1, x])/
   32 + (49*CA*CF^2*G[0, 1, 1, 0, 0, 1, x])/8 - 
  (29*CF^3*G[0, 1, 1, 0, 0, 1, x])/8 - (2*C4AF*G[0, 1, 1, 0, 0, 1, x])/
   (dA*TF) - (43*CA^3*G[0, 1, 1, 0, 1, 0, x])/96 - 
  (CA^2*CF*G[0, 1, 1, 0, 1, 0, x])/8 + 2*CA*CF^2*G[0, 1, 1, 0, 1, 0, x] - 
  (7*CF^3*G[0, 1, 1, 0, 1, 0, x])/4 - (C4AF*G[0, 1, 1, 0, 1, 0, x])/
   (2*dA*TF) + (11*CA^3*G[0, 1, 1, 0, 1, 1, x])/96 + 
  (21*CA^2*CF*G[0, 1, 1, 0, 1, 1, x])/32 - 
  (19*CA*CF^2*G[0, 1, 1, 0, 1, 1, x])/16 + (CF^3*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, x])/(dA*TF) + (3*CA^3*G[0, 1, 1, 1, 0, 0, x])/
   32 - (51*CA^2*CF*G[0, 1, 1, 1, 0, 0, x])/32 + 
  (11*CA*CF^2*G[0, 1, 1, 1, 0, 0, x])/4 - 2*CF^3*G[0, 1, 1, 1, 0, 0, x] - 
  (3*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + (23*CA^2*CF*G[0, 1, 1, 1, 0, 1, x])/
   16 - (37*CA*CF^2*G[0, 1, 1, 1, 0, 1, x])/16 + 
  (5*CF^3*G[0, 1, 1, 1, 0, 1, x])/4 + (3*C4AF*G[0, 1, 1, 1, 0, 1, x])/
   (2*dA*TF) + (25*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - 
  (25*CA^2*CF*G[0, 1, 1, 1, 1, 0, x])/16 + 
  (13*CA*CF^2*G[0, 1, 1, 1, 1, 0, x])/8 - (3*CF^3*G[0, 1, 1, 1, 1, 0, x])/4 - 
  (C4AF*G[0, 1, 1, 1, 1, 0, x])/(dA*TF) + (CA^2*CF*G[0, 1, 1, 1, 1, 1, x])/
   2 + (61*CA^3*G[1, 0, 0, 0, 0, 0, x])/32 - 
  (333*CA^2*CF*G[1, 0, 0, 0, 0, 0, x])/32 + 
  (69*CA*CF^2*G[1, 0, 0, 0, 0, 0, x])/4 - (35*CF^3*G[1, 0, 0, 0, 0, 0, x])/
   4 - (41*CA^3*G[1, 0, 0, 0, 0, 1, x])/32 + 
  (201*CA^2*CF*G[1, 0, 0, 0, 0, 1, x])/32 - 
  (81*CA*CF^2*G[1, 0, 0, 0, 0, 1, x])/8 + 5*CF^3*G[1, 0, 0, 0, 0, 1, x] + 
  (3*C4AF*G[1, 0, 0, 0, 0, 1, x])/(dA*TF) - (43*CA^3*G[1, 0, 0, 0, 1, 0, x])/
   48 + (21*CA^2*CF*G[1, 0, 0, 0, 1, 0, x])/4 - 
  (125*CA*CF^2*G[1, 0, 0, 0, 1, 0, x])/16 + (27*CF^3*G[1, 0, 0, 0, 1, 0, x])/
   8 + (2*C4AF*G[1, 0, 0, 0, 1, 0, x])/(dA*TF) + 
  (5*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - CA^2*CF*G[1, 0, 0, 0, 1, 1, x] + 
  (3*CA*CF^2*G[1, 0, 0, 0, 1, 1, x])/4 + (CF^3*G[1, 0, 0, 0, 1, 1, x])/4 - 
  (5*C4AF*G[1, 0, 0, 0, 1, 1, x])/(2*dA*TF) - 
  (31*CA^3*G[1, 0, 0, 1, 0, 0, x])/24 + (63*CA^2*CF*G[1, 0, 0, 1, 0, 0, x])/
   8 - (97*CA*CF^2*G[1, 0, 0, 1, 0, 0, x])/8 + 
  (23*CF^3*G[1, 0, 0, 1, 0, 0, x])/4 + (C4AF*G[1, 0, 0, 1, 0, 0, x])/
   (dA*TF) + (19*CA^3*G[1, 0, 0, 1, 0, 1, x])/48 - 
  (55*CA^2*CF*G[1, 0, 0, 1, 0, 1, x])/16 + 
  (21*CA*CF^2*G[1, 0, 0, 1, 0, 1, x])/4 - (9*CF^3*G[1, 0, 0, 1, 0, 1, x])/4 - 
  (2*C4AF*G[1, 0, 0, 1, 0, 1, x])/(dA*TF) + (29*CA^3*G[1, 0, 0, 1, 1, 0, x])/
   32 - (165*CA^2*CF*G[1, 0, 0, 1, 1, 0, x])/32 + 
  (109*CA*CF^2*G[1, 0, 0, 1, 1, 0, x])/16 - (21*CF^3*G[1, 0, 0, 1, 1, 0, x])/
   8 - (3*C4AF*G[1, 0, 0, 1, 1, 0, x])/(2*dA*TF) + 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, 1, x])/2 - (25*CA*CF^2*G[1, 0, 0, 1, 1, 1, x])/
   16 - (113*CA^3*G[1, 0, 1, 0, 0, 0, x])/96 + 
  (247*CA^2*CF*G[1, 0, 1, 0, 0, 0, x])/32 - 
  (215*CA*CF^2*G[1, 0, 1, 0, 0, 0, x])/16 + (59*CF^3*G[1, 0, 1, 0, 0, 0, x])/
   8 + (2*C4AF*G[1, 0, 1, 0, 0, 0, x])/(dA*TF) + 
  (7*CA^3*G[1, 0, 1, 0, 0, 1, x])/16 - (125*CA^2*CF*G[1, 0, 1, 0, 0, 1, x])/
   32 + (29*CA*CF^2*G[1, 0, 1, 0, 0, 1, x])/4 - 
  4*CF^3*G[1, 0, 1, 0, 0, 1, x] - (3*C4AF*G[1, 0, 1, 0, 0, 1, x])/(dA*TF) + 
  (29*CA^3*G[1, 0, 1, 0, 1, 0, x])/96 - (55*CA^2*CF*G[1, 0, 1, 0, 1, 0, x])/
   16 + (27*CA*CF^2*G[1, 0, 1, 0, 1, 0, x])/4 - 
  (15*CF^3*G[1, 0, 1, 0, 1, 0, x])/4 - (2*C4AF*G[1, 0, 1, 0, 1, 0, x])/
   (dA*TF) + (41*CA^3*G[1, 0, 1, 0, 1, 1, x])/96 - 
  (CA^2*CF*G[1, 0, 1, 0, 1, 1, x])/32 - (15*CA*CF^2*G[1, 0, 1, 0, 1, 1, x])/
   16 + (CF^3*G[1, 0, 1, 0, 1, 1, x])/2 + (C4AF*G[1, 0, 1, 0, 1, 1, x])/
   (dA*TF) + (67*CA^3*G[1, 0, 1, 1, 0, 0, x])/96 - 
  (47*CA^2*CF*G[1, 0, 1, 1, 0, 0, x])/8 + (81*CA*CF^2*G[1, 0, 1, 1, 0, 0, x])/
   8 - (11*CF^3*G[1, 0, 1, 1, 0, 0, x])/2 - (C4AF*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TF) + (5*CA^3*G[1, 0, 1, 1, 0, 1, x])/16 + 
  (29*CA^2*CF*G[1, 0, 1, 1, 0, 1, x])/32 - 
  (33*CA*CF^2*G[1, 0, 1, 1, 0, 1, x])/16 + CF^3*G[1, 0, 1, 1, 0, 1, x] + 
  (3*C4AF*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TF) - 
  (29*CA^3*G[1, 0, 1, 1, 1, 0, x])/32 + (65*CA^2*CF*G[1, 0, 1, 1, 1, 0, x])/
   32 - (43*CA*CF^2*G[1, 0, 1, 1, 1, 0, x])/16 + 
  CF^3*G[1, 0, 1, 1, 1, 0, x] + (3*C4AF*G[1, 0, 1, 1, 1, 0, x])/(2*dA*TF) + 
  (CA^3*G[1, 0, 1, 1, 1, 1, x])/4 + (CA^2*CF*G[1, 0, 1, 1, 1, 1, x])/4 - 
  (5*CA^3*G[1, 1, 0, 0, 0, 0, x])/32 + (113*CA^2*CF*G[1, 1, 0, 0, 0, 0, x])/
   32 - (35*CA*CF^2*G[1, 1, 0, 0, 0, 0, x])/4 + 
  6*CF^3*G[1, 1, 0, 0, 0, 0, x] + (3*C4AF*G[1, 1, 0, 0, 0, 0, x])/(dA*TF) - 
  (23*CA^3*G[1, 1, 0, 0, 0, 1, x])/96 - (31*CA^2*CF*G[1, 1, 0, 0, 0, 1, x])/
   32 + (31*CA*CF^2*G[1, 1, 0, 0, 0, 1, x])/8 - 
  3*CF^3*G[1, 1, 0, 0, 0, 1, x] - (4*C4AF*G[1, 1, 0, 0, 0, 1, x])/(dA*TF) - 
  (47*CA^3*G[1, 1, 0, 0, 1, 0, x])/96 - (51*CA^2*CF*G[1, 1, 0, 0, 1, 0, x])/
   32 + (79*CA*CF^2*G[1, 1, 0, 0, 1, 0, x])/16 - 
  (25*CF^3*G[1, 1, 0, 0, 1, 0, x])/8 - (5*C4AF*G[1, 1, 0, 0, 1, 0, x])/
   (2*dA*TF) + (19*CA^3*G[1, 1, 0, 0, 1, 1, x])/24 - 
  (CA^2*CF*G[1, 1, 0, 0, 1, 1, x])/2 - (5*CA*CF^2*G[1, 1, 0, 0, 1, 1, x])/
   16 + (2*C4AF*G[1, 1, 0, 0, 1, 1, x])/(dA*TF) - 
  (5*CA^3*G[1, 1, 0, 1, 0, 0, x])/12 - (65*CA^2*CF*G[1, 1, 0, 1, 0, 0, x])/
   32 + (41*CA*CF^2*G[1, 1, 0, 1, 0, 0, x])/8 - 
  (13*CF^3*G[1, 1, 0, 1, 0, 0, x])/4 - (2*C4AF*G[1, 1, 0, 1, 0, 0, x])/
   (dA*TF) + (39*CA^3*G[1, 1, 0, 1, 0, 1, x])/32 - 
  (23*CA^2*CF*G[1, 1, 0, 1, 0, 1, x])/16 + (5*CA*CF^2*G[1, 1, 0, 1, 0, 1, x])/
   16 + (3*C4AF*G[1, 1, 0, 1, 0, 1, x])/(2*dA*TF) + 
  (19*CA^3*G[1, 1, 0, 1, 1, 0, x])/24 - (17*CA^2*CF*G[1, 1, 0, 1, 1, 0, x])/
   16 - (3*CA*CF^2*G[1, 1, 0, 1, 1, 0, x])/8 + 
  (2*C4AF*G[1, 1, 0, 1, 1, 0, x])/(dA*TF) - (9*CA^3*G[1, 1, 0, 1, 1, 1, x])/
   8 + (7*CA^2*CF*G[1, 1, 0, 1, 1, 1, x])/4 - 
  (21*CA^3*G[1, 1, 1, 0, 0, 0, x])/32 - (15*CA^2*CF*G[1, 1, 1, 0, 0, 0, x])/
   32 + (57*CA*CF^2*G[1, 1, 1, 0, 0, 0, x])/16 - 
  (27*CF^3*G[1, 1, 1, 0, 0, 0, x])/8 - (3*C4AF*G[1, 1, 1, 0, 0, 0, x])/
   (dA*TF) + CA^3*G[1, 1, 1, 0, 0, 1, x] - (3*CA^2*CF*G[1, 1, 1, 0, 0, 1, x])/
   2 + (15*CA*CF^2*G[1, 1, 1, 0, 0, 1, x])/16 + 
  (3*C4AF*G[1, 1, 1, 0, 0, 1, x])/(2*dA*TF) + 
  (23*CA^3*G[1, 1, 1, 0, 1, 0, x])/32 - (47*CA^2*CF*G[1, 1, 1, 0, 1, 0, x])/
   32 + (7*CA*CF^2*G[1, 1, 1, 0, 1, 0, x])/16 + 
  (3*C4AF*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TF) - 
  (11*CA^3*G[1, 1, 1, 0, 1, 1, x])/16 + (17*CA^2*CF*G[1, 1, 1, 0, 1, 1, x])/
   16 + (3*CA^3*G[1, 1, 1, 1, 0, 0, x])/4 - 
  (5*CA^2*CF*G[1, 1, 1, 1, 0, 0, x])/4 - (CA*CF^2*G[1, 1, 1, 1, 0, 0, x])/
   16 - (3*CA^3*G[1, 1, 1, 1, 0, 1, x])/4 + 
  (41*CA^2*CF*G[1, 1, 1, 1, 0, 1, x])/32 + (121*CA^3*G[1, 1, 1, 1, 1, 0, x])/
   64 + (CA^2*CF*G[1, 1, 1, 1, 1, 0, x])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 + (79289*CA^3*Log[Q2/\[Mu]2])/
   186624 + (529*CA^2*CF*Log[Q2/\[Mu]2])/256 - (39*CA*CF^2*Log[Q2/\[Mu]2])/
   256 + (100297*CA^2*nf*Log[Q2/\[Mu]2])/93312 - 
  (12667*CA*CF*nf*Log[Q2/\[Mu]2])/6912 + (3*CF^2*nf*Log[Q2/\[Mu]2])/64 - 
  (1289*CA*nf^2*Log[Q2/\[Mu]2])/5832 + (25*CF*nf^2*Log[Q2/\[Mu]2])/144 - 
  ((385*I)/108)*CA^3*Pi*Log[Q2/\[Mu]2] + ((119*I)/64)*CA^2*CF*Pi*
   Log[Q2/\[Mu]2] - ((57*I)/128)*CA*CF^2*Pi*Log[Q2/\[Mu]2] + 
  ((4169*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2] - ((245*I)/384)*CA*CF*nf*Pi*
   Log[Q2/\[Mu]2] + ((3*I)/8)*CF^2*nf*Pi*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf^2*Pi*Log[Q2/\[Mu]2] + (63845*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   248832 - (15377*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/9216 + 
  (143*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/192 + (1213*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   15552 + (5531*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/13824 - 
  (17*CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/192 - (25*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/
   2592 - (5*CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/216 + 
  ((1955*I)/27648)*CA^3*Pi^3*Log[Q2/\[Mu]2] - ((113*I)/768)*CA^2*CF*Pi^3*
   Log[Q2/\[Mu]2] + ((11*I)/64)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2] - 
  ((229*I)/13824)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2] - 
  ((7*I)/192)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2] + (I/576)*CA*nf^2*Pi^3*
   Log[Q2/\[Mu]2] + (1003*CA^3*Pi^4*Log[Q2/\[Mu]2])/221184 - 
  (3187*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/46080 + (73*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/
   5760 + (731*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/552960 + 
  (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/7680 - (7*CF^2*nf*Pi^4*Log[Q2/\[Mu]2])/
   1440 - ((379*I)/36864)*CA^3*Pi^5*Log[Q2/\[Mu]2] + 
  (I/240)*CA^2*CF*Pi^5*Log[Q2/\[Mu]2] + ((11*I)/1920)*CA*CF^2*Pi^5*
   Log[Q2/\[Mu]2] + (63*CA^3*Log[Q2/\[Mu]2])/(32*x) - 
  (529*CA^2*CF*Log[Q2/\[Mu]2])/(256*x) + (39*CA*CF^2*Log[Q2/\[Mu]2])/
   (256*x) - (1835*CA^2*nf*Log[Q2/\[Mu]2])/(1152*x) + 
  (113*CA*CF*nf*Log[Q2/\[Mu]2])/(72*x) - (3*CF^2*nf*Log[Q2/\[Mu]2])/(64*x) + 
  (17*CA*nf^2*Log[Q2/\[Mu]2])/(72*x) - (25*CF*nf^2*Log[Q2/\[Mu]2])/(144*x) + 
  (((187*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/x - 
  (((119*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/x + 
  (((57*I)/128)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/x - 
  (((29*I)/64)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/x + 
  (((25*I)/32)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/x - 
  (((3*I)/8)*CF^2*nf*Pi*Log[Q2/\[Mu]2])/x - (667*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   (3072*x) + (2435*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(3072*x) - 
  (109*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(192*x) + 
  (17*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(1536*x) - 
  (157*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(1536*x) + 
  (CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/(12*x) - 
  (((5*I)/256)*CA^3*Pi^3*Log[Q2/\[Mu]2])/x + 
  (((21*I)/256)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/x - 
  ((I/16)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/x + (I/32)*CA^2*CF*Pi^3*x*
   Log[Q2/\[Mu]2] - (I/32)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2] + 
  (CA^3*Log[Q2/\[Mu]2])/(128*\[Epsilon]^5) - (11*CA^3*Log[Q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (CA^2*nf*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (281*CA^3*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) + 
  (3*CA^2*CF*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(432*\[Epsilon]^3) + 
  (((33*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^3*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]^3) - 
  (3*CA^2*CF*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]^3) + 
  (6517*CA^3*Log[Q2/\[Mu]2])/(20736*\[Epsilon]^2) - 
  (43*CA^2*CF*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (325*CA^2*nf*Log[Q2/\[Mu]2])/(2592*\[Epsilon]^2) + 
  (13*CA*CF*nf*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(648*\[Epsilon]^2) + 
  (((227*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (((3*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (2717*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) + 
  (55*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (5*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  ((I/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/64)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (43*CA^3*Log[Q2/\[Mu]2])/(256*x*\[Epsilon]^2) + 
  (43*CA^2*CF*Log[Q2/\[Mu]2])/(256*x*\[Epsilon]^2) + 
  (5*CA^2*nf*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]^2) - 
  (5*CA*CF*nf*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]^2) - 
  (((3*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]^2) + 
  (((3*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]^2) + 
  (26233*CA^3*Log[Q2/\[Mu]2])/(20736*\[Epsilon]) - 
  (451*CA^2*CF*Log[Q2/\[Mu]2])/(768*\[Epsilon]) + 
  (9*CA*CF^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (671*CA^2*nf*Log[Q2/\[Mu]2])/(2592*\[Epsilon]) - 
  (25*CA*CF*nf*Log[Q2/\[Mu]2])/(288*\[Epsilon]) - 
  (CA*nf^2*Log[Q2/\[Mu]2])/(144*\[Epsilon]) + (CF*nf^2*Log[Q2/\[Mu]2])/
   (48*\[Epsilon]) - (((799*I)/1728)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((33*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((1057*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/216)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9451*CA^3*Pi^2*Log[Q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (53*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (85*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) + 
  (7*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (((77*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((17*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((7*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (169*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*\[Epsilon]) + 
  (17*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(2560*\[Epsilon]) - 
  (7*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(1920*\[Epsilon]) - 
  (433*CA^3*Log[Q2/\[Mu]2])/(768*x*\[Epsilon]) + 
  (451*CA^2*CF*Log[Q2/\[Mu]2])/(768*x*\[Epsilon]) - 
  (9*CA*CF^2*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]) + 
  (CA^2*nf*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]) + 
  (5*CA*CF*nf*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(48*x*\[Epsilon]) - (CF*nf^2*Log[Q2/\[Mu]2])/
   (48*x*\[Epsilon]) + (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (((33*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (((3*I)/64)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (((3*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*x*\[Epsilon]) - 
  (31*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(512*x*\[Epsilon]) + 
  (CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (11*CA^3*G[0, x]*Log[Q2/\[Mu]2])/96 + (1369*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/
   216 - (71*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*G[0, x]*Log[Q2/\[Mu]2])/64 - (7*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/
   64 - (2819*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/1728 - 
  (43*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2])/192 - (CA*nf^2*G[0, x]*Log[Q2/\[Mu]2])/
   48 + (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2])/8 + ((5*I)/16)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2] + ((89*I)/288)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/32)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CF^3*Pi*G[0, x]*Log[Q2/\[Mu]2] - (I/32)*CA^2*nf*Pi*G[0, x]*
   Log[Q2/\[Mu]2] + ((43*I)/288)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/64 - 
  (767*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/13824 - 
  (CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/384 - 
  (5*CF^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/32 + 
  (1525*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/6912 - 
  (5*CF^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/96 - 
  (CF*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/288 + ((15*I)/128)*CA^3*Pi^3*G[0, x]*
   Log[Q2/\[Mu]2] - ((41*I)/128)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/64)*CA*CF*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (2807*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/92160 - 
  (7*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/480 - 
  (7*CF^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/960 - 
  (163*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (83*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (9*CF^3*G[0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (17*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (7*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (((13*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (((5*I)/8)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (((9*I)/16)*CF^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/x + 
  ((I/16)*CA^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/16)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/x + 
  ((I/8)*CF^2*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (31*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*x) + 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*x) + 
  (CF^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (227*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (43*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) + 
  (((11*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/16)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (9*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]^2) - 
  (CA^3*G[0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (2759*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (39*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CA^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (1003*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (CF^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (5*CF*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(108*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((197*I)/192)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (9*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (725*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (11*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (7*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  ((I/128)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (21*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) + 
  (21*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (3*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (((15*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (385*CA^3*G[1, x]*Log[Q2/\[Mu]2])/108 + 
  (119*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/64 - 
  (57*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/128 + 
  (4169*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/3456 - 
  (245*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/384 + 
  (3*CF^2*nf*G[1, x]*Log[Q2/\[Mu]2])/8 - (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/
   24 + ((1049*I)/1152)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((49*I)/32)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((967*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + ((5*I)/72)*CA*nf^2*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - (2137*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/27648 - 
  (11*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/64 - 
  (11*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/32 - 
  (2353*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/13824 - 
  (CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/384 + 
  (3*CF^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/16 + 
  (7*CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/192 - 
  (CF*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/48 + ((2005*I)/3072)*CA^3*Pi^3*
   G[1, x]*Log[Q2/\[Mu]2] - ((11*I)/48)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/64)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((215*I)/1536)*CA^2*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  ((17*I)/192)*CA*CF*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  (3043*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/36864 + 
  (731*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/7680 - 
  (CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (13*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x^2) + 
  (39*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x^2) - 
  (13*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (3*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (CF^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (((5*I)/128)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((15*I)/128)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((5*I)/64)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (187*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*x) - 
  (119*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (57*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x) - 
  (29*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (25*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (3*CF^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (((13*I)/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (((49*I)/32)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (((9*I)/8)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/16)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/x - 
  ((I/16)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (89*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*x) - 
  (225*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*x) + 
  (17*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (CF^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (((5*I)/32)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (((15*I)/32)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (((5*I)/16)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (227*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (37*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]^2) - 
  (799*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (33*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (1057*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) - 
  (((191*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3521*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (31*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (379*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((43*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x^2*\[Epsilon]) - 
  (9*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x^2*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) + 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]) + 
  (33*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(128*x*\[Epsilon]) - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (CA^3*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (287*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/144 - 
  (3*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2])/4 - (CA^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/
   64 - (3*CA*CF*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (37*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/72 + ((3*I)/8)*CA^3*Pi*G[0, 0, x]*
   Log[Q2/\[Mu]2] - ((39*I)/64)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/16)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CF^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CF^2*nf*Pi*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (23*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CF^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/64)*CA*CF^2*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (((3*I)/32)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/8)*CF^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/x + 
  ((3*I)/32)*CA^2*CF*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (11*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (3*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (143*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) + 
  (3*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (5*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) - 
  (3*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (5*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (89*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/288 + 
  (5*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*G[0, 1, x]*Log[Q2/\[Mu]2])/16 - (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/
   32 + (43*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/288 - 
  (CF^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/4 + ((3*I)/16)*CA^3*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2] - ((133*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (53*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (217*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (15*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CF^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (37*CA*CF*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CF^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/64)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/64)*CA^2*CF*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA*CF^2*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (3*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (3*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (3*CF^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (13*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (5*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (9*CF^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (CA^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (CF^2*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (((3*I)/16)*CA^3*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (((21*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (((15*I)/32)*CA*CF^2*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (3*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CF^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (197*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) - 
  (15*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) - 
  (407*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/96 + 
  (3511*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/576 - 
  (35*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*G[1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (535*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/288 - 
  (409*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (5*CF^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CF*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 - ((125*I)/192)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] - ((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CF^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (83*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 - 
  (1327*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 + 
  (109*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (9*CF^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (35*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/768 + 
  (65*CA*CF*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/768 - 
  (5*CF^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/96 - 
  ((11*I)/128)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((23*I)/128)*CA^2*CF*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF^2*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (((13*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((39*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((13*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/16)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/16)*CA*CF*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/8)*CF^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (3*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (15*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (3*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (3*CF^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (25*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (13*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (9*CF^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (7*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (CF^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (((5*I)/8)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((51*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((31*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((I/4)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/4)*CA*CF*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((I/2)*CF^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (15*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CF^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  ((3*I)/32)*CA^2*CF*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/32)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (3*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (55*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (95*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (109*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (21*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (83*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) + 
  (CF*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((35*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/8)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (21*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(x^2*\[Epsilon]) - 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) + 
  (15*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*x*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/(x*\[Epsilon]) + 
  (1049*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (49*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (967*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 + 
  (CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + ((167*I)/256)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] - ((3*I)/16)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (1645*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 + 
  (875*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/768 - 
  (15*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (215*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (37*CA*CF*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/384 + 
  ((41*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/64)*CA^2*CF*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (15*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (5*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (13*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (49*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (((3*I)/16)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/x + 
  (5*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (15*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (5*CA*CF^2*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (191*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (83*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) - 
  (9*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/(32*x*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (33*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^2*nf*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((45*I)/32)*CA*CF^2*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((27*I)/16)*CF^3*Pi*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CF^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (9*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (39*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (27*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CF^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^2*nf*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  ((9*I)/16)*CA^3*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA*CF^2*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA*CF^2*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CF^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (3*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (3*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CF^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA^2*CF*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (9*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (227*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (73*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (11*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (5*CF^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((11*I)/16)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((57*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CF^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CF^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (3*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (15*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (9*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CF^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (((3*I)/8)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/4)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/4)*CF^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (9*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (33*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CF^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (133*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (27*CA*CF^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA*CF*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((55*I)/64)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (13*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*CF*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF^2*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (21*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (15*CA*CF^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (3*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (83*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/96 + 
  (391*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (11*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CF^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (13*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CF^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((27*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((57*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((79*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CF^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (37*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (43*CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CF^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((3*I)/8)*CF^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (3*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (51*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (3*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CF^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (((3*I)/8)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/2)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/2)*CF^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA^2*CF*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (11*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (57*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (33*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CF^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (125*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  ((13*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((47*I)/64)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA*CF*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (19*CA^2*CF*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*CF^2*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (13*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (39*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (13*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CA*CF*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (CF^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (5*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (51*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (31*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA*CF*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (CF^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (((3*I)/4)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (((9*I)/4)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/2)*CA*CF^2*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^2*CF*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (35*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) - 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x*\[Epsilon]) - 
  (61*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (297*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (47*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CF^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CF*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - ((93*I)/64)*CA^3*Pi*
   G[1, 1, 0, x]*Log[Q2/\[Mu]2] + ((243*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (23*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (141*CA^2*CF*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (CA*CF^2*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (13*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (39*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (13*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (3*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (CF^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (((9*I)/64)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((27*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (25*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (99*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (37*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x) + 
  (CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (3*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (CF^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (((9*I)/16)*CA^3*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((27*I)/16)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((9*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (75*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (21*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2*\[Epsilon]) + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x*\[Epsilon]) + 
  (167*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/256 - 
  (3*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (43*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + (221*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 + 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (3*CA^2*CF*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CF^3*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (27*CA^2*CF*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (45*CA*CF^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (27*CF^3*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (45*CA^2*CF*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (45*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CF^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CF^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (9*CA^3*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^2*CF*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA*CF^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA*CF^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CA^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (33*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (CF^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CF^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (11*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (57*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CF^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/8)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (3*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (3*CF^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CF^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (31*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (159*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (81*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CF^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CF^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((15*I)/32)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (3*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (3*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (3*CF^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (3*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CF^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (55*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA*CF*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (15*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (197*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (15*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (11*CA*CF*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CF^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((45*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/4)*CF^3*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (21*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (27*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CF^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (27*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (57*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (79*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (3*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (3*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CF^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (3*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CF^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (3*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (69*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (259*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (49*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (13*CA*CF*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (13*CF^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((15*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (9*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (3*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (9*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (13*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (47*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/8)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CA*CF^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA*CF^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (11*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (11*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (9*CF^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (CA*CF*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (9*CF^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CF^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CF^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (3*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (93*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (243*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA*CF*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (27*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x^2) + 
  (9*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (27*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (15*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (505*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (173*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (27*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (41*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  ((9*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((39*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) - 
  (27*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x^2) + 
  (9*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x^2) - 
  (9*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (27*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (9*CA*CF^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (39*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^3*G[0, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^3*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (45*CA*CF^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (15*CA*CF^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CF^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (9*CA^2*CF*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA*CF^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CF^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (15*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (15*CA^2*CF*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^2*CF*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA^3*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (63*CA^2*CF*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (117*CA*CF^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CF^3*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (9*CA^3*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (45*CA*CF^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CF^3*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (27*CA^2*CF*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (27*CA*CF^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (21*CF^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^2*CF*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (21*CA*CF^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (27*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (93*CA^2*CF*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  3*CF^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (33*CA^2*CF*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (33*CA^2*CF*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (45*CA*CF^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (27*CF^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*CF*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA*CF^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (21*CA^2*CF*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (27*CA^2*CF*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*CF*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (39*CA^2*CF*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (26233*CA^3*Log[Q2/\[Mu]2]^2)/13824 + (451*CA^2*CF*Log[Q2/\[Mu]2]^2)/512 - 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^2)/256 + (671*CA^2*nf*Log[Q2/\[Mu]2]^2)/1728 + 
  (25*CA*CF*nf*Log[Q2/\[Mu]2]^2)/192 + (CA*nf^2*Log[Q2/\[Mu]2]^2)/96 - 
  (CF*nf^2*Log[Q2/\[Mu]2]^2)/32 + ((799*I)/1152)*CA^3*Pi*Log[Q2/\[Mu]2]^2 + 
  ((99*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2 - ((27*I)/64)*CA*CF^2*Pi*
   Log[Q2/\[Mu]2]^2 - ((1057*I)/2304)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + ((5*I)/144)*CA*nf^2*Pi*
   Log[Q2/\[Mu]2]^2 - (9451*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/55296 - 
  (53*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/3072 + 
  (15*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/128 - (85*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   27648 - (21*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/256 + 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/1152 + (CF*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   96 + ((77*I)/6144)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2 + 
  ((51*I)/256)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2 - ((7*I)/3072)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2]^2 + 
  (169*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/368640 - 
  (51*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/5120 + (7*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   1280 + (433*CA^3*Log[Q2/\[Mu]2]^2)/(512*x) - 
  (451*CA^2*CF*Log[Q2/\[Mu]2]^2)/(512*x) + (27*CA*CF^2*Log[Q2/\[Mu]2]^2)/
   (256*x) - (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*x) - 
  (15*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(256*x) - (CA*nf^2*Log[Q2/\[Mu]2]^2)/
   (32*x) + (CF*nf^2*Log[Q2/\[Mu]2]^2)/(32*x) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/x - 
  (((99*I)/256)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/x + 
  (((27*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2)/x + 
  (((9*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/x - 
  (((9*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2)/x + 
  (3*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*x) + 
  (93*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*x) - 
  (3*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/(32*x) - (3*CA^3*Log[Q2/\[Mu]2]^2)/
   (256*\[Epsilon]^4) + (33*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (281*CA^3*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) - 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/(288*\[Epsilon]^2) - 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (3*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^3*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]^2) + 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]^2) - 
  (6517*CA^3*Log[Q2/\[Mu]2]^2)/(13824*\[Epsilon]) + 
  (129*CA^2*CF*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (325*CA^2*nf*Log[Q2/\[Mu]2]^2)/(1728*\[Epsilon]) - 
  (13*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(432*\[Epsilon]) - 
  (((227*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((9*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((43*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (2717*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) - 
  (55*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (5*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((3*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (129*CA^3*Log[Q2/\[Mu]2]^2)/(512*x*\[Epsilon]) - 
  (129*CA^2*CF*Log[Q2/\[Mu]2]^2)/(512*x*\[Epsilon]) - 
  (15*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]) + 
  (15*CA*CF*nf*Log[Q2/\[Mu]2]^2)/(256*x*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/(x*\[Epsilon]) - 
  (((9*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2)/(x*\[Epsilon]) + 
  (3*CA^3*G[0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (2759*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (117*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (3*CA^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (1003*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 - 
  (3*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (5*CF*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + ((9*I)/128)*CA^3*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 - ((197*I)/128)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/32)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (27*CA^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (725*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3072 - 
  (33*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (7*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 + 
  (3*CF^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((3*I)/256)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (63*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (63*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (9*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x) - 
  (((9*I)/128)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (((45*I)/128)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (227*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) - 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (43*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (27*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x*\[Epsilon]) + 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*x*\[Epsilon]) + 
  (799*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (99*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (1057*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 + 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 + ((191*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 - ((9*I)/64)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((43*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (3521*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 + 
  (93*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (27*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (379*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  (3*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  ((129*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x^2) + 
  (27*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x^2) - 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x) - 
  (99*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*x) + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (9*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (((9*I)/64)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/x + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/x + 
  (9*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*x) - 
  (27*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (9*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(32*x) + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (227*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) + 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (111*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x*\[Epsilon]) - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/(128*x*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (143*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (5*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((27*I)/128)*CA^3*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (3*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (3*CF^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x) + 
  (9*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x) - 
  (9*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (197*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((99*I)/128)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (75*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (3*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(128*x) + 
  (45*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (9*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*x) + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (95*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (327*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (9*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (63*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (83*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (CF*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + ((105*I)/128)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2]^2 + ((27*I)/128)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/16)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (63*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x^2 + 
  (((27*I)/128)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x^2 - 
  (((9*I)/64)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x^2 + 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*x) - 
  (45*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*x) + 
  (9*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (((9*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (((27*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (((9*I)/16)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (33*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (191*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (9*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2]^2 + ((81*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (249*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 + 
  (27*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x) + 
  (9*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x) - 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (27*CA*CF^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (27*CA^3*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (27*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (27*CA^3*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (99*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CF^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((9*I)/64)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (33*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (171*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (99*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (3*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CF^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (105*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) + 
  (27*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) - 
  (9*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) + 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*x) - 
  (27*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*x) + 
  (9*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(16*x) - 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (225*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (63*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((45*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) - 
  (27*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*x^2) + 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(64*x^2) - 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x) + 
  (27*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*x) - 
  (9*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(16*x) - 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CF^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CF^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (27*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (63*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (81*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (27*CF^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (27*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (117*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (243*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (6517*CA^3*Log[Q2/\[Mu]2]^3)/13824 - (129*CA^2*CF*Log[Q2/\[Mu]2]^3)/512 - 
  (325*CA^2*nf*Log[Q2/\[Mu]2]^3)/1728 + (13*CA*CF*nf*Log[Q2/\[Mu]2]^3)/256 + 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/432 + ((227*I)/1536)*CA^3*Pi*
   Log[Q2/\[Mu]2]^3 - ((9*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3 + 
  ((43*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3 - 
  (I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^3 + (2717*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/
   18432 + (55*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/512 - 
  (247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 - 
  (5*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^3)/256 + ((3*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 + ((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^3 - 
  (129*CA^3*Log[Q2/\[Mu]2]^3)/(512*x) + (129*CA^2*CF*Log[Q2/\[Mu]2]^3)/
   (512*x) + (15*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*x) - 
  (15*CA*CF*nf*Log[Q2/\[Mu]2]^3)/(256*x) - 
  (((9*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/x + 
  (((9*I)/128)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^3)/x + 
  (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (281*CA^3*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) + 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2]^3)/(288*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^3*Log[Q2/\[Mu]2]^3)/(256*x*\[Epsilon]) - 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^3)/(256*x*\[Epsilon]) - 
  (227*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/768 + 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (43*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/48 + ((33*I)/64)*CA^2*CF*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((3*I)/32)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (27*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 - 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*x) - 
  (9*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(64*x) + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (227*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/96 - ((297*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 + ((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (111*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 + 
  (3*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*x) + 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^3)/(128*x) - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^3 + 
  (9*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (165*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (33*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (15*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  ((9*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^3 + 
  ((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 + 
  (9*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (281*CA^3*Log[Q2/\[Mu]2]^4)/6144 - (27*CA^2*CF*Log[Q2/\[Mu]2]^4)/1024 + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 - (CA*nf^2*Log[Q2/\[Mu]2]^4)/384 - 
  ((297*I)/2048)*CA^3*Pi*Log[Q2/\[Mu]2]^4 + ((27*I)/1024)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^4 + (99*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/4096 + 
  (9*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^4)/1024 - (27*CA^3*Log[Q2/\[Mu]2]^4)/
   (1024*x) + (27*CA^2*CF*Log[Q2/\[Mu]2]^4)/(1024*x) - 
  (9*CA^3*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) + 
  (99*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 + 
  ((27*I)/256)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 - ((81*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 + (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/512 + 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/512 - 
  (81*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[Q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - 
  ((81*I)/5120)*CA^3*Pi*Log[Q2/\[Mu]2]^5 + (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 + (605*CA^3*Zeta[3])/576 - (515*CA^2*CF*Zeta[3])/1152 + 
  (871*CA*CF^2*Zeta[3])/192 + (31*CF^3*Zeta[3])/16 - 
  (973*CA^2*nf*Zeta[3])/3456 + (307*CA*CF*nf*Zeta[3])/288 - 
  (31*CF^2*nf*Zeta[3])/12 + (235*CA*nf^2*Zeta[3])/1944 + 
  (5*CF*nf^2*Zeta[3])/36 - ((1207*I)/768)*CA^3*Pi*Zeta[3] - 
  ((397*I)/192)*CA^2*CF*Pi*Zeta[3] + ((181*I)/576)*CA*CF^2*Pi*Zeta[3] + 
  ((51*I)/32)*CF^3*Pi*Zeta[3] + ((415*I)/3456)*CA^2*nf*Pi*Zeta[3] + 
  ((593*I)/288)*CA*CF*nf*Pi*Zeta[3] - ((193*I)/144)*CF^2*nf*Pi*Zeta[3] - 
  ((23*I)/432)*CA*nf^2*Pi*Zeta[3] + (241*CA^3*Pi^2*Zeta[3])/512 - 
  (5269*CA^2*CF*Pi^2*Zeta[3])/4608 + (391*CA*CF^2*Pi^2*Zeta[3])/128 - 
  (9*CF^3*Pi^2*Zeta[3])/16 - (11*CA^2*nf*Pi^2*Zeta[3])/768 - 
  (67*CA*CF*nf*Pi^2*Zeta[3])/2304 - (CF^2*nf*Pi^2*Zeta[3])/6 + 
  ((541*I)/2304)*CA^3*Pi^3*Zeta[3] - ((129*I)/128)*CA^2*CF*Pi^3*Zeta[3] + 
  ((133*I)/96)*CA*CF^2*Pi^3*Zeta[3] - ((9*I)/16)*CF^3*Pi^3*Zeta[3] + 
  (109*C4AF*Zeta[3])/(48*dA*TF) - (55*C4FF*nf*Zeta[3])/(24*dA*TF) - 
  (((3*I)/8)*C4AF*Pi*Zeta[3])/(dA*TF) + (((3*I)/4)*C4FF*nf*Pi*Zeta[3])/
   (dA*TF) - (3*C4AF*Pi^2*Zeta[3])/(2*dA*TF) - ((I/2)*C4AF*Pi^3*Zeta[3])/
   (dA*TF) + (136613*CA^3*Zeta[3])/(62208*(-1 + x^(-1))) - 
  (17153*CA^2*CF*Zeta[3])/(768*(-1 + x^(-1))) + 
  (3565*CA*CF^2*Zeta[3])/(384*(-1 + x^(-1))) + 
  (133*CF^3*Zeta[3])/(32*(-1 + x^(-1))) + (7*CA^2*nf*Zeta[3])/
   (864*(-1 + x^(-1))) + (74239*CA*CF*nf*Zeta[3])/(10368*(-1 + x^(-1))) - 
  (215*CF^2*nf*Zeta[3])/(48*(-1 + x^(-1))) + (13637*CA^3*Pi^2*Zeta[3])/
   (27648*(-1 + x^(-1))) - (229*CA^2*CF*Pi^2*Zeta[3])/(128*(-1 + x^(-1))) + 
  (479*CA*CF^2*Pi^2*Zeta[3])/(288*(-1 + x^(-1))) - 
  (9*CF^3*Pi^2*Zeta[3])/(32*(-1 + x^(-1))) - (103*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + x^(-1))) + (97*CA*CF*nf*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))) - 
  (13*CF^2*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))) - 
  (703*CA^3*Zeta[3])/(384*(-1 + x^(-1))*x^3) + 
  (383*CA^2*CF*Zeta[3])/(64*(-1 + x^(-1))*x^3) - 
  (425*CA*CF^2*Zeta[3])/(96*(-1 + x^(-1))*x^3) + 
  (3*CF^3*Zeta[3])/(8*(-1 + x^(-1))*x^3) + (151*CA^2*nf*Zeta[3])/
   (384*(-1 + x^(-1))*x^3) - (77*CA*CF*nf*Zeta[3])/(64*(-1 + x^(-1))*x^3) + 
  (77*CF^2*nf*Zeta[3])/(96*(-1 + x^(-1))*x^3) + 
  (23*CA^3*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))*x^3) + 
  (7*CA^2*CF*Pi^2*Zeta[3])/(256*(-1 + x^(-1))*x^3) - 
  (35*CA*CF^2*Pi^2*Zeta[3])/(384*(-1 + x^(-1))*x^3) + 
  (CF^3*Pi^2*Zeta[3])/(16*(-1 + x^(-1))*x^3) - 
  (CA^2*nf*Pi^2*Zeta[3])/(288*(-1 + x^(-1))*x^3) + 
  (703*CA^3*Zeta[3])/(384*x^2) - (383*CA^2*CF*Zeta[3])/(64*x^2) + 
  (425*CA*CF^2*Zeta[3])/(96*x^2) - (3*CF^3*Zeta[3])/(8*x^2) - 
  (151*CA^2*nf*Zeta[3])/(384*x^2) + (77*CA*CF*nf*Zeta[3])/(64*x^2) - 
  (77*CF^2*nf*Zeta[3])/(96*x^2) - (23*CA^3*Pi^2*Zeta[3])/(2304*x^2) - 
  (7*CA^2*CF*Pi^2*Zeta[3])/(256*x^2) + (35*CA*CF^2*Pi^2*Zeta[3])/(384*x^2) - 
  (CF^3*Pi^2*Zeta[3])/(16*x^2) + (CA^2*nf*Pi^2*Zeta[3])/(288*x^2) + 
  (2443*CA^3*Zeta[3])/(256*(-1 + x^(-1))*x^2) - 
  (23065*CA^2*CF*Zeta[3])/(768*(-1 + x^(-1))*x^2) + 
  (913*CA*CF^2*Zeta[3])/(48*(-1 + x^(-1))*x^2) + 
  (23*CF^3*Zeta[3])/(16*(-1 + x^(-1))*x^2) - (289*CA^2*nf*Zeta[3])/
   (128*(-1 + x^(-1))*x^2) + (2735*CA*CF*nf*Zeta[3])/
   (384*(-1 + x^(-1))*x^2) - (473*CF^2*nf*Zeta[3])/(96*(-1 + x^(-1))*x^2) - 
  (CA^3*Pi^2*Zeta[3])/(2304*(-1 + x^(-1))*x^2) - 
  (35*CA^2*CF*Pi^2*Zeta[3])/(256*(-1 + x^(-1))*x^2) + 
  (175*CA*CF^2*Pi^2*Zeta[3])/(384*(-1 + x^(-1))*x^2) - 
  (5*CF^3*Pi^2*Zeta[3])/(16*(-1 + x^(-1))*x^2) + 
  (CA^2*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))*x^2) - 
  (927*CA^3*Zeta[3])/(128*x) + (8125*CA^2*CF*Zeta[3])/(384*x) - 
  (73*CA*CF^2*Zeta[3])/(6*x) - (57*CF^3*Zeta[3])/(32*x) + 
  (59*CA^2*nf*Zeta[3])/(32*x) - (133*CA*CF*nf*Zeta[3])/(24*x) + 
  (179*CF^2*nf*Zeta[3])/(48*x) + (((47*I)/64)*CA^3*Pi*Zeta[3])/x - 
  (((99*I)/64)*CA^2*CF*Pi*Zeta[3])/x + (((19*I)/16)*CA*CF^2*Pi*Zeta[3])/x - 
  ((I/8)*CF^3*Pi*Zeta[3])/x - ((I/16)*CA^2*nf*Pi*Zeta[3])/x - 
  (11*CA^3*Pi^2*Zeta[3])/(1152*x) + (7*CA^2*CF*Pi^2*Zeta[3])/(64*x) - 
  (35*CA*CF^2*Pi^2*Zeta[3])/(96*x) + (CF^3*Pi^2*Zeta[3])/(4*x) - 
  (CA^2*nf*Pi^2*Zeta[3])/(288*x) - (C4AF*Zeta[3])/(16*dA*TF*x) + 
  (C4FF*nf*Zeta[3])/(8*dA*TF*x) - (((9*I)/4)*C4AF*Pi*Zeta[3])/(dA*TF*x) - 
  (9479*CA^3*Zeta[3])/(972*(-1 + x^(-1))*x) + (5821*CA^2*CF*Zeta[3])/
   (128*(-1 + x^(-1))*x) - (8569*CA*CF^2*Zeta[3])/(384*(-1 + x^(-1))*x) - 
  (215*CF^3*Zeta[3])/(32*(-1 + x^(-1))*x) + (829*CA^2*nf*Zeta[3])/
   (432*(-1 + x^(-1))*x) - (68453*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))*x) + 
  (413*CF^2*nf*Zeta[3])/(48*(-1 + x^(-1))*x) - (13901*CA^3*Pi^2*Zeta[3])/
   (27648*(-1 + x^(-1))*x) + (243*CA^2*CF*Pi^2*Zeta[3])/
   (128*(-1 + x^(-1))*x) - (73*CA*CF^2*Pi^2*Zeta[3])/(36*(-1 + x^(-1))*x) + 
  (17*CF^3*Pi^2*Zeta[3])/(32*(-1 + x^(-1))*x) + 
  (55*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))*x) - 
  (97*CA*CF*nf*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))*x) + 
  (13*CF^2*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))*x) - (5*CA^3*x*Zeta[3])/48 - 
  (85*CA^2*CF*x*Zeta[3])/192 + (23*CA*CF^2*x*Zeta[3])/96 + 
  (CF^3*x*Zeta[3])/4 + (11*CA^2*nf*x*Zeta[3])/192 + (CA*CF*nf*x*Zeta[3])/12 - 
  (CF^2*nf*x*Zeta[3])/12 - (I/8)*CA^2*CF*Pi*x*Zeta[3] + 
  (I/8)*CA*CF^2*Pi*x*Zeta[3] - (3*C4AF*x*Zeta[3])/(8*dA*TF) + 
  (3*C4FF*nf*x*Zeta[3])/(4*dA*TF) + (CA^3*Zeta[3])/(96*\[Epsilon]^3) + 
  (CA^2*CF*Zeta[3])/(64*\[Epsilon]^3) - (733*CA^3*Zeta[3])/
   (6912*\[Epsilon]^2) - (81*CA^2*CF*Zeta[3])/(128*\[Epsilon]^2) + 
  (3*CA*CF^2*Zeta[3])/(32*\[Epsilon]^2) + (203*CA^2*nf*Zeta[3])/
   (3456*\[Epsilon]^2) + (19*CA*CF*nf*Zeta[3])/(576*\[Epsilon]^2) + 
  ((I/32)*CA^3*Pi*Zeta[3])/\[Epsilon]^2 + ((I/32)*CA^2*CF*Pi*Zeta[3])/
   \[Epsilon]^2 - ((I/8)*CA*CF^2*Pi*Zeta[3])/\[Epsilon]^2 + 
  (361*CA^3*Zeta[3])/(768*\[Epsilon]) + (565*CA^2*CF*Zeta[3])/
   (384*\[Epsilon]) + (5*CA*CF^2*Zeta[3])/(16*\[Epsilon]) - 
  (1597*CA^2*nf*Zeta[3])/(10368*\[Epsilon]) - (1597*CA*CF*nf*Zeta[3])/
   (1728*\[Epsilon]) + (CF^2*nf*Zeta[3])/(8*\[Epsilon]) + 
  (47*CA*nf^2*Zeta[3])/(1296*\[Epsilon]) + (CF*nf^2*Zeta[3])/
   (24*\[Epsilon]) - (((719*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] + 
  (((79*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon] + 
  (((25*I)/96)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] - 
  (((71*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] + 
  (((7*I)/96)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - 
  ((I/6)*CF^2*nf*Pi*Zeta[3])/\[Epsilon] + (479*CA^3*Pi^2*Zeta[3])/
   (6912*\[Epsilon]) + (11*CA^2*CF*Pi^2*Zeta[3])/(768*\[Epsilon]) - 
  (17*CA*CF^2*Pi^2*Zeta[3])/(96*\[Epsilon]) - 
  (C4AF*Pi^2*Zeta[3])/(12*dA*TF*\[Epsilon]) - 
  (3*CA^3*Zeta[3])/(32*x*\[Epsilon]) + (11*CA^2*CF*Zeta[3])/
   (32*x*\[Epsilon]) - (CA*CF^2*Zeta[3])/(4*x*\[Epsilon]) + 
  (CA^2*CF*x*Zeta[3])/(16*\[Epsilon]) - (CA*CF^2*x*Zeta[3])/(16*\[Epsilon]) + 
  (9605*CA^3*G[0, x]*Zeta[3])/2304 - (213*CA^2*CF*G[0, x]*Zeta[3])/32 + 
  (257*CA*CF^2*G[0, x]*Zeta[3])/32 - (41*CF^3*G[0, x]*Zeta[3])/8 - 
  (2173*CA^2*nf*G[0, x]*Zeta[3])/3456 - (173*CA*CF*nf*G[0, x]*Zeta[3])/288 + 
  (9*CF^2*nf*G[0, x]*Zeta[3])/16 + (23*CF*nf^2*G[0, x]*Zeta[3])/216 - 
  ((35*I)/24)*CA^3*Pi*G[0, x]*Zeta[3] + ((107*I)/24)*CA^2*CF*Pi*G[0, x]*
   Zeta[3] + ((67*I)/48)*CA*CF^2*Pi*G[0, x]*Zeta[3] - 
  ((9*I)/4)*CF^3*Pi*G[0, x]*Zeta[3] + (I/3)*CA^2*nf*Pi*G[0, x]*Zeta[3] - 
  ((61*I)/48)*CA*CF*nf*Pi*G[0, x]*Zeta[3] + ((2*I)/3)*CF^2*nf*Pi*G[0, x]*
   Zeta[3] - (631*CA^3*Pi^2*G[0, x]*Zeta[3])/2304 + 
  (421*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/384 - (77*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/
   48 + (7*CF^3*Pi^2*G[0, x]*Zeta[3])/12 + (13*C4AF*G[0, x]*Zeta[3])/
   (4*dA*TF) - (2*C4FF*nf*G[0, x]*Zeta[3])/(dA*TF) + 
  (5*C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF) - (7865*CA^3*G[0, x]*Zeta[3])/
   (2304*(-1 + x^(-1))^2) + (11165*CA^2*CF*G[0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^2) - (1535*CA*CF^2*G[0, x]*Zeta[3])/
   (192*(-1 + x^(-1))^2) + (145*CF^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (199*CA^3*Pi^2*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2) - 
  (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2) - 
  (17*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (13*CF^3*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (2209*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))) + 
  (1639*CA*CF*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))) + 
  (95*CF^2*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))) - 
  (CA^3*Pi^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))) + 
  (29*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (25*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (CF^3*Pi^2*G[0, x]*Zeta[3])/(2*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) - 
  (211*CA^3*G[0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^4) + 
  (275*CA^2*CF*G[0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x^4) - 
  (499*CA*CF^2*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^4) + 
  (CF^3*G[0, x]*Zeta[3])/((-1 + x^(-1))^2*x^4) + 
  (539*CA^3*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^3) - 
  (93*CA^2*CF*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x^3) + 
  (231*CA*CF^2*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^3) - 
  (45*CF^3*G[0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x^3) + 
  (5*CA^2*nf*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x^3) - 
  (5*CA*CF*nf*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))*x^3) + 
  (5*CF^2*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x^3) + 
  (211*CA^3*G[0, x]*Zeta[3])/(384*x^2) - (275*CA^2*CF*G[0, x]*Zeta[3])/
   (128*x^2) + (499*CA*CF^2*G[0, x]*Zeta[3])/(192*x^2) - 
  (CF^3*G[0, x]*Zeta[3])/x^2 - (5*CA^2*nf*G[0, x]*Zeta[3])/(48*x^2) + 
  (5*CA*CF*nf*G[0, x]*Zeta[3])/(16*x^2) - (5*CF^2*nf*G[0, x]*Zeta[3])/
   (24*x^2) - (17003*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) + 
  (7631*CA^2*CF*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) - 
  (2791*CA*CF^2*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) + 
  (409*CF^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (199*CA^3*Pi^2*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) - 
  (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) - 
  (17*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (13*CF^3*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) - 
  (33*CA^2*nf*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))*x^2) + 
  (25*CA*CF*nf*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))*x^2) - 
  (25*CF^2*nf*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x^2) + 
  (19*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x^2) - 
  (33*CA^3*G[0, x]*Zeta[3])/(16*x) + (501*CA^2*CF*G[0, x]*Zeta[3])/(64*x) - 
  (887*CA*CF^2*G[0, x]*Zeta[3])/(96*x) + (55*CF^3*G[0, x]*Zeta[3])/(16*x) + 
  (29*CA^2*nf*G[0, x]*Zeta[3])/(64*x) - (5*CA*CF*nf*G[0, x]*Zeta[3])/(4*x) + 
  (5*CF^2*nf*G[0, x]*Zeta[3])/(6*x) - (23*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*x) + 
  (C4FF*nf*G[0, x]*Zeta[3])/(dA*TF*x) + (9833*CA^3*G[0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^2*x) - (7693*CA^2*CF*G[0, x]*Zeta[3])/
   (288*(-1 + x^(-1))^2*x) + (1211*CA*CF^2*G[0, x]*Zeta[3])/
   (48*(-1 + x^(-1))^2*x) - (203*CF^3*G[0, x]*Zeta[3])/
   (16*(-1 + x^(-1))^2*x) - (199*CA^3*Pi^2*G[0, x]*Zeta[3])/
   (1152*(-1 + x^(-1))^2*x) + (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/
   (144*(-1 + x^(-1))^2*x) + (17*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/
   (32*(-1 + x^(-1))^2*x) - (13*CF^3*Pi^2*G[0, x]*Zeta[3])/
   (24*(-1 + x^(-1))^2*x) + (3631*CA^2*nf*G[0, x]*Zeta[3])/
   (3456*(-1 + x^(-1))*x) - (3799*CA*CF*nf*G[0, x]*Zeta[3])/
   (1728*(-1 + x^(-1))*x) + (25*CF^2*nf*G[0, x]*Zeta[3])/
   (144*(-1 + x^(-1))*x) + (CA^3*Pi^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))*x) - 
  (29*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x) + 
  (25*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x) - 
  (CF^3*Pi^2*G[0, x]*Zeta[3])/(2*(-1 + x^(-1))*x) - 
  (19*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (CA^2*CF*x*G[0, x]*Zeta[3])/16 + (CA*CF^2*x*G[0, x]*Zeta[3])/16 - 
  (CF^3*x*G[0, x]*Zeta[3])/8 - (3*CA^2*CF*G[0, x]*Zeta[3])/
   (16*\[Epsilon]^2) + (5*CA*CF^2*G[0, x]*Zeta[3])/(16*\[Epsilon]^2) + 
  (1127*CA^2*CF*G[0, x]*Zeta[3])/(1152*\[Epsilon]) - 
  (113*CA*CF^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) + 
  (3*CF^3*G[0, x]*Zeta[3])/(16*\[Epsilon]) - (25*CA*CF*nf*G[0, x]*Zeta[3])/
   (576*\[Epsilon]) + (17*CF^2*nf*G[0, x]*Zeta[3])/(48*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  (((11*I)/32)*CA^2*CF*Pi*G[0, x]*Zeta[3])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  ((I/4)*CF^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] - (12947*CA^3*G[1, x]*Zeta[3])/
   2304 + (6937*CA^2*CF*G[1, x]*Zeta[3])/1152 - 
  (199*CA*CF^2*G[1, x]*Zeta[3])/64 + (27*CF^3*G[1, x]*Zeta[3])/32 + 
  (8221*CA^2*nf*G[1, x]*Zeta[3])/3456 - (925*CA*CF*nf*G[1, x]*Zeta[3])/576 + 
  (5*CF^2*nf*G[1, x]*Zeta[3])/16 - (95*CA*nf^2*G[1, x]*Zeta[3])/432 + 
  (CF*nf^2*G[1, x]*Zeta[3])/8 - ((1995*I)/256)*CA^3*Pi*G[1, x]*Zeta[3] + 
  ((2237*I)/192)*CA^2*CF*Pi*G[1, x]*Zeta[3] - ((509*I)/96)*CA*CF^2*Pi*G[1, x]*
   Zeta[3] + ((3*I)/8)*CF^3*Pi*G[1, x]*Zeta[3] + 
  ((205*I)/128)*CA^2*nf*Pi*G[1, x]*Zeta[3] - ((235*I)/96)*CA*CF*nf*Pi*G[1, x]*
   Zeta[3] + ((13*I)/12)*CF^2*nf*Pi*G[1, x]*Zeta[3] + 
  (35*CA^3*Pi^2*G[1, x]*Zeta[3])/72 + (15*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/256 - 
  (3*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/2 + CF^3*Pi^2*G[1, x]*Zeta[3] - 
  (25*C4AF*G[1, x]*Zeta[3])/(8*dA*TF) + (7*C4FF*nf*G[1, x]*Zeta[3])/
   (4*dA*TF) - (C4AF*Pi^2*G[1, x]*Zeta[3])/(4*dA*TF) - 
  (11*CA^3*G[1, x]*Zeta[3])/(96*x^2) + (37*CA^2*CF*G[1, x]*Zeta[3])/
   (64*x^2) - (179*CA*CF^2*G[1, x]*Zeta[3])/(192*x^2) + 
  (15*CF^3*G[1, x]*Zeta[3])/(32*x^2) - (CA^2*nf*G[1, x]*Zeta[3])/(96*x^2) + 
  (CA*CF*nf*G[1, x]*Zeta[3])/(32*x^2) - (CF^2*nf*G[1, x]*Zeta[3])/(48*x^2) + 
  ((I/6)*CA^3*Pi*G[1, x]*Zeta[3])/x^2 - 
  (((7*I)/16)*CA*CF^2*Pi*G[1, x]*Zeta[3])/x^2 + 
  (((3*I)/8)*CF^3*Pi*G[1, x]*Zeta[3])/x^2 - 
  ((I/24)*CA^2*nf*Pi*G[1, x]*Zeta[3])/x^2 + 
  (((5*I)/4)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF*x^2) - 
  (I*C4FF*nf*Pi*G[1, x]*Zeta[3])/(dA*TF*x^2) - (15*CA^3*G[1, x]*Zeta[3])/
   (32*x) + (51*CA^2*CF*G[1, x]*Zeta[3])/(64*x) + 
  (5*CA*CF^2*G[1, x]*Zeta[3])/(12*x) - (11*CF^3*G[1, x]*Zeta[3])/(16*x) - 
  (CA^2*nf*G[1, x]*Zeta[3])/(64*x) - (CA*CF*nf*G[1, x]*Zeta[3])/(8*x) + 
  (CF^2*nf*G[1, x]*Zeta[3])/(12*x) - (((7*I)/24)*CA^3*Pi*G[1, x]*Zeta[3])/x + 
  (((7*I)/4)*CA*CF^2*Pi*G[1, x]*Zeta[3])/x - 
  (((3*I)/2)*CF^3*Pi*G[1, x]*Zeta[3])/x + ((I/24)*CA^2*nf*Pi*G[1, x]*Zeta[3])/
   x + (25*C4AF*G[1, x]*Zeta[3])/(8*dA*TF*x) - (7*C4FF*nf*G[1, x]*Zeta[3])/
   (4*dA*TF*x) - ((I/2)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF*x) + 
  (I*C4FF*nf*Pi*G[1, x]*Zeta[3])/(dA*TF*x) - (3*CA^2*CF*x*G[1, x]*Zeta[3])/
   16 + (3*CA*CF^2*x*G[1, x]*Zeta[3])/16 - (7*CA^3*G[1, x]*Zeta[3])/
   (64*\[Epsilon]^2) + (3*CA^2*CF*G[1, x]*Zeta[3])/(64*\[Epsilon]^2) + 
  (3859*CA^3*G[1, x]*Zeta[3])/(2304*\[Epsilon]) - 
  (217*CA^2*CF*G[1, x]*Zeta[3])/(384*\[Epsilon]) + 
  (3*CA*CF^2*G[1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (389*CA^2*nf*G[1, x]*Zeta[3])/(1152*\[Epsilon]) + 
  (31*CA*CF*nf*G[1, x]*Zeta[3])/(192*\[Epsilon]) + 
  (((11*I)/16)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (((45*I)/32)*CA^2*CF*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (((3*I)/4)*CA*CF^2*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (1029*CA^3*G[0, 0, x]*Zeta[3])/256 - (5317*CA^2*CF*G[0, 0, x]*Zeta[3])/
   384 + (811*CA*CF^2*G[0, 0, x]*Zeta[3])/96 - (3*CF^3*G[0, 0, x]*Zeta[3])/
   8 + (13*CF^2*nf*G[0, 0, x]*Zeta[3])/24 - (I/4)*CA^3*Pi*G[0, 0, x]*
   Zeta[3] + (2*I)*CA^2*CF*Pi*G[0, 0, x]*Zeta[3] - 
  ((75*I)/16)*CA*CF^2*Pi*G[0, 0, x]*Zeta[3] + ((5*I)/2)*CF^3*Pi*G[0, 0, x]*
   Zeta[3] - (1029*CA^3*G[0, 0, x]*Zeta[3])/(256*(-1 + x^(-1))^2) + 
  (5317*CA^2*CF*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^2) - 
  (1043*CA*CF^2*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^2) - 
  (3*CF^3*G[0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))^2) - 
  (21*CA^3*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^4) + 
  (97*CA^2*CF*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^4) - 
  (41*CA*CF^2*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^4) + 
  (23*CF^3*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^4) + 
  (21*CA^3*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^3) - 
  (219*CA^2*CF*G[0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^3) + 
  (99*CA*CF^2*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x^3) - 
  (57*CF^3*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x^3) + 
  (3*C4AF*G[0, 0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x^3) + 
  (21*CA^3*G[0, 0, x]*Zeta[3])/(64*x^2) - (97*CA^2*CF*G[0, 0, x]*Zeta[3])/
   (64*x^2) + (41*CA*CF^2*G[0, 0, x]*Zeta[3])/(16*x^2) - 
  (23*CF^3*G[0, 0, x]*Zeta[3])/(16*x^2) - (3*C4AF*G[0, 0, x]*Zeta[3])/
   (4*dA*TF*x^2) - (1449*CA^3*G[0, 0, x]*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) + 
  (8827*CA^2*CF*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) - 
  (2681*CA*CF^2*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) + 
  (135*CF^3*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) - 
  (3*C4AF*G[0, 0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))*x^2) - 
  (21*CA^3*G[0, 0, x]*Zeta[3])/(32*x) + (61*CA^2*CF*G[0, 0, x]*Zeta[3])/
   (16*x) - (29*CA*CF^2*G[0, 0, x]*Zeta[3])/(4*x) + 
  (17*CF^3*G[0, 0, x]*Zeta[3])/(4*x) + (3*C4AF*G[0, 0, x]*Zeta[3])/
   (4*dA*TF*x) + (1113*CA^3*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x) - 
  (6049*CA^2*CF*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (1391*CA*CF^2*G[0, 0, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x) - 
  (5*CF^3*G[0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x) + 
  (3*C4AF*G[0, 0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (11*CA*CF^2*G[0, 0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (9*CF^3*G[0, 0, x]*Zeta[3])/(8*\[Epsilon]) + (257*CA^3*G[0, 1, x]*Zeta[3])/
   192 + (79*CA^2*CF*G[0, 1, x]*Zeta[3])/48 - 
  (107*CA*CF^2*G[0, 1, x]*Zeta[3])/96 + (3*CF^3*G[0, 1, x]*Zeta[3])/8 - 
  (7*CA^2*nf*G[0, 1, x]*Zeta[3])/96 - (25*CA*CF*nf*G[0, 1, x]*Zeta[3])/48 + 
  (13*CF^2*nf*G[0, 1, x]*Zeta[3])/48 - ((29*I)/96)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] + ((25*I)/16)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3] - 
  ((5*I)/4)*CA*CF^2*Pi*G[0, 1, x]*Zeta[3] + ((3*I)/8)*CF^3*Pi*G[0, 1, x]*
   Zeta[3] - (9*C4AF*G[0, 1, x]*Zeta[3])/(8*dA*TF) - 
  (I*C4AF*Pi*G[0, 1, x]*Zeta[3])/(dA*TF) + (9*CA^3*G[0, 1, x]*Zeta[3])/
   (64*x^2) - (33*CA^2*CF*G[0, 1, x]*Zeta[3])/(64*x^2) + 
  (9*CA*CF^2*G[0, 1, x]*Zeta[3])/(16*x^2) - (3*CF^3*G[0, 1, x]*Zeta[3])/
   (16*x^2) - (21*CA^3*G[0, 1, x]*Zeta[3])/(32*x) + 
  (33*CA^2*CF*G[0, 1, x]*Zeta[3])/(16*x) - (9*CA*CF^2*G[0, 1, x]*Zeta[3])/
   (4*x) + (3*CF^3*G[0, 1, x]*Zeta[3])/(4*x) + (9*C4AF*G[0, 1, x]*Zeta[3])/
   (4*dA*TF*x) - (CA^3*G[0, 1, x]*Zeta[3])/(16*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, x]*Zeta[3])/(8*\[Epsilon]) + 
  (279*CA^3*G[1, 0, x]*Zeta[3])/128 + (593*CA^2*CF*G[1, 0, x]*Zeta[3])/128 - 
  (185*CA*CF^2*G[1, 0, x]*Zeta[3])/32 + (21*CF^3*G[1, 0, x]*Zeta[3])/16 - 
  (51*CA^2*nf*G[1, 0, x]*Zeta[3])/64 + (13*CA*CF*nf*G[1, 0, x]*Zeta[3])/64 + 
  (3*CF^2*nf*G[1, 0, x]*Zeta[3])/16 - ((41*I)/96)*CA^3*Pi*G[1, 0, x]*
   Zeta[3] + ((39*I)/16)*CA^2*CF*Pi*G[1, 0, x]*Zeta[3] - 
  ((29*I)/8)*CA*CF^2*Pi*G[1, 0, x]*Zeta[3] + ((7*I)/4)*CF^3*Pi*G[1, 0, x]*
   Zeta[3] + (3*C4AF*G[1, 0, x]*Zeta[3])/(4*dA*TF) + 
  ((I/2)*C4AF*Pi*G[1, 0, x]*Zeta[3])/(dA*TF) - (17*CA^3*G[1, 0, x]*Zeta[3])/
   (48*x^2) + (27*CA^2*CF*G[1, 0, x]*Zeta[3])/(32*x^2) - 
  (35*CA*CF^2*G[1, 0, x]*Zeta[3])/(32*x^2) + (9*CF^3*G[1, 0, x]*Zeta[3])/
   (16*x^2) + (CA^2*nf*G[1, 0, x]*Zeta[3])/(24*x^2) - 
  (C4AF*G[1, 0, x]*Zeta[3])/(2*dA*TF*x^2) + (C4FF*nf*G[1, 0, x]*Zeta[3])/
   (dA*TF*x^2) + (5*CA^3*G[1, 0, x]*Zeta[3])/(12*x) - 
  (9*CA^2*CF*G[1, 0, x]*Zeta[3])/(8*x) + (11*CA*CF^2*G[1, 0, x]*Zeta[3])/
   (8*x) - (3*CF^3*G[1, 0, x]*Zeta[3])/(4*x) - (CA^2*nf*G[1, 0, x]*Zeta[3])/
   (24*x) - (C4AF*G[1, 0, x]*Zeta[3])/(dA*TF*x) - 
  (C4FF*nf*G[1, 0, x]*Zeta[3])/(dA*TF*x) - (5*CA^3*G[1, 0, x]*Zeta[3])/
   (32*\[Epsilon]) - (CA*CF^2*G[1, 0, x]*Zeta[3])/(16*\[Epsilon]) - 
  (4693*CA^3*G[1, 1, x]*Zeta[3])/768 + (703*CA^2*CF*G[1, 1, x]*Zeta[3])/384 - 
  (45*CA*CF^2*G[1, 1, x]*Zeta[3])/32 + (3*CF^3*G[1, 1, x]*Zeta[3])/16 + 
  (419*CA^2*nf*G[1, 1, x]*Zeta[3])/384 - (47*CA*CF*nf*G[1, 1, x]*Zeta[3])/
   192 - ((41*I)/96)*CA^3*Pi*G[1, 1, x]*Zeta[3] - 
  (I/32)*CA^2*CF*Pi*G[1, 1, x]*Zeta[3] - (9*C4AF*G[1, 1, x]*Zeta[3])/
   (8*dA*TF) + ((I/2)*C4AF*Pi*G[1, 1, x]*Zeta[3])/(dA*TF) - 
  (43*CA^3*G[1, 1, x]*Zeta[3])/(192*x^2) + (65*CA^2*CF*G[1, 1, x]*Zeta[3])/
   (64*x^2) - (3*CA*CF^2*G[1, 1, x]*Zeta[3])/(4*x^2) + 
  (CF^3*G[1, 1, x]*Zeta[3])/(16*x^2) - (CA^2*nf*G[1, 1, x]*Zeta[3])/
   (24*x^2) + (5*C4AF*G[1, 1, x]*Zeta[3])/(4*dA*TF*x^2) - 
  (C4FF*nf*G[1, 1, x]*Zeta[3])/(dA*TF*x^2) + (253*CA^3*G[1, 1, x]*Zeta[3])/
   (192*x) - (65*CA^2*CF*G[1, 1, x]*Zeta[3])/(16*x) + 
  (3*CA*CF^2*G[1, 1, x]*Zeta[3])/x - (CF^3*G[1, 1, x]*Zeta[3])/(4*x) + 
  (CA^2*nf*G[1, 1, x]*Zeta[3])/(24*x) - (13*C4AF*G[1, 1, x]*Zeta[3])/
   (8*dA*TF*x) + (C4FF*nf*G[1, 1, x]*Zeta[3])/(dA*TF*x) + 
  (17*CA^3*G[1, 1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 1, x]*Zeta[3])/(64*\[Epsilon]) + 
  (3*CA^3*G[0, 0, 0, x]*Zeta[3])/8 - (105*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/32 + 
  (129*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/16 - (37*CF^3*G[0, 0, 0, x]*Zeta[3])/
   8 - (5*CA^3*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2) + 
  (163*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) - 
  (179*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (7*CF^3*G[0, 0, 0, x]*Zeta[3])/(-1 + x^(-1))^2 - 
  (CA^3*G[0, 0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))) + 
  (29*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (25*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))) + 
  (3*CF^3*G[0, 0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (5*CA^3*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x^2) + 
  (163*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (179*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (7*CF^3*G[0, 0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x^2) + 
  (5*CA^3*G[0, 0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x) - 
  (163*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (179*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (14*CF^3*G[0, 0, 0, x]*Zeta[3])/((-1 + x^(-1))^2*x) + 
  (CA^3*G[0, 0, 0, x]*Zeta[3])/(4*(-1 + x^(-1))*x) - 
  (29*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) + 
  (25*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x) - 
  (3*CF^3*G[0, 0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (CA^3*G[0, 0, 1, x]*Zeta[3])/16 - (5*CA^2*CF*G[0, 0, 1, x]*Zeta[3])/16 - 
  (9*CA*CF^2*G[0, 0, 1, x]*Zeta[3])/16 + (3*CF^3*G[0, 0, 1, x]*Zeta[3])/8 + 
  (13*CA^3*G[0, 1, 0, x]*Zeta[3])/32 - (75*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/
   32 + (43*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/16 - 
  (9*CF^3*G[0, 1, 0, x]*Zeta[3])/8 + (CA^3*G[0, 1, 0, x]*Zeta[3])/
   (4*(-1 + x^(-1))) - (29*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))) + (25*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/
   (8*(-1 + x^(-1))) - (3*CF^3*G[0, 1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))*x) + 
  (29*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (25*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x) + 
  (3*CF^3*G[0, 1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (7*CA^3*G[0, 1, 1, x]*Zeta[3])/32 + (CA^2*CF*G[0, 1, 1, x]*Zeta[3])/2 - 
  (CA*CF^2*G[0, 1, 1, x]*Zeta[3])/2 + (5*CF^3*G[0, 1, 1, x]*Zeta[3])/8 + 
  (3*C4AF*G[0, 1, 1, x]*Zeta[3])/(2*dA*TF) + (3*CA^3*G[1, 0, 0, x]*Zeta[3])/
   32 + (27*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/32 - 
  (15*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/4 + (19*CF^3*G[1, 0, 0, x]*Zeta[3])/8 + 
  (11*CA^3*G[1, 0, 1, x]*Zeta[3])/12 - (5*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/32 + 
  (CA*CF^2*G[1, 0, 1, x]*Zeta[3])/2 - (CF^3*G[1, 0, 1, x]*Zeta[3])/2 + 
  (2*C4AF*G[1, 0, 1, x]*Zeta[3])/(dA*TF) - (CA^3*G[1, 1, 0, x]*Zeta[3])/24 + 
  (17*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/16 - (3*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/
   16 - (C4AF*G[1, 1, 0, x]*Zeta[3])/(2*dA*TF) - 
  (171*CA^3*G[1, 1, 1, x]*Zeta[3])/64 + (107*CA^2*CF*G[1, 1, 1, x]*Zeta[3])/
   64 - (3*C4AF*G[1, 1, 1, x]*Zeta[3])/(2*dA*TF) - 
  (361*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/256 - 
  (565*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/128 - 
  (15*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (1597*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/3456 + 
  (1597*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/576 - 
  (3*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/8 - (47*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/
   432 - (CF*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + ((719*I)/768)*CA^3*Pi*
   Log[Q2/\[Mu]2]*Zeta[3] - ((237*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((25*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((71*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/32)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/2)*CF^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  (479*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/2304 - 
  (11*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/256 + 
  (17*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (C4AF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TF) + 
  (9*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*x) - 
  (33*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(32*x) + 
  (3*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*x) - 
  (3*CA^2*CF*x*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/16 - (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/
   (32*\[Epsilon]^2) - (3*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (733*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) + 
  (243*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(128*\[Epsilon]) - 
  (9*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (203*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) - 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(192*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((3*I)/32)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (1127*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (339*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (9*CF^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (25*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/192 - 
  (17*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  ((9*I)/16)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((33*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/16)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((3*I)/4)*CF^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (15*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (3859*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 + 
  (217*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (389*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 - 
  (31*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  ((33*I)/16)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((135*I)/32)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/4)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (21*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (27*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (15*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (51*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (45*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (733*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/1536 - 
  (729*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/256 + 
  (27*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (203*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/768 + 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  ((9*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  ((9*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  ((9*I)/16)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (3*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*\[Epsilon]) + 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) - 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (45*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (63*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  (27*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 - 
  (3*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/64 - (9*CA^2*CF*Log[Q2/\[Mu]2]^3*Zeta[3])/
   128 - (5*CA^3*Zeta[3]^2)/24 + (3*CA^2*CF*Zeta[3]^2)/4 - 
  (5*CA*CF^2*Zeta[3]^2)/16 - (CF^3*Zeta[3]^2)/16 - 
  (C4AF*Zeta[3]^2)/(4*dA*TF) - (257*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))) - 
  (89*CA^2*CF*Zeta[3]^2)/(64*(-1 + x^(-1))) + (3*CA*CF^2*Zeta[3]^2)/
   (2*(-1 + x^(-1))) - (CF^3*Zeta[3]^2)/(8*(-1 + x^(-1))) + 
  (257*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))*x) + 
  (89*CA^2*CF*Zeta[3]^2)/(64*(-1 + x^(-1))*x) - 
  (3*CA*CF^2*Zeta[3]^2)/(2*(-1 + x^(-1))*x) + 
  (CF^3*Zeta[3]^2)/(8*(-1 + x^(-1))*x) + (103*CA^3*Zeta[5])/12 - 
  (5389*CA^2*CF*Zeta[5])/384 + (821*CA*CF^2*Zeta[5])/64 - 
  (321*CF^3*Zeta[5])/32 - (277*CA^2*nf*Zeta[5])/192 + 
  (161*CA*CF*nf*Zeta[5])/192 + (7*CF^2*nf*Zeta[5])/16 + 
  ((47*I)/40)*CA^3*Pi*Zeta[5] - ((27*I)/32)*CA^2*CF*Pi*Zeta[5] - 
  ((5*I)/8)*CA*CF^2*Pi*Zeta[5] - ((7*I)/8)*CF^3*Pi*Zeta[5] + 
  (50*C4AF*Zeta[5])/(3*dA*TF) - (10*C4FF*nf*Zeta[5])/(3*dA*TF) + 
  (10261*CA^3*Zeta[5])/(1280*(-1 + x^(-1))) - 
  (5*CA^2*CF*Zeta[5])/(96*(-1 + x^(-1))) + (1705*CA*CF^2*Zeta[5])/
   (192*(-1 + x^(-1))) - (309*CF^3*Zeta[5])/(32*(-1 + x^(-1))) - 
  (9029*CA^2*nf*Zeta[5])/(5760*(-1 + x^(-1))) - 
  (13*CA*CF*nf*Zeta[5])/(9*(-1 + x^(-1))) + (71*CF^2*nf*Zeta[5])/
   (48*(-1 + x^(-1))) - (17*CA^3*Zeta[5])/(48*(-1 + x^(-1))*x^3) + 
  (129*CA^2*CF*Zeta[5])/(32*(-1 + x^(-1))*x^3) - 
  (241*CA*CF^2*Zeta[5])/(32*(-1 + x^(-1))*x^3) + 
  (75*CF^3*Zeta[5])/(16*(-1 + x^(-1))*x^3) - (5*CA^2*nf*Zeta[5])/
   (24*(-1 + x^(-1))*x^3) + (17*CA^3*Zeta[5])/(48*x^2) - 
  (129*CA^2*CF*Zeta[5])/(32*x^2) + (241*CA*CF^2*Zeta[5])/(32*x^2) - 
  (75*CF^3*Zeta[5])/(16*x^2) + (5*CA^2*nf*Zeta[5])/(24*x^2) + 
  (35*CA^3*Zeta[5])/(96*(-1 + x^(-1))*x^2) - (285*CA^2*CF*Zeta[5])/
   (32*(-1 + x^(-1))*x^2) + (725*CA*CF^2*Zeta[5])/(32*(-1 + x^(-1))*x^2) - 
  (255*CF^3*Zeta[5])/(16*(-1 + x^(-1))*x^2) + 
  (5*CA^2*nf*Zeta[5])/(12*(-1 + x^(-1))*x^2) - (CA^3*Zeta[5])/(96*x) + 
  (39*CA^2*CF*Zeta[5])/(8*x) - (121*CA*CF^2*Zeta[5])/(8*x) + 
  (45*CF^3*Zeta[5])/(4*x) - (5*CA^2*nf*Zeta[5])/(24*x) - 
  (30823*CA^3*Zeta[5])/(3840*(-1 + x^(-1))*x) + 
  (473*CA^2*CF*Zeta[5])/(96*(-1 + x^(-1))*x) - 
  (4609*CA*CF^2*Zeta[5])/(192*(-1 + x^(-1))*x) + 
  (669*CF^3*Zeta[5])/(32*(-1 + x^(-1))*x) + (7829*CA^2*nf*Zeta[5])/
   (5760*(-1 + x^(-1))*x) + (13*CA*CF*nf*Zeta[5])/(9*(-1 + x^(-1))*x) - 
  (71*CF^2*nf*Zeta[5])/(48*(-1 + x^(-1))*x) - 
  (31*CA^3*Zeta[5])/(160*\[Epsilon]) + (77*CA^2*CF*Zeta[5])/(64*\[Epsilon]) - 
  (CA*CF^2*Zeta[5])/(2*\[Epsilon]) - (C4AF*Zeta[5])/(4*dA*TF*\[Epsilon]) - 
  (881*CA^3*G[0, x]*Zeta[5])/320 + (369*CA^2*CF*G[0, x]*Zeta[5])/64 - 
  (115*CA*CF^2*G[0, x]*Zeta[5])/32 + 2*CF^3*G[0, x]*Zeta[5] + 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF) + (881*CA^3*G[0, x]*Zeta[5])/
   (320*(-1 + x^(-1))^2) - (2997*CA^2*CF*G[0, x]*Zeta[5])/
   (320*(-1 + x^(-1))^2) + (261*CA*CF^2*G[0, x]*Zeta[5])/
   (32*(-1 + x^(-1))^2) - (5*CF^3*G[0, x]*Zeta[5])/(8*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))) + 
  (881*CA^3*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^2*x^2) - 
  (2997*CA^2*CF*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^2*x^2) + 
  (261*CA*CF^2*G[0, x]*Zeta[5])/(32*(-1 + x^(-1))^2*x^2) - 
  (5*CF^3*G[0, x]*Zeta[5])/(8*(-1 + x^(-1))^2*x^2) - 
  (881*CA^3*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^2*x) + 
  (2997*CA^2*CF*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^2*x) - 
  (261*CA*CF^2*G[0, x]*Zeta[5])/(16*(-1 + x^(-1))^2*x) + 
  (5*CF^3*G[0, x]*Zeta[5])/(4*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (11*CA^3*G[1, x]*Zeta[5])/5 + (109*CA^2*CF*G[1, x]*Zeta[5])/16 - 
  (305*CA*CF^2*G[1, x]*Zeta[5])/32 + (15*CF^3*G[1, x]*Zeta[5])/4 + 
  (93*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/160 - (231*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/
   64 + (3*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/2 + 
  (3*C4AF*Log[Q2/\[Mu]2]*Zeta[5])/(4*dA*TF), 
 (10*CA*nf^2)/6561 - ((47881*I)/186624)*CA^3*Pi + ((1163*I)/128)*CA^2*CF*Pi - 
  ((237*I)/32)*CA*CF^2*Pi + ((37*I)/32)*CF^3*Pi - 
  ((7429*I)/46656)*CA^2*nf*Pi - ((14347*I)/6912)*CA*CF*nf*Pi + 
  ((39*I)/32)*CF^2*nf*Pi + ((38*I)/729)*CA*nf^2*Pi - 
  (35045*CA^3*Pi^2)/62208 + (24527*CA^2*CF*Pi^2)/15552 - 
  (353*CA*CF^2*Pi^2)/1152 + (71*CF^3*Pi^2)/192 + (10559*CA^2*nf*Pi^2)/62208 - 
  (30773*CA*CF*nf*Pi^2)/62208 - (9*CF^2*nf*Pi^2)/64 + 
  (13*CA*nf^2*Pi^2)/1296 + (CF*nf^2*Pi^2)/48 + ((28687*I)/124416)*CA^3*Pi^3 - 
  ((1927*I)/3456)*CA^2*CF*Pi^3 - ((193*I)/1152)*CA*CF^2*Pi^3 + 
  ((101*I)/192)*CF^3*Pi^3 - ((10057*I)/124416)*CA^2*nf*Pi^3 + 
  ((2021*I)/6912)*CA*CF*nf*Pi^3 - ((59*I)/288)*CF^2*nf*Pi^3 - 
  ((5*I)/2592)*CA*nf^2*Pi^3 - (3269*CA^3*Pi^4)/25920 + 
  (177287*CA^2*CF*Pi^4)/414720 - (68141*CA*CF^2*Pi^4)/207360 + 
  (1081*CF^3*Pi^4)/11520 + (2047*CA^2*nf*Pi^4)/51840 - 
  (14101*CA*CF*nf*Pi^4)/207360 + (4*CF^2*nf*Pi^4)/405 + 
  (461*CA*nf^2*Pi^4)/622080 + (7*CF*nf^2*Pi^4)/8640 - 
  ((4817*I)/122880)*CA^3*Pi^5 + ((1963*I)/23040)*CA^2*CF*Pi^5 - 
  (I/11520)*CA*CF^2*Pi^5 - (I/32)*CF^3*Pi^5 + ((361*I)/184320)*CA^2*nf*Pi^5 - 
  (I/256)*CA*CF*nf*Pi^5 + (I/720)*CF^2*nf*Pi^5 + 
  (459913*CA^3*Pi^6)/69672960 - (47*CA^2*CF*Pi^6)/1260 + 
  (44459*CA*CF^2*Pi^6)/725760 - (1703*CF^3*Pi^6)/60480 + 
  (I*C4AF*Pi)/(dA*TF) - ((2*I)*C4FF*nf*Pi)/(dA*TF) + 
  (17*C4AF*Pi^2)/(48*dA*TF) - (17*C4FF*nf*Pi^2)/(24*dA*TF) + 
  (((11*I)/24)*C4AF*Pi^3)/(dA*TF) + ((I/12)*C4FF*nf*Pi^3)/(dA*TF) - 
  (115*C4AF*Pi^4)/(576*dA*TF) + (23*C4FF*nf*Pi^4)/(360*dA*TF) + 
  (((3*I)/160)*C4AF*Pi^5)/(dA*TF) - (25*C4AF*Pi^6)/(4536*dA*TF) - 
  (8206861*CA^3)/(3359232*(-1 + x^(-1))^2) + 
  (397699*CA^2*nf)/(1679616*(-1 + x^(-1))^2) + 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))^2) + 
  (958837*CA^3*Pi^2)/(1119744*(-1 + x^(-1))^2) - 
  (5791*CA^2*CF*Pi^2)/(62208*(-1 + x^(-1))^2) - 
  (6145*CA*CF^2*Pi^2)/(6912*(-1 + x^(-1))^2) + 
  (CF^3*Pi^2)/(16*(-1 + x^(-1))^2) - (244189*CA^2*nf*Pi^2)/
   (1119744*(-1 + x^(-1))^2) + (4115*CA*CF*nf*Pi^2)/
   (124416*(-1 + x^(-1))^2) + (815*CF^2*nf*Pi^2)/(3456*(-1 + x^(-1))^2) + 
  (814213*CA^3*Pi^4)/(9953280*(-1 + x^(-1))^2) - 
  (173*CA^2*CF*Pi^4)/(1152*(-1 + x^(-1))^2) + 
  (1327*CA*CF^2*Pi^4)/(17280*(-1 + x^(-1))^2) + 
  (59*CF^3*Pi^4)/(2880*(-1 + x^(-1))^2) - (14041*CA^2*nf*Pi^4)/
   (331776*(-1 + x^(-1))^2) + (4481*CA*CF*nf*Pi^4)/(103680*(-1 + x^(-1))^2) - 
  (187*CF^2*nf*Pi^4)/(17280*(-1 + x^(-1))^2) + 
  (273247*CA^3*Pi^6)/(83607552*(-1 + x^(-1))^2) + 
  (41029*CA^2*CF*Pi^6)/(11612160*(-1 + x^(-1))^2) - 
  (21013*CA*CF^2*Pi^6)/(1451520*(-1 + x^(-1))^2) + 
  (3151*CF^3*Pi^6)/(362880*(-1 + x^(-1))^2) - 
  (C4AF*Pi^2)/(48*dA*TF*(-1 + x^(-1))) + 
  (C4FF*nf*Pi^2)/(24*dA*TF*(-1 + x^(-1))) - 
  (41*C4AF*Pi^4)/(2880*dA*TF*(-1 + x^(-1))) + 
  (13*C4FF*nf*Pi^4)/(288*dA*TF*(-1 + x^(-1))) + 
  (151*C4AF*Pi^6)/(15120*dA*TF*(-1 + x^(-1))) - 
  (CA^3*Pi^4)/(1440*(-1 + x^(-1))^2*x^3) + 
  (7*CA*CF^2*Pi^4)/(1440*(-1 + x^(-1))^2*x^3) - 
  (CF^3*Pi^4)/(240*(-1 + x^(-1))^2*x^3) - 
  (8206861*CA^3)/(3359232*(-1 + x^(-1))^2*x^2) + 
  (397699*CA^2*nf)/(1679616*(-1 + x^(-1))^2*x^2) + 
  (45967*CA*CF*nf)/(124416*(-1 + x^(-1))^2*x^2) + 
  (937777*CA^3*Pi^2)/(1119744*(-1 + x^(-1))^2*x^2) - 
  (44905*CA^2*CF*Pi^2)/(62208*(-1 + x^(-1))^2*x^2) - 
  (413*CA*CF^2*Pi^2)/(6912*(-1 + x^(-1))^2*x^2) - 
  (3*CF^3*Pi^2)/(32*(-1 + x^(-1))^2*x^2) - (264925*CA^2*nf*Pi^2)/
   (1119744*(-1 + x^(-1))^2*x^2) + (15491*CA*CF*nf*Pi^2)/
   (124416*(-1 + x^(-1))^2*x^2) + (463*CF^2*nf*Pi^2)/
   (3456*(-1 + x^(-1))^2*x^2) + (936037*CA^3*Pi^4)/
   (9953280*(-1 + x^(-1))^2*x^2) - (589*CA^2*CF*Pi^4)/
   (3840*(-1 + x^(-1))^2*x^2) + (1447*CA*CF^2*Pi^4)/
   (17280*(-1 + x^(-1))^2*x^2) + (CF^3*Pi^4)/(160*(-1 + x^(-1))^2*x^2) - 
  (72221*CA^2*nf*Pi^4)/(1658880*(-1 + x^(-1))^2*x^2) + 
  (4481*CA*CF*nf*Pi^4)/(103680*(-1 + x^(-1))^2*x^2) - 
  (187*CF^2*nf*Pi^4)/(17280*(-1 + x^(-1))^2*x^2) + 
  (273247*CA^3*Pi^6)/(83607552*(-1 + x^(-1))^2*x^2) + 
  (41029*CA^2*CF*Pi^6)/(11612160*(-1 + x^(-1))^2*x^2) - 
  (21013*CA*CF^2*Pi^6)/(1451520*(-1 + x^(-1))^2*x^2) + 
  (3151*CF^3*Pi^6)/(362880*(-1 + x^(-1))^2*x^2) + (CA^3*Pi^4)/(1440*x) - 
  (7*CA*CF^2*Pi^4)/(1440*x) + (CF^3*Pi^4)/(240*x) + 
  (8206861*CA^3)/(1679616*(-1 + x^(-1))^2*x) - 
  (397699*CA^2*nf)/(839808*(-1 + x^(-1))^2*x) - 
  (45967*CA*CF*nf)/(62208*(-1 + x^(-1))^2*x) - 
  (471521*CA^3*Pi^2)/(279936*(-1 + x^(-1))^2*x) + 
  (70253*CA^2*CF*Pi^2)/(62208*(-1 + x^(-1))^2*x) + 
  (923*CA*CF^2*Pi^2)/(1728*(-1 + x^(-1))^2*x) + 
  (7*CF^3*Pi^2)/(64*(-1 + x^(-1))^2*x) + (259741*CA^2*nf*Pi^2)/
   (559872*(-1 + x^(-1))^2*x) - (12647*CA*CF*nf*Pi^2)/
   (62208*(-1 + x^(-1))^2*x) - (551*CF^2*nf*Pi^2)/(1728*(-1 + x^(-1))^2*x) - 
  (898669*CA^3*Pi^4)/(4976640*(-1 + x^(-1))^2*x) + 
  (7031*CA^2*CF*Pi^4)/(23040*(-1 + x^(-1))^2*x) - 
  (1501*CA*CF^2*Pi^4)/(8640*(-1 + x^(-1))^2*x) - 
  (13*CF^3*Pi^4)/(1152*(-1 + x^(-1))^2*x) + (71717*CA^2*nf*Pi^4)/
   (829440*(-1 + x^(-1))^2*x) - (4481*CA*CF*nf*Pi^4)/
   (51840*(-1 + x^(-1))^2*x) + (187*CF^2*nf*Pi^4)/(8640*(-1 + x^(-1))^2*x) - 
  (273247*CA^3*Pi^6)/(41803776*(-1 + x^(-1))^2*x) - 
  (41029*CA^2*CF*Pi^6)/(5806080*(-1 + x^(-1))^2*x) + 
  (21013*CA*CF^2*Pi^6)/(725760*(-1 + x^(-1))^2*x) - 
  (3151*CF^3*Pi^6)/(181440*(-1 + x^(-1))^2*x) - 
  (C4AF*Pi^2)/(48*dA*TF*(-1 + x^(-1))*x) + 
  (C4FF*nf*Pi^2)/(24*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^4)/(45*dA*TF*(-1 + x^(-1))*x) - (23*C4FF*nf*Pi^4)/
   (1440*dA*TF*(-1 + x^(-1))*x) - (151*C4AF*Pi^6)/
   (15120*dA*TF*(-1 + x^(-1))*x) + ((3053*I)/1152)*CA^3*Pi*x - 
  ((1163*I)/128)*CA^2*CF*Pi*x + ((237*I)/32)*CA*CF^2*Pi*x - 
  ((37*I)/32)*CF^3*Pi*x - ((155*I)/432)*CA^2*nf*Pi*x + 
  ((29*I)/16)*CA*CF*nf*Pi*x - ((39*I)/32)*CF^2*nf*Pi*x - 
  (I/27)*CA*nf^2*Pi*x - (41*CA^3*Pi^2*x)/3456 + (167*CA^2*CF*Pi^2*x)/864 + 
  (203*CA*CF^2*Pi^2*x)/1728 - (53*CF^3*Pi^2*x)/192 - 
  (47*CA^2*nf*Pi^2*x)/1152 + (175*CA*CF*nf*Pi^2*x)/3456 - 
  (11*CF^2*nf*Pi^2*x)/432 - (CA*nf^2*Pi^2*x)/216 - 
  ((913*I)/6912)*CA^3*Pi^3*x - ((227*I)/1728)*CA^2*CF*Pi^3*x + 
  ((725*I)/1728)*CA*CF^2*Pi^3*x - ((29*I)/48)*CF^3*Pi^3*x + 
  ((691*I)/6912)*CA^2*nf*Pi^3*x - ((319*I)/1728)*CA*CF*nf*Pi^3*x + 
  ((167*I)/864)*CF^2*nf*Pi^3*x - (I/288)*CA*nf^2*Pi^3*x + 
  (3193*CA^3*Pi^4*x)/34560 - (11357*CA^2*CF*Pi^4*x)/34560 + 
  (13517*CA*CF^2*Pi^4*x)/34560 - (275*CF^3*Pi^4*x)/1152 - 
  (77*CA^2*nf*Pi^4*x)/17280 + (37*CA*CF*nf*Pi^4*x)/17280 + 
  (4*CF^2*nf*Pi^4*x)/135 + ((269*I)/69120)*CA^3*Pi^5*x + 
  ((151*I)/5760)*CA^2*CF*Pi^5*x - ((251*I)/2880)*CA*CF^2*Pi^5*x + 
  ((83*I)/1440)*CF^3*Pi^5*x + ((29*I)/34560)*CA^2*nf*Pi^5*x - 
  (I*C4AF*Pi*x)/(dA*TF) + ((2*I)*C4FF*nf*Pi*x)/(dA*TF) - 
  (9*C4AF*Pi^2*x)/(16*dA*TF) + (9*C4FF*nf*Pi^2*x)/(8*dA*TF) - 
  (((7*I)/12)*C4AF*Pi^3*x)/(dA*TF) - ((I/12)*C4FF*nf*Pi^3*x)/(dA*TF) + 
  (15*C4AF*Pi^4*x)/(64*dA*TF) - (C4FF*nf*Pi^4*x)/(8*dA*TF) - 
  (((113*I)/2880)*C4AF*Pi^5*x)/(dA*TF) - (((29*I)/720)*C4FF*nf*Pi^5*x)/
   (dA*TF) - (65*CA^3*Pi^2*x)/(6912*(-1 + x^(-1))^2) - 
  (2173*CA^2*CF*Pi^2*x)/(6912*(-1 + x^(-1))^2) + 
  (1433*CA*CF^2*Pi^2*x)/(3456*(-1 + x^(-1))^2) - 
  (5*CF^3*Pi^2*x)/(64*(-1 + x^(-1))^2) - (CA^2*nf*Pi^2*x)/
   (108*(-1 + x^(-1))^2) + (79*CA*CF*nf*Pi^2*x)/(1728*(-1 + x^(-1))^2) - 
  (11*CF^2*nf*Pi^2*x)/(216*(-1 + x^(-1))^2) + 
  (25*CA^3*Pi^4*x)/(4608*(-1 + x^(-1))^2) - (37*CA^2*CF*Pi^4*x)/
   (23040*(-1 + x^(-1))^2) + (CA*CF^2*Pi^4*x)/(120*(-1 + x^(-1))^2) - 
  (13*CF^3*Pi^4*x)/(1152*(-1 + x^(-1))^2) - (7*CA^2*nf*Pi^4*x)/
   (11520*(-1 + x^(-1))^2) + (C4AF*Pi^2*x)/(24*dA*TF*(-1 + x^(-1))) - 
  (C4FF*nf*Pi^2*x)/(12*dA*TF*(-1 + x^(-1))) + 
  (7*C4AF*Pi^4*x)/(192*dA*TF*(-1 + x^(-1))) - 
  (7*C4FF*nf*Pi^4*x)/(240*dA*TF*(-1 + x^(-1))) - ((23*I)/432)*CA^3*Pi^3*x^2 - 
  ((215*I)/3456)*CA^2*CF*Pi^3*x^2 + ((179*I)/3456)*CA*CF^2*Pi^3*x^2 + 
  ((7*I)/96)*CF^3*Pi^3*x^2 - ((5*I)/864)*CA^2*nf*Pi^3*x^2 + 
  ((7*I)/432)*CA*CF*nf*Pi^3*x^2 - ((23*I)/864)*CF^2*nf*Pi^3*x^2 + 
  (I/288)*CA*nf^2*Pi^3*x^2 - (193*CA^3*Pi^4*x^2)/13824 + 
  (53*CA^2*CF*Pi^4*x^2)/2160 - (5167*CA*CF^2*Pi^4*x^2)/69120 + 
  (149*CF^3*Pi^4*x^2)/2304 + (79*CA^2*nf*Pi^4*x^2)/34560 + 
  (CA*CF*nf*Pi^4*x^2)/135 - (CF^2*nf*Pi^4*x^2)/135 + 
  ((41*I)/13824)*CA^3*Pi^5*x^2 - ((19*I)/2304)*CA^2*CF*Pi^5*x^2 + 
  ((251*I)/11520)*CA*CF^2*Pi^5*x^2 - ((83*I)/5760)*CF^3*Pi^5*x^2 - 
  ((29*I)/34560)*CA^2*nf*Pi^5*x^2 + ((I/12)*C4AF*Pi^3*x^2)/(dA*TF) + 
  ((I/12)*C4FF*nf*Pi^3*x^2)/(dA*TF) + (29*C4AF*Pi^4*x^2)/(240*dA*TF) - 
  (((29*I)/576)*C4AF*Pi^5*x^2)/(dA*TF) + (((29*I)/720)*C4FF*nf*Pi^5*x^2)/
   (dA*TF) - CA^3/(384*\[Epsilon]^6) + (11*CA^3)/(768*\[Epsilon]^5) - 
  (CA^2*nf)/(384*\[Epsilon]^5) + ((I/128)*CA^3*Pi)/\[Epsilon]^5 + 
  (119*CA^3)/(20736*\[Epsilon]^4) + (43*CA^2*nf)/(10368*\[Epsilon]^4) - 
  (CA*nf^2)/(1296*\[Epsilon]^4) - (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 + 
  ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + (11*CA^3*Pi^2)/(1536*\[Epsilon]^4) + 
  (CA^2*CF*Pi^2)/(384*\[Epsilon]^4) - (1517*CA^3)/(31104*\[Epsilon]^3) + 
  (895*CA^2*nf)/(31104*\[Epsilon]^3) + (CA*CF*nf)/(576*\[Epsilon]^3) - 
  (5*CA*nf^2)/(1944*\[Epsilon]^3) - (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - 
  (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 + ((I/432)*CA*nf^2*Pi)/
   \[Epsilon]^3 - (2717*CA^3*Pi^2)/(82944*\[Epsilon]^3) - 
  (55*CA^2*CF*Pi^2)/(2304*\[Epsilon]^3) + (247*CA^2*nf*Pi^2)/
   (41472*\[Epsilon]^3) + (5*CA*CF*nf*Pi^2)/(1152*\[Epsilon]^3) - 
  ((I/1536)*CA^3*Pi^3)/\[Epsilon]^3 - ((I/192)*CA^2*CF*Pi^3)/\[Epsilon]^3 - 
  (7271*CA^3)/(31104*\[Epsilon]^2) + (2603*CA^2*nf)/(31104*\[Epsilon]^2) + 
  (55*CA*CF*nf)/(3456*\[Epsilon]^2) - (CA*nf^2)/(216*\[Epsilon]^2) + 
  (((1949*I)/10368)*CA^3*Pi)/\[Epsilon]^2 - (((9*I)/64)*CA^2*CF*Pi)/
   \[Epsilon]^2 + (((3*I)/32)*CA*CF^2*Pi)/\[Epsilon]^2 - 
  (((841*I)/10368)*CA^2*nf*Pi)/\[Epsilon]^2 - ((I/192)*CA*CF*nf*Pi)/
   \[Epsilon]^2 + (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - 
  (9289*CA^3*Pi^2)/(248832*\[Epsilon]^2) + (113*CA^2*CF*Pi^2)/
   (6912*\[Epsilon]^2) + (CA*CF^2*Pi^2)/(192*\[Epsilon]^2) - 
  (85*CA^2*nf*Pi^2)/(124416*\[Epsilon]^2) - 
  (7*CA*CF*nf*Pi^2)/(384*\[Epsilon]^2) + (5*CA*nf^2*Pi^2)/
   (5184*\[Epsilon]^2) + (CF*nf^2*Pi^2)/(432*\[Epsilon]^2) - 
  (((355*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((29*I)/384)*CA^2*CF*Pi^3)/
   \[Epsilon]^2 - ((I/32)*CA*CF^2*Pi^3)/\[Epsilon]^2 - 
  (((7*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - ((I/192)*CA*CF*nf*Pi^3)/
   \[Epsilon]^2 + (169*CA^3*Pi^4)/(1658880*\[Epsilon]^2) - 
  (17*CA^2*CF*Pi^4)/(7680*\[Epsilon]^2) + (7*CA*CF^2*Pi^4)/
   (5760*\[Epsilon]^2) - ((I/24)*CA^3*Pi*x)/\[Epsilon]^2 + 
  (((9*I)/64)*CA^2*CF*Pi*x)/\[Epsilon]^2 - (((3*I)/32)*CA*CF^2*Pi*x)/
   \[Epsilon]^2 - ((I/192)*CA^2*nf*Pi*x)/\[Epsilon]^2 + 
  ((I/64)*CA^3*Pi^3*x)/\[Epsilon]^2 - ((I/24)*CA^2*CF*Pi^3*x)/\[Epsilon]^2 + 
  ((I/24)*CA*CF^2*Pi^3*x)/\[Epsilon]^2 + ((I/96)*CA^2*CF*Pi^3*x^2)/
   \[Epsilon]^2 - ((I/96)*CA*CF^2*Pi^3*x^2)/\[Epsilon]^2 - 
  (446705*CA^3)/(559872*\[Epsilon]) + (24169*CA^2*nf)/(139968*\[Epsilon]) + 
  (1819*CA*CF*nf)/(20736*\[Epsilon]) - (11*CA*nf^2)/(2187*\[Epsilon]) + 
  (((6875*I)/10368)*CA^3*Pi)/\[Epsilon] + (((3*I)/16)*CA^2*CF*Pi)/
   \[Epsilon] - ((I/8)*CA*CF^2*Pi)/\[Epsilon] - 
  (((2225*I)/10368)*CA^2*nf*Pi)/\[Epsilon] - (((271*I)/1152)*CA*CF*nf*Pi)/
   \[Epsilon] + ((I/8)*CF^2*nf*Pi)/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi)/\[Epsilon] + (18743*CA^3*Pi^2)/(373248*\[Epsilon]) + 
  (35*CA^2*CF*Pi^2)/(432*\[Epsilon]) + (47*CA*CF^2*Pi^2)/(576*\[Epsilon]) - 
  (8489*CA^2*nf*Pi^2)/(373248*\[Epsilon]) - (2059*CA*CF*nf*Pi^2)/
   (20736*\[Epsilon]) + (CF^2*nf*Pi^2)/(576*\[Epsilon]) + 
  (25*CA*nf^2*Pi^2)/(7776*\[Epsilon]) + (5*CF*nf^2*Pi^2)/(648*\[Epsilon]) + 
  (((5065*I)/82944)*CA^3*Pi^3)/\[Epsilon] - (((179*I)/1152)*CA^2*CF*Pi^3)/
   \[Epsilon] + (((9*I)/64)*CA*CF^2*Pi^3)/\[Epsilon] - 
  (((635*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] + (((31*I)/576)*CA*CF*nf*Pi^3)/
   \[Epsilon] - ((I/24)*CF^2*nf*Pi^3)/\[Epsilon] - 
  ((I/1728)*CA*nf^2*Pi^3)/\[Epsilon] - (6187*CA^3*Pi^4)/(663552*\[Epsilon]) + 
  (5347*CA^2*CF*Pi^4)/(138240*\[Epsilon]) - (187*CA*CF^2*Pi^4)/
   (4320*\[Epsilon]) - (731*CA^2*nf*Pi^4)/(1658880*\[Epsilon]) - 
  (CA*CF*nf*Pi^4)/(23040*\[Epsilon]) + (7*CF^2*nf*Pi^4)/(4320*\[Epsilon]) + 
  (((379*I)/110592)*CA^3*Pi^5)/\[Epsilon] - ((I/720)*CA^2*CF*Pi^5)/
   \[Epsilon] - (((11*I)/5760)*CA*CF^2*Pi^5)/\[Epsilon] + 
  (((11*I)/288)*CA^3*Pi*x)/\[Epsilon] - (((3*I)/16)*CA^2*CF*Pi*x)/
   \[Epsilon] + ((I/8)*CA*CF^2*Pi*x)/\[Epsilon] - 
  (((7*I)/192)*CA^2*nf*Pi*x)/\[Epsilon] + (((3*I)/16)*CA*CF*nf*Pi*x)/
   \[Epsilon] - ((I/8)*CF^2*nf*Pi*x)/\[Epsilon] - 
  ((I/144)*CA*nf^2*Pi*x)/\[Epsilon] - (73*CA^3*Pi^2*x)/(1152*\[Epsilon]) + 
  (27*CA^2*CF*Pi^2*x)/(128*\[Epsilon]) - (9*CA*CF^2*Pi^2*x)/(64*\[Epsilon]) - 
  (CA^2*nf*Pi^2*x)/(144*\[Epsilon]) - (((47*I)/576)*CA^3*Pi^3*x)/\[Epsilon] + 
  (((143*I)/576)*CA^2*CF*Pi^3*x)/\[Epsilon] - (((35*I)/144)*CA*CF^2*Pi^3*x)/
   \[Epsilon] + (((11*I)/576)*CA^2*nf*Pi^3*x)/\[Epsilon] - 
  ((I/18)*CA*CF*nf*Pi^3*x)/\[Epsilon] + ((I/18)*CF^2*nf*Pi^3*x)/\[Epsilon] + 
  (103*CA^3*Pi^4*x)/(7680*\[Epsilon]) - (473*CA^2*CF*Pi^4*x)/
   (11520*\[Epsilon]) + (41*CA*CF^2*Pi^4*x)/(720*\[Epsilon]) + 
  ((I/288)*CA^3*Pi^3*x^2)/\[Epsilon] - (((47*I)/576)*CA^2*CF*Pi^3*x^2)/
   \[Epsilon] + (((11*I)/144)*CA*CF^2*Pi^3*x^2)/\[Epsilon] + 
  ((I/576)*CA^2*nf*Pi^3*x^2)/\[Epsilon] + ((I/72)*CA*CF*nf*Pi^3*x^2)/
   \[Epsilon] - ((I/72)*CF^2*nf*Pi^3*x^2)/\[Epsilon] + 
  (41*CA^2*CF*Pi^4*x^2)/(2880*\[Epsilon]) - (41*CA*CF^2*Pi^4*x^2)/
   (2880*\[Epsilon]) + (47881*CA^3*G[0, x])/186624 - 
  (1163*CA^2*CF*G[0, x])/128 + (237*CA*CF^2*G[0, x])/32 - 
  (37*CF^3*G[0, x])/32 + (7429*CA^2*nf*G[0, x])/46656 + 
  (14347*CA*CF*nf*G[0, x])/6912 - (39*CF^2*nf*G[0, x])/32 - 
  (76*CF*nf^2*G[0, x])/729 - ((91*I)/192)*CA^3*Pi*G[0, x] + 
  ((7213*I)/5184)*CA^2*CF*Pi*G[0, x] - ((725*I)/192)*CA*CF^2*Pi*G[0, x] + 
  ((61*I)/32)*CF^3*Pi*G[0, x] + ((7*I)/192)*CA^2*nf*Pi*G[0, x] + 
  ((83*I)/1296)*CA*CF*nf*Pi*G[0, x] + (I/24)*CF^2*nf*Pi*G[0, x] + 
  (44447*CA^3*Pi^2*G[0, x])/124416 - (941*CA^2*CF*Pi^2*G[0, x])/1152 + 
  (767*CA*CF^2*Pi^2*G[0, x])/1152 - (43*CF^3*Pi^2*G[0, x])/64 - 
  (10949*CA^2*nf*Pi^2*G[0, x])/124416 + (463*CA*CF*nf*Pi^2*G[0, x])/6912 + 
  (101*CF^2*nf*Pi^2*G[0, x])/576 + (5*CF*nf^2*Pi^2*G[0, x])/1296 - 
  (I/96)*CA^3*Pi^3*G[0, x] + ((37*I)/1152)*CA^2*CF*Pi^3*G[0, x] + 
  ((29*I)/192)*CA*CF^2*Pi^3*G[0, x] - ((11*I)/96)*CF^3*Pi^3*G[0, x] - 
  ((5*I)/576)*CA*CF*nf*Pi^3*G[0, x] + (86689*CA^3*Pi^4*G[0, x])/1105920 - 
  (9551*CA^2*CF*Pi^4*G[0, x])/34560 + (8897*CA*CF^2*Pi^4*G[0, x])/34560 - 
  (CF^3*Pi^4*G[0, x])/64 - (4211*CA^2*nf*Pi^4*G[0, x])/552960 + 
  (1139*CA*CF*nf*Pi^4*G[0, x])/34560 - (637*CF^2*nf*Pi^4*G[0, x])/17280 + 
  (I/180)*CA^3*Pi^5*G[0, x] - ((823*I)/46080)*CA^2*CF*Pi^5*G[0, x] + 
  ((17*I)/640)*CA*CF^2*Pi^5*G[0, x] - ((7*I)/480)*CF^3*Pi^5*G[0, x] - 
  (C4AF*G[0, x])/(dA*TF) + (2*C4FF*nf*G[0, x])/(dA*TF) + 
  (((3*I)/8)*C4AF*Pi*G[0, x])/(dA*TF) - (((3*I)/4)*C4FF*nf*Pi*G[0, x])/
   (dA*TF) - (7*C4AF*Pi^2*G[0, x])/(24*dA*TF) + 
  (C4FF*nf*Pi^2*G[0, x])/(12*dA*TF) + (17*C4AF*Pi^4*G[0, x])/(480*dA*TF) - 
  (47881*CA^3*G[0, x])/(186624*(-1 + x^(-1))^2) + 
  (179339*CA^2*CF*G[0, x])/(46656*(-1 + x^(-1))^2) - 
  (237*CA*CF^2*G[0, x])/(32*(-1 + x^(-1))^2) + 
  (37*CF^3*G[0, x])/(32*(-1 + x^(-1))^2) - (7429*CA^2*nf*G[0, x])/
   (46656*(-1 + x^(-1))^2) - (84937*CA*CF*nf*G[0, x])/
   (186624*(-1 + x^(-1))^2) + (5923*CF^2*nf*G[0, x])/(3456*(-1 + x^(-1))^2) + 
  (97825*CA^3*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^2) - 
  (109687*CA^2*CF*Pi^2*G[0, x])/(62208*(-1 + x^(-1))^2) - 
  (389*CA*CF^2*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2) + 
  (155*CF^3*Pi^2*G[0, x])/(192*(-1 + x^(-1))^2) - 
  (31279*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^2) + 
  (19937*CA*CF*nf*Pi^2*G[0, x])/(31104*(-1 + x^(-1))^2) - 
  (931*CF^2*nf*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2) - 
  (28723*CA^3*Pi^4*G[0, x])/(368640*(-1 + x^(-1))^2) + 
  (110273*CA^2*CF*Pi^4*G[0, x])/(552960*(-1 + x^(-1))^2) - 
  (317*CA*CF^2*Pi^4*G[0, x])/(6912*(-1 + x^(-1))^2) - 
  (17*CF^3*Pi^4*G[0, x])/(240*(-1 + x^(-1))^2) + 
  (2057*CA^2*nf*Pi^4*G[0, x])/(184320*(-1 + x^(-1))^2) - 
  (8971*CA*CF*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2) + 
  (35*CF^2*nf*Pi^4*G[0, x])/(1728*(-1 + x^(-1))^2) + 
  (2087*CA^3*Pi^2*G[0, x])/(1728*(-1 + x^(-1))) - 
  (3779*CA^2*CF*Pi^2*G[0, x])/(1152*(-1 + x^(-1))) + 
  (449*CA*CF^2*Pi^2*G[0, x])/(216*(-1 + x^(-1))) - 
  (59*CF^3*Pi^2*G[0, x])/(96*(-1 + x^(-1))) - (41*CA^2*nf*Pi^2*G[0, x])/
   (128*(-1 + x^(-1))) + (625*CA*CF*nf*Pi^2*G[0, x])/(864*(-1 + x^(-1))) - 
  (107*CF^2*nf*Pi^2*G[0, x])/(864*(-1 + x^(-1))) + 
  (493*CA^3*Pi^4*G[0, x])/(27648*(-1 + x^(-1))) - 
  (677*CA^2*CF*Pi^4*G[0, x])/(4608*(-1 + x^(-1))) + 
  (1021*CA*CF^2*Pi^4*G[0, x])/(3456*(-1 + x^(-1))) - 
  (CF^3*Pi^4*G[0, x])/(12*(-1 + x^(-1))) + (49*CA^2*nf*Pi^4*G[0, x])/
   (13824*(-1 + x^(-1))) + (7*CA*CF*nf*Pi^4*G[0, x])/(2304*(-1 + x^(-1))) - 
  (35*CF^2*nf*Pi^4*G[0, x])/(1728*(-1 + x^(-1))) - 
  (C4AF*G[0, x])/(dA*TF*(-1 + x^(-1))) + (2*C4FF*nf*G[0, x])/
   (dA*TF*(-1 + x^(-1))) - (5*C4AF*Pi^2*G[0, x])/(12*dA*TF*(-1 + x^(-1))) + 
  (C4FF*nf*Pi^2*G[0, x])/(12*dA*TF*(-1 + x^(-1))) + 
  (17*C4AF*Pi^4*G[0, x])/(480*dA*TF*(-1 + x^(-1))) + 
  (7*CA^3*Pi^2*G[0, x])/(288*(-1 + x^(-1))^2*x^3) - 
  (3*CA^2*CF*Pi^2*G[0, x])/(64*(-1 + x^(-1))^2*x^3) - 
  (13*CA*CF^2*Pi^2*G[0, x])/(1152*(-1 + x^(-1))^2*x^3) + 
  (7*CF^3*Pi^2*G[0, x])/(192*(-1 + x^(-1))^2*x^3) - 
  (7*CA^2*nf*Pi^2*G[0, x])/(1152*(-1 + x^(-1))^2*x^3) + 
  (CA*CF*nf*Pi^2*G[0, x])/(96*(-1 + x^(-1))^2*x^3) - 
  (CF^2*nf*Pi^2*G[0, x])/(144*(-1 + x^(-1))^2*x^3) - 
  (47881*CA^3*G[0, x])/(186624*(-1 + x^(-1))^2*x^2) + 
  (179339*CA^2*CF*G[0, x])/(46656*(-1 + x^(-1))^2*x^2) - 
  (237*CA*CF^2*G[0, x])/(32*(-1 + x^(-1))^2*x^2) + 
  (37*CF^3*G[0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (7429*CA^2*nf*G[0, x])/(46656*(-1 + x^(-1))^2*x^2) - 
  (84937*CA*CF*nf*G[0, x])/(186624*(-1 + x^(-1))^2*x^2) + 
  (5923*CF^2*nf*G[0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (95773*CA^3*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^2*x^2) - 
  (118381*CA^2*CF*Pi^2*G[0, x])/(62208*(-1 + x^(-1))^2*x^2) + 
  (1579*CA*CF^2*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (77*CF^3*Pi^2*G[0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (29551*CA^2*nf*Pi^2*G[0, x])/(124416*(-1 + x^(-1))^2*x^2) + 
  (19181*CA*CF*nf*Pi^2*G[0, x])/(31104*(-1 + x^(-1))^2*x^2) - 
  (883*CF^2*nf*Pi^2*G[0, x])/(3456*(-1 + x^(-1))^2*x^2) - 
  (28723*CA^3*Pi^4*G[0, x])/(368640*(-1 + x^(-1))^2*x^2) + 
  (110273*CA^2*CF*Pi^4*G[0, x])/(552960*(-1 + x^(-1))^2*x^2) - 
  (317*CA*CF^2*Pi^4*G[0, x])/(6912*(-1 + x^(-1))^2*x^2) - 
  (17*CF^3*Pi^4*G[0, x])/(240*(-1 + x^(-1))^2*x^2) + 
  (2057*CA^2*nf*Pi^4*G[0, x])/(184320*(-1 + x^(-1))^2*x^2) - 
  (8971*CA*CF*nf*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2*x^2) + 
  (35*CF^2*nf*Pi^4*G[0, x])/(1728*(-1 + x^(-1))^2*x^2) - 
  (7*CA^3*Pi^2*G[0, x])/(144*(-1 + x^(-1))*x^2) + 
  (3*CA^2*CF*Pi^2*G[0, x])/(32*(-1 + x^(-1))*x^2) + 
  (13*CA*CF^2*Pi^2*G[0, x])/(576*(-1 + x^(-1))*x^2) - 
  (7*CF^3*Pi^2*G[0, x])/(96*(-1 + x^(-1))*x^2) + 
  (7*CA^2*nf*Pi^2*G[0, x])/(576*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*Pi^2*G[0, x])/(48*(-1 + x^(-1))*x^2) + 
  (CF^2*nf*Pi^2*G[0, x])/(72*(-1 + x^(-1))*x^2) - 
  (C4AF*Pi^2*G[0, x])/(16*dA*TF*(-1 + x^(-1))*x^2) + 
  (C4FF*nf*Pi^2*G[0, x])/(8*dA*TF*(-1 + x^(-1))*x^2) + 
  (7*CA^3*Pi^2*G[0, x])/(288*x) - (3*CA^2*CF*Pi^2*G[0, x])/(64*x) - 
  (13*CA*CF^2*Pi^2*G[0, x])/(1152*x) + (7*CF^3*Pi^2*G[0, x])/(192*x) - 
  (7*CA^2*nf*Pi^2*G[0, x])/(1152*x) + (CA*CF*nf*Pi^2*G[0, x])/(96*x) - 
  (CF^2*nf*Pi^2*G[0, x])/(144*x) + (C4AF*Pi^2*G[0, x])/(16*dA*TF*x) - 
  (C4FF*nf*Pi^2*G[0, x])/(8*dA*TF*x) + (47881*CA^3*G[0, x])/
   (93312*(-1 + x^(-1))^2*x) - (179339*CA^2*CF*G[0, x])/
   (23328*(-1 + x^(-1))^2*x) + (237*CA*CF^2*G[0, x])/(16*(-1 + x^(-1))^2*x) - 
  (37*CF^3*G[0, x])/(16*(-1 + x^(-1))^2*x) + (7429*CA^2*nf*G[0, x])/
   (23328*(-1 + x^(-1))^2*x) + (84937*CA*CF*nf*G[0, x])/
   (93312*(-1 + x^(-1))^2*x) - (5923*CF^2*nf*G[0, x])/
   (1728*(-1 + x^(-1))^2*x) - (98905*CA^3*Pi^2*G[0, x])/
   (62208*(-1 + x^(-1))^2*x) + (117949*CA^2*CF*Pi^2*G[0, x])/
   (31104*(-1 + x^(-1))^2*x) - (1871*CA*CF^2*Pi^2*G[0, x])/
   (3456*(-1 + x^(-1))^2*x) - (71*CF^3*Pi^2*G[0, x])/(64*(-1 + x^(-1))^2*x) + 
  (30901*CA^2*nf*Pi^2*G[0, x])/(62208*(-1 + x^(-1))^2*x) - 
  (19775*CA*CF*nf*Pi^2*G[0, x])/(15552*(-1 + x^(-1))^2*x) + 
  (919*CF^2*nf*Pi^2*G[0, x])/(1728*(-1 + x^(-1))^2*x) + 
  (28723*CA^3*Pi^4*G[0, x])/(184320*(-1 + x^(-1))^2*x) - 
  (110273*CA^2*CF*Pi^4*G[0, x])/(276480*(-1 + x^(-1))^2*x) + 
  (317*CA*CF^2*Pi^4*G[0, x])/(3456*(-1 + x^(-1))^2*x) + 
  (17*CF^3*Pi^4*G[0, x])/(120*(-1 + x^(-1))^2*x) - 
  (2057*CA^2*nf*Pi^4*G[0, x])/(92160*(-1 + x^(-1))^2*x) + 
  (8971*CA*CF*nf*Pi^4*G[0, x])/(138240*(-1 + x^(-1))^2*x) - 
  (35*CF^2*nf*Pi^4*G[0, x])/(864*(-1 + x^(-1))^2*x) - 
  (3787*CA^3*Pi^2*G[0, x])/(3456*(-1 + x^(-1))*x) + 
  (799*CA^2*CF*Pi^2*G[0, x])/(288*(-1 + x^(-1))*x) - 
  (2353*CA*CF^2*Pi^2*G[0, x])/(1728*(-1 + x^(-1))*x) + 
  (31*CF^3*Pi^2*G[0, x])/(96*(-1 + x^(-1))*x) + 
  (125*CA^2*nf*Pi^2*G[0, x])/(384*(-1 + x^(-1))*x) - 
  (631*CA*CF*nf*Pi^2*G[0, x])/(864*(-1 + x^(-1))*x) + 
  (95*CF^2*nf*Pi^2*G[0, x])/(864*(-1 + x^(-1))*x) - 
  (13*CA^3*Pi^4*G[0, x])/(27648*(-1 + x^(-1))*x) + 
  (485*CA^2*CF*Pi^4*G[0, x])/(4608*(-1 + x^(-1))*x) - 
  (925*CA*CF^2*Pi^4*G[0, x])/(3456*(-1 + x^(-1))*x) + 
  (CF^3*Pi^4*G[0, x])/(12*(-1 + x^(-1))*x) - (49*CA^2*nf*Pi^4*G[0, x])/
   (13824*(-1 + x^(-1))*x) - (7*CA*CF*nf*Pi^4*G[0, x])/
   (2304*(-1 + x^(-1))*x) + (35*CF^2*nf*Pi^4*G[0, x])/
   (1728*(-1 + x^(-1))*x) + (C4AF*G[0, x])/(dA*TF*(-1 + x^(-1))*x) - 
  (2*C4FF*nf*G[0, x])/(dA*TF*(-1 + x^(-1))*x) + 
  (17*C4AF*Pi^2*G[0, x])/(48*dA*TF*(-1 + x^(-1))*x) - 
  (5*C4FF*nf*Pi^2*G[0, x])/(24*dA*TF*(-1 + x^(-1))*x) - 
  (17*C4AF*Pi^4*G[0, x])/(480*dA*TF*(-1 + x^(-1))*x) - 
  (3053*CA^3*x*G[0, x])/1152 + (1163*CA^2*CF*x*G[0, x])/128 - 
  (237*CA*CF^2*x*G[0, x])/32 + (37*CF^3*x*G[0, x])/32 + 
  (155*CA^2*nf*x*G[0, x])/432 - (29*CA*CF*nf*x*G[0, x])/16 + 
  (39*CF^2*nf*x*G[0, x])/32 + (CA*nf^2*x*G[0, x])/27 - 
  ((77*I)/1152)*CA^3*Pi*x*G[0, x] + ((65*I)/144)*CA^2*CF*Pi*x*G[0, x] + 
  ((1069*I)/1152)*CA*CF^2*Pi*x*G[0, x] - ((5*I)/4)*CF^3*Pi*x*G[0, x] - 
  (I/64)*CA^2*nf*Pi*x*G[0, x] - ((37*I)/288)*CA*CF*nf*Pi*x*G[0, x] + 
  ((35*I)/288)*CF^2*nf*Pi*x*G[0, x] - (I/72)*CA*nf^2*Pi*x*G[0, x] - 
  (115*CA^3*Pi^2*x*G[0, x])/384 + (2435*CA^2*CF*Pi^2*x*G[0, x])/2304 - 
  (1289*CA*CF^2*Pi^2*x*G[0, x])/1152 + (CF^3*Pi^2*x*G[0, x])/3 + 
  (7*CA^2*nf*Pi^2*x*G[0, x])/256 - (17*CA*CF*nf*Pi^2*x*G[0, x])/144 + 
  (23*CF^2*nf*Pi^2*x*G[0, x])/288 - ((125*I)/1152)*CA^3*Pi^3*x*G[0, x] + 
  ((413*I)/1152)*CA^2*CF*Pi^3*x*G[0, x] - ((469*I)/1152)*CA*CF^2*Pi^3*x*
   G[0, x] + ((17*I)/96)*CF^3*Pi^3*x*G[0, x] + 
  (I/144)*CA^2*nf*Pi^3*x*G[0, x] - ((5*I)/288)*CA*CF*nf*Pi^3*x*G[0, x] + 
  (I/72)*CF^2*nf*Pi^3*x*G[0, x] + (293*CA^3*Pi^4*x*G[0, x])/69120 + 
  (13*CA^2*CF*Pi^4*x*G[0, x])/5760 - (401*CA*CF^2*Pi^4*x*G[0, x])/5760 + 
  (19*CF^3*Pi^4*x*G[0, x])/180 - (11*CA^2*nf*Pi^4*x*G[0, x])/17280 + 
  (C4AF*x*G[0, x])/(dA*TF) - (2*C4FF*nf*x*G[0, x])/(dA*TF) - 
  ((I/2)*C4AF*Pi*x*G[0, x])/(dA*TF) + (I*C4FF*nf*Pi*x*G[0, x])/(dA*TF) + 
  (25*C4AF*Pi^2*x*G[0, x])/(48*dA*TF) - (7*C4FF*nf*Pi^2*x*G[0, x])/
   (24*dA*TF) + (((11*I)/24)*C4AF*Pi^3*x*G[0, x])/(dA*TF) - 
  ((I/24)*C4FF*nf*Pi^3*x*G[0, x])/(dA*TF) - (71*C4AF*Pi^4*x*G[0, x])/
   (720*dA*TF) + (11*C4FF*nf*Pi^4*x*G[0, x])/(360*dA*TF) + 
  (11*CA^3*Pi^2*x*G[0, x])/(1152*(-1 + x^(-1))^2) - 
  (91*CA^2*CF*Pi^2*x*G[0, x])/(1152*(-1 + x^(-1))^2) + 
  (5*CA*CF^2*Pi^2*x*G[0, x])/(24*(-1 + x^(-1))^2) - 
  (13*CF^3*Pi^2*x*G[0, x])/(96*(-1 + x^(-1))^2) - 
  (CA^2*nf*Pi^2*x*G[0, x])/(576*(-1 + x^(-1))^2) + 
  (CA*CF*nf*Pi^2*x*G[0, x])/(288*(-1 + x^(-1))^2) - 
  (43*CA^3*Pi^2*x*G[0, x])/(1152*(-1 + x^(-1))) + 
  (301*CA^2*CF*Pi^2*x*G[0, x])/(1152*(-1 + x^(-1))) - 
  (23*CA*CF^2*Pi^2*x*G[0, x])/(48*(-1 + x^(-1))) + 
  (23*CF^3*Pi^2*x*G[0, x])/(96*(-1 + x^(-1))) - 
  (CA^2*nf*Pi^2*x*G[0, x])/(144*(-1 + x^(-1))) + 
  (CA*CF*nf*Pi^2*x*G[0, x])/(144*(-1 + x^(-1))) - 
  (CA^3*Pi^4*x*G[0, x])/(48*(-1 + x^(-1))) + (5*CA^2*CF*Pi^4*x*G[0, x])/
   (96*(-1 + x^(-1))) - (5*CA*CF^2*Pi^4*x*G[0, x])/(144*(-1 + x^(-1))) + 
  (C4AF*Pi^2*x*G[0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (7*CA^3*Pi^2*x^2*G[0, x])/256 - (77*CA^2*CF*Pi^2*x^2*G[0, x])/768 + 
  (7*CA*CF^2*Pi^2*x^2*G[0, x])/64 - (7*CF^3*Pi^2*x^2*G[0, x])/192 - 
  (CA^2*nf*Pi^2*x^2*G[0, x])/192 + (CA*CF*nf*Pi^2*x^2*G[0, x])/64 - 
  (CF^2*nf*Pi^2*x^2*G[0, x])/96 - ((25*I)/2304)*CA^3*Pi^3*x^2*G[0, x] + 
  ((53*I)/2304)*CA^2*CF*Pi^3*x^2*G[0, x] - ((23*I)/1152)*CA*CF^2*Pi^3*x^2*
   G[0, x] + (I/96)*CF^3*Pi^3*x^2*G[0, x] - (I/1152)*CA^2*nf*Pi^3*x^2*
   G[0, x] + (I/144)*CA*CF*nf*Pi^3*x^2*G[0, x] - 
  (I/288)*CF^2*nf*Pi^3*x^2*G[0, x] - (107*CA^3*Pi^4*x^2*G[0, x])/69120 - 
  (109*CA^2*CF*Pi^4*x^2*G[0, x])/5760 + (751*CA*CF^2*Pi^4*x^2*G[0, x])/
   11520 - (61*CF^3*Pi^4*x^2*G[0, x])/1152 + (11*CA^2*nf*Pi^4*x^2*G[0, x])/
   17280 + ((I/16)*C4AF*Pi^3*x^2*G[0, x])/(dA*TF) + 
  (11*C4AF*Pi^4*x^2*G[0, x])/(288*dA*TF) - (11*C4FF*nf*Pi^4*x^2*G[0, x])/
   (360*dA*TF) + (CA^3*Pi^4*x^2*G[0, x])/(288*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^4*x^2*G[0, x])/(96*(-1 + x^(-1))) + 
  (CA*CF^2*Pi^4*x^2*G[0, x])/(144*(-1 + x^(-1))) - 
  (CA^2*CF*G[0, x])/(64*\[Epsilon]^5) + (11*CA^2*CF*G[0, x])/
   (128*\[Epsilon]^4) - (CA*CF*nf*G[0, x])/(64*\[Epsilon]^4) + 
  ((I/32)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^4 + (119*CA^2*CF*G[0, x])/
   (3456*\[Epsilon]^3) + (43*CA*CF*nf*G[0, x])/(1728*\[Epsilon]^3) - 
  (CF*nf^2*G[0, x])/(216*\[Epsilon]^3) - (((11*I)/96)*CA^2*CF*Pi*G[0, x])/
   \[Epsilon]^3 + ((I/48)*CA*CF*nf*Pi*G[0, x])/\[Epsilon]^3 + 
  (3*CA^2*CF*Pi^2*G[0, x])/(256*\[Epsilon]^3) + 
  (CA*CF^2*Pi^2*G[0, x])/(96*\[Epsilon]^3) - (1463*CA^2*CF*G[0, x])/
   (5184*\[Epsilon]^2) + (841*CA*CF*nf*G[0, x])/(5184*\[Epsilon]^2) + 
  (CF^2*nf*G[0, x])/(96*\[Epsilon]^2) - (5*CF*nf^2*G[0, x])/
   (324*\[Epsilon]^2) - (((67*I)/288)*CA^2*CF*Pi*G[0, x])/\[Epsilon]^2 + 
  (((5*I)/144)*CA*CF*nf*Pi*G[0, x])/\[Epsilon]^2 - 
  (77*CA^2*CF*Pi^2*G[0, x])/(13824*\[Epsilon]^2) - 
  (11*CA*CF^2*Pi^2*G[0, x])/(192*\[Epsilon]^2) + 
  (7*CA*CF*nf*Pi^2*G[0, x])/(6912*\[Epsilon]^2) + 
  (CF^2*nf*Pi^2*G[0, x])/(96*\[Epsilon]^2) + ((I/384)*CA^2*CF*Pi^3*G[0, x])/
   \[Epsilon]^2 - ((I/96)*CA*CF^2*Pi^3*G[0, x])/\[Epsilon]^2 + 
  (CA^3*x*G[0, x])/(24*\[Epsilon]^2) - (9*CA^2*CF*x*G[0, x])/
   (64*\[Epsilon]^2) + (3*CA*CF^2*x*G[0, x])/(32*\[Epsilon]^2) + 
  (CA^2*nf*x*G[0, x])/(192*\[Epsilon]^2) - ((I/32)*CA^2*CF*Pi*x*G[0, x])/
   \[Epsilon]^2 + ((I/32)*CA*CF^2*Pi*x*G[0, x])/\[Epsilon]^2 - 
  (7523*CA^2*CF*G[0, x])/(5184*\[Epsilon]) + (2873*CA*CF*nf*G[0, x])/
   (5184*\[Epsilon]) + (55*CF^2*nf*G[0, x])/(576*\[Epsilon]) - 
  (CF*nf^2*G[0, x])/(24*\[Epsilon]) + ((I/64)*CA^3*Pi*G[0, x])/\[Epsilon] - 
  (((727*I)/1728)*CA^2*CF*Pi*G[0, x])/\[Epsilon] - 
  ((I/4)*CA*CF^2*Pi*G[0, x])/\[Epsilon] + (((3*I)/16)*CF^3*Pi*G[0, x])/
   \[Epsilon] + (((7*I)/108)*CA*CF*nf*Pi*G[0, x])/\[Epsilon] + 
  (983*CA^2*CF*Pi^2*G[0, x])/(41472*\[Epsilon]) - 
  (73*CA*CF^2*Pi^2*G[0, x])/(576*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, x])/(96*\[Epsilon]) - (229*CA*CF*nf*Pi^2*G[0, x])/
   (20736*\[Epsilon]) + (5*CF^2*nf*Pi^2*G[0, x])/(288*\[Epsilon]) + 
  (CF*nf^2*Pi^2*G[0, x])/(864*\[Epsilon]) - ((I/384)*CA^2*CF*Pi^3*G[0, x])/
   \[Epsilon] + (((3*I)/32)*CA*CF^2*Pi^3*G[0, x])/\[Epsilon] - 
  ((I/16)*CF^3*Pi^3*G[0, x])/\[Epsilon] - ((I/192)*CA*CF*nf*Pi^3*G[0, x])/
   \[Epsilon] - (2807*CA^2*CF*Pi^4*G[0, x])/(276480*\[Epsilon]) + 
  (7*CA*CF^2*Pi^4*G[0, x])/(1440*\[Epsilon]) + 
  (7*CF^3*Pi^4*G[0, x])/(2880*\[Epsilon]) - (11*CA^3*x*G[0, x])/
   (288*\[Epsilon]) + (3*CA^2*CF*x*G[0, x])/(16*\[Epsilon]) - 
  (CA*CF^2*x*G[0, x])/(8*\[Epsilon]) + (7*CA^2*nf*x*G[0, x])/
   (192*\[Epsilon]) - (3*CA*CF*nf*x*G[0, x])/(16*\[Epsilon]) + 
  (CF^2*nf*x*G[0, x])/(8*\[Epsilon]) + (CA*nf^2*x*G[0, x])/(144*\[Epsilon]) - 
  (((5*I)/96)*CA^3*Pi*x*G[0, x])/\[Epsilon] + 
  (((13*I)/48)*CA^2*CF*Pi*x*G[0, x])/\[Epsilon] - 
  ((I/96)*CA*CF^2*Pi*x*G[0, x])/\[Epsilon] - (((3*I)/16)*CF^3*Pi*x*G[0, x])/
   \[Epsilon] - ((I/96)*CA^2*nf*Pi*x*G[0, x])/\[Epsilon] - 
  (((5*I)/96)*CA*CF*nf*Pi*x*G[0, x])/\[Epsilon] + 
  ((I/24)*CF^2*nf*Pi*x*G[0, x])/\[Epsilon] + (CA^3*Pi^2*x*G[0, x])/
   (64*\[Epsilon]) - (17*CA^2*CF*Pi^2*x*G[0, x])/(192*\[Epsilon]) + 
  (7*CA*CF^2*Pi^2*x*G[0, x])/(96*\[Epsilon]) + 
  ((I/32)*CA^2*CF*Pi^3*x*G[0, x])/\[Epsilon] - 
  ((I/12)*CA*CF^2*Pi^3*x*G[0, x])/\[Epsilon] + ((I/12)*CF^3*Pi^3*x*G[0, x])/
   \[Epsilon] - (CA^3*Pi^2*x^2*G[0, x])/(384*\[Epsilon]) + 
  (CA^2*CF*Pi^2*x^2*G[0, x])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x^2*G[0, x])/(192*\[Epsilon]) + 
  ((I/48)*CA*CF^2*Pi^3*x^2*G[0, x])/\[Epsilon] - 
  ((I/48)*CF^3*Pi^3*x^2*G[0, x])/\[Epsilon] - (47881*CA^3*G[1, x])/186624 + 
  (1163*CA^2*CF*G[1, x])/128 - (237*CA*CF^2*G[1, x])/32 + 
  (37*CF^3*G[1, x])/32 - (7429*CA^2*nf*G[1, x])/46656 - 
  (14347*CA*CF*nf*G[1, x])/6912 + (39*CF^2*nf*G[1, x])/32 + 
  (38*CA*nf^2*G[1, x])/729 - ((7763*I)/3456)*CA^3*Pi*G[1, x] + 
  ((5*I)/32)*CA^2*CF*Pi*G[1, x] + (I/64)*CA*CF^2*Pi*G[1, x] - 
  (I/32)*CF^3*Pi*G[1, x] + ((2177*I)/3456)*CA^2*nf*Pi*G[1, x] + 
  ((241*I)/384)*CA*CF*nf*Pi*G[1, x] - ((5*I)/16)*CF^2*nf*Pi*G[1, x] - 
  (I/16)*CA*nf^2*Pi*G[1, x] - (171005*CA^3*Pi^2*G[1, x])/124416 + 
  (4235*CA^2*CF*Pi^2*G[1, x])/1728 - (7*CA*CF^2*Pi^2*G[1, x])/8 + 
  (23*CF^3*Pi^2*G[1, x])/192 + (57959*CA^2*nf*Pi^2*G[1, x])/124416 - 
  (1019*CA*CF*nf*Pi^2*G[1, x])/2304 + (7*CF^2*nf*Pi^2*G[1, x])/192 - 
  (35*CA*nf^2*Pi^2*G[1, x])/864 + (5*CF*nf^2*Pi^2*G[1, x])/216 - 
  ((4181*I)/27648)*CA^3*Pi^3*G[1, x] + ((1963*I)/6912)*CA^2*CF*Pi^3*G[1, x] - 
  ((19*I)/128)*CA*CF^2*Pi^3*G[1, x] - (I/24)*CF^3*Pi^3*G[1, x] - 
  ((905*I)/13824)*CA^2*nf*Pi^3*G[1, x] - ((19*I)/432)*CA*CF*nf*Pi^3*G[1, x] + 
  ((5*I)/96)*CF^2*nf*Pi^3*G[1, x] + (I/64)*CA*nf^2*Pi^3*G[1, x] - 
  (174449*CA^3*Pi^4*G[1, x])/1105920 + (1497*CA^2*CF*Pi^4*G[1, x])/5120 - 
  (701*CA*CF^2*Pi^4*G[1, x])/3840 + (11*CF^3*Pi^4*G[1, x])/160 + 
  (11827*CA^2*nf*Pi^4*G[1, x])/552960 - (551*CA*CF*nf*Pi^4*G[1, x])/23040 + 
  (13*CF^2*nf*Pi^4*G[1, x])/960 + ((20443*I)/552960)*CA^3*Pi^5*G[1, x] - 
  ((1421*I)/11520)*CA^2*CF*Pi^5*G[1, x] + ((49*I)/360)*CA*CF^2*Pi^5*G[1, x] - 
  ((13*I)/240)*CF^3*Pi^5*G[1, x] + (C4AF*G[1, x])/(dA*TF) - 
  (2*C4FF*nf*G[1, x])/(dA*TF) - (((5*I)/8)*C4AF*Pi*G[1, x])/(dA*TF) + 
  (((5*I)/4)*C4FF*nf*Pi*G[1, x])/(dA*TF) + (C4FF*nf*Pi^2*G[1, x])/(2*dA*TF) + 
  ((I/4)*C4AF*Pi^3*G[1, x])/(dA*TF) - ((I/8)*C4FF*nf*Pi^3*G[1, x])/(dA*TF) + 
  (281*C4AF*Pi^4*G[1, x])/(960*dA*TF) - (((11*I)/720)*C4AF*Pi^5*G[1, x])/
   (dA*TF) - (7*CA^3*Pi^2*G[1, x])/(96*x) + (9*CA^2*CF*Pi^2*G[1, x])/(64*x) + 
  (13*CA*CF^2*Pi^2*G[1, x])/(384*x) - (7*CF^3*Pi^2*G[1, x])/(64*x) + 
  (7*CA^2*nf*Pi^2*G[1, x])/(384*x) - (CA*CF*nf*Pi^2*G[1, x])/(32*x) + 
  (CF^2*nf*Pi^2*G[1, x])/(48*x) - (((5*I)/384)*CA^3*Pi^3*G[1, x])/x + 
  (((5*I)/128)*CA^2*CF*Pi^3*G[1, x])/x - (((5*I)/192)*CA*CF^2*Pi^3*G[1, x])/
   x + (3*C4AF*Pi^2*G[1, x])/(16*dA*TF*x) - (3*C4FF*nf*Pi^2*G[1, x])/
   (8*dA*TF*x) + (3053*CA^3*x*G[1, x])/1152 - (1163*CA^2*CF*x*G[1, x])/128 + 
  (237*CA*CF^2*x*G[1, x])/32 - (37*CF^3*x*G[1, x])/32 - 
  (155*CA^2*nf*x*G[1, x])/432 + (29*CA*CF*nf*x*G[1, x])/16 - 
  (39*CF^2*nf*x*G[1, x])/32 - (CA*nf^2*x*G[1, x])/27 + 
  ((41*I)/288)*CA^3*Pi*x*G[1, x] - ((5*I)/32)*CA^2*CF*Pi*x*G[1, x] - 
  (I/64)*CA*CF^2*Pi*x*G[1, x] + (I/32)*CF^3*Pi*x*G[1, x] + 
  ((71*I)/576)*CA^2*nf*Pi*x*G[1, x] - ((31*I)/64)*CA*CF*nf*Pi*x*G[1, x] + 
  ((5*I)/16)*CF^2*nf*Pi*x*G[1, x] + (I/48)*CA*nf^2*Pi*x*G[1, x] + 
  (97*CA^3*Pi^2*x*G[1, x])/288 - (2447*CA^2*CF*Pi^2*x*G[1, x])/2304 + 
  (73*CA*CF^2*Pi^2*x*G[1, x])/96 - (3*CF^3*Pi^2*x*G[1, x])/64 - 
  (29*CA^2*nf*Pi^2*x*G[1, x])/2304 + (7*CA*CF*nf*Pi^2*x*G[1, x])/72 - 
  (CF^2*nf*Pi^2*x*G[1, x])/16 + ((43*I)/384)*CA^3*Pi^3*x*G[1, x] - 
  ((323*I)/1152)*CA^2*CF*Pi^3*x*G[1, x] + ((31*I)/144)*CA*CF^2*Pi^3*x*
   G[1, x] + ((5*I)/96)*CF^3*Pi^3*x*G[1, x] - ((5*I)/192)*CA^2*nf*Pi^3*x*
   G[1, x] + ((5*I)/72)*CA*CF*nf*Pi^3*x*G[1, x] - 
  ((5*I)/72)*CF^2*nf*Pi^3*x*G[1, x] + (2341*CA^3*Pi^4*x*G[1, x])/69120 - 
  (1151*CA^2*CF*Pi^4*x*G[1, x])/11520 + (29*CA*CF^2*Pi^4*x*G[1, x])/240 - 
  (CF^3*Pi^4*x*G[1, x])/9 + (11*CA^2*nf*Pi^4*x*G[1, x])/17280 - 
  (C4AF*x*G[1, x])/(dA*TF) + (2*C4FF*nf*x*G[1, x])/(dA*TF) + 
  (((5*I)/8)*C4AF*Pi*x*G[1, x])/(dA*TF) - (((5*I)/4)*C4FF*nf*Pi*x*G[1, x])/
   (dA*TF) - (3*C4AF*Pi^2*x*G[1, x])/(16*dA*TF) - 
  (C4FF*nf*Pi^2*x*G[1, x])/(8*dA*TF) - (((3*I)/16)*C4AF*Pi^3*x*G[1, x])/
   (dA*TF) + ((I/8)*C4FF*nf*Pi^3*x*G[1, x])/(dA*TF) - 
  (17*C4AF*Pi^4*x*G[1, x])/(90*dA*TF) - (11*C4FF*nf*Pi^4*x*G[1, x])/
   (360*dA*TF) - (7*CA^3*Pi^2*x^2*G[1, x])/256 + 
  (77*CA^2*CF*Pi^2*x^2*G[1, x])/768 - (7*CA*CF^2*Pi^2*x^2*G[1, x])/64 + 
  (7*CF^3*Pi^2*x^2*G[1, x])/192 + (CA^2*nf*Pi^2*x^2*G[1, x])/192 - 
  (CA*CF*nf*Pi^2*x^2*G[1, x])/64 + (CF^2*nf*Pi^2*x^2*G[1, x])/96 - 
  ((5*I)/768)*CA^3*Pi^3*x^2*G[1, x] + ((235*I)/2304)*CA^2*CF*Pi^3*x^2*
   G[1, x] - ((101*I)/1152)*CA*CF^2*Pi^3*x^2*G[1, x] - 
  (I/96)*CF^3*Pi^3*x^2*G[1, x] - (I/384)*CA^2*nf*Pi^3*x^2*G[1, x] - 
  ((5*I)/288)*CA*CF*nf*Pi^3*x^2*G[1, x] + ((5*I)/288)*CF^2*nf*Pi^3*x^2*
   G[1, x] - (481*CA^3*Pi^4*x^2*G[1, x])/69120 + 
  (89*CA^2*CF*Pi^4*x^2*G[1, x])/2880 - (269*CA*CF^2*Pi^4*x^2*G[1, x])/3840 + 
  (313*CF^3*Pi^4*x^2*G[1, x])/5760 - (11*CA^2*nf*Pi^4*x^2*G[1, x])/17280 - 
  ((I/16)*C4AF*Pi^3*x^2*G[1, x])/(dA*TF) - (11*C4AF*Pi^4*x^2*G[1, x])/
   (288*dA*TF) + (11*C4FF*nf*Pi^4*x^2*G[1, x])/(360*dA*TF) + 
  (CA^3*G[1, x])/(128*\[Epsilon]^5) - (11*CA^3*G[1, x])/(256*\[Epsilon]^4) + 
  (CA^2*nf*G[1, x])/(128*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[1, x])/
   \[Epsilon]^4 - (119*CA^3*G[1, x])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*G[1, x])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, x])/(432*\[Epsilon]^3) + (((33*I)/256)*CA^3*Pi*G[1, x])/
   \[Epsilon]^3 - (((3*I)/128)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^3 - 
  (37*CA^3*Pi^2*G[1, x])/(1536*\[Epsilon]^3) - 
  (CA^2*CF*Pi^2*G[1, x])/(384*\[Epsilon]^3) + 
  (1949*CA^3*G[1, x])/(10368*\[Epsilon]^2) - (9*CA^2*CF*G[1, x])/
   (64*\[Epsilon]^2) + (3*CA*CF^2*G[1, x])/(32*\[Epsilon]^2) - 
  (841*CA^2*nf*G[1, x])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*G[1, x])/(192*\[Epsilon]^2) + (5*CA*nf^2*G[1, x])/
   (648*\[Epsilon]^2) + (((119*I)/2304)*CA^3*Pi*G[1, x])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*G[1, x])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[1, x])/\[Epsilon]^2 + (4169*CA^3*Pi^2*G[1, x])/
   (27648*\[Epsilon]^2) - (23*CA^2*CF*Pi^2*G[1, x])/(768*\[Epsilon]^2) - 
  (379*CA^2*nf*Pi^2*G[1, x])/(13824*\[Epsilon]^2) + 
  (CA*CF*nf*Pi^2*G[1, x])/(384*\[Epsilon]^2) + 
  (((43*I)/1536)*CA^3*Pi^3*G[1, x])/\[Epsilon]^2 - 
  ((I/64)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon]^2 - 
  (CA^3*x*G[1, x])/(24*\[Epsilon]^2) + (9*CA^2*CF*x*G[1, x])/
   (64*\[Epsilon]^2) - (3*CA*CF^2*x*G[1, x])/(32*\[Epsilon]^2) - 
  (CA^2*nf*x*G[1, x])/(192*\[Epsilon]^2) + (6875*CA^3*G[1, x])/
   (10368*\[Epsilon]) + (3*CA^2*CF*G[1, x])/(16*\[Epsilon]) - 
  (CA*CF^2*G[1, x])/(8*\[Epsilon]) - (2225*CA^2*nf*G[1, x])/
   (10368*\[Epsilon]) - (271*CA*CF*nf*G[1, x])/(1152*\[Epsilon]) + 
  (CF^2*nf*G[1, x])/(8*\[Epsilon]) + (CA*nf^2*G[1, x])/(48*\[Epsilon]) - 
  (((2093*I)/3456)*CA^3*Pi*G[1, x])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, x])/\[Epsilon] - (((3*I)/8)*CA*CF^2*Pi*G[1, x])/
   \[Epsilon] + (((823*I)/3456)*CA^2*nf*Pi*G[1, x])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*G[1, x])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[1, x])/
   \[Epsilon] - (4235*CA^3*Pi^2*G[1, x])/(82944*\[Epsilon]) + 
  (179*CA^2*CF*Pi^2*G[1, x])/(768*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, x])/(64*\[Epsilon]) + (3649*CA^2*nf*Pi^2*G[1, x])/
   (41472*\[Epsilon]) - (107*CA*CF*nf*Pi^2*G[1, x])/(1152*\[Epsilon]) - 
  (7*CA*nf^2*Pi^2*G[1, x])/(576*\[Epsilon]) + (CF*nf^2*Pi^2*G[1, x])/
   (144*\[Epsilon]) - (((2077*I)/9216)*CA^3*Pi^3*G[1, x])/\[Epsilon] + 
  (((151*I)/1152)*CA^2*CF*Pi^3*G[1, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi^3*G[1, x])/\[Epsilon] + 
  (((215*I)/4608)*CA^2*nf*Pi^3*G[1, x])/\[Epsilon] - 
  (((17*I)/576)*CA*CF*nf*Pi^3*G[1, x])/\[Epsilon] + 
  (3043*CA^3*Pi^4*G[1, x])/(110592*\[Epsilon]) - 
  (731*CA^2*CF*Pi^4*G[1, x])/(23040*\[Epsilon]) + 
  (CA*CF^2*Pi^4*G[1, x])/(144*\[Epsilon]) + (CA^3*Pi^2*G[1, x])/
   (128*x*\[Epsilon]) - (3*CA^2*CF*Pi^2*G[1, x])/(128*x*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, x])/(64*x*\[Epsilon]) + (11*CA^3*x*G[1, x])/
   (288*\[Epsilon]) - (3*CA^2*CF*x*G[1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*x*G[1, x])/(8*\[Epsilon]) - (7*CA^2*nf*x*G[1, x])/
   (192*\[Epsilon]) + (3*CA*CF*nf*x*G[1, x])/(16*\[Epsilon]) - 
  (CF^2*nf*x*G[1, x])/(8*\[Epsilon]) - (CA*nf^2*x*G[1, x])/(144*\[Epsilon]) + 
  ((I/6)*CA^3*Pi*x*G[1, x])/\[Epsilon] - (((9*I)/16)*CA^2*CF*Pi*x*G[1, x])/
   \[Epsilon] + (((3*I)/8)*CA*CF^2*Pi*x*G[1, x])/\[Epsilon] + 
  ((I/48)*CA^2*nf*Pi*x*G[1, x])/\[Epsilon] - (CA^3*Pi^2*x*G[1, x])/
   (64*\[Epsilon]) + (3*CA^2*CF*Pi^2*x*G[1, x])/(64*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x*G[1, x])/(32*\[Epsilon]) - ((I/32)*CA^3*Pi^3*x*G[1, x])/
   \[Epsilon] + ((I/12)*CA^2*CF*Pi^3*x*G[1, x])/\[Epsilon] - 
  ((I/12)*CA*CF^2*Pi^3*x*G[1, x])/\[Epsilon] + 
  (CA^3*Pi^2*x^2*G[1, x])/(384*\[Epsilon]) - (CA^2*CF*Pi^2*x^2*G[1, x])/
   (128*\[Epsilon]) + (CA*CF^2*Pi^2*x^2*G[1, x])/(192*\[Epsilon]) - 
  ((I/48)*CA^2*CF*Pi^3*x^2*G[1, x])/\[Epsilon] + 
  ((I/48)*CA*CF^2*Pi^3*x^2*G[1, x])/\[Epsilon] - 
  (19339*CA^3*G[0, 0, x])/10368 + (1751*CA^2*CF*G[0, 0, x])/864 + 
  (425*CA*CF^2*G[0, 0, x])/64 - (87*CF^3*G[0, 0, x])/32 + 
  (7789*CA^2*nf*G[0, 0, x])/10368 - (4487*CA*CF*nf*G[0, 0, x])/3456 - 
  (127*CF^2*nf*G[0, 0, x])/192 + (I/32)*CA^3*Pi*G[0, 0, x] - 
  (I/32)*CA^2*CF*Pi*G[0, 0, x] - (I/8)*CA*CF^2*Pi*G[0, 0, x] + 
  (I/8)*CF^3*Pi*G[0, 0, x] + (10177*CA^3*Pi^2*G[0, 0, x])/27648 - 
  (9925*CA^2*CF*Pi^2*G[0, 0, x])/13824 - (571*CA*CF^2*Pi^2*G[0, 0, x])/1152 + 
  (149*CF^3*Pi^2*G[0, 0, x])/192 - (1835*CA^2*nf*Pi^2*G[0, 0, x])/13824 + 
  (2519*CA*CF*nf*Pi^2*G[0, 0, x])/6912 - (25*CF^2*nf*Pi^2*G[0, 0, x])/144 + 
  (2333*CA^3*Pi^4*G[0, 0, x])/184320 - (7319*CA^2*CF*Pi^4*G[0, 0, x])/92160 + 
  (271*CA*CF^2*Pi^4*G[0, 0, x])/1440 - (23*CF^3*Pi^4*G[0, 0, x])/160 - 
  (13*C4AF*Pi^2*G[0, 0, x])/(48*dA*TF) - (C4FF*nf*Pi^2*G[0, 0, x])/
   (12*dA*TF) - (C4AF*Pi^4*G[0, 0, x])/(12*dA*TF) + 
  (19339*CA^3*G[0, 0, x])/(10368*(-1 + x^(-1))^2) - 
  (1751*CA^2*CF*G[0, 0, x])/(864*(-1 + x^(-1))^2) - 
  (24713*CA*CF^2*G[0, 0, x])/(5184*(-1 + x^(-1))^2) + 
  (87*CF^3*G[0, 0, x])/(32*(-1 + x^(-1))^2) - (7789*CA^2*nf*G[0, 0, x])/
   (10368*(-1 + x^(-1))^2) + (4487*CA*CF*nf*G[0, 0, x])/
   (3456*(-1 + x^(-1))^2) + (2117*CF^2*nf*G[0, 0, x])/
   (5184*(-1 + x^(-1))^2) - (7105*CA^3*Pi^2*G[0, 0, x])/
   (27648*(-1 + x^(-1))^2) + (3877*CA^2*CF*Pi^2*G[0, 0, x])/
   (13824*(-1 + x^(-1))^2) + (1229*CA*CF^2*Pi^2*G[0, 0, x])/
   (1152*(-1 + x^(-1))^2) - (221*CF^3*Pi^2*G[0, 0, x])/
   (192*(-1 + x^(-1))^2) + (1739*CA^2*nf*Pi^2*G[0, 0, x])/
   (13824*(-1 + x^(-1))^2) - (2519*CA*CF*nf*Pi^2*G[0, 0, x])/
   (6912*(-1 + x^(-1))^2) + (55*CF^2*nf*Pi^2*G[0, 0, x])/
   (288*(-1 + x^(-1))^2) - (2333*CA^3*Pi^4*G[0, 0, x])/
   (184320*(-1 + x^(-1))^2) + (7319*CA^2*CF*Pi^4*G[0, 0, x])/
   (92160*(-1 + x^(-1))^2) - (513*CA*CF^2*Pi^4*G[0, 0, x])/
   (2560*(-1 + x^(-1))^2) + (451*CF^3*Pi^4*G[0, 0, x])/
   (2880*(-1 + x^(-1))^2) - (C4AF*Pi^2*G[0, 0, x])/(16*dA*TF*(-1 + x^(-1))) - 
  (C4FF*nf*Pi^2*G[0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (C4AF*Pi^4*G[0, 0, x])/(12*dA*TF*(-1 + x^(-1))) + 
  (CA^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x^3) - 
  (CA^2*CF*Pi^2*G[0, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (CA*CF^2*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^2*x^3) + 
  (19339*CA^3*G[0, 0, x])/(10368*(-1 + x^(-1))^2*x^2) - 
  (1751*CA^2*CF*G[0, 0, x])/(864*(-1 + x^(-1))^2*x^2) - 
  (24713*CA*CF^2*G[0, 0, x])/(5184*(-1 + x^(-1))^2*x^2) + 
  (87*CF^3*G[0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (7789*CA^2*nf*G[0, 0, x])/(10368*(-1 + x^(-1))^2*x^2) + 
  (4487*CA*CF*nf*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x^2) + 
  (2117*CF^2*nf*G[0, 0, x])/(5184*(-1 + x^(-1))^2*x^2) - 
  (10465*CA^3*Pi^2*G[0, 0, x])/(27648*(-1 + x^(-1))^2*x^2) + 
  (10357*CA^2*CF*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^2*x^2) + 
  (413*CA*CF^2*Pi^2*G[0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (149*CF^3*Pi^2*G[0, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (1835*CA^2*nf*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^2*x^2) - 
  (2519*CA*CF*nf*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x^2) + 
  (55*CF^2*nf*Pi^2*G[0, 0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (2333*CA^3*Pi^4*G[0, 0, x])/(184320*(-1 + x^(-1))^2*x^2) + 
  (7319*CA^2*CF*Pi^4*G[0, 0, x])/(92160*(-1 + x^(-1))^2*x^2) - 
  (513*CA*CF^2*Pi^4*G[0, 0, x])/(2560*(-1 + x^(-1))^2*x^2) + 
  (451*CF^3*Pi^4*G[0, 0, x])/(2880*(-1 + x^(-1))^2*x^2) - 
  (CA^3*Pi^2*G[0, 0, x])/(192*x) + (CA^2*CF*Pi^2*G[0, 0, x])/(64*x) - 
  (CA*CF^2*Pi^2*G[0, 0, x])/(96*x) - (19339*CA^3*G[0, 0, x])/
   (5184*(-1 + x^(-1))^2*x) + (1751*CA^2*CF*G[0, 0, x])/
   (432*(-1 + x^(-1))^2*x) + (24713*CA*CF^2*G[0, 0, x])/
   (2592*(-1 + x^(-1))^2*x) - (87*CF^3*G[0, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (7789*CA^2*nf*G[0, 0, x])/(5184*(-1 + x^(-1))^2*x) - 
  (4487*CA*CF*nf*G[0, 0, x])/(1728*(-1 + x^(-1))^2*x) - 
  (2117*CF^2*nf*G[0, 0, x])/(2592*(-1 + x^(-1))^2*x) + 
  (9481*CA^3*Pi^2*G[0, 0, x])/(13824*(-1 + x^(-1))^2*x) - 
  (8521*CA^2*CF*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x) - 
  (629*CA*CF^2*Pi^2*G[0, 0, x])/(576*(-1 + x^(-1))^2*x) + 
  (167*CF^3*Pi^2*G[0, 0, x])/(96*(-1 + x^(-1))^2*x) - 
  (1811*CA^2*nf*Pi^2*G[0, 0, x])/(6912*(-1 + x^(-1))^2*x) + 
  (2519*CA*CF*nf*Pi^2*G[0, 0, x])/(3456*(-1 + x^(-1))^2*x) - 
  (55*CF^2*nf*Pi^2*G[0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (2333*CA^3*Pi^4*G[0, 0, x])/(92160*(-1 + x^(-1))^2*x) - 
  (7319*CA^2*CF*Pi^4*G[0, 0, x])/(46080*(-1 + x^(-1))^2*x) + 
  (513*CA*CF^2*Pi^4*G[0, 0, x])/(1280*(-1 + x^(-1))^2*x) - 
  (451*CF^3*Pi^4*G[0, 0, x])/(1440*(-1 + x^(-1))^2*x) + 
  (13*C4AF*Pi^2*G[0, 0, x])/(48*dA*TF*(-1 + x^(-1))*x) + 
  (C4FF*nf*Pi^2*G[0, 0, x])/(12*dA*TF*(-1 + x^(-1))*x) + 
  (C4AF*Pi^4*G[0, 0, x])/(12*dA*TF*(-1 + x^(-1))*x) + 
  (65*CA^3*x*G[0, 0, x])/384 - (77*CA^2*CF*x*G[0, 0, x])/192 - 
  (1741*CA*CF^2*x*G[0, 0, x])/1152 + (27*CF^3*x*G[0, 0, x])/16 - 
  (17*CA^2*nf*x*G[0, 0, x])/576 + (CA*CF*nf*x*G[0, 0, x])/6 - 
  (47*CF^2*nf*x*G[0, 0, x])/288 + (CA*nf^2*x*G[0, 0, x])/72 - 
  ((109*I)/144)*CA^3*Pi*x*G[0, 0, x] + ((139*I)/144)*CA^2*CF*Pi*x*
   G[0, 0, x] - ((133*I)/576)*CA*CF^2*Pi*x*G[0, 0, x] - 
  ((11*I)/8)*CF^3*Pi*x*G[0, 0, x] + ((169*I)/576)*CA^2*nf*Pi*x*G[0, 0, x] - 
  ((91*I)/144)*CA*CF*nf*Pi*x*G[0, 0, x] + ((91*I)/144)*CF^2*nf*Pi*x*
   G[0, 0, x] - (I/96)*CA*nf^2*Pi*x*G[0, 0, x] + 
  (259*CA^3*Pi^2*x*G[0, 0, x])/576 - (409*CA^2*CF*Pi^2*x*G[0, 0, x])/288 + 
  (1741*CA*CF^2*Pi^2*x*G[0, 0, x])/1152 - (11*CF^3*Pi^2*x*G[0, 0, x])/16 - 
  (CA^2*nf*Pi^2*x*G[0, 0, x])/36 + (7*CA*CF*nf*Pi^2*x*G[0, 0, x])/288 + 
  (5*CF^2*nf*Pi^2*x*G[0, 0, x])/72 + ((25*I)/256)*CA^3*Pi^3*x*G[0, 0, x] - 
  ((15*I)/64)*CA^2*CF*Pi^3*x*G[0, 0, x] + ((11*I)/96)*CA*CF^2*Pi^3*x*
   G[0, 0, x] + (I/24)*CF^3*Pi^3*x*G[0, 0, x] - 
  (3*C4AF*x*G[0, 0, x])/(8*dA*TF) + (3*C4FF*nf*x*G[0, 0, x])/(4*dA*TF) - 
  (((9*I)/8)*C4AF*Pi*x*G[0, 0, x])/(dA*TF) - 
  (((3*I)/4)*C4FF*nf*Pi*x*G[0, 0, x])/(dA*TF) + 
  (C4AF*Pi^2*x*G[0, 0, x])/(48*dA*TF) - (C4FF*nf*Pi^2*x*G[0, 0, x])/
   (24*dA*TF) - (((3*I)/8)*C4AF*Pi^3*x*G[0, 0, x])/(dA*TF) - 
  (CA^3*Pi^2*x*G[0, 0, x])/(18*(-1 + x^(-1))^2) + 
  (7*CA^2*CF*Pi^2*x*G[0, 0, x])/(32*(-1 + x^(-1))^2) - 
  (11*CA*CF^2*Pi^2*x*G[0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (3*CF^3*Pi^2*x*G[0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA^2*nf*Pi^2*x*G[0, 0, x])/(288*(-1 + x^(-1))^2) - 
  (5*C4AF*Pi^2*x*G[0, 0, x])/(24*dA*TF*(-1 + x^(-1))) + 
  (C4FF*nf*Pi^2*x*G[0, 0, x])/(6*dA*TF*(-1 + x^(-1))) - 
  ((23*I)/144)*CA^3*Pi*x^2*G[0, 0, x] - ((215*I)/1152)*CA^2*CF*Pi*x^2*
   G[0, 0, x] + ((179*I)/1152)*CA*CF^2*Pi*x^2*G[0, 0, x] + 
  ((7*I)/32)*CF^3*Pi*x^2*G[0, 0, x] - ((5*I)/288)*CA^2*nf*Pi*x^2*G[0, 0, x] + 
  ((7*I)/144)*CA*CF*nf*Pi*x^2*G[0, 0, x] - ((23*I)/288)*CF^2*nf*Pi*x^2*
   G[0, 0, x] + (I/96)*CA*nf^2*Pi*x^2*G[0, 0, x] - 
  (CA^3*Pi^2*x^2*G[0, 0, x])/48 + (CA^2*CF*Pi^2*x^2*G[0, 0, x])/1152 - 
  (59*CA*CF^2*Pi^2*x^2*G[0, 0, x])/576 + (CF^3*Pi^2*x^2*G[0, 0, x])/8 + 
  (CA^2*nf*Pi^2*x^2*G[0, 0, x])/128 + (5*CA*CF*nf*Pi^2*x^2*G[0, 0, x])/288 - 
  (5*CF^2*nf*Pi^2*x^2*G[0, 0, x])/288 - ((3*I)/128)*CA^3*Pi^3*x^2*
   G[0, 0, x] + (I/16)*CA^2*CF*Pi^3*x^2*G[0, 0, x] - 
  ((11*I)/384)*CA*CF^2*Pi^3*x^2*G[0, 0, x] - (I/96)*CF^3*Pi^3*x^2*
   G[0, 0, x] + ((I/4)*C4AF*Pi*x^2*G[0, 0, x])/(dA*TF) + 
  ((I/4)*C4FF*nf*Pi*x^2*G[0, 0, x])/(dA*TF) + (5*C4AF*Pi^2*x^2*G[0, 0, x])/
   (16*dA*TF) - (CA*CF^2*G[0, 0, x])/(16*\[Epsilon]^4) + 
  (11*CA*CF^2*G[0, 0, x])/(48*\[Epsilon]^3) - 
  (CF^2*nf*G[0, 0, x])/(24*\[Epsilon]^3) + ((I/16)*CA*CF^2*Pi*G[0, 0, x])/
   \[Epsilon]^3 + (67*CA*CF^2*G[0, 0, x])/(144*\[Epsilon]^2) - 
  (5*CF^2*nf*G[0, 0, x])/(72*\[Epsilon]^2) - (CA*CF^2*Pi^2*G[0, 0, x])/
   (192*\[Epsilon]^2) + (CF^3*Pi^2*G[0, 0, x])/(48*\[Epsilon]^2) + 
  (CA^2*CF*x*G[0, 0, x])/(32*\[Epsilon]^2) - (CA*CF^2*x*G[0, 0, x])/
   (32*\[Epsilon]^2) + (((3*I)/64)*CA^3*Pi*x*G[0, 0, x])/\[Epsilon]^2 - 
  ((I/8)*CA^2*CF*Pi*x*G[0, 0, x])/\[Epsilon]^2 + 
  ((I/8)*CA*CF^2*Pi*x*G[0, 0, x])/\[Epsilon]^2 + 
  ((I/32)*CA^2*CF*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF^2*Pi*x^2*G[0, 0, x])/\[Epsilon]^2 + 
  (101*CA*CF^2*G[0, 0, x])/(108*\[Epsilon]) - (7*CF^2*nf*G[0, 0, x])/
   (54*\[Epsilon]) - (11*CA*CF^2*Pi^2*G[0, 0, x])/(192*\[Epsilon]) + 
  (CF^2*nf*Pi^2*G[0, 0, x])/(96*\[Epsilon]) - 
  ((I/64)*CA*CF^2*Pi^3*G[0, 0, x])/\[Epsilon] - 
  (CA^3*x*G[0, 0, x])/(192*\[Epsilon]) - (19*CA*CF^2*x*G[0, 0, x])/
   (48*\[Epsilon]) + (3*CF^3*x*G[0, 0, x])/(8*\[Epsilon]) + 
  (CA^2*nf*x*G[0, 0, x])/(192*\[Epsilon]) + (CA*CF*nf*x*G[0, 0, x])/
   (16*\[Epsilon]) - (CF^2*nf*x*G[0, 0, x])/(24*\[Epsilon]) - 
  (((47*I)/192)*CA^3*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (((131*I)/192)*CA^2*CF*Pi*x*G[0, 0, x])/\[Epsilon] - 
  (((19*I)/24)*CA*CF^2*Pi*x*G[0, 0, x])/\[Epsilon] + 
  ((I/8)*CF^3*Pi*x*G[0, 0, x])/\[Epsilon] + 
  (((11*I)/192)*CA^2*nf*Pi*x*G[0, 0, x])/\[Epsilon] - 
  ((I/6)*CA*CF*nf*Pi*x*G[0, 0, x])/\[Epsilon] + 
  ((I/6)*CF^2*nf*Pi*x*G[0, 0, x])/\[Epsilon] + (5*CA^3*Pi^2*x*G[0, 0, x])/
   (128*\[Epsilon]) - (23*CA^2*CF*Pi^2*x*G[0, 0, x])/(192*\[Epsilon]) + 
  (CA*CF^2*Pi^2*x*G[0, 0, x])/(6*\[Epsilon]) + 
  ((I/96)*CA^3*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  (((47*I)/192)*CA^2*CF*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  (((11*I)/48)*CA*CF^2*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  ((I/192)*CA^2*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  ((I/24)*CA*CF*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] - 
  ((I/24)*CF^2*nf*Pi*x^2*G[0, 0, x])/\[Epsilon] + 
  (CA^2*CF*Pi^2*x^2*G[0, 0, x])/(24*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x^2*G[0, 0, x])/(24*\[Epsilon]) - (91*CA^3*G[0, 1, x])/192 + 
  (7213*CA^2*CF*G[0, 1, x])/5184 - (725*CA*CF^2*G[0, 1, x])/192 + 
  (61*CF^3*G[0, 1, x])/32 + (7*CA^2*nf*G[0, 1, x])/192 + 
  (83*CA*CF*nf*G[0, 1, x])/1296 + (CF^2*nf*G[0, 1, x])/24 - 
  (I/16)*CA^3*Pi*G[0, 1, x] + ((101*I)/144)*CA^2*CF*Pi*G[0, 1, x] + 
  ((7*I)/16)*CA*CF^2*Pi*G[0, 1, x] - ((3*I)/8)*CF^3*Pi*G[0, 1, x] - 
  ((7*I)/72)*CA*CF*nf*Pi*G[0, 1, x] - (331*CA^3*Pi^2*G[0, 1, x])/1152 + 
  (1145*CA^2*CF*Pi^2*G[0, 1, x])/1728 + (19*CA*CF^2*Pi^2*G[0, 1, x])/96 - 
  (CF^3*Pi^2*G[0, 1, x])/2 + (41*CA^2*nf*Pi^2*G[0, 1, x])/576 - 
  (107*CA*CF*nf*Pi^2*G[0, 1, x])/432 + (7*CF^2*nf*Pi^2*G[0, 1, x])/48 - 
  ((13*I)/144)*CA^3*Pi^3*G[0, 1, x] + ((1349*I)/2304)*CA^2*CF*Pi^3*
   G[0, 1, x] - ((59*I)/72)*CA*CF^2*Pi^3*G[0, 1, x] + 
  ((3*I)/16)*CF^3*Pi^3*G[0, 1, x] - (I/288)*CA^2*nf*Pi^3*G[0, 1, x] - 
  ((31*I)/1152)*CA*CF*nf*Pi^3*G[0, 1, x] + ((5*I)/72)*CF^2*nf*Pi^3*
   G[0, 1, x] - (19*CA^3*Pi^4*G[0, 1, x])/256 + 
  (9869*CA^2*CF*Pi^4*G[0, 1, x])/46080 - (31*CA*CF^2*Pi^4*G[0, 1, x])/144 + 
  (271*CF^3*Pi^4*G[0, 1, x])/2880 + (3*C4AF*G[0, 1, x])/(8*dA*TF) - 
  (3*C4FF*nf*G[0, 1, x])/(4*dA*TF) - (C4AF*Pi^2*G[0, 1, x])/(4*dA*TF) + 
  (C4FF*nf*Pi^2*G[0, 1, x])/(2*dA*TF) + (C4AF*Pi^4*G[0, 1, x])/(6*dA*TF) + 
  (CA^3*Pi^2*G[0, 1, x])/(64*x) - (CA^2*CF*Pi^2*G[0, 1, x])/(32*x) - 
  (CA*CF^2*Pi^2*G[0, 1, x])/(64*x) + (CF^3*Pi^2*G[0, 1, x])/(32*x) - 
  (77*CA^3*x*G[0, 1, x])/1152 + (65*CA^2*CF*x*G[0, 1, x])/144 + 
  (1069*CA*CF^2*x*G[0, 1, x])/1152 - (5*CF^3*x*G[0, 1, x])/4 - 
  (CA^2*nf*x*G[0, 1, x])/64 - (37*CA*CF*nf*x*G[0, 1, x])/288 + 
  (35*CF^2*nf*x*G[0, 1, x])/288 - (CA*nf^2*x*G[0, 1, x])/72 + 
  ((19*I)/96)*CA^3*Pi*x*G[0, 1, x] - ((7*I)/8)*CA^2*CF*Pi*x*G[0, 1, x] + 
  ((65*I)/192)*CA*CF^2*Pi*x*G[0, 1, x] + ((11*I)/32)*CF^3*Pi*x*G[0, 1, x] + 
  (I/48)*CA^2*nf*Pi*x*G[0, 1, x] + (I/8)*CA*CF*nf*Pi*x*G[0, 1, x] - 
  ((5*I)/48)*CF^2*nf*Pi*x*G[0, 1, x] + (23*CA^3*Pi^2*x*G[0, 1, x])/288 - 
  (11*CA^2*CF*Pi^2*x*G[0, 1, x])/384 - (73*CA*CF^2*Pi^2*x*G[0, 1, x])/384 + 
  (CF^3*Pi^2*x*G[0, 1, x])/16 - (5*CA^2*nf*Pi^2*x*G[0, 1, x])/1152 + 
  (CA*CF*nf*Pi^2*x*G[0, 1, x])/32 - ((109*I)/1152)*CA^3*Pi^3*x*G[0, 1, x] + 
  (I/6)*CA^2*CF*Pi^3*x*G[0, 1, x] - (I/16)*CA*CF^2*Pi^3*x*G[0, 1, x] - 
  (I/8)*CF^3*Pi^3*x*G[0, 1, x] - (I/576)*CA^2*nf*Pi^3*x*G[0, 1, x] - 
  (C4AF*x*G[0, 1, x])/(2*dA*TF) + (C4FF*nf*x*G[0, 1, x])/(dA*TF) - 
  ((I/4)*C4AF*Pi*x*G[0, 1, x])/(dA*TF) + ((I/2)*C4FF*nf*Pi*x*G[0, 1, x])/
   (dA*TF) + (C4AF*Pi^2*x*G[0, 1, x])/(4*dA*TF) - 
  (5*C4FF*nf*Pi^2*x*G[0, 1, x])/(8*dA*TF) + 
  (((7*I)/48)*C4AF*Pi^3*x*G[0, 1, x])/(dA*TF) + 
  ((I/12)*C4FF*nf*Pi^3*x*G[0, 1, x])/(dA*TF) - (5*CA^3*Pi^2*x^2*G[0, 1, x])/
   288 + (7*CA^2*CF*Pi^2*x^2*G[0, 1, x])/128 - 
  (29*CA*CF^2*Pi^2*x^2*G[0, 1, x])/384 + (7*CF^3*Pi^2*x^2*G[0, 1, x])/192 + 
  (CA^2*nf*Pi^2*x^2*G[0, 1, x])/576 - ((11*I)/1152)*CA^3*Pi^3*x^2*
   G[0, 1, x] - (I/24)*CA^2*CF*Pi^3*x^2*G[0, 1, x] + 
  (I/64)*CA*CF^2*Pi^3*x^2*G[0, 1, x] + (I/32)*CF^3*Pi^3*x^2*G[0, 1, x] + 
  (I/576)*CA^2*nf*Pi^3*x^2*G[0, 1, x] + (((5*I)/48)*C4AF*Pi^3*x^2*G[0, 1, x])/
   (dA*TF) - ((I/12)*C4FF*nf*Pi^3*x^2*G[0, 1, x])/(dA*TF) + 
  (CA^2*CF*G[0, 1, x])/(32*\[Epsilon]^4) - (11*CA^2*CF*G[0, 1, x])/
   (96*\[Epsilon]^3) + (CA*CF*nf*G[0, 1, x])/(48*\[Epsilon]^3) - 
  ((I/16)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^3 - 
  (67*CA^2*CF*G[0, 1, x])/(288*\[Epsilon]^2) + 
  (5*CA*CF*nf*G[0, 1, x])/(144*\[Epsilon]^2) + 
  (((11*I)/64)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon]^2 - 
  ((I/32)*CA*CF*nf*Pi*G[0, 1, x])/\[Epsilon]^2 + 
  (CA^3*Pi^2*G[0, 1, x])/(64*\[Epsilon]^2) - (25*CA^2*CF*Pi^2*G[0, 1, x])/
   (384*\[Epsilon]^2) + (CA*CF^2*Pi^2*G[0, 1, x])/(96*\[Epsilon]^2) - 
  (CA^2*CF*x*G[0, 1, x])/(32*\[Epsilon]^2) + (CA*CF^2*x*G[0, 1, x])/
   (32*\[Epsilon]^2) + (CA^3*G[0, 1, x])/(64*\[Epsilon]) - 
  (727*CA^2*CF*G[0, 1, x])/(1728*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, x])/(4*\[Epsilon]) + (3*CF^3*G[0, 1, x])/(16*\[Epsilon]) + 
  (7*CA*CF*nf*G[0, 1, x])/(108*\[Epsilon]) + 
  (((67*I)/192)*CA^2*CF*Pi*G[0, 1, x])/\[Epsilon] - 
  (((5*I)/96)*CA*CF*nf*Pi*G[0, 1, x])/\[Epsilon] - 
  (35*CA^3*Pi^2*G[0, 1, x])/(384*\[Epsilon]) + (163*CA^2*CF*Pi^2*G[0, 1, x])/
   (576*\[Epsilon]) - (5*CA*CF^2*Pi^2*G[0, 1, x])/(32*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[0, 1, x])/(48*\[Epsilon]) - (37*CA*CF*nf*Pi^2*G[0, 1, x])/
   (576*\[Epsilon]) + (CF^2*nf*Pi^2*G[0, 1, x])/(32*\[Epsilon]) - 
  ((I/64)*CA^3*Pi^3*G[0, 1, x])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi^3*G[0, 1, x])/\[Epsilon] - 
  ((I/96)*CA*CF^2*Pi^3*G[0, 1, x])/\[Epsilon] - 
  (5*CA^3*x*G[0, 1, x])/(96*\[Epsilon]) + (13*CA^2*CF*x*G[0, 1, x])/
   (48*\[Epsilon]) - (CA*CF^2*x*G[0, 1, x])/(96*\[Epsilon]) - 
  (3*CF^3*x*G[0, 1, x])/(16*\[Epsilon]) - (CA^2*nf*x*G[0, 1, x])/
   (96*\[Epsilon]) - (5*CA*CF*nf*x*G[0, 1, x])/(96*\[Epsilon]) + 
  (CF^2*nf*x*G[0, 1, x])/(24*\[Epsilon]) + ((I/8)*CA^2*CF*Pi*x*G[0, 1, x])/
   \[Epsilon] - ((I/8)*CA*CF^2*Pi*x*G[0, 1, x])/\[Epsilon] - 
  (CA^3*Pi^2*x*G[0, 1, x])/(128*\[Epsilon]) + (CA^2*CF*Pi^2*x*G[0, 1, x])/
   (64*\[Epsilon]) + (23771*CA^3*G[1, 0, x])/5184 - 
  (18529*CA^2*CF*G[1, 0, x])/5184 - (553*CA*CF^2*G[1, 0, x])/192 + 
  (27*CF^3*G[1, 0, x])/32 - (7349*CA^2*nf*G[1, 0, x])/5184 + 
  (3145*CA*CF*nf*G[1, 0, x])/5184 + (179*CF^2*nf*G[1, 0, x])/192 + 
  (CA*nf^2*G[1, 0, x])/8 - (CF*nf^2*G[1, 0, x])/8 - 
  ((839*I)/384)*CA^3*Pi*G[1, 0, x] + ((839*I)/192)*CA^2*CF*Pi*G[1, 0, x] + 
  ((125*I)/384)*CA*CF^2*Pi*G[1, 0, x] - ((63*I)/32)*CF^3*Pi*G[1, 0, x] + 
  ((673*I)/864)*CA^2*nf*Pi*G[1, 0, x] - ((115*I)/96)*CA*CF*nf*Pi*G[1, 0, x] + 
  ((61*I)/96)*CF^2*nf*Pi*G[1, 0, x] - ((5*I)/108)*CA*nf^2*Pi*G[1, 0, x] + 
  (707*CA^3*Pi^2*G[1, 0, x])/4608 - (7297*CA^2*CF*Pi^2*G[1, 0, x])/13824 + 
  (1517*CA*CF^2*Pi^2*G[1, 0, x])/3456 - (13*CF^3*Pi^2*G[1, 0, x])/64 + 
  (529*CA^2*nf*Pi^2*G[1, 0, x])/6912 - (517*CA*CF*nf*Pi^2*G[1, 0, x])/6912 + 
  (43*CF^2*nf*Pi^2*G[1, 0, x])/864 - (11*CA*nf^2*Pi^2*G[1, 0, x])/864 + 
  (CF*nf^2*Pi^2*G[1, 0, x])/288 - ((791*I)/2304)*CA^3*Pi^3*G[1, 0, x] + 
  ((19*I)/18)*CA^2*CF*Pi^3*G[1, 0, x] - ((1015*I)/1152)*CA*CF^2*Pi^3*
   G[1, 0, x] + ((5*I)/32)*CF^3*Pi^3*G[1, 0, x] + 
  ((35*I)/576)*CA^2*nf*Pi^3*G[1, 0, x] - ((13*I)/72)*CA*CF*nf*Pi^3*
   G[1, 0, x] + ((5*I)/36)*CF^2*nf*Pi^3*G[1, 0, x] - 
  (6563*CA^3*Pi^4*G[1, 0, x])/92160 + (9271*CA^2*CF*Pi^4*G[1, 0, x])/30720 - 
  (509*CA*CF^2*Pi^4*G[1, 0, x])/1152 + (41*CF^3*Pi^4*G[1, 0, x])/192 + 
  (C4AF*G[1, 0, x])/(4*dA*TF) - (C4FF*nf*G[1, 0, x])/(2*dA*TF) - 
  (((15*I)/8)*C4AF*Pi*G[1, 0, x])/(dA*TF) + (((3*I)/4)*C4FF*nf*Pi*G[1, 0, x])/
   (dA*TF) + (C4AF*Pi^2*G[1, 0, x])/(3*dA*TF) + 
  (C4FF*nf*Pi^2*G[1, 0, x])/(12*dA*TF) + (((5*I)/16)*C4AF*Pi^3*G[1, 0, x])/
   (dA*TF) + (C4AF*Pi^4*G[1, 0, x])/(8*dA*TF) - 
  (((7*I)/48)*CA^3*Pi*G[1, 0, x])/x + (((9*I)/32)*CA^2*CF*Pi*G[1, 0, x])/x + 
  (((13*I)/192)*CA*CF^2*Pi*G[1, 0, x])/x - (((7*I)/32)*CF^3*Pi*G[1, 0, x])/
   x + (((7*I)/192)*CA^2*nf*Pi*G[1, 0, x])/x - 
  ((I/16)*CA*CF*nf*Pi*G[1, 0, x])/x + ((I/24)*CF^2*nf*Pi*G[1, 0, x])/x + 
  (CA^3*Pi^2*G[1, 0, x])/(32*x) - (5*CA^2*CF*Pi^2*G[1, 0, x])/(64*x) + 
  (CA*CF^2*Pi^2*G[1, 0, x])/(64*x) + (CF^3*Pi^2*G[1, 0, x])/(32*x) + 
  (((3*I)/8)*C4AF*Pi*G[1, 0, x])/(dA*TF*x) - 
  (((3*I)/4)*C4FF*nf*Pi*G[1, 0, x])/(dA*TF*x) - (47*CA^3*x*G[1, 0, x])/192 + 
  (61*CA^2*CF*x*G[1, 0, x])/576 + (115*CA*CF^2*x*G[1, 0, x])/192 - 
  (15*CF^3*x*G[1, 0, x])/32 - (5*CA^2*nf*x*G[1, 0, x])/64 + 
  (257*CA*CF*nf*x*G[1, 0, x])/576 - (13*CF^2*nf*x*G[1, 0, x])/48 - 
  (CA*nf^2*x*G[1, 0, x])/48 + ((803*I)/1152)*CA^3*Pi*x*G[1, 0, x] - 
  ((581*I)/1152)*CA^2*CF*Pi*x*G[1, 0, x] - ((185*I)/144)*CA*CF^2*Pi*x*
   G[1, 0, x] + ((77*I)/32)*CF^3*Pi*x*G[1, 0, x] - 
  ((157*I)/576)*CA^2*nf*Pi*x*G[1, 0, x] + ((91*I)/144)*CA*CF*nf*Pi*x*
   G[1, 0, x] - ((91*I)/144)*CF^2*nf*Pi*x*G[1, 0, x] + 
  (I/96)*CA*nf^2*Pi*x*G[1, 0, x] - (497*CA^3*Pi^2*x*G[1, 0, x])/1152 + 
  (97*CA^2*CF*Pi^2*x*G[1, 0, x])/72 - (203*CA*CF^2*Pi^2*x*G[1, 0, x])/144 + 
  (31*CF^3*Pi^2*x*G[1, 0, x])/48 + (CA^2*nf*Pi^2*x*G[1, 0, x])/36 - 
  (7*CA*CF*nf*Pi^2*x*G[1, 0, x])/288 - (5*CF^2*nf*Pi^2*x*G[1, 0, x])/72 - 
  ((5*I)/256)*CA^3*Pi^3*x*G[1, 0, x] + (I/64)*CA^2*CF*Pi^3*x*G[1, 0, x] + 
  ((3*I)/32)*CA*CF^2*Pi^3*x*G[1, 0, x] - (I/8)*CF^3*Pi^3*x*G[1, 0, x] + 
  (C4AF*x*G[1, 0, x])/(4*dA*TF) - (C4FF*nf*x*G[1, 0, x])/(2*dA*TF) + 
  (((7*I)/4)*C4AF*Pi*x*G[1, 0, x])/(dA*TF) + ((I/4)*C4FF*nf*Pi*x*G[1, 0, x])/
   (dA*TF) - (7*C4AF*Pi^2*x*G[1, 0, x])/(48*dA*TF) + 
  (C4FF*nf*Pi^2*x*G[1, 0, x])/(24*dA*TF) + ((23*I)/144)*CA^3*Pi*x^2*
   G[1, 0, x] + ((215*I)/1152)*CA^2*CF*Pi*x^2*G[1, 0, x] - 
  ((179*I)/1152)*CA*CF^2*Pi*x^2*G[1, 0, x] - ((7*I)/32)*CF^3*Pi*x^2*
   G[1, 0, x] + ((5*I)/288)*CA^2*nf*Pi*x^2*G[1, 0, x] - 
  ((7*I)/144)*CA*CF*nf*Pi*x^2*G[1, 0, x] + ((23*I)/288)*CF^2*nf*Pi*x^2*
   G[1, 0, x] - (I/96)*CA*nf^2*Pi*x^2*G[1, 0, x] + 
  (CA^3*Pi^2*x^2*G[1, 0, x])/48 - (CA^2*CF*Pi^2*x^2*G[1, 0, x])/1152 + 
  (59*CA*CF^2*Pi^2*x^2*G[1, 0, x])/576 - (CF^3*Pi^2*x^2*G[1, 0, x])/8 - 
  (CA^2*nf*Pi^2*x^2*G[1, 0, x])/128 - (5*CA*CF*nf*Pi^2*x^2*G[1, 0, x])/288 + 
  (5*CF^2*nf*Pi^2*x^2*G[1, 0, x])/288 + (I/128)*CA^3*Pi^3*x^2*G[1, 0, x] - 
  (I/64)*CA^2*CF*Pi^3*x^2*G[1, 0, x] - ((3*I)/128)*CA*CF^2*Pi^3*x^2*
   G[1, 0, x] + (I/32)*CF^3*Pi^3*x^2*G[1, 0, x] - 
  ((I/4)*C4AF*Pi*x^2*G[1, 0, x])/(dA*TF) - ((I/4)*C4FF*nf*Pi*x^2*G[1, 0, x])/
   (dA*TF) - (5*C4AF*Pi^2*x^2*G[1, 0, x])/(16*dA*TF) + 
  (CA^3*G[1, 0, x])/(64*\[Epsilon]^4) + (CA^2*CF*G[1, 0, x])/
   (64*\[Epsilon]^4) - (55*CA^3*G[1, 0, x])/(384*\[Epsilon]^3) + 
  (11*CA^2*CF*G[1, 0, x])/(384*\[Epsilon]^3) + 
  (5*CA^2*nf*G[1, 0, x])/(192*\[Epsilon]^3) - (CA*CF*nf*G[1, 0, x])/
   (192*\[Epsilon]^3) - ((I/32)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^3 - 
  ((I/32)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^3 + 
  (149*CA^3*G[1, 0, x])/(1152*\[Epsilon]^2) - (139*CA^2*CF*G[1, 0, x])/
   (384*\[Epsilon]^2) - (7*CA^2*nf*G[1, 0, x])/(64*\[Epsilon]^2) + 
  (83*CA*CF*nf*G[1, 0, x])/(576*\[Epsilon]^2) + 
  (CA*nf^2*G[1, 0, x])/(72*\[Epsilon]^2) - (CF*nf^2*G[1, 0, x])/
   (72*\[Epsilon]^2) + (((53*I)/192)*CA^3*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/24)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon]^2 - 
  (3*CA^3*Pi^2*G[1, 0, x])/(256*\[Epsilon]^2) - 
  (7*CA^2*CF*Pi^2*G[1, 0, x])/(256*\[Epsilon]^2) - 
  (((3*I)/64)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon]^2 + 
  ((I/8)*CA^2*CF*Pi*x*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/8)*CA*CF^2*Pi*x*G[1, 0, x])/\[Epsilon]^2 - 
  ((I/32)*CA^2*CF*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 + 
  ((I/32)*CA*CF^2*Pi*x^2*G[1, 0, x])/\[Epsilon]^2 + 
  (425*CA^3*G[1, 0, x])/(288*\[Epsilon]) - (1895*CA^2*CF*G[1, 0, x])/
   (864*\[Epsilon]) + (CA*CF^2*G[1, 0, x])/(16*\[Epsilon]) + 
  (3*CF^3*G[1, 0, x])/(16*\[Epsilon]) - (935*CA^2*nf*G[1, 0, x])/
   (1728*\[Epsilon]) + (331*CA*CF*nf*G[1, 0, x])/(576*\[Epsilon]) + 
  (CF^2*nf*G[1, 0, x])/(32*\[Epsilon]) + (5*CA*nf^2*G[1, 0, x])/
   (108*\[Epsilon]) - (5*CF*nf^2*G[1, 0, x])/(108*\[Epsilon]) - 
  (((25*I)/144)*CA^3*Pi*G[1, 0, x])/\[Epsilon] + 
  (((57*I)/64)*CA^2*CF*Pi*G[1, 0, x])/\[Epsilon] - 
  (((7*I)/16)*CA*CF^2*Pi*G[1, 0, x])/\[Epsilon] + 
  (((7*I)/48)*CA^2*nf*Pi*G[1, 0, x])/\[Epsilon] - 
  ((I/4)*CA*CF*nf*Pi*G[1, 0, x])/\[Epsilon] + ((I/8)*CF^2*nf*Pi*G[1, 0, x])/
   \[Epsilon] - ((I/72)*CA*nf^2*Pi*G[1, 0, x])/\[Epsilon] + 
  (529*CA^3*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) - 
  (113*CA^2*CF*Pi^2*G[1, 0, x])/(4608*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[1, 0, x])/(288*\[Epsilon]) - 
  (35*CA^2*nf*Pi^2*G[1, 0, x])/(2304*\[Epsilon]) - 
  (65*CA*CF*nf*Pi^2*G[1, 0, x])/(2304*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*G[1, 0, x])/(288*\[Epsilon]) + 
  (((11*I)/384)*CA^3*Pi^3*G[1, 0, x])/\[Epsilon] - 
  (((23*I)/384)*CA^2*CF*Pi^3*G[1, 0, x])/\[Epsilon] + 
  ((I/24)*CA*CF^2*Pi^3*G[1, 0, x])/\[Epsilon] + 
  ((I/64)*CA^3*Pi*G[1, 0, x])/(x*\[Epsilon]) - 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 0, x])/(x*\[Epsilon]) + 
  ((I/32)*CA*CF^2*Pi*G[1, 0, x])/(x*\[Epsilon]) - 
  (7*CA^3*x*G[1, 0, x])/(64*\[Epsilon]) + (7*CA^2*CF*x*G[1, 0, x])/
   (24*\[Epsilon]) + (CA*CF^2*x*G[1, 0, x])/(32*\[Epsilon]) - 
  (3*CF^3*x*G[1, 0, x])/(16*\[Epsilon]) - (CA^2*nf*x*G[1, 0, x])/
   (64*\[Epsilon]) - (CA*CF*nf*x*G[1, 0, x])/(96*\[Epsilon]) + 
  (((47*I)/192)*CA^3*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (((131*I)/192)*CA^2*CF*Pi*x*G[1, 0, x])/\[Epsilon] + 
  (((2*I)/3)*CA*CF^2*Pi*x*G[1, 0, x])/\[Epsilon] - 
  (((11*I)/192)*CA^2*nf*Pi*x*G[1, 0, x])/\[Epsilon] + 
  ((I/6)*CA*CF*nf*Pi*x*G[1, 0, x])/\[Epsilon] - 
  ((I/6)*CF^2*nf*Pi*x*G[1, 0, x])/\[Epsilon] - (5*CA^3*Pi^2*x*G[1, 0, x])/
   (128*\[Epsilon]) + (23*CA^2*CF*Pi^2*x*G[1, 0, x])/(192*\[Epsilon]) - 
  (CA*CF^2*Pi^2*x*G[1, 0, x])/(6*\[Epsilon]) - 
  ((I/96)*CA^3*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  (((47*I)/192)*CA^2*CF*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  (((11*I)/48)*CA*CF^2*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  ((I/192)*CA^2*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  ((I/24)*CA*CF*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] + 
  ((I/24)*CF^2*nf*Pi*x^2*G[1, 0, x])/\[Epsilon] - 
  (CA^2*CF*Pi^2*x^2*G[1, 0, x])/(24*\[Epsilon]) + 
  (CA*CF^2*Pi^2*x^2*G[1, 0, x])/(24*\[Epsilon]) - 
  (7763*CA^3*G[1, 1, x])/3456 + (5*CA^2*CF*G[1, 1, x])/32 + 
  (CA*CF^2*G[1, 1, x])/64 - (CF^3*G[1, 1, x])/32 + 
  (2177*CA^2*nf*G[1, 1, x])/3456 + (241*CA*CF*nf*G[1, 1, x])/384 - 
  (5*CF^2*nf*G[1, 1, x])/16 - (CA*nf^2*G[1, 1, x])/16 + 
  ((2141*I)/1152)*CA^3*Pi*G[1, 1, x] - ((117*I)/64)*CA^2*CF*Pi*G[1, 1, x] + 
  ((39*I)/32)*CA*CF^2*Pi*G[1, 1, x] - ((817*I)/1152)*CA^2*nf*Pi*G[1, 1, x] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, x] + ((5*I)/72)*CA*nf^2*Pi*G[1, 1, x] - 
  (2609*CA^3*Pi^2*G[1, 1, x])/27648 - (589*CA^2*CF*Pi^2*G[1, 1, x])/6912 + 
  (97*CA*CF^2*Pi^2*G[1, 1, x])/384 - (3*CF^3*Pi^2*G[1, 1, x])/64 - 
  (353*CA^2*nf*Pi^2*G[1, 1, x])/13824 - (499*CA*CF*nf*Pi^2*G[1, 1, x])/3456 + 
  (5*CA*nf^2*Pi^2*G[1, 1, x])/576 + (CF*nf^2*Pi^2*G[1, 1, x])/48 - 
  ((617*I)/9216)*CA^3*Pi^3*G[1, 1, x] + ((625*I)/1152)*CA^2*CF*Pi^3*
   G[1, 1, x] - (I/64)*CA*CF^2*Pi^3*G[1, 1, x] - 
  ((3*I)/32)*CF^3*Pi^3*G[1, 1, x] - ((5*I)/4608)*CA^2*nf*Pi^3*G[1, 1, x] - 
  ((47*I)/576)*CA*CF*nf*Pi^3*G[1, 1, x] + (3695*CA^3*Pi^4*G[1, 1, x])/
   110592 - (2131*CA^2*CF*Pi^4*G[1, 1, x])/23040 + 
  (131*CA*CF^2*Pi^4*G[1, 1, x])/5760 - (5*C4AF*G[1, 1, x])/(8*dA*TF) + 
  (5*C4FF*nf*G[1, 1, x])/(4*dA*TF) - (3*C4AF*Pi^2*G[1, 1, x])/(16*dA*TF) - 
  (3*C4FF*nf*Pi^2*G[1, 1, x])/(8*dA*TF) - ((I/8)*C4AF*Pi^3*G[1, 1, x])/
   (dA*TF) - (C4AF*Pi^4*G[1, 1, x])/(144*dA*TF) - 
  (5*CA^3*Pi^2*G[1, 1, x])/(192*x) + (5*CA^2*CF*Pi^2*G[1, 1, x])/(64*x) - 
  (5*CA*CF^2*Pi^2*G[1, 1, x])/(96*x) + (41*CA^3*x*G[1, 1, x])/288 - 
  (5*CA^2*CF*x*G[1, 1, x])/32 - (CA*CF^2*x*G[1, 1, x])/64 + 
  (CF^3*x*G[1, 1, x])/32 + (71*CA^2*nf*x*G[1, 1, x])/576 - 
  (31*CA*CF*nf*x*G[1, 1, x])/64 + (5*CF^2*nf*x*G[1, 1, x])/16 + 
  (CA*nf^2*x*G[1, 1, x])/48 - ((13*I)/24)*CA^3*Pi*x*G[1, 1, x] + 
  ((117*I)/64)*CA^2*CF*Pi*x*G[1, 1, x] - ((39*I)/32)*CA*CF^2*Pi*x*
   G[1, 1, x] - ((13*I)/192)*CA^2*nf*Pi*x*G[1, 1, x] - 
  (191*CA^3*Pi^2*x*G[1, 1, x])/1152 + (79*CA^2*CF*Pi^2*x*G[1, 1, x])/192 - 
  (13*CA*CF^2*Pi^2*x*G[1, 1, x])/48 + (CF^3*Pi^2*x*G[1, 1, x])/12 + 
  (11*CA^2*nf*Pi^2*x*G[1, 1, x])/1152 - (CA*CF*nf*Pi^2*x*G[1, 1, x])/32 + 
  ((55*I)/1152)*CA^3*Pi^3*x*G[1, 1, x] - (I/16)*CA^2*CF*Pi^3*x*G[1, 1, x] + 
  (I/48)*CA*CF^2*Pi^3*x*G[1, 1, x] + (I/8)*CF^3*Pi^3*x*G[1, 1, x] + 
  (I/576)*CA^2*nf*Pi^3*x*G[1, 1, x] + (5*C4AF*x*G[1, 1, x])/(8*dA*TF) - 
  (5*C4FF*nf*x*G[1, 1, x])/(4*dA*TF) + (3*C4AF*Pi^2*x*G[1, 1, x])/
   (16*dA*TF) + (3*C4FF*nf*Pi^2*x*G[1, 1, x])/(8*dA*TF) + 
  (((11*I)/48)*C4AF*Pi^3*x*G[1, 1, x])/(dA*TF) - 
  ((I/12)*C4FF*nf*Pi^3*x*G[1, 1, x])/(dA*TF) + (5*CA^3*Pi^2*x^2*G[1, 1, x])/
   288 - (7*CA^2*CF*Pi^2*x^2*G[1, 1, x])/128 + 
  (29*CA*CF^2*Pi^2*x^2*G[1, 1, x])/384 - (7*CF^3*Pi^2*x^2*G[1, 1, x])/192 - 
  (CA^2*nf*Pi^2*x^2*G[1, 1, x])/576 + ((29*I)/1152)*CA^3*Pi^3*x^2*
   G[1, 1, x] + (I/64)*CA^2*CF*Pi^3*x^2*G[1, 1, x] - 
  (I/192)*CA*CF^2*Pi^3*x^2*G[1, 1, x] - (I/32)*CF^3*Pi^3*x^2*G[1, 1, x] - 
  (I/576)*CA^2*nf*Pi^3*x^2*G[1, 1, x] - (((5*I)/48)*C4AF*Pi^3*x^2*G[1, 1, x])/
   (dA*TF) + ((I/12)*C4FF*nf*Pi^3*x^2*G[1, 1, x])/(dA*TF) - 
  (3*CA^3*G[1, 1, x])/(128*\[Epsilon]^4) + (33*CA^3*G[1, 1, x])/
   (256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, x])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, x])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, x])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, x])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon]^2 + 
  (83*CA^3*Pi^2*G[1, 1, x])/(1536*\[Epsilon]^2) + 
  (3*CA^2*CF*Pi^2*G[1, 1, x])/(128*\[Epsilon]^2) - 
  (2093*CA^3*G[1, 1, x])/(3456*\[Epsilon]) + (9*CA^2*CF*G[1, 1, x])/
   (16*\[Epsilon]) - (3*CA*CF^2*G[1, 1, x])/(8*\[Epsilon]) + 
  (823*CA^2*nf*G[1, 1, x])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, 1, x])/(64*\[Epsilon]) - (5*CA*nf^2*G[1, 1, x])/
   (216*\[Epsilon]) - (((119*I)/768)*CA^3*Pi*G[1, 1, x])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, x])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, 1, x])/\[Epsilon] - (2437*CA^3*Pi^2*G[1, 1, x])/
   (9216*\[Epsilon]) - (299*CA^2*CF*Pi^2*G[1, 1, x])/(2304*\[Epsilon]) + 
  (215*CA^2*nf*Pi^2*G[1, 1, x])/(4608*\[Epsilon]) + 
  (37*CA*CF*nf*Pi^2*G[1, 1, x])/(1152*\[Epsilon]) - 
  (((41*I)/1536)*CA^3*Pi^3*G[1, 1, x])/\[Epsilon] - 
  (((5*I)/192)*CA^2*CF*Pi^3*G[1, 1, x])/\[Epsilon] + 
  (CA^3*x*G[1, 1, x])/(6*\[Epsilon]) - (9*CA^2*CF*x*G[1, 1, x])/
   (16*\[Epsilon]) + (3*CA*CF^2*x*G[1, 1, x])/(8*\[Epsilon]) + 
  (CA^2*nf*x*G[1, 1, x])/(48*\[Epsilon]) + (CA^3*Pi^2*x*G[1, 1, x])/
   (128*\[Epsilon]) - (CA^2*CF*Pi^2*x*G[1, 1, x])/(64*\[Epsilon]) + 
  (629*CA^3*G[0, 0, 0, x])/96 - (185*CA^2*CF*G[0, 0, 0, x])/12 + 
  (439*CA*CF^2*G[0, 0, 0, x])/96 + (7*CF^3*G[0, 0, 0, x])/16 - 
  (145*CA^2*nf*G[0, 0, 0, x])/72 + (317*CA*CF*nf*G[0, 0, 0, x])/72 - 
  (2*CF^2*nf*G[0, 0, 0, x])/3 - (19*CA^3*Pi^2*G[0, 0, 0, x])/1536 - 
  (869*CA^2*CF*Pi^2*G[0, 0, 0, x])/1152 + (2215*CA*CF^2*Pi^2*G[0, 0, 0, x])/
   1152 - (5*CF^3*Pi^2*G[0, 0, 0, x])/8 + (7*CA^2*nf*Pi^2*G[0, 0, 0, x])/
   256 + (7*CA*CF*nf*Pi^2*G[0, 0, 0, x])/576 - 
  (77*CF^2*nf*Pi^2*G[0, 0, 0, x])/576 + (2573*CA^3*G[0, 0, 0, x])/
   (384*(-1 + x^(-1))) - (2111*CA^2*CF*G[0, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (317*CA*CF^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (19*CF^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))) - (1133*CA^2*nf*G[0, 0, 0, x])/
   (576*(-1 + x^(-1))) + (1247*CA*CF*nf*G[0, 0, 0, x])/(288*(-1 + x^(-1))) - 
  (2*CF^2*nf*G[0, 0, 0, x])/(3*(-1 + x^(-1))) + 
  (85*CA^3*Pi^2*G[0, 0, 0, x])/(1536*(-1 + x^(-1))) - 
  (1097*CA^2*CF*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (2455*CA*CF^2*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))) - 
  (17*CF^3*Pi^2*G[0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (7*CA^2*nf*Pi^2*G[0, 0, 0, x])/(256*(-1 + x^(-1))) + 
  (7*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (77*CF^2*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))) - 
  (7*CA^3*G[0, 0, 0, x])/(48*(-1 + x^(-1))*x^2) + 
  (9*CA^2*CF*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x^2) + 
  (13*CA*CF^2*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x^2) - 
  (7*CF^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x^2) + 
  (7*CA^2*nf*G[0, 0, 0, x])/(192*(-1 + x^(-1))*x^2) - 
  (CA*CF*nf*G[0, 0, 0, x])/(16*(-1 + x^(-1))*x^2) + 
  (CF^2*nf*G[0, 0, 0, x])/(24*(-1 + x^(-1))*x^2) + 
  (7*CA^3*G[0, 0, 0, x])/(48*x) - (9*CA^2*CF*G[0, 0, 0, x])/(32*x) - 
  (13*CA*CF^2*G[0, 0, 0, x])/(192*x) + (7*CF^3*G[0, 0, 0, x])/(32*x) - 
  (7*CA^2*nf*G[0, 0, 0, x])/(192*x) + (CA*CF*nf*G[0, 0, 0, x])/(16*x) - 
  (CF^2*nf*G[0, 0, 0, x])/(24*x) - (205*CA^3*G[0, 0, 0, x])/
   (32*(-1 + x^(-1))*x) + (1453*CA^2*CF*G[0, 0, 0, x])/(96*(-1 + x^(-1))*x) - 
  (297*CA*CF^2*G[0, 0, 0, x])/(64*(-1 + x^(-1))*x) - 
  (7*CF^3*G[0, 0, 0, x])/(32*(-1 + x^(-1))*x) + 
  (1139*CA^2*nf*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) - 
  (625*CA*CF*nf*G[0, 0, 0, x])/(144*(-1 + x^(-1))*x) + 
  (5*CF^2*nf*G[0, 0, 0, x])/(8*(-1 + x^(-1))*x) + 
  (19*CA^3*Pi^2*G[0, 0, 0, x])/(1536*(-1 + x^(-1))*x) + 
  (869*CA^2*CF*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (2215*CA*CF^2*Pi^2*G[0, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (5*CF^3*Pi^2*G[0, 0, 0, x])/(8*(-1 + x^(-1))*x) - 
  (7*CA^2*nf*Pi^2*G[0, 0, 0, x])/(256*(-1 + x^(-1))*x) - 
  (7*CA*CF*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) + 
  (77*CF^2*nf*Pi^2*G[0, 0, 0, x])/(576*(-1 + x^(-1))*x) - 
  (367*CA^3*x*G[0, 0, 0, x])/1152 + (3061*CA^2*CF*x*G[0, 0, 0, x])/1152 - 
  (1009*CA*CF^2*x*G[0, 0, 0, x])/288 + (5*CF^3*x*G[0, 0, 0, x])/2 - 
  (67*CA^2*nf*x*G[0, 0, 0, x])/576 + (23*CA*CF*nf*x*G[0, 0, 0, x])/288 - 
  (37*CF^2*nf*x*G[0, 0, 0, x])/144 + (CA*nf^2*x*G[0, 0, 0, x])/96 - 
  ((77*I)/192)*CA^3*Pi*x*G[0, 0, 0, x] + ((31*I)/16)*CA^2*CF*Pi*x*
   G[0, 0, 0, x] - ((93*I)/32)*CA*CF^2*Pi*x*G[0, 0, 0, x] + 
  ((7*I)/4)*CF^3*Pi*x*G[0, 0, 0, x] + ((17*I)/192)*CA^2*nf*Pi*x*
   G[0, 0, 0, x] - ((9*I)/32)*CA*CF*nf*Pi*x*G[0, 0, 0, x] + 
  (I/4)*CF^2*nf*Pi*x*G[0, 0, 0, x] - (181*CA^3*Pi^2*x*G[0, 0, 0, x])/768 + 
  (149*CA^2*CF*Pi^2*x*G[0, 0, 0, x])/192 - (55*CA*CF^2*Pi^2*x*G[0, 0, 0, x])/
   48 + (23*CF^3*Pi^2*x*G[0, 0, 0, x])/24 + (11*C4AF*x*G[0, 0, 0, x])/
   (4*dA*TF) + (C4FF*nf*x*G[0, 0, 0, x])/(2*dA*TF) + 
  (((13*I)/8)*C4AF*Pi*x*G[0, 0, 0, x])/(dA*TF) - 
  ((I/4)*C4FF*nf*Pi*x*G[0, 0, 0, x])/(dA*TF) + (3*C4AF*Pi^2*x*G[0, 0, 0, x])/
   (4*dA*TF) - (9*CA^3*x*G[0, 0, 0, x])/(128*(-1 + x^(-1))) + 
  (239*CA^2*CF*x*G[0, 0, 0, x])/(384*(-1 + x^(-1))) - 
  (5*CA*CF^2*x*G[0, 0, 0, x])/(4*(-1 + x^(-1))) + 
  (21*CF^3*x*G[0, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (CA^2*nf*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (CA*CF*nf*x*G[0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (5*CA^3*Pi^2*x*G[0, 0, 0, x])/(64*(-1 + x^(-1))) + 
  (23*CA^2*CF*Pi^2*x*G[0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (25*CA*CF^2*Pi^2*x*G[0, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (5*CF^3*Pi^2*x*G[0, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (373*CA^3*x^2*G[0, 0, 0, x])/1152 - (239*CA^2*CF*x^2*G[0, 0, 0, x])/576 + 
  (577*CA*CF^2*x^2*G[0, 0, 0, x])/1152 - (7*CF^3*x^2*G[0, 0, 0, x])/16 - 
  (CA^2*nf*x^2*G[0, 0, 0, x])/72 + (13*CA*CF*nf*x^2*G[0, 0, 0, x])/288 + 
  (5*CF^2*nf*x^2*G[0, 0, 0, x])/288 - (CA*nf^2*x^2*G[0, 0, 0, x])/96 + 
  ((7*I)/192)*CA^3*Pi*x^2*G[0, 0, 0, x] - ((17*I)/32)*CA^2*CF*Pi*x^2*
   G[0, 0, 0, x] + ((3*I)/4)*CA*CF^2*Pi*x^2*G[0, 0, 0, x] - 
  ((7*I)/32)*CF^3*Pi*x^2*G[0, 0, 0, x] + (I/96)*CA^2*nf*Pi*x^2*
   G[0, 0, 0, x] + ((3*I)/32)*CA*CF*nf*Pi*x^2*G[0, 0, 0, x] - 
  (I/16)*CF^2*nf*Pi*x^2*G[0, 0, 0, x] + (25*CA^3*Pi^2*x^2*G[0, 0, 0, x])/
   384 - (115*CA^2*CF*Pi^2*x^2*G[0, 0, 0, x])/384 + 
  (227*CA*CF^2*Pi^2*x^2*G[0, 0, 0, x])/384 - (19*CF^3*Pi^2*x^2*G[0, 0, 0, x])/
   48 - (C4AF*x^2*G[0, 0, 0, x])/(4*dA*TF) - (C4FF*nf*x^2*G[0, 0, 0, x])/
   (4*dA*TF) + (((3*I)/8)*C4AF*Pi*x^2*G[0, 0, 0, x])/(dA*TF) + 
  (CA^3*Pi^2*x^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*x^2*G[0, 0, 0, x])/(24*(-1 + x^(-1))) + 
  (5*CA*CF^2*Pi^2*x^2*G[0, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (CF^3*Pi^2*x^2*G[0, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (CF^3*G[0, 0, 0, x])/(8*\[Epsilon]^3) - (3*CA^3*x*G[0, 0, 0, x])/
   (64*\[Epsilon]^2) + (CA^2*CF*x*G[0, 0, 0, x])/(8*\[Epsilon]^2) - 
  (CA*CF^2*x*G[0, 0, 0, x])/(8*\[Epsilon]^2) - (CA^2*CF*x^2*G[0, 0, 0, x])/
   (32*\[Epsilon]^2) + (CA*CF^2*x^2*G[0, 0, 0, x])/(32*\[Epsilon]^2) + 
  (CF^3*Pi^2*G[0, 0, 0, x])/(32*\[Epsilon]) + (65*CA^3*x*G[0, 0, 0, x])/
   (192*\[Epsilon]) - (191*CA^2*CF*x*G[0, 0, 0, x])/(192*\[Epsilon]) + 
  (103*CA*CF^2*x*G[0, 0, 0, x])/(96*\[Epsilon]) - 
  (3*CF^3*x*G[0, 0, 0, x])/(16*\[Epsilon]) - (11*CA^2*nf*x*G[0, 0, 0, x])/
   (192*\[Epsilon]) + (CA*CF*nf*x*G[0, 0, 0, x])/(6*\[Epsilon]) - 
  (CF^2*nf*x*G[0, 0, 0, x])/(6*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*x*G[0, 0, 0, x])/\[Epsilon] + 
  ((I/32)*CA^2*CF*Pi*x*G[0, 0, 0, x])/\[Epsilon] - 
  ((I/2)*CA*CF^2*Pi*x*G[0, 0, 0, x])/\[Epsilon] + 
  (((3*I)/4)*CF^3*Pi*x*G[0, 0, 0, x])/\[Epsilon] - 
  (5*CA^3*x^2*G[0, 0, 0, x])/(192*\[Epsilon]) + 
  (7*CA^2*CF*x^2*G[0, 0, 0, x])/(24*\[Epsilon]) - 
  (25*CA*CF^2*x^2*G[0, 0, 0, x])/(96*\[Epsilon]) - 
  (CA^2*nf*x^2*G[0, 0, 0, x])/(192*\[Epsilon]) - 
  (CA*CF*nf*x^2*G[0, 0, 0, x])/(24*\[Epsilon]) + 
  (CF^2*nf*x^2*G[0, 0, 0, x])/(24*\[Epsilon]) + 
  ((I/16)*CA^2*CF*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA*CF^2*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] - 
  (((3*I)/16)*CF^3*Pi*x^2*G[0, 0, 0, x])/\[Epsilon] + 
  (CA^3*G[0, 0, 1, x])/32 - (CA^2*CF*G[0, 0, 1, x])/32 - 
  (CA*CF^2*G[0, 0, 1, x])/8 + (CF^3*G[0, 0, 1, x])/8 - 
  (19*CA^3*Pi^2*G[0, 0, 1, x])/192 + (CA^2*CF*Pi^2*G[0, 0, 1, x])/16 + 
  (97*CA*CF^2*Pi^2*G[0, 0, 1, x])/192 - (15*CF^3*Pi^2*G[0, 0, 1, x])/32 + 
  (5*CA^2*nf*Pi^2*G[0, 0, 1, x])/96 - (5*CA*CF*nf*Pi^2*G[0, 0, 1, x])/32 + 
  (5*CF^2*nf*Pi^2*G[0, 0, 1, x])/48 - ((5*I)/576)*CA^3*Pi^3*G[0, 0, 1, x] + 
  ((7*I)/192)*CA^2*CF*Pi^3*G[0, 0, 1, x] - ((7*I)/64)*CA*CF^2*Pi^3*
   G[0, 0, 1, x] + ((7*I)/48)*CF^3*Pi^3*G[0, 0, 1, x] - 
  ((I/6)*C4AF*Pi^3*G[0, 0, 1, x])/(dA*TF) - (109*CA^3*x*G[0, 0, 1, x])/144 + 
  (139*CA^2*CF*x*G[0, 0, 1, x])/144 - (133*CA*CF^2*x*G[0, 0, 1, x])/576 - 
  (11*CF^3*x*G[0, 0, 1, x])/8 + (169*CA^2*nf*x*G[0, 0, 1, x])/576 - 
  (91*CA*CF*nf*x*G[0, 0, 1, x])/144 + (91*CF^2*nf*x*G[0, 0, 1, x])/144 - 
  (CA*nf^2*x*G[0, 0, 1, x])/96 + ((35*I)/192)*CA^3*Pi*x*G[0, 0, 1, x] - 
  ((11*I)/48)*CA^2*CF*Pi*x*G[0, 0, 1, x] - (I/3)*CA*CF^2*Pi*x*G[0, 0, 1, x] + 
  ((13*I)/16)*CF^3*Pi*x*G[0, 0, 1, x] - ((13*I)/96)*CA^2*nf*Pi*x*
   G[0, 0, 1, x] + ((5*I)/12)*CA*CF*nf*Pi*x*G[0, 0, 1, x] - 
  ((5*I)/12)*CF^2*nf*Pi*x*G[0, 0, 1, x] - (91*CA^3*Pi^2*x*G[0, 0, 1, x])/
   256 + (7*CA^2*CF*Pi^2*x*G[0, 0, 1, x])/6 - 
  (45*CA*CF^2*Pi^2*x*G[0, 0, 1, x])/32 + (3*CF^3*Pi^2*x*G[0, 0, 1, x])/8 + 
  (CA^2*nf*Pi^2*x*G[0, 0, 1, x])/192 - (9*C4AF*x*G[0, 0, 1, x])/(8*dA*TF) - 
  (3*C4FF*nf*x*G[0, 0, 1, x])/(4*dA*TF) + ((I/4)*C4AF*Pi*x*G[0, 0, 1, x])/
   (dA*TF) + ((I/4)*C4FF*nf*Pi*x*G[0, 0, 1, x])/(dA*TF) + 
  (5*C4AF*Pi^2*x*G[0, 0, 1, x])/(16*dA*TF) - (C4FF*nf*Pi^2*x*G[0, 0, 1, x])/
   (4*dA*TF) - (23*CA^3*x^2*G[0, 0, 1, x])/144 - 
  (215*CA^2*CF*x^2*G[0, 0, 1, x])/1152 + (179*CA*CF^2*x^2*G[0, 0, 1, x])/
   1152 + (7*CF^3*x^2*G[0, 0, 1, x])/32 - (5*CA^2*nf*x^2*G[0, 0, 1, x])/288 + 
  (7*CA*CF*nf*x^2*G[0, 0, 1, x])/144 - (23*CF^2*nf*x^2*G[0, 0, 1, x])/288 + 
  (CA*nf^2*x^2*G[0, 0, 1, x])/96 - ((7*I)/192)*CA^3*Pi*x^2*G[0, 0, 1, x] + 
  ((125*I)/192)*CA^2*CF*Pi*x^2*G[0, 0, 1, x] - ((89*I)/192)*CA*CF^2*Pi*x^2*
   G[0, 0, 1, x] - ((5*I)/32)*CF^3*Pi*x^2*G[0, 0, 1, x] - 
  ((5*I)/192)*CA^2*nf*Pi*x^2*G[0, 0, 1, x] - ((5*I)/48)*CA*CF*nf*Pi*x^2*
   G[0, 0, 1, x] + ((5*I)/48)*CF^2*nf*Pi*x^2*G[0, 0, 1, x] + 
  (CA^3*Pi^2*x^2*G[0, 0, 1, x])/16 - (31*CA^2*CF*Pi^2*x^2*G[0, 0, 1, x])/96 + 
  (47*CA*CF^2*Pi^2*x^2*G[0, 0, 1, x])/128 - (3*CF^3*Pi^2*x^2*G[0, 0, 1, x])/
   32 - (CA^2*nf*Pi^2*x^2*G[0, 0, 1, x])/192 + (C4AF*x^2*G[0, 0, 1, x])/
   (4*dA*TF) + (C4FF*nf*x^2*G[0, 0, 1, x])/(4*dA*TF) - 
  (((3*I)/8)*C4AF*Pi*x^2*G[0, 0, 1, x])/(dA*TF) - 
  (5*C4AF*Pi^2*x^2*G[0, 0, 1, x])/(16*dA*TF) + 
  (C4FF*nf*Pi^2*x^2*G[0, 0, 1, x])/(4*dA*TF) + 
  (CA*CF^2*G[0, 0, 1, x])/(16*\[Epsilon]^3) - 
  ((I/16)*CA*CF^2*Pi*G[0, 0, 1, x])/\[Epsilon]^2 + 
  (3*CA^3*x*G[0, 0, 1, x])/(64*\[Epsilon]^2) - (CA^2*CF*x*G[0, 0, 1, x])/
   (8*\[Epsilon]^2) + (CA*CF^2*x*G[0, 0, 1, x])/(8*\[Epsilon]^2) + 
  (CA^2*CF*x^2*G[0, 0, 1, x])/(32*\[Epsilon]^2) - 
  (CA*CF^2*x^2*G[0, 0, 1, x])/(32*\[Epsilon]^2) + 
  (CA^3*Pi^2*G[0, 0, 1, x])/(32*\[Epsilon]) - (CA^2*CF*Pi^2*G[0, 0, 1, x])/
   (32*\[Epsilon]) - (5*CA*CF^2*Pi^2*G[0, 0, 1, x])/(64*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 0, 1, x])/(16*\[Epsilon]) - (47*CA^3*x*G[0, 0, 1, x])/
   (192*\[Epsilon]) + (131*CA^2*CF*x*G[0, 0, 1, x])/(192*\[Epsilon]) - 
  (19*CA*CF^2*x*G[0, 0, 1, x])/(24*\[Epsilon]) + 
  (CF^3*x*G[0, 0, 1, x])/(8*\[Epsilon]) + (11*CA^2*nf*x*G[0, 0, 1, x])/
   (192*\[Epsilon]) - (CA*CF*nf*x*G[0, 0, 1, x])/(6*\[Epsilon]) + 
  (CF^2*nf*x*G[0, 0, 1, x])/(6*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*x*G[0, 0, 1, x])/\[Epsilon] + 
  ((I/2)*CA^2*CF*Pi*x*G[0, 0, 1, x])/\[Epsilon] - 
  ((I/2)*CA*CF^2*Pi*x*G[0, 0, 1, x])/\[Epsilon] + 
  (CA^3*x^2*G[0, 0, 1, x])/(96*\[Epsilon]) - (47*CA^2*CF*x^2*G[0, 0, 1, x])/
   (192*\[Epsilon]) + (11*CA*CF^2*x^2*G[0, 0, 1, x])/(48*\[Epsilon]) + 
  (CA^2*nf*x^2*G[0, 0, 1, x])/(192*\[Epsilon]) + 
  (CA*CF*nf*x^2*G[0, 0, 1, x])/(24*\[Epsilon]) - 
  (CF^2*nf*x^2*G[0, 0, 1, x])/(24*\[Epsilon]) - 
  ((I/8)*CA^2*CF*Pi*x^2*G[0, 0, 1, x])/\[Epsilon] + 
  ((I/8)*CA*CF^2*Pi*x^2*G[0, 0, 1, x])/\[Epsilon] - 
  (3919*CA^3*G[0, 1, 0, x])/1152 + (2155*CA^2*CF*G[0, 1, 0, x])/288 - 
  (353*CA*CF^2*G[0, 1, 0, x])/96 + (3*CF^3*G[0, 1, 0, x])/2 + 
  (389*CA^2*nf*G[0, 1, 0, x])/384 - (593*CA*CF*nf*G[0, 1, 0, x])/288 + 
  (17*CF^2*nf*G[0, 1, 0, x])/96 - ((301*I)/576)*CA^3*Pi*G[0, 1, 0, x] + 
  ((101*I)/192)*CA^2*CF*Pi*G[0, 1, 0, x] + ((27*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, x] - ((13*I)/16)*CF^3*Pi*G[0, 1, 0, x] + 
  ((41*I)/288)*CA^2*nf*Pi*G[0, 1, 0, x] - ((37*I)/96)*CA*CF*nf*Pi*
   G[0, 1, 0, x] + ((3*I)/16)*CF^2*nf*Pi*G[0, 1, 0, x] - 
  (5*CA^3*Pi^2*G[0, 1, 0, x])/9216 + (719*CA^2*CF*Pi^2*G[0, 1, 0, x])/4608 - 
  (335*CA*CF^2*Pi^2*G[0, 1, 0, x])/576 + (CF^3*Pi^2*G[0, 1, 0, x])/16 + 
  (127*CA^2*nf*Pi^2*G[0, 1, 0, x])/4608 - (265*CA*CF*nf*Pi^2*G[0, 1, 0, x])/
   2304 + (23*CF^2*nf*Pi^2*G[0, 1, 0, x])/144 - 
  ((95*I)/1152)*CA^3*Pi^3*G[0, 1, 0, x] + ((51*I)/128)*CA^2*CF*Pi^3*
   G[0, 1, 0, x] - ((31*I)/48)*CA*CF^2*Pi^3*G[0, 1, 0, x] + 
  ((17*I)/48)*CF^3*Pi^3*G[0, 1, 0, x] - ((I/2)*C4AF*Pi*G[0, 1, 0, x])/
   (dA*TF) + (I*C4FF*nf*Pi*G[0, 1, 0, x])/(dA*TF) + 
  ((I/6)*C4AF*Pi^3*G[0, 1, 0, x])/(dA*TF) - (2087*CA^3*G[0, 1, 0, x])/
   (576*(-1 + x^(-1))) + (3779*CA^2*CF*G[0, 1, 0, x])/(384*(-1 + x^(-1))) - 
  (449*CA*CF^2*G[0, 1, 0, x])/(72*(-1 + x^(-1))) + 
  (59*CF^3*G[0, 1, 0, x])/(32*(-1 + x^(-1))) + (123*CA^2*nf*G[0, 1, 0, x])/
   (128*(-1 + x^(-1))) - (625*CA*CF*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))) + 
  (107*CF^2*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))) - 
  (493*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))) + 
  (677*CA^2*CF*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))) - 
  (1021*CA*CF^2*Pi^2*G[0, 1, 0, x])/(1152*(-1 + x^(-1))) + 
  (CF^3*Pi^2*G[0, 1, 0, x])/(4*(-1 + x^(-1))) - 
  (49*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))) - 
  (7*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))) + 
  (35*CF^2*nf*Pi^2*G[0, 1, 0, x])/(576*(-1 + x^(-1))) + 
  (7*CA^3*G[0, 1, 0, x])/(48*(-1 + x^(-1))*x^2) - 
  (9*CA^2*CF*G[0, 1, 0, x])/(32*(-1 + x^(-1))*x^2) - 
  (13*CA*CF^2*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^2) + 
  (7*CF^3*G[0, 1, 0, x])/(32*(-1 + x^(-1))*x^2) - 
  (7*CA^2*nf*G[0, 1, 0, x])/(192*(-1 + x^(-1))*x^2) + 
  (CA*CF*nf*G[0, 1, 0, x])/(16*(-1 + x^(-1))*x^2) - 
  (CF^2*nf*G[0, 1, 0, x])/(24*(-1 + x^(-1))*x^2) - 
  (7*CA^3*G[0, 1, 0, x])/(48*x) + (9*CA^2*CF*G[0, 1, 0, x])/(32*x) + 
  (13*CA*CF^2*G[0, 1, 0, x])/(192*x) - (7*CF^3*G[0, 1, 0, x])/(32*x) + 
  (7*CA^2*nf*G[0, 1, 0, x])/(192*x) - (CA*CF*nf*G[0, 1, 0, x])/(16*x) + 
  (CF^2*nf*G[0, 1, 0, x])/(24*x) + ((I/32)*CA^3*Pi*G[0, 1, 0, x])/x - 
  ((I/16)*CA^2*CF*Pi*G[0, 1, 0, x])/x - ((I/32)*CA*CF^2*Pi*G[0, 1, 0, x])/x + 
  ((I/16)*CF^3*Pi*G[0, 1, 0, x])/x + (3787*CA^3*G[0, 1, 0, x])/
   (1152*(-1 + x^(-1))*x) - (799*CA^2*CF*G[0, 1, 0, x])/
   (96*(-1 + x^(-1))*x) + (2353*CA*CF^2*G[0, 1, 0, x])/
   (576*(-1 + x^(-1))*x) - (31*CF^3*G[0, 1, 0, x])/(32*(-1 + x^(-1))*x) - 
  (125*CA^2*nf*G[0, 1, 0, x])/(128*(-1 + x^(-1))*x) + 
  (631*CA*CF*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x) - 
  (95*CF^2*nf*G[0, 1, 0, x])/(288*(-1 + x^(-1))*x) + 
  (13*CA^3*Pi^2*G[0, 1, 0, x])/(9216*(-1 + x^(-1))*x) - 
  (485*CA^2*CF*Pi^2*G[0, 1, 0, x])/(1536*(-1 + x^(-1))*x) + 
  (925*CA*CF^2*Pi^2*G[0, 1, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (CF^3*Pi^2*G[0, 1, 0, x])/(4*(-1 + x^(-1))*x) + 
  (49*CA^2*nf*Pi^2*G[0, 1, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*Pi^2*G[0, 1, 0, x])/(768*(-1 + x^(-1))*x) - 
  (35*CF^2*nf*Pi^2*G[0, 1, 0, x])/(576*(-1 + x^(-1))*x) + 
  (337*CA^3*x*G[0, 1, 0, x])/384 - (1055*CA^2*CF*x*G[0, 1, 0, x])/384 + 
  (163*CA*CF^2*x*G[0, 1, 0, x])/48 - (47*CF^3*x*G[0, 1, 0, x])/32 - 
  (19*CA^2*nf*x*G[0, 1, 0, x])/96 + (41*CA*CF*nf*x*G[0, 1, 0, x])/96 - 
  (13*CF^2*nf*x*G[0, 1, 0, x])/48 + ((29*I)/96)*CA^3*Pi*x*G[0, 1, 0, x] - 
  ((55*I)/96)*CA^2*CF*Pi*x*G[0, 1, 0, x] + ((9*I)/32)*CA*CF^2*Pi*x*
   G[0, 1, 0, x] + (I/8)*CF^3*Pi*x*G[0, 1, 0, x] - 
  ((13*I)/192)*CA^2*nf*Pi*x*G[0, 1, 0, x] + ((25*I)/96)*CA*CF*nf*Pi*x*
   G[0, 1, 0, x] - (I/4)*CF^2*nf*Pi*x*G[0, 1, 0, x] + 
  (155*CA^3*Pi^2*x*G[0, 1, 0, x])/1152 - (43*CA^2*CF*Pi^2*x*G[0, 1, 0, x])/
   96 + (31*CA*CF^2*Pi^2*x*G[0, 1, 0, x])/48 - (13*CF^3*Pi^2*x*G[0, 1, 0, x])/
   24 + (CA^2*nf*Pi^2*x*G[0, 1, 0, x])/288 - (11*C4AF*x*G[0, 1, 0, x])/
   (8*dA*TF) - (C4FF*nf*x*G[0, 1, 0, x])/(4*dA*TF) - 
  (((5*I)/8)*C4AF*Pi*x*G[0, 1, 0, x])/(dA*TF) - 
  (I*C4FF*nf*Pi*x*G[0, 1, 0, x])/(dA*TF) - (17*C4AF*Pi^2*x*G[0, 1, 0, x])/
   (48*dA*TF) - (C4FF*nf*Pi^2*x*G[0, 1, 0, x])/(6*dA*TF) + 
  (43*CA^3*x*G[0, 1, 0, x])/(384*(-1 + x^(-1))) - 
  (301*CA^2*CF*x*G[0, 1, 0, x])/(384*(-1 + x^(-1))) + 
  (23*CA*CF^2*x*G[0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (23*CF^3*x*G[0, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (CA^2*nf*x*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (CA*CF*nf*x*G[0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^3*Pi^2*x*G[0, 1, 0, x])/(16*(-1 + x^(-1))) - 
  (5*CA^2*CF*Pi^2*x*G[0, 1, 0, x])/(32*(-1 + x^(-1))) + 
  (5*CA*CF^2*Pi^2*x*G[0, 1, 0, x])/(48*(-1 + x^(-1))) - 
  (21*CA^3*x^2*G[0, 1, 0, x])/128 + (77*CA^2*CF*x^2*G[0, 1, 0, x])/128 - 
  (21*CA*CF^2*x^2*G[0, 1, 0, x])/32 + (7*CF^3*x^2*G[0, 1, 0, x])/32 + 
  (CA^2*nf*x^2*G[0, 1, 0, x])/32 - (3*CA*CF*nf*x^2*G[0, 1, 0, x])/32 + 
  (CF^2*nf*x^2*G[0, 1, 0, x])/16 + ((5*I)/384)*CA^3*Pi*x^2*G[0, 1, 0, x] + 
  ((91*I)/384)*CA^2*CF*Pi*x^2*G[0, 1, 0, x] - ((13*I)/64)*CA*CF^2*Pi*x^2*
   G[0, 1, 0, x] - (I/16)*CF^3*Pi*x^2*G[0, 1, 0, x] - 
  (I/192)*CA^2*nf*Pi*x^2*G[0, 1, 0, x] - ((7*I)/96)*CA*CF*nf*Pi*x^2*
   G[0, 1, 0, x] + (I/16)*CF^2*nf*Pi*x^2*G[0, 1, 0, x] - 
  (13*CA^3*Pi^2*x^2*G[0, 1, 0, x])/576 + (55*CA^2*CF*Pi^2*x^2*G[0, 1, 0, x])/
   384 - (61*CA*CF^2*Pi^2*x^2*G[0, 1, 0, x])/192 + 
  (11*CF^3*Pi^2*x^2*G[0, 1, 0, x])/48 - (CA^2*nf*Pi^2*x^2*G[0, 1, 0, x])/
   288 - (((3*I)/8)*C4AF*Pi*x^2*G[0, 1, 0, x])/(dA*TF) - 
  (5*C4AF*Pi^2*x^2*G[0, 1, 0, x])/(24*dA*TF) + 
  (C4FF*nf*Pi^2*x^2*G[0, 1, 0, x])/(6*dA*TF) - (CA^3*Pi^2*x^2*G[0, 1, 0, x])/
   (96*(-1 + x^(-1))) + (CA^2*CF*Pi^2*x^2*G[0, 1, 0, x])/(32*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x^2*G[0, 1, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*CF*G[0, 1, 0, x])/(16*\[Epsilon]^3) - (11*CA^2*CF*G[0, 1, 0, x])/
   (32*\[Epsilon]^2) + (11*CA*CF^2*G[0, 1, 0, x])/(32*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, 1, 0, x])/(16*\[Epsilon]^2) - 
  (CF^2*nf*G[0, 1, 0, x])/(16*\[Epsilon]^2) + ((I/32)*CA^3*Pi*G[0, 1, 0, x])/
   \[Epsilon]^2 - (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 0, x])/\[Epsilon]^2 - 
  (67*CA^2*CF*G[0, 1, 0, x])/(96*\[Epsilon]) + (67*CA*CF^2*G[0, 1, 0, x])/
   (96*\[Epsilon]) + (5*CA*CF*nf*G[0, 1, 0, x])/(48*\[Epsilon]) - 
  (5*CF^2*nf*G[0, 1, 0, x])/(48*\[Epsilon]) - 
  (((35*I)/192)*CA^3*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (((19*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  ((I/24)*CA^2*nf*Pi*G[0, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, 0, x])/\[Epsilon] + 
  (3*CA^3*Pi^2*G[0, 1, 0, x])/(64*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x])/(192*\[Epsilon]) - 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, x])/(96*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 1, 0, x])/(24*\[Epsilon]) - (3*CA^3*x*G[0, 1, 0, x])/
   (32*\[Epsilon]) + (3*CA^2*CF*x*G[0, 1, 0, x])/(16*\[Epsilon]) - 
  (5*CA*CF^2*x*G[0, 1, 0, x])/(32*\[Epsilon]) + 
  (CF^3*x*G[0, 1, 0, x])/(16*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*x*G[0, 1, 0, x])/\[Epsilon] + 
  (((5*I)/32)*CA^2*CF*Pi*x*G[0, 1, 0, x])/\[Epsilon] - 
  ((I/4)*CF^3*Pi*x*G[0, 1, 0, x])/\[Epsilon] + (CA^3*x^2*G[0, 1, 0, x])/
   (64*\[Epsilon]) - (3*CA^2*CF*x^2*G[0, 1, 0, x])/(64*\[Epsilon]) + 
  (CA*CF^2*x^2*G[0, 1, 0, x])/(32*\[Epsilon]) - 
  ((I/16)*CA^2*CF*Pi*x^2*G[0, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CF^3*Pi*x^2*G[0, 1, 0, x])/\[Epsilon] - (CA^3*G[0, 1, 1, x])/16 + 
  (101*CA^2*CF*G[0, 1, 1, x])/144 + (7*CA*CF^2*G[0, 1, 1, x])/16 - 
  (3*CF^3*G[0, 1, 1, x])/8 - (7*CA*CF*nf*G[0, 1, 1, x])/72 - 
  ((335*I)/576)*CA^2*CF*Pi*G[0, 1, 1, x] + ((25*I)/288)*CA*CF*nf*Pi*
   G[0, 1, 1, x] + (125*CA^3*Pi^2*G[0, 1, 1, x])/576 - 
  (515*CA^2*CF*Pi^2*G[0, 1, 1, x])/2304 - (27*CA*CF^2*Pi^2*G[0, 1, 1, x])/
   64 + (CF^3*Pi^2*G[0, 1, 1, x])/4 - (35*CA^2*nf*Pi^2*G[0, 1, 1, x])/576 + 
  (145*CA*CF*nf*Pi^2*G[0, 1, 1, x])/1152 - (CF^2*nf*Pi^2*G[0, 1, 1, x])/32 + 
  ((59*I)/576)*CA^3*Pi^3*G[0, 1, 1, x] - ((47*I)/192)*CA^2*CF*Pi^3*
   G[0, 1, 1, x] + ((3*I)/16)*CA*CF^2*Pi^3*G[0, 1, 1, x] - 
  (I/8)*CF^3*Pi^3*G[0, 1, 1, x] - ((I/12)*C4AF*Pi^3*G[0, 1, 1, x])/(dA*TF) + 
  (19*CA^3*x*G[0, 1, 1, x])/96 - (7*CA^2*CF*x*G[0, 1, 1, x])/8 + 
  (65*CA*CF^2*x*G[0, 1, 1, x])/192 + (11*CF^3*x*G[0, 1, 1, x])/32 + 
  (CA^2*nf*x*G[0, 1, 1, x])/48 + (CA*CF*nf*x*G[0, 1, 1, x])/8 - 
  (5*CF^2*nf*x*G[0, 1, 1, x])/48 - ((13*I)/32)*CA^2*CF*Pi*x*G[0, 1, 1, x] + 
  ((13*I)/32)*CA*CF^2*Pi*x*G[0, 1, 1, x] - (7*CA^3*Pi^2*x*G[0, 1, 1, x])/96 + 
  (29*CA^2*CF*Pi^2*x*G[0, 1, 1, x])/96 - (13*CA*CF^2*Pi^2*x*G[0, 1, 1, x])/
   32 + (5*CF^3*Pi^2*x*G[0, 1, 1, x])/24 - (C4AF*x*G[0, 1, 1, x])/(4*dA*TF) + 
  (C4FF*nf*x*G[0, 1, 1, x])/(2*dA*TF) + (3*C4AF*Pi^2*x*G[0, 1, 1, x])/
   (16*dA*TF) + (7*CA^3*Pi^2*x^2*G[0, 1, 1, x])/384 - 
  (23*CA^2*CF*Pi^2*x^2*G[0, 1, 1, x])/384 + 
  (3*CA*CF^2*Pi^2*x^2*G[0, 1, 1, x])/32 - (5*CF^3*Pi^2*x^2*G[0, 1, 1, x])/
   96 - (CA^2*CF*G[0, 1, 1, x])/(16*\[Epsilon]^3) + 
  (11*CA^2*CF*G[0, 1, 1, x])/(64*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, 1, 1, x])/(32*\[Epsilon]^2) + 
  ((I/8)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon]^2 + 
  (67*CA^2*CF*G[0, 1, 1, x])/(192*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 1, 1, x])/(96*\[Epsilon]) - 
  (((55*I)/192)*CA^2*CF*Pi*G[0, 1, 1, x])/\[Epsilon] + 
  (((5*I)/96)*CA*CF*nf*Pi*G[0, 1, 1, x])/\[Epsilon] - 
  (13*CA^3*Pi^2*G[0, 1, 1, x])/(192*\[Epsilon]) + 
  (CA^2*CF*Pi^2*G[0, 1, 1, x])/(6*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 1, x])/(48*\[Epsilon]) + 
  (CA^2*CF*x*G[0, 1, 1, x])/(8*\[Epsilon]) - (CA*CF^2*x*G[0, 1, 1, x])/
   (8*\[Epsilon]) - (737*CA^3*G[1, 0, 0, x])/576 + 
  (2197*CA^2*CF*G[1, 0, 0, x])/576 - (1369*CA*CF^2*G[1, 0, 0, x])/384 + 
  (99*CF^3*G[1, 0, 0, x])/32 + (809*CA^2*nf*G[1, 0, 0, x])/3456 - 
  (23*CA*CF*nf*G[1, 0, 0, x])/24 - (11*CF^2*nf*G[1, 0, 0, x])/24 + 
  (5*CA*nf^2*G[1, 0, 0, x])/108 + ((149*I)/576)*CA^3*Pi*G[1, 0, 0, x] - 
  ((89*I)/96)*CA^2*CF*Pi*G[1, 0, 0, x] - ((29*I)/144)*CA*CF^2*Pi*
   G[1, 0, 0, x] + ((23*I)/32)*CF^3*Pi*G[1, 0, 0, x] + 
  ((5*I)/576)*CA^2*nf*Pi*G[1, 0, 0, x] - (I/6)*CA*CF*nf*Pi*G[1, 0, 0, x] + 
  ((5*I)/144)*CF^2*nf*Pi*G[1, 0, 0, x] + (I/72)*CA*nf^2*Pi*G[1, 0, 0, x] - 
  (721*CA^3*Pi^2*G[1, 0, 0, x])/9216 + (215*CA^2*CF*Pi^2*G[1, 0, 0, x])/
   1536 - (655*CA*CF^2*Pi^2*G[1, 0, 0, x])/1152 + 
  (7*CF^3*Pi^2*G[1, 0, 0, x])/16 - (CA^2*nf*Pi^2*G[1, 0, 0, x])/4608 + 
  (35*CA*CF*nf*Pi^2*G[1, 0, 0, x])/768 + (CF^2*nf*Pi^2*G[1, 0, 0, x])/72 - 
  ((3*I)/32)*CA^3*Pi^3*G[1, 0, 0, x] + ((43*I)/96)*CA^2*CF*Pi^3*
   G[1, 0, 0, x] - ((43*I)/64)*CA*CF^2*Pi^3*G[1, 0, 0, x] + 
  (I/3)*CF^3*Pi^3*G[1, 0, 0, x] + (23*C4AF*G[1, 0, 0, x])/(8*dA*TF) + 
  (C4FF*nf*G[1, 0, 0, x])/(4*dA*TF) + ((I/8)*C4AF*Pi*G[1, 0, 0, x])/(dA*TF) - 
  ((I/4)*C4FF*nf*Pi*G[1, 0, 0, x])/(dA*TF) + (7*C4AF*Pi^2*G[1, 0, 0, x])/
   (8*dA*TF) - (3545*CA^3*G[1, 0, 0, x])/(1152*(-1 + x^(-1))) + 
  (1277*CA^2*CF*G[1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (53*CA*CF^2*G[1, 0, 0, x])/(144*(-1 + x^(-1))) - 
  (5*CF^3*G[1, 0, 0, x])/(4*(-1 + x^(-1))) + (1159*CA^2*nf*G[1, 0, 0, x])/
   (1152*(-1 + x^(-1))) - (311*CA*CF*nf*G[1, 0, 0, x])/(144*(-1 + x^(-1))) + 
  (85*CF^2*nf*G[1, 0, 0, x])/(288*(-1 + x^(-1))) - 
  (17*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))) + 
  (2357*CA^2*CF*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))) - 
  (239*CA*CF^2*Pi^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))) + 
  (11*CF^3*Pi^2*G[1, 0, 0, x])/(24*(-1 + x^(-1))) - 
  (77*CA^2*nf*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))) - 
  (7*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))) + 
  (7*CF^2*nf*Pi^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))) + 
  ((I/32)*CA^3*Pi*G[1, 0, 0, x])/x - ((I/32)*CA^2*CF*Pi*G[1, 0, 0, x])/x - 
  ((I/8)*CA*CF^2*Pi*G[1, 0, 0, x])/x + ((I/8)*CF^3*Pi*G[1, 0, 0, x])/x + 
  (3593*CA^3*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x) - 
  (109*CA^2*CF*G[1, 0, 0, x])/(16*(-1 + x^(-1))*x) + 
  (5*CA*CF^2*G[1, 0, 0, x])/(9*(-1 + x^(-1))*x) + 
  (19*CF^3*G[1, 0, 0, x])/(16*(-1 + x^(-1))*x) - 
  (1153*CA^2*nf*G[1, 0, 0, x])/(1152*(-1 + x^(-1))*x) + 
  (619*CA*CF*nf*G[1, 0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (85*CF^2*nf*G[1, 0, 0, x])/(288*(-1 + x^(-1))*x) - 
  (127*CA^3*Pi^2*G[1, 0, 0, x])/(9216*(-1 + x^(-1))*x) - 
  (2021*CA^2*CF*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (215*CA*CF^2*Pi^2*G[1, 0, 0, x])/(192*(-1 + x^(-1))*x) - 
  (3*CF^3*Pi^2*G[1, 0, 0, x])/(8*(-1 + x^(-1))*x) + 
  (77*CA^2*nf*Pi^2*G[1, 0, 0, x])/(4608*(-1 + x^(-1))*x) + 
  (7*CA*CF*nf*Pi^2*G[1, 0, 0, x])/(2304*(-1 + x^(-1))*x) - 
  (7*CF^2*nf*Pi^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))*x) + 
  (109*CA^3*x*G[1, 0, 0, x])/288 - (449*CA^2*CF*x*G[1, 0, 0, x])/144 + 
  (2891*CA*CF^2*x*G[1, 0, 0, x])/576 - (113*CF^3*x*G[1, 0, 0, x])/32 + 
  (55*CA^2*nf*x*G[1, 0, 0, x])/576 - (23*CA*CF*nf*x*G[1, 0, 0, x])/288 + 
  (37*CF^2*nf*x*G[1, 0, 0, x])/144 - (CA*nf^2*x*G[1, 0, 0, x])/96 + 
  ((3*I)/8)*CA^3*Pi*x*G[1, 0, 0, x] - ((105*I)/64)*CA^2*CF*Pi*x*
   G[1, 0, 0, x] + ((107*I)/48)*CA*CF^2*Pi*x*G[1, 0, 0, x] - 
  I*CF^3*Pi*x*G[1, 0, 0, x] - ((9*I)/64)*CA^2*nf*Pi*x*G[1, 0, 0, x] + 
  ((7*I)/16)*CA*CF*nf*Pi*x*G[1, 0, 0, x] - ((5*I)/12)*CF^2*nf*Pi*x*
   G[1, 0, 0, x] + (75*CA^3*Pi^2*x*G[1, 0, 0, x])/256 - 
  (181*CA^2*CF*Pi^2*x*G[1, 0, 0, x])/192 + (119*CA*CF^2*Pi^2*x*G[1, 0, 0, x])/
   96 - CF^3*Pi^2*x*G[1, 0, 0, x] - (25*C4AF*x*G[1, 0, 0, x])/(8*dA*TF) - 
  (C4FF*nf*x*G[1, 0, 0, x])/(2*dA*TF) - ((I/2)*C4AF*Pi*x*G[1, 0, 0, x])/
   (dA*TF) + ((I/4)*C4FF*nf*Pi*x*G[1, 0, 0, x])/(dA*TF) - 
  (21*C4AF*Pi^2*x*G[1, 0, 0, x])/(16*dA*TF) - (CA^3*x*G[1, 0, 0, x])/
   (24*(-1 + x^(-1))) + (31*CA^2*CF*x*G[1, 0, 0, x])/(192*(-1 + x^(-1))) - 
  (3*CA*CF^2*x*G[1, 0, 0, x])/(16*(-1 + x^(-1))) + 
  (CF^3*x*G[1, 0, 0, x])/(16*(-1 + x^(-1))) - (CA^2*nf*x*G[1, 0, 0, x])/
   (192*(-1 + x^(-1))) + (CA*CF*nf*x*G[1, 0, 0, x])/(96*(-1 + x^(-1))) + 
  (CA^3*Pi^2*x*G[1, 0, 0, x])/(64*(-1 + x^(-1))) - 
  (CA^2*CF*Pi^2*x*G[1, 0, 0, x])/(12*(-1 + x^(-1))) + 
  (5*CA*CF^2*Pi^2*x*G[1, 0, 0, x])/(32*(-1 + x^(-1))) - 
  (5*CF^3*Pi^2*x*G[1, 0, 0, x])/(48*(-1 + x^(-1))) - 
  (373*CA^3*x^2*G[1, 0, 0, x])/1152 + (239*CA^2*CF*x^2*G[1, 0, 0, x])/576 - 
  (577*CA*CF^2*x^2*G[1, 0, 0, x])/1152 + (7*CF^3*x^2*G[1, 0, 0, x])/16 + 
  (CA^2*nf*x^2*G[1, 0, 0, x])/72 - (13*CA*CF*nf*x^2*G[1, 0, 0, x])/288 - 
  (5*CF^2*nf*x^2*G[1, 0, 0, x])/288 + (CA*nf^2*x^2*G[1, 0, 0, x])/96 - 
  ((17*I)/192)*CA^3*Pi*x^2*G[1, 0, 0, x] + ((29*I)/32)*CA^2*CF*Pi*x^2*
   G[1, 0, 0, x] - ((103*I)/96)*CA*CF^2*Pi*x^2*G[1, 0, 0, x] + 
  ((7*I)/32)*CF^3*Pi*x^2*G[1, 0, 0, x] - (I/48)*CA^2*nf*Pi*x^2*
   G[1, 0, 0, x] - (I/8)*CA*CF*nf*Pi*x^2*G[1, 0, 0, x] + 
  ((5*I)/48)*CF^2*nf*Pi*x^2*G[1, 0, 0, x] - (5*CA^3*Pi^2*x^2*G[1, 0, 0, x])/
   64 + (29*CA^2*CF*Pi^2*x^2*G[1, 0, 0, x])/96 - 
  (227*CA*CF^2*Pi^2*x^2*G[1, 0, 0, x])/384 + (13*CF^3*Pi^2*x^2*G[1, 0, 0, x])/
   32 + (C4AF*x^2*G[1, 0, 0, x])/(4*dA*TF) + (C4FF*nf*x^2*G[1, 0, 0, x])/
   (4*dA*TF) - (((3*I)/8)*C4AF*Pi*x^2*G[1, 0, 0, x])/(dA*TF) + 
  (CA^2*CF*Pi^2*x^2*G[1, 0, 0, x])/(96*(-1 + x^(-1))) - 
  (CA*CF^2*Pi^2*x^2*G[1, 0, 0, x])/(32*(-1 + x^(-1))) + 
  (CF^3*Pi^2*x^2*G[1, 0, 0, x])/(48*(-1 + x^(-1))) + 
  (CA^2*CF*G[1, 0, 0, x])/(8*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 0, x])/
   (16*\[Epsilon]^3) - (5*CA^3*G[1, 0, 0, x])/(48*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 0, 0, x])/(2*\[Epsilon]^2) + (19*CA*CF^2*G[1, 0, 0, x])/
   (32*\[Epsilon]^2) + (CA^2*nf*G[1, 0, 0, x])/(96*\[Epsilon]^2) + 
  (CA*CF*nf*G[1, 0, 0, x])/(8*\[Epsilon]^2) - (CF^2*nf*G[1, 0, 0, x])/
   (8*\[Epsilon]^2) - ((I/16)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon]^2 + 
  (3*CA^3*x*G[1, 0, 0, x])/(64*\[Epsilon]^2) - (CA^2*CF*x*G[1, 0, 0, x])/
   (8*\[Epsilon]^2) + (CA*CF^2*x*G[1, 0, 0, x])/(8*\[Epsilon]^2) + 
  (CA^2*CF*x^2*G[1, 0, 0, x])/(32*\[Epsilon]^2) - 
  (CA*CF^2*x^2*G[1, 0, 0, x])/(32*\[Epsilon]^2) + 
  (337*CA^3*G[1, 0, 0, x])/(576*\[Epsilon]) - (475*CA^2*CF*G[1, 0, 0, x])/
   (192*\[Epsilon]) + (47*CA*CF^2*G[1, 0, 0, x])/(24*\[Epsilon]) - 
  (19*CA^2*nf*G[1, 0, 0, x])/(96*\[Epsilon]) + (11*CA*CF*nf*G[1, 0, 0, x])/
   (24*\[Epsilon]) - (CF^2*nf*G[1, 0, 0, x])/(3*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, 0, x])/(72*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (((7*I)/8)*CA^2*CF*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (((43*I)/96)*CA*CF^2*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  (((3*I)/8)*CF^3*Pi*G[1, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CA*CF*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/6)*CF^2*nf*Pi*G[1, 0, 0, x])/\[Epsilon] - 
  (CA^3*Pi^2*G[1, 0, 0, x])/(192*\[Epsilon]) + 
  (37*CA^2*CF*Pi^2*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (43*CA*CF^2*Pi^2*G[1, 0, 0, x])/(192*\[Epsilon]) + 
  (CF^3*Pi^2*G[1, 0, 0, x])/(48*\[Epsilon]) - (65*CA^3*x*G[1, 0, 0, x])/
   (192*\[Epsilon]) + (185*CA^2*CF*x*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (41*CA*CF^2*x*G[1, 0, 0, x])/(48*\[Epsilon]) + 
  (11*CA^2*nf*x*G[1, 0, 0, x])/(192*\[Epsilon]) - 
  (CA*CF*nf*x*G[1, 0, 0, x])/(6*\[Epsilon]) + (CF^2*nf*x*G[1, 0, 0, x])/
   (6*\[Epsilon]) - (((3*I)/16)*CA^3*Pi*x*G[1, 0, 0, x])/\[Epsilon] + 
  (((5*I)/16)*CA^2*CF*Pi*x*G[1, 0, 0, x])/\[Epsilon] - 
  ((I/2)*CF^3*Pi*x*G[1, 0, 0, x])/\[Epsilon] + (5*CA^3*x^2*G[1, 0, 0, x])/
   (192*\[Epsilon]) - (7*CA^2*CF*x^2*G[1, 0, 0, x])/(24*\[Epsilon]) + 
  (25*CA*CF^2*x^2*G[1, 0, 0, x])/(96*\[Epsilon]) + 
  (CA^2*nf*x^2*G[1, 0, 0, x])/(192*\[Epsilon]) + 
  (CA*CF*nf*x^2*G[1, 0, 0, x])/(24*\[Epsilon]) - 
  (CF^2*nf*x^2*G[1, 0, 0, x])/(24*\[Epsilon]) - 
  ((I/8)*CA^2*CF*Pi*x^2*G[1, 0, 0, x])/\[Epsilon] + 
  ((I/8)*CF^3*Pi*x^2*G[1, 0, 0, x])/\[Epsilon] - 
  (839*CA^3*G[1, 0, 1, x])/384 + (839*CA^2*CF*G[1, 0, 1, x])/192 + 
  (125*CA*CF^2*G[1, 0, 1, x])/384 - (63*CF^3*G[1, 0, 1, x])/32 + 
  (673*CA^2*nf*G[1, 0, 1, x])/864 - (115*CA*CF*nf*G[1, 0, 1, x])/96 + 
  (61*CF^2*nf*G[1, 0, 1, x])/96 - (5*CA*nf^2*G[1, 0, 1, x])/108 + 
  ((89*I)/288)*CA^3*Pi*G[1, 0, 1, x] - ((7*I)/36)*CA^2*CF*Pi*G[1, 0, 1, x] - 
  ((99*I)/64)*CA*CF^2*Pi*G[1, 0, 1, x] + ((33*I)/32)*CF^3*Pi*G[1, 0, 1, x] - 
  ((271*I)/576)*CA^2*nf*Pi*G[1, 0, 1, x] + ((97*I)/144)*CA*CF*nf*Pi*
   G[1, 0, 1, x] - ((5*I)/16)*CF^2*nf*Pi*G[1, 0, 1, x] + 
  (I/24)*CA*nf^2*Pi*G[1, 0, 1, x] - (1349*CA^3*Pi^2*G[1, 0, 1, x])/2304 + 
  (1451*CA^2*CF*Pi^2*G[1, 0, 1, x])/1152 - (1577*CA*CF^2*Pi^2*G[1, 0, 1, x])/
   1152 + (7*CF^3*Pi^2*G[1, 0, 1, x])/16 + (CA^2*nf*Pi^2*G[1, 0, 1, x])/18 + 
  (CA*CF*nf*Pi^2*G[1, 0, 1, x])/72 + (5*CF^2*nf*Pi^2*G[1, 0, 1, x])/288 + 
  (I/8)*CA^3*Pi^3*G[1, 0, 1, x] - ((21*I)/32)*CA^2*CF*Pi^3*G[1, 0, 1, x] + 
  ((35*I)/48)*CA*CF^2*Pi^3*G[1, 0, 1, x] - (I/4)*CF^3*Pi^3*G[1, 0, 1, x] - 
  (15*C4AF*G[1, 0, 1, x])/(8*dA*TF) + (3*C4FF*nf*G[1, 0, 1, x])/(4*dA*TF) + 
  ((I/2)*C4AF*Pi*G[1, 0, 1, x])/(dA*TF) - ((I/4)*C4FF*nf*Pi*G[1, 0, 1, x])/
   (dA*TF) - (5*C4AF*Pi^2*G[1, 0, 1, x])/(16*dA*TF) - 
  ((I/4)*C4AF*Pi^3*G[1, 0, 1, x])/(dA*TF) - (7*CA^3*G[1, 0, 1, x])/(48*x) + 
  (9*CA^2*CF*G[1, 0, 1, x])/(32*x) + (13*CA*CF^2*G[1, 0, 1, x])/(192*x) - 
  (7*CF^3*G[1, 0, 1, x])/(32*x) + (7*CA^2*nf*G[1, 0, 1, x])/(192*x) - 
  (CA*CF*nf*G[1, 0, 1, x])/(16*x) + (CF^2*nf*G[1, 0, 1, x])/(24*x) - 
  ((I/16)*CA^3*Pi*G[1, 0, 1, x])/x + (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x])/
   x - ((I/8)*CA*CF^2*Pi*G[1, 0, 1, x])/x + (3*C4AF*G[1, 0, 1, x])/
   (8*dA*TF*x) - (3*C4FF*nf*G[1, 0, 1, x])/(4*dA*TF*x) + 
  (803*CA^3*x*G[1, 0, 1, x])/1152 - (581*CA^2*CF*x*G[1, 0, 1, x])/1152 - 
  (185*CA*CF^2*x*G[1, 0, 1, x])/144 + (77*CF^3*x*G[1, 0, 1, x])/32 - 
  (157*CA^2*nf*x*G[1, 0, 1, x])/576 + (91*CA*CF*nf*x*G[1, 0, 1, x])/144 - 
  (91*CF^2*nf*x*G[1, 0, 1, x])/144 + (CA*nf^2*x*G[1, 0, 1, x])/96 - 
  ((5*I)/64)*CA^3*Pi*x*G[1, 0, 1, x] - ((19*I)/192)*CA^2*CF*Pi*x*
   G[1, 0, 1, x] + ((23*I)/24)*CA*CF^2*Pi*x*G[1, 0, 1, x] - 
  ((19*I)/16)*CF^3*Pi*x*G[1, 0, 1, x] + (I/8)*CA^2*nf*Pi*x*G[1, 0, 1, x] - 
  ((5*I)/12)*CA*CF*nf*Pi*x*G[1, 0, 1, x] + ((5*I)/12)*CF^2*nf*Pi*x*
   G[1, 0, 1, x] + (71*CA^3*Pi^2*x*G[1, 0, 1, x])/256 - 
  (61*CA^2*CF*Pi^2*x*G[1, 0, 1, x])/64 + (19*CA*CF^2*Pi^2*x*G[1, 0, 1, x])/
   16 - (7*CF^3*Pi^2*x*G[1, 0, 1, x])/24 - (CA^2*nf*Pi^2*x*G[1, 0, 1, x])/
   192 + (7*C4AF*x*G[1, 0, 1, x])/(4*dA*TF) + (C4FF*nf*x*G[1, 0, 1, x])/
   (4*dA*TF) - (((7*I)/8)*C4AF*Pi*x*G[1, 0, 1, x])/(dA*TF) + 
  ((I/4)*C4FF*nf*Pi*x*G[1, 0, 1, x])/(dA*TF) + (C4AF*Pi^2*x*G[1, 0, 1, x])/
   (16*dA*TF) + (C4FF*nf*Pi^2*x*G[1, 0, 1, x])/(4*dA*TF) + 
  (23*CA^3*x^2*G[1, 0, 1, x])/144 + (215*CA^2*CF*x^2*G[1, 0, 1, x])/1152 - 
  (179*CA*CF^2*x^2*G[1, 0, 1, x])/1152 - (7*CF^3*x^2*G[1, 0, 1, x])/32 + 
  (5*CA^2*nf*x^2*G[1, 0, 1, x])/288 - (7*CA*CF*nf*x^2*G[1, 0, 1, x])/144 + 
  (23*CF^2*nf*x^2*G[1, 0, 1, x])/288 - (CA*nf^2*x^2*G[1, 0, 1, x])/96 + 
  ((7*I)/192)*CA^3*Pi*x^2*G[1, 0, 1, x] - ((125*I)/192)*CA^2*CF*Pi*x^2*
   G[1, 0, 1, x] + ((89*I)/192)*CA*CF^2*Pi*x^2*G[1, 0, 1, x] + 
  ((5*I)/32)*CF^3*Pi*x^2*G[1, 0, 1, x] + ((5*I)/192)*CA^2*nf*Pi*x^2*
   G[1, 0, 1, x] + ((5*I)/48)*CA*CF*nf*Pi*x^2*G[1, 0, 1, x] - 
  ((5*I)/48)*CF^2*nf*Pi*x^2*G[1, 0, 1, x] - (3*CA^3*Pi^2*x^2*G[1, 0, 1, x])/
   64 + (17*CA^2*CF*Pi^2*x^2*G[1, 0, 1, x])/64 - 
  (39*CA*CF^2*Pi^2*x^2*G[1, 0, 1, x])/128 + (7*CF^3*Pi^2*x^2*G[1, 0, 1, x])/
   96 + (CA^2*nf*Pi^2*x^2*G[1, 0, 1, x])/192 - (C4AF*x^2*G[1, 0, 1, x])/
   (4*dA*TF) - (C4FF*nf*x^2*G[1, 0, 1, x])/(4*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*x^2*G[1, 0, 1, x])/(dA*TF) + 
  (5*C4AF*Pi^2*x^2*G[1, 0, 1, x])/(16*dA*TF) - 
  (C4FF*nf*Pi^2*x^2*G[1, 0, 1, x])/(4*dA*TF) - 
  (CA^3*G[1, 0, 1, x])/(32*\[Epsilon]^3) - (CA^2*CF*G[1, 0, 1, x])/
   (32*\[Epsilon]^3) + (53*CA^3*G[1, 0, 1, x])/(192*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 0, 1, x])/(16*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 0, 1, x])/(24*\[Epsilon]^2) + ((I/16)*CA^3*Pi*G[1, 0, 1, x])/
   \[Epsilon]^2 + ((I/16)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon]^2 - 
  (3*CA^3*x*G[1, 0, 1, x])/(64*\[Epsilon]^2) + (CA^2*CF*x*G[1, 0, 1, x])/
   (8*\[Epsilon]^2) - (CA*CF^2*x*G[1, 0, 1, x])/(8*\[Epsilon]^2) - 
  (CA^2*CF*x^2*G[1, 0, 1, x])/(32*\[Epsilon]^2) + 
  (CA*CF^2*x^2*G[1, 0, 1, x])/(32*\[Epsilon]^2) - 
  (25*CA^3*G[1, 0, 1, x])/(144*\[Epsilon]) + (57*CA^2*CF*G[1, 0, 1, x])/
   (64*\[Epsilon]) - (7*CA*CF^2*G[1, 0, 1, x])/(16*\[Epsilon]) + 
  (7*CA^2*nf*G[1, 0, 1, x])/(48*\[Epsilon]) - (CA*CF*nf*G[1, 0, 1, x])/
   (4*\[Epsilon]) + (CF^2*nf*G[1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, 1, x])/(72*\[Epsilon]) - 
  (((31*I)/48)*CA^3*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (((133*I)/192)*CA^2*CF*Pi*G[1, 0, 1, x])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/12)*CA^2*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/96)*CA*CF*nf*Pi*G[1, 0, 1, x])/\[Epsilon] + 
  (CA^3*Pi^2*G[1, 0, 1, x])/(128*\[Epsilon]) + 
  (19*CA^2*CF*Pi^2*G[1, 0, 1, x])/(384*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 1, x])/(48*\[Epsilon]) + 
  (CA^3*G[1, 0, 1, x])/(64*x*\[Epsilon]) - (3*CA^2*CF*G[1, 0, 1, x])/
   (64*x*\[Epsilon]) + (CA*CF^2*G[1, 0, 1, x])/(32*x*\[Epsilon]) + 
  (47*CA^3*x*G[1, 0, 1, x])/(192*\[Epsilon]) - (131*CA^2*CF*x*G[1, 0, 1, x])/
   (192*\[Epsilon]) + (2*CA*CF^2*x*G[1, 0, 1, x])/(3*\[Epsilon]) - 
  (11*CA^2*nf*x*G[1, 0, 1, x])/(192*\[Epsilon]) + 
  (CA*CF*nf*x*G[1, 0, 1, x])/(6*\[Epsilon]) - (CF^2*nf*x*G[1, 0, 1, x])/
   (6*\[Epsilon]) + (((3*I)/16)*CA^3*Pi*x*G[1, 0, 1, x])/\[Epsilon] - 
  ((I/2)*CA^2*CF*Pi*x*G[1, 0, 1, x])/\[Epsilon] + 
  ((I/2)*CA*CF^2*Pi*x*G[1, 0, 1, x])/\[Epsilon] - 
  (CA^3*x^2*G[1, 0, 1, x])/(96*\[Epsilon]) + (47*CA^2*CF*x^2*G[1, 0, 1, x])/
   (192*\[Epsilon]) - (11*CA*CF^2*x^2*G[1, 0, 1, x])/(48*\[Epsilon]) - 
  (CA^2*nf*x^2*G[1, 0, 1, x])/(192*\[Epsilon]) - 
  (CA*CF*nf*x^2*G[1, 0, 1, x])/(24*\[Epsilon]) + 
  (CF^2*nf*x^2*G[1, 0, 1, x])/(24*\[Epsilon]) + 
  ((I/8)*CA^2*CF*Pi*x^2*G[1, 0, 1, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*x^2*G[1, 0, 1, x])/\[Epsilon] + 
  (925*CA^3*G[1, 1, 0, x])/576 - (3661*CA^2*CF*G[1, 1, 0, x])/576 + 
  (97*CA*CF^2*G[1, 1, 0, x])/48 - (9*CF^3*G[1, 1, 0, x])/8 - 
  (175*CA^2*nf*G[1, 1, 0, x])/576 + (141*CA*CF*nf*G[1, 1, 0, x])/64 - 
  (17*CF^2*nf*G[1, 1, 0, x])/96 - (5*CF*nf^2*G[1, 1, 0, x])/36 + 
  ((137*I)/128)*CA^3*Pi*G[1, 1, 0, x] - ((255*I)/128)*CA^2*CF*Pi*
   G[1, 1, 0, x] - ((15*I)/64)*CA*CF^2*Pi*G[1, 1, 0, x] + 
  ((11*I)/16)*CF^3*Pi*G[1, 1, 0, x] - (I/4)*CA^2*nf*Pi*G[1, 1, 0, x] + 
  ((5*I)/8)*CA*CF*nf*Pi*G[1, 1, 0, x] - ((5*I)/16)*CF^2*nf*Pi*G[1, 1, 0, x] + 
  (737*CA^3*Pi^2*G[1, 1, 0, x])/1152 - (659*CA^2*CF*Pi^2*G[1, 1, 0, x])/512 + 
  (221*CA*CF^2*Pi^2*G[1, 1, 0, x])/576 - (11*CF^3*Pi^2*G[1, 1, 0, x])/32 - 
  (23*CA^2*nf*Pi^2*G[1, 1, 0, x])/288 + (29*CA*CF*nf*Pi^2*G[1, 1, 0, x])/
   256 + (11*CF^2*nf*Pi^2*G[1, 1, 0, x])/288 + 
  ((7*I)/144)*CA^3*Pi^3*G[1, 1, 0, x] - ((25*I)/384)*CA^2*CF*Pi^3*
   G[1, 1, 0, x] - (I/24)*CA*CF^2*Pi^3*G[1, 1, 0, x] - 
  (C4AF*G[1, 1, 0, x])/(dA*TF) - (C4FF*nf*G[1, 1, 0, x])/(dA*TF) - 
  ((I/2)*C4AF*Pi*G[1, 1, 0, x])/(dA*TF) - ((I/2)*C4FF*nf*Pi*G[1, 1, 0, x])/
   (dA*TF) - (5*C4AF*Pi^2*G[1, 1, 0, x])/(4*dA*TF) - 
  ((I/6)*C4AF*Pi^3*G[1, 1, 0, x])/(dA*TF) + (7*CA^3*G[1, 1, 0, x])/(48*x) - 
  (9*CA^2*CF*G[1, 1, 0, x])/(32*x) - (13*CA*CF^2*G[1, 1, 0, x])/(192*x) + 
  (7*CF^3*G[1, 1, 0, x])/(32*x) - (7*CA^2*nf*G[1, 1, 0, x])/(192*x) + 
  (CA*CF*nf*G[1, 1, 0, x])/(16*x) - (CF^2*nf*G[1, 1, 0, x])/(24*x) - 
  (((3*I)/64)*CA^3*Pi*G[1, 1, 0, x])/x + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x])/x - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, x])/x - (3*C4AF*G[1, 1, 0, x])/
   (8*dA*TF*x) + (3*C4FF*nf*G[1, 1, 0, x])/(4*dA*TF*x) - 
  (205*CA^3*x*G[1, 1, 0, x])/384 + (689*CA^2*CF*x*G[1, 1, 0, x])/384 - 
  (161*CA*CF^2*x*G[1, 1, 0, x])/64 + (9*CF^3*x*G[1, 1, 0, x])/8 + 
  (47*CA^2*nf*x*G[1, 1, 0, x])/192 - (53*CA*CF*nf*x*G[1, 1, 0, x])/96 + 
  (3*CF^2*nf*x*G[1, 1, 0, x])/8 - ((41*I)/96)*CA^3*Pi*x*G[1, 1, 0, x] + 
  ((161*I)/192)*CA^2*CF*Pi*x*G[1, 1, 0, x] - 
  (I/6)*CA*CF^2*Pi*x*G[1, 1, 0, x] - ((3*I)/4)*CF^3*Pi*x*G[1, 1, 0, x] + 
  ((25*I)/192)*CA^2*nf*Pi*x*G[1, 1, 0, x] - ((5*I)/12)*CA*CF*nf*Pi*x*
   G[1, 1, 0, x] + ((5*I)/12)*CF^2*nf*Pi*x*G[1, 1, 0, x] - 
  (221*CA^3*Pi^2*x*G[1, 1, 0, x])/1152 + (59*CA^2*CF*Pi^2*x*G[1, 1, 0, x])/
   96 - (71*CA*CF^2*Pi^2*x*G[1, 1, 0, x])/96 + (7*CF^3*Pi^2*x*G[1, 1, 0, x])/
   12 - (CA^2*nf*Pi^2*x*G[1, 1, 0, x])/288 + (11*C4AF*x*G[1, 1, 0, x])/
   (8*dA*TF) + (C4FF*nf*x*G[1, 1, 0, x])/(4*dA*TF) + 
  ((I/8)*C4AF*Pi*x*G[1, 1, 0, x])/(dA*TF) + 
  ((I/2)*C4FF*nf*Pi*x*G[1, 1, 0, x])/(dA*TF) + (11*C4AF*Pi^2*x*G[1, 1, 0, x])/
   (12*dA*TF) + (C4FF*nf*Pi^2*x*G[1, 1, 0, x])/(6*dA*TF) + 
  (21*CA^3*x^2*G[1, 1, 0, x])/128 - (77*CA^2*CF*x^2*G[1, 1, 0, x])/128 + 
  (21*CA*CF^2*x^2*G[1, 1, 0, x])/32 - (7*CF^3*x^2*G[1, 1, 0, x])/32 - 
  (CA^2*nf*x^2*G[1, 1, 0, x])/32 + (3*CA*CF*nf*x^2*G[1, 1, 0, x])/32 - 
  (CF^2*nf*x^2*G[1, 1, 0, x])/16 + ((5*I)/128)*CA^3*Pi*x^2*G[1, 1, 0, x] - 
  ((235*I)/384)*CA^2*CF*Pi*x^2*G[1, 1, 0, x] + ((101*I)/192)*CA*CF^2*Pi*x^2*
   G[1, 1, 0, x] + (I/16)*CF^3*Pi*x^2*G[1, 1, 0, x] + 
  (I/64)*CA^2*nf*Pi*x^2*G[1, 1, 0, x] + ((5*I)/48)*CA*CF*nf*Pi*x^2*
   G[1, 1, 0, x] - ((5*I)/48)*CF^2*nf*Pi*x^2*G[1, 1, 0, x] + 
  (41*CA^3*Pi^2*x^2*G[1, 1, 0, x])/1152 - (7*CA^2*CF*Pi^2*x^2*G[1, 1, 0, x])/
   48 + (61*CA*CF^2*Pi^2*x^2*G[1, 1, 0, x])/192 - 
  (23*CF^3*Pi^2*x^2*G[1, 1, 0, x])/96 + (CA^2*nf*Pi^2*x^2*G[1, 1, 0, x])/
   288 + (((3*I)/8)*C4AF*Pi*x^2*G[1, 1, 0, x])/(dA*TF) + 
  (5*C4AF*Pi^2*x^2*G[1, 1, 0, x])/(24*dA*TF) - 
  (C4FF*nf*Pi^2*x^2*G[1, 1, 0, x])/(6*dA*TF) - 
  (CA^3*G[1, 1, 0, x])/(16*\[Epsilon]^3) - (CA^2*CF*G[1, 1, 0, x])/
   (64*\[Epsilon]^3) + (11*CA^3*G[1, 1, 0, x])/(32*\[Epsilon]^2) + 
  (11*CA^2*CF*G[1, 1, 0, x])/(128*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, 0, x])/(16*\[Epsilon]^2) - (CA*CF*nf*G[1, 1, 0, x])/
   (64*\[Epsilon]^2) + (((5*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon]^2 + 
  (61*CA^3*G[1, 1, 0, x])/(96*\[Epsilon]) - (115*CA^2*CF*G[1, 1, 0, x])/
   (128*\[Epsilon]) - (CA*CF^2*G[1, 1, 0, x])/(8*\[Epsilon]) - 
  (5*CA^2*nf*G[1, 1, 0, x])/(48*\[Epsilon]) + (83*CA*CF*nf*G[1, 1, 0, x])/
   (192*\[Epsilon]) - (CF*nf^2*G[1, 1, 0, x])/(24*\[Epsilon]) + 
  (((5*I)/32)*CA^3*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*nf*Pi*G[1, 1, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, x])/\[Epsilon] - 
  (23*CA^3*Pi^2*G[1, 1, 0, x])/(192*\[Epsilon]) + 
  (47*CA^2*CF*Pi^2*G[1, 1, 0, x])/(256*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, x])/(24*\[Epsilon]) - 
  (CA^3*G[1, 1, 0, x])/(64*x*\[Epsilon]) + (3*CA^2*CF*G[1, 1, 0, x])/
   (64*x*\[Epsilon]) - (CA*CF^2*G[1, 1, 0, x])/(32*x*\[Epsilon]) + 
  (3*CA^3*x*G[1, 1, 0, x])/(32*\[Epsilon]) - (9*CA^2*CF*x*G[1, 1, 0, x])/
   (32*\[Epsilon]) + (3*CA*CF^2*x*G[1, 1, 0, x])/(16*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*x*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/2)*CA^2*CF*Pi*x*G[1, 1, 0, x])/\[Epsilon] + 
  ((I/2)*CA*CF^2*Pi*x*G[1, 1, 0, x])/\[Epsilon] - 
  (CA^3*x^2*G[1, 1, 0, x])/(64*\[Epsilon]) + (3*CA^2*CF*x^2*G[1, 1, 0, x])/
   (64*\[Epsilon]) - (CA*CF^2*x^2*G[1, 1, 0, x])/(32*\[Epsilon]) + 
  ((I/8)*CA^2*CF*Pi*x^2*G[1, 1, 0, x])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi*x^2*G[1, 1, 0, x])/\[Epsilon] + 
  (2141*CA^3*G[1, 1, 1, x])/1152 - (117*CA^2*CF*G[1, 1, 1, x])/64 + 
  (39*CA*CF^2*G[1, 1, 1, x])/32 - (817*CA^2*nf*G[1, 1, 1, x])/1152 - 
  (3*CA*CF*nf*G[1, 1, 1, x])/64 + (5*CA*nf^2*G[1, 1, 1, x])/72 + 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 1, x] + ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, x] - (I/16)*CA*nf^2*Pi*G[1, 1, 1, x] + 
  (8611*CA^3*Pi^2*G[1, 1, 1, x])/9216 + (211*CA^2*CF*Pi^2*G[1, 1, 1, x])/
   768 - (15*CA*CF^2*Pi^2*G[1, 1, 1, x])/32 + (7*CF^3*Pi^2*G[1, 1, 1, x])/
   32 - (881*CA^2*nf*Pi^2*G[1, 1, 1, x])/4608 + 
  (CA*CF*nf*Pi^2*G[1, 1, 1, x])/384 + ((259*I)/1536)*CA^3*Pi^3*
   G[1, 1, 1, x] - ((7*I)/192)*CA^2*CF*Pi^3*G[1, 1, 1, x] + 
  (9*C4AF*Pi^2*G[1, 1, 1, x])/(16*dA*TF) - (13*CA^3*x*G[1, 1, 1, x])/24 + 
  (117*CA^2*CF*x*G[1, 1, 1, x])/64 - (39*CA*CF^2*x*G[1, 1, 1, x])/32 - 
  (13*CA^2*nf*x*G[1, 1, 1, x])/192 + (29*CA^3*Pi^2*x*G[1, 1, 1, x])/192 - 
  (33*CA^2*CF*Pi^2*x*G[1, 1, 1, x])/64 + (5*CA*CF^2*Pi^2*x*G[1, 1, 1, x])/8 - 
  (7*CF^3*Pi^2*x*G[1, 1, 1, x])/24 - (9*C4AF*Pi^2*x*G[1, 1, 1, x])/
   (16*dA*TF) - (13*CA^3*Pi^2*x^2*G[1, 1, 1, x])/384 + 
  (15*CA^2*CF*Pi^2*x^2*G[1, 1, 1, x])/128 - 
  (5*CA*CF^2*Pi^2*x^2*G[1, 1, 1, x])/32 + (7*CF^3*Pi^2*x^2*G[1, 1, 1, x])/
   96 + (9*CA^3*G[1, 1, 1, x])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, 1, x])/(256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, x])/
   (128*\[Epsilon]^2) - (((27*I)/128)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, x])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, x])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, x])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x])/\[Epsilon] - 
  (221*CA^3*Pi^2*G[1, 1, 1, x])/(1536*\[Epsilon]) - 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, x])/(384*\[Epsilon]) + 
  (3185*CA^3*G[0, 0, 0, 0, x])/576 - (18665*CA^2*CF*G[0, 0, 0, 0, x])/1152 + 
  (637*CA*CF^2*G[0, 0, 0, 0, x])/64 + (5*CF^3*G[0, 0, 0, 0, x])/8 - 
  (487*CA^2*nf*G[0, 0, 0, 0, x])/288 + (157*CA*CF*nf*G[0, 0, 0, 0, x])/36 - 
  (31*CF^2*nf*G[0, 0, 0, 0, x])/16 + (13*CA^3*Pi^2*G[0, 0, 0, 0, x])/2304 + 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/192 + (17*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/
   96 - (13*CF^3*Pi^2*G[0, 0, 0, 0, x])/32 + (C4AF*G[0, 0, 0, 0, x])/
   (8*dA*TF) - (C4FF*nf*G[0, 0, 0, 0, x])/(4*dA*TF) - 
  (5*C4AF*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TF) - (2993*CA^3*G[0, 0, 0, 0, x])/
   (576*(-1 + x^(-1))^2) + (17153*CA^2*CF*G[0, 0, 0, 0, x])/
   (1152*(-1 + x^(-1))^2) - (505*CA*CF^2*G[0, 0, 0, 0, x])/
   (64*(-1 + x^(-1))^2) - (7*CF^3*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2) + 
  (481*CA^2*nf*G[0, 0, 0, 0, x])/(288*(-1 + x^(-1))^2) - 
  (157*CA*CF*nf*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))^2) + 
  (31*CF^2*nf*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (13*CA^3*Pi^2*G[0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2) - 
  (17*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2) + 
  (13*CF^3*Pi^2*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (3*C4FF*nf*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (5*C4AF*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))) + 
  (CA^3*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (3*CA^2*CF*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^3) - 
  (CA*CF^2*G[0, 0, 0, 0, x])/(4*(-1 + x^(-1))^2*x^3) + 
  (3*CF^3*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^3) - 
  (3203*CA^3*G[0, 0, 0, 0, x])/(576*(-1 + x^(-1))^2*x^2) + 
  (18557*CA^2*CF*G[0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) - 
  (605*CA*CF^2*G[0, 0, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (CF^3*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x^2) + 
  (487*CA^2*nf*G[0, 0, 0, 0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (157*CA*CF*nf*G[0, 0, 0, 0, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (31*CF^2*nf*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x^2) - 
  (13*CA^3*Pi^2*G[0, 0, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (17*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (13*CF^3*Pi^2*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2*x^2) - 
  (CA^3*G[0, 0, 0, 0, x])/(64*x) - (3*CA^2*CF*G[0, 0, 0, 0, x])/(64*x) + 
  (CA*CF^2*G[0, 0, 0, 0, x])/(4*x) - (3*CF^3*G[0, 0, 0, 0, x])/(16*x) + 
  (6283*CA^3*G[0, 0, 0, 0, x])/(576*(-1 + x^(-1))^2*x) - 
  (4565*CA^2*CF*G[0, 0, 0, 0, x])/(144*(-1 + x^(-1))^2*x) + 
  (149*CA*CF^2*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (2*CF^3*G[0, 0, 0, 0, x])/((-1 + x^(-1))^2*x) - 
  (971*CA^2*nf*G[0, 0, 0, 0, x])/(288*(-1 + x^(-1))^2*x) + 
  (157*CA*CF*nf*G[0, 0, 0, 0, x])/(18*(-1 + x^(-1))^2*x) - 
  (31*CF^2*nf*G[0, 0, 0, 0, x])/(8*(-1 + x^(-1))^2*x) + 
  (13*CA^3*Pi^2*G[0, 0, 0, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (7*CA^2*CF*Pi^2*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (17*CA*CF^2*Pi^2*G[0, 0, 0, 0, x])/(48*(-1 + x^(-1))^2*x) - 
  (13*CF^3*Pi^2*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2*x) - 
  (C4AF*G[0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) + 
  (C4FF*nf*G[0, 0, 0, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (5*C4AF*Pi^2*G[0, 0, 0, 0, x])/(12*dA*TF*(-1 + x^(-1))*x) + 
  (101*CA^3*x*G[0, 0, 0, 0, x])/96 - (349*CA^2*CF*x*G[0, 0, 0, 0, x])/96 + 
  (65*CA*CF^2*x*G[0, 0, 0, 0, x])/16 - (37*CF^3*x*G[0, 0, 0, 0, x])/16 - 
  (37*CA^2*nf*x*G[0, 0, 0, 0, x])/192 + (23*CA*CF*nf*x*G[0, 0, 0, 0, x])/48 - 
  (CF^2*nf*x*G[0, 0, 0, 0, x])/4 - ((11*I)/64)*CA^3*Pi*x*G[0, 0, 0, 0, x] + 
  I*CA^2*CF*Pi*x*G[0, 0, 0, 0, x] - (2*I)*CA*CF^2*Pi*x*G[0, 0, 0, 0, x] + 
  ((7*I)/4)*CF^3*Pi*x*G[0, 0, 0, 0, x] - (17*C4AF*x*G[0, 0, 0, 0, x])/
   (8*dA*TF) + (C4FF*nf*x*G[0, 0, 0, 0, x])/(2*dA*TF) + 
  (((3*I)/4)*C4AF*Pi*x*G[0, 0, 0, 0, x])/(dA*TF) - 
  (CA^3*x*G[0, 0, 0, 0, x])/(6*(-1 + x^(-1))^2) + 
  (21*CA^2*CF*x*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) - 
  (33*CA*CF^2*x*G[0, 0, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (9*CF^3*x*G[0, 0, 0, 0, x])/(16*(-1 + x^(-1))^2) + 
  (CA^2*nf*x*G[0, 0, 0, 0, x])/(96*(-1 + x^(-1))^2) - 
  (5*C4AF*x*G[0, 0, 0, 0, x])/(8*dA*TF*(-1 + x^(-1))) + 
  (C4FF*nf*x*G[0, 0, 0, 0, x])/(2*dA*TF*(-1 + x^(-1))) - 
  (11*CA^3*x^2*G[0, 0, 0, 0, x])/192 + (113*CA^2*CF*x^2*G[0, 0, 0, 0, x])/
   192 - (57*CA*CF^2*x^2*G[0, 0, 0, 0, x])/64 + 
  (5*CF^3*x^2*G[0, 0, 0, 0, x])/16 - (CA^2*nf*x^2*G[0, 0, 0, 0, x])/192 - 
  (5*CA*CF*nf*x^2*G[0, 0, 0, 0, x])/48 + (CF^2*nf*x^2*G[0, 0, 0, 0, x])/16 - 
  (I/16)*CA^2*CF*Pi*x^2*G[0, 0, 0, 0, x] + (I/2)*CA*CF^2*Pi*x^2*
   G[0, 0, 0, 0, x] - ((7*I)/16)*CF^3*Pi*x^2*G[0, 0, 0, 0, x] - 
  (3*CA^3*x*G[0, 0, 0, 0, x])/(32*\[Epsilon]) - 
  (5*CA^2*CF*x*G[0, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (7*CA*CF^2*x*G[0, 0, 0, 0, x])/(8*\[Epsilon]) - 
  (CF^3*x*G[0, 0, 0, 0, x])/\[Epsilon] - (CA^2*CF*x^2*G[0, 0, 0, 0, x])/
   (32*\[Epsilon]) - (7*CA*CF^2*x^2*G[0, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (CF^3*x^2*G[0, 0, 0, 0, x])/(4*\[Epsilon]) + (CA^3*Pi^2*G[0, 0, 0, 1, x])/
   16 - (CA^2*CF*Pi^2*G[0, 0, 0, 1, x])/32 - 
  (11*CA*CF^2*Pi^2*G[0, 0, 0, 1, x])/32 + (5*CF^3*Pi^2*G[0, 0, 0, 1, x])/16 - 
  (77*CA^3*x*G[0, 0, 0, 1, x])/192 + (31*CA^2*CF*x*G[0, 0, 0, 1, x])/16 - 
  (93*CA*CF^2*x*G[0, 0, 0, 1, x])/32 + (7*CF^3*x*G[0, 0, 0, 1, x])/4 + 
  (17*CA^2*nf*x*G[0, 0, 0, 1, x])/192 - (9*CA*CF*nf*x*G[0, 0, 0, 1, x])/32 + 
  (CF^2*nf*x*G[0, 0, 0, 1, x])/4 + ((7*I)/64)*CA^3*Pi*x*G[0, 0, 0, 1, x] - 
  ((33*I)/32)*CA^2*CF*Pi*x*G[0, 0, 0, 1, x] + ((17*I)/8)*CA*CF^2*Pi*x*
   G[0, 0, 0, 1, x] - (2*I)*CF^3*Pi*x*G[0, 0, 0, 1, x] + 
  (13*C4AF*x*G[0, 0, 0, 1, x])/(8*dA*TF) - (C4FF*nf*x*G[0, 0, 0, 1, x])/
   (4*dA*TF) - (((9*I)/8)*C4AF*Pi*x*G[0, 0, 0, 1, x])/(dA*TF) + 
  (7*CA^3*x^2*G[0, 0, 0, 1, x])/192 - (17*CA^2*CF*x^2*G[0, 0, 0, 1, x])/32 + 
  (3*CA*CF^2*x^2*G[0, 0, 0, 1, x])/4 - (7*CF^3*x^2*G[0, 0, 0, 1, x])/32 + 
  (CA^2*nf*x^2*G[0, 0, 0, 1, x])/96 + (3*CA*CF*nf*x^2*G[0, 0, 0, 1, x])/32 - 
  (CF^2*nf*x^2*G[0, 0, 0, 1, x])/16 - (I/16)*CA^3*Pi*x^2*G[0, 0, 0, 1, x] + 
  ((3*I)/32)*CA^2*CF*Pi*x^2*G[0, 0, 0, 1, x] - ((17*I)/32)*CA*CF^2*Pi*x^2*
   G[0, 0, 0, 1, x] + (I/2)*CF^3*Pi*x^2*G[0, 0, 0, 1, x] + 
  (3*C4AF*x^2*G[0, 0, 0, 1, x])/(8*dA*TF) + (3*CA^3*x*G[0, 0, 0, 1, x])/
   (32*\[Epsilon]) + (CA^2*CF*x*G[0, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (CA*CF^2*x*G[0, 0, 0, 1, x])/(2*\[Epsilon]) + 
  (3*CF^3*x*G[0, 0, 0, 1, x])/(4*\[Epsilon]) + (CA^2*CF*x^2*G[0, 0, 0, 1, x])/
   (16*\[Epsilon]) + (CA*CF^2*x^2*G[0, 0, 0, 1, x])/(8*\[Epsilon]) - 
  (3*CF^3*x^2*G[0, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (6307*CA^3*G[0, 0, 1, 0, x])/2304 + (1477*CA^2*CF*G[0, 0, 1, 0, x])/192 - 
  (2219*CA*CF^2*G[0, 0, 1, 0, x])/576 - (9*CF^3*G[0, 0, 1, 0, x])/8 + 
  (1001*CA^2*nf*G[0, 0, 1, 0, x])/1152 - (445*CA*CF*nf*G[0, 0, 1, 0, x])/
   192 + (41*CF^2*nf*G[0, 0, 1, 0, x])/36 - ((19*I)/96)*CA^3*Pi*
   G[0, 0, 1, 0, x] + (I/8)*CA^2*CF*Pi*G[0, 0, 1, 0, x] + 
  ((97*I)/96)*CA*CF^2*Pi*G[0, 0, 1, 0, x] - ((15*I)/16)*CF^3*Pi*
   G[0, 0, 1, 0, x] + ((5*I)/48)*CA^2*nf*Pi*G[0, 0, 1, 0, x] - 
  ((5*I)/16)*CA*CF*nf*Pi*G[0, 0, 1, 0, x] + ((5*I)/24)*CF^2*nf*Pi*
   G[0, 0, 1, 0, x] - (223*CA^3*Pi^2*G[0, 0, 1, 0, x])/1536 + 
  (153*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/256 - 
  (229*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/192 + (7*CF^3*Pi^2*G[0, 0, 1, 0, x])/
   8 - (C4AF*G[0, 0, 1, 0, x])/(8*dA*TF) + (C4FF*nf*G[0, 0, 1, 0, x])/
   (4*dA*TF) + (3*C4AF*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TF) + 
  (5539*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (1213*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) + 
  (923*CA*CF^2*G[0, 0, 1, 0, x])/(576*(-1 + x^(-1))^2) + 
  (19*CF^3*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (977*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2) + 
  (445*CA*CF*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (41*CF^2*nf*G[0, 0, 1, 0, x])/(36*(-1 + x^(-1))^2) + 
  (71*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))^2) - 
  (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))^2) + 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2) - 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2) - 
  (3*C4AF*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (3*C4FF*nf*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))) - 
  (CA^3*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (CA^2*CF*G[0, 0, 1, 0, x])/(64*(-1 + x^(-1))^2*x^3) + 
  (CA*CF^2*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^3) - 
  (CF^3*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x^3) + 
  (6379*CA^3*G[0, 0, 1, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (1483*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) + 
  (2147*CA*CF^2*G[0, 0, 1, 0, x])/(576*(-1 + x^(-1))^2*x^2) + 
  (5*CF^3*G[0, 0, 1, 0, x])/(4*(-1 + x^(-1))^2*x^2) - 
  (1001*CA^2*nf*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x^2) + 
  (445*CA*CF*nf*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (41*CF^2*nf*G[0, 0, 1, 0, x])/(36*(-1 + x^(-1))^2*x^2) + 
  (71*CA^3*Pi^2*G[0, 0, 1, 0, x])/(1536*(-1 + x^(-1))^2*x^2) - 
  (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))^2*x^2) + 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x^2) - 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2*x^2) + 
  (CA^3*G[0, 0, 1, 0, x])/(64*x) - (CA^2*CF*G[0, 0, 1, 0, x])/(64*x) - 
  (CA*CF^2*G[0, 0, 1, 0, x])/(16*x) + (CF^3*G[0, 0, 1, 0, x])/(16*x) - 
  (6133*CA^3*G[0, 0, 1, 0, x])/(1152*(-1 + x^(-1))^2*x) + 
  (2825*CA^2*CF*G[0, 0, 1, 0, x])/(192*(-1 + x^(-1))^2*x) - 
  (1877*CA*CF^2*G[0, 0, 1, 0, x])/(288*(-1 + x^(-1))^2*x) - 
  (47*CF^3*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2*x) + 
  (995*CA^2*nf*G[0, 0, 1, 0, x])/(576*(-1 + x^(-1))^2*x) - 
  (445*CA*CF*nf*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (41*CF^2*nf*G[0, 0, 1, 0, x])/(18*(-1 + x^(-1))^2*x) - 
  (71*CA^3*Pi^2*G[0, 0, 1, 0, x])/(768*(-1 + x^(-1))^2*x) + 
  (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, x])/(384*(-1 + x^(-1))^2*x) - 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2*x) + 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, x])/(48*(-1 + x^(-1))^2*x) + 
  (C4AF*G[0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (C4FF*nf*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, 0, 1, 0, x])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (5*CA^3*x*G[0, 0, 1, 0, x])/6 + (221*CA^2*CF*x*G[0, 0, 1, 0, x])/96 - 
  (187*CA*CF^2*x*G[0, 0, 1, 0, x])/96 + (CF^3*x*G[0, 0, 1, 0, x])/2 + 
  (23*CA^2*nf*x*G[0, 0, 1, 0, x])/96 - (59*CA*CF*nf*x*G[0, 0, 1, 0, x])/96 + 
  (5*CF^2*nf*x*G[0, 0, 1, 0, x])/12 - ((167*I)/192)*CA^3*Pi*x*
   G[0, 0, 1, 0, x] + ((75*I)/32)*CA^2*CF*Pi*x*G[0, 0, 1, 0, x] - 
  ((15*I)/8)*CA*CF^2*Pi*x*G[0, 0, 1, 0, x] - 
  (I/2)*CF^3*Pi*x*G[0, 0, 1, 0, x] + (I/96)*CA^2*nf*Pi*x*G[0, 0, 1, 0, x] + 
  (C4AF*x*G[0, 0, 1, 0, x])/(4*dA*TF) - (C4FF*nf*x*G[0, 0, 1, 0, x])/
   (2*dA*TF) + (((11*I)/8)*C4AF*Pi*x*G[0, 0, 1, 0, x])/(dA*TF) - 
  ((I/2)*C4FF*nf*Pi*x*G[0, 0, 1, 0, x])/(dA*TF) + 
  (CA^3*x*G[0, 0, 1, 0, x])/(6*(-1 + x^(-1))^2) - 
  (11*CA^2*CF*x*G[0, 0, 1, 0, x])/(16*(-1 + x^(-1))^2) + 
  (9*CA*CF^2*x*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (5*CF^3*x*G[0, 0, 1, 0, x])/(8*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, 0, 1, 0, x])/(96*(-1 + x^(-1))^2) + 
  (5*C4AF*x*G[0, 0, 1, 0, x])/(8*dA*TF*(-1 + x^(-1))) - 
  (C4FF*nf*x*G[0, 0, 1, 0, x])/(2*dA*TF*(-1 + x^(-1))) + 
  (11*CA^3*x^2*G[0, 0, 1, 0, x])/192 - (37*CA^2*CF*x^2*G[0, 0, 1, 0, x])/48 + 
  (19*CA*CF^2*x^2*G[0, 0, 1, 0, x])/24 - (CF^3*x^2*G[0, 0, 1, 0, x])/16 + 
  (CA^2*nf*x^2*G[0, 0, 1, 0, x])/48 + (11*CA*CF*nf*x^2*G[0, 0, 1, 0, x])/96 - 
  (5*CF^2*nf*x^2*G[0, 0, 1, 0, x])/48 + ((35*I)/192)*CA^3*Pi*x^2*
   G[0, 0, 1, 0, x] - ((3*I)/4)*CA^2*CF*Pi*x^2*G[0, 0, 1, 0, x] + 
  ((15*I)/32)*CA*CF^2*Pi*x^2*G[0, 0, 1, 0, x] + 
  (I/8)*CF^3*Pi*x^2*G[0, 0, 1, 0, x] - (I/96)*CA^2*nf*Pi*x^2*
   G[0, 0, 1, 0, x] - (((5*I)/8)*C4AF*Pi*x^2*G[0, 0, 1, 0, x])/(dA*TF) + 
  ((I/2)*C4FF*nf*Pi*x^2*G[0, 0, 1, 0, x])/(dA*TF) + 
  (CA*CF^2*G[0, 0, 1, 0, x])/(8*\[Epsilon]^2) - 
  (CF^3*G[0, 0, 1, 0, x])/(8*\[Epsilon]^2) + 
  ((I/16)*CA^3*Pi*G[0, 0, 1, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[0, 0, 1, 0, x])/\[Epsilon] + 
  (3*CA^3*x*G[0, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (3*CA^2*CF*x*G[0, 0, 1, 0, x])/(8*\[Epsilon]) + 
  (CA*CF^2*x*G[0, 0, 1, 0, x])/(8*\[Epsilon]) + 
  (CF^3*x*G[0, 0, 1, 0, x])/(4*\[Epsilon]) + (3*CA^2*CF*x^2*G[0, 0, 1, 0, x])/
   (32*\[Epsilon]) - (CA*CF^2*x^2*G[0, 0, 1, 0, x])/(32*\[Epsilon]) - 
  (CF^3*x^2*G[0, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (13*CA^3*Pi^2*G[0, 0, 1, 1, x])/576 - (17*CA^2*CF*Pi^2*G[0, 0, 1, 1, x])/
   64 + (107*CA*CF^2*Pi^2*G[0, 0, 1, 1, x])/192 - 
  (7*CF^3*Pi^2*G[0, 0, 1, 1, x])/24 - (C4AF*Pi^2*G[0, 0, 1, 1, x])/
   (6*dA*TF) + (35*CA^3*x*G[0, 0, 1, 1, x])/192 - 
  (11*CA^2*CF*x*G[0, 0, 1, 1, x])/48 - (CA*CF^2*x*G[0, 0, 1, 1, x])/3 + 
  (13*CF^3*x*G[0, 0, 1, 1, x])/16 - (13*CA^2*nf*x*G[0, 0, 1, 1, x])/96 + 
  (5*CA*CF*nf*x*G[0, 0, 1, 1, x])/12 - (5*CF^2*nf*x*G[0, 0, 1, 1, x])/12 + 
  ((39*I)/64)*CA^3*Pi*x*G[0, 0, 1, 1, x] - ((13*I)/8)*CA^2*CF*Pi*x*
   G[0, 0, 1, 1, x] + ((13*I)/8)*CA*CF^2*Pi*x*G[0, 0, 1, 1, x] + 
  (C4AF*x*G[0, 0, 1, 1, x])/(4*dA*TF) + (C4FF*nf*x*G[0, 0, 1, 1, x])/
   (4*dA*TF) - (7*CA^3*x^2*G[0, 0, 1, 1, x])/192 + 
  (125*CA^2*CF*x^2*G[0, 0, 1, 1, x])/192 - (89*CA*CF^2*x^2*G[0, 0, 1, 1, x])/
   192 - (5*CF^3*x^2*G[0, 0, 1, 1, x])/32 - (5*CA^2*nf*x^2*G[0, 0, 1, 1, x])/
   192 - (5*CA*CF*nf*x^2*G[0, 0, 1, 1, x])/48 + 
  (5*CF^2*nf*x^2*G[0, 0, 1, 1, x])/48 + ((13*I)/32)*CA^2*CF*Pi*x^2*
   G[0, 0, 1, 1, x] - ((13*I)/32)*CA*CF^2*Pi*x^2*G[0, 0, 1, 1, x] - 
  (3*C4AF*x^2*G[0, 0, 1, 1, x])/(8*dA*TF) - (CA*CF^2*G[0, 0, 1, 1, x])/
   (16*\[Epsilon]^2) + ((I/16)*CA*CF^2*Pi*G[0, 0, 1, 1, x])/\[Epsilon] - 
  (3*CA^3*x*G[0, 0, 1, 1, x])/(16*\[Epsilon]) + 
  (CA^2*CF*x*G[0, 0, 1, 1, x])/(2*\[Epsilon]) - 
  (CA*CF^2*x*G[0, 0, 1, 1, x])/(2*\[Epsilon]) - 
  (CA^2*CF*x^2*G[0, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA*CF^2*x^2*G[0, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (6649*CA^3*G[0, 1, 0, 0, x])/2304 + (11003*CA^2*CF*G[0, 1, 0, 0, x])/1152 - 
  (115*CA*CF^2*G[0, 1, 0, 0, x])/16 + (5*CF^3*G[0, 1, 0, 0, x])/8 + 
  (947*CA^2*nf*G[0, 1, 0, 0, x])/1152 - (1237*CA*CF*nf*G[0, 1, 0, 0, x])/
   576 + (15*CF^2*nf*G[0, 1, 0, 0, x])/16 - ((63*I)/64)*CA^3*Pi*
   G[0, 1, 0, 0, x] + ((617*I)/192)*CA^2*CF*Pi*G[0, 1, 0, 0, x] - 
  ((37*I)/12)*CA*CF^2*Pi*G[0, 1, 0, 0, x] + ((9*I)/16)*CF^3*Pi*
   G[0, 1, 0, 0, x] + ((3*I)/16)*CA^2*nf*Pi*G[0, 1, 0, 0, x] - 
  ((13*I)/24)*CA*CF*nf*Pi*G[0, 1, 0, 0, x] + ((11*I)/24)*CF^2*nf*Pi*
   G[0, 1, 0, 0, x] - (269*CA^3*Pi^2*G[0, 1, 0, 0, x])/4608 - 
  (9*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/256 - (7*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/
   48 + (5*CF^3*Pi^2*G[0, 1, 0, 0, x])/12 + (7*C4AF*Pi^2*G[0, 1, 0, 0, x])/
   (6*dA*TF) + (6433*CA^3*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2) - 
  (9875*CA^2*CF*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2) + 
  (1811*CA*CF^2*G[0, 1, 0, 0, x])/(288*(-1 + x^(-1))^2) - 
  (5*CF^3*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2) - 
  (947*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2) + 
  (1177*CA*CF*nf*G[0, 1, 0, 0, x])/(576*(-1 + x^(-1))^2) - 
  (115*CF^2*nf*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^2) - 
  (187*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))^2) + 
  (49*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(256*(-1 + x^(-1))^2) - 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2) - 
  (5*CF^3*Pi^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^2) + 
  (C4AF*Pi^2*G[0, 1, 0, 0, x])/(6*dA*TF*(-1 + x^(-1))) - 
  (CA^2*CF*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^3) + 
  (3*CA*CF^2*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2*x^3) - 
  (CF^3*G[0, 1, 0, 0, x])/(8*(-1 + x^(-1))^2*x^3) + 
  (6433*CA^3*G[0, 1, 0, 0, x])/(2304*(-1 + x^(-1))^2*x^2) - 
  (9659*CA^2*CF*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) + 
  (1649*CA*CF^2*G[0, 1, 0, 0, x])/(288*(-1 + x^(-1))^2*x^2) - 
  (CF^3*G[0, 1, 0, 0, x])/(4*(-1 + x^(-1))^2*x^2) - 
  (947*CA^2*nf*G[0, 1, 0, 0, x])/(1152*(-1 + x^(-1))^2*x^2) + 
  (1177*CA*CF*nf*G[0, 1, 0, 0, x])/(576*(-1 + x^(-1))^2*x^2) - 
  (115*CF^2*nf*G[0, 1, 0, 0, x])/(144*(-1 + x^(-1))^2*x^2) - 
  (187*CA^3*Pi^2*G[0, 1, 0, 0, x])/(4608*(-1 + x^(-1))^2*x^2) + 
  (49*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/(256*(-1 + x^(-1))^2*x^2) - 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/(64*(-1 + x^(-1))^2*x^2) - 
  (5*CF^3*Pi^2*G[0, 1, 0, 0, x])/(48*(-1 + x^(-1))^2*x^2) + 
  (CA^2*CF*G[0, 1, 0, 0, x])/(16*x) - (3*CA*CF^2*G[0, 1, 0, 0, x])/(16*x) + 
  (CF^3*G[0, 1, 0, 0, x])/(8*x) - (6433*CA^3*G[0, 1, 0, 0, x])/
   (1152*(-1 + x^(-1))^2*x) + (9785*CA^2*CF*G[0, 1, 0, 0, x])/
   (576*(-1 + x^(-1))^2*x) - (3487*CA*CF^2*G[0, 1, 0, 0, x])/
   (288*(-1 + x^(-1))^2*x) + (15*CF^3*G[0, 1, 0, 0, x])/
   (16*(-1 + x^(-1))^2*x) + (947*CA^2*nf*G[0, 1, 0, 0, x])/
   (576*(-1 + x^(-1))^2*x) - (1177*CA*CF*nf*G[0, 1, 0, 0, x])/
   (288*(-1 + x^(-1))^2*x) + (115*CF^2*nf*G[0, 1, 0, 0, x])/
   (72*(-1 + x^(-1))^2*x) + (187*CA^3*Pi^2*G[0, 1, 0, 0, x])/
   (2304*(-1 + x^(-1))^2*x) - (49*CA^2*CF*Pi^2*G[0, 1, 0, 0, x])/
   (128*(-1 + x^(-1))^2*x) + (9*CA*CF^2*Pi^2*G[0, 1, 0, 0, x])/
   (32*(-1 + x^(-1))^2*x) + (5*CF^3*Pi^2*G[0, 1, 0, 0, x])/
   (24*(-1 + x^(-1))^2*x) - (C4AF*Pi^2*G[0, 1, 0, 0, x])/
   (6*dA*TF*(-1 + x^(-1))*x) + (13*CA^3*x*G[0, 1, 0, 0, x])/32 - 
  (155*CA^2*CF*x*G[0, 1, 0, 0, x])/96 + (53*CA*CF^2*x*G[0, 1, 0, 0, x])/32 - 
  CF^3*x*G[0, 1, 0, 0, x] - (7*CA*CF*nf*x*G[0, 1, 0, 0, x])/96 + 
  (CF^2*nf*x*G[0, 1, 0, 0, x])/4 + ((7*I)/64)*CA^3*Pi*x*G[0, 1, 0, 0, x] - 
  ((29*I)/32)*CA^2*CF*Pi*x*G[0, 1, 0, 0, x] + ((7*I)/4)*CA*CF^2*Pi*x*
   G[0, 1, 0, 0, x] - ((7*I)/4)*CF^3*Pi*x*G[0, 1, 0, 0, x] + 
  (7*C4AF*x*G[0, 1, 0, 0, x])/(8*dA*TF) - (C4FF*nf*x*G[0, 1, 0, 0, x])/
   (4*dA*TF) - (((9*I)/8)*C4AF*Pi*x*G[0, 1, 0, 0, x])/(dA*TF) + 
  (CA^2*CF*x*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*x*G[0, 1, 0, 0, x])/(32*(-1 + x^(-1))^2) + 
  (CF^3*x*G[0, 1, 0, 0, x])/(16*(-1 + x^(-1))^2) - 
  (11*CA^3*x^2*G[0, 1, 0, 0, x])/96 + (37*CA^2*CF*x^2*G[0, 1, 0, 0, x])/192 - 
  (3*CA*CF^2*x^2*G[0, 1, 0, 0, x])/8 + (5*CF^3*x^2*G[0, 1, 0, 0, x])/16 + 
  (CA^2*nf*x^2*G[0, 1, 0, 0, x])/192 + (7*CA*CF*nf*x^2*G[0, 1, 0, 0, x])/96 - 
  (CF^2*nf*x^2*G[0, 1, 0, 0, x])/16 - (I/16)*CA^3*Pi*x^2*G[0, 1, 0, 0, x] + 
  (I/16)*CA^2*CF*Pi*x^2*G[0, 1, 0, 0, x] - ((7*I)/16)*CA*CF^2*Pi*x^2*
   G[0, 1, 0, 0, x] + ((7*I)/16)*CF^3*Pi*x^2*G[0, 1, 0, 0, x] + 
  (3*C4AF*x^2*G[0, 1, 0, 0, x])/(8*dA*TF) - (CA^2*CF*G[0, 1, 0, 0, x])/
   (16*\[Epsilon]^2) + (5*CA*CF^2*G[0, 1, 0, 0, x])/(16*\[Epsilon]^2) - 
  (CF^3*G[0, 1, 0, 0, x])/(4*\[Epsilon]^2) + (CA^2*CF*G[0, 1, 0, 0, x])/
   (4*\[Epsilon]) - (CA*CF^2*G[0, 1, 0, 0, x])/(12*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 0, 0, x])/(16*\[Epsilon]) - (CA*CF*nf*G[0, 1, 0, 0, x])/
   (16*\[Epsilon]) + (CF^2*nf*G[0, 1, 0, 0, x])/(12*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] - 
  ((I/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (((5*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, x])/\[Epsilon] - 
  ((I/4)*CF^3*Pi*G[0, 1, 0, 0, x])/\[Epsilon] + 
  (3*CA^3*x*G[0, 1, 0, 0, x])/(64*\[Epsilon]) - 
  (CA^2*CF*x*G[0, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (CF^3*x*G[0, 1, 0, 0, x])/(4*\[Epsilon]) + (CA^2*CF*x^2*G[0, 1, 0, 0, x])/
   (16*\[Epsilon]) - (CF^3*x^2*G[0, 1, 0, 0, x])/(16*\[Epsilon]) - 
  (301*CA^3*G[0, 1, 0, 1, x])/576 + (101*CA^2*CF*G[0, 1, 0, 1, x])/192 + 
  (27*CA*CF^2*G[0, 1, 0, 1, x])/32 - (13*CF^3*G[0, 1, 0, 1, x])/16 + 
  (41*CA^2*nf*G[0, 1, 0, 1, x])/288 - (37*CA*CF*nf*G[0, 1, 0, 1, x])/96 + 
  (3*CF^2*nf*G[0, 1, 0, 1, x])/16 + ((49*I)/192)*CA^3*Pi*G[0, 1, 0, 1, x] + 
  ((89*I)/192)*CA^2*CF*Pi*G[0, 1, 0, 1, x] - ((15*I)/16)*CA*CF^2*Pi*
   G[0, 1, 0, 1, x] + ((3*I)/16)*CF^3*Pi*G[0, 1, 0, 1, x] - 
  ((11*I)/96)*CA^2*nf*Pi*G[0, 1, 0, 1, x] + ((7*I)/48)*CA*CF*nf*Pi*
   G[0, 1, 0, 1, x] - (21*CA^3*Pi^2*G[0, 1, 0, 1, x])/128 + 
  (17*CA^2*CF*Pi^2*G[0, 1, 0, 1, x])/384 + (5*CA*CF^2*Pi^2*G[0, 1, 0, 1, x])/
   16 - (3*CF^3*Pi^2*G[0, 1, 0, 1, x])/16 - (C4AF*G[0, 1, 0, 1, x])/
   (2*dA*TF) + (C4FF*nf*G[0, 1, 0, 1, x])/(dA*TF) + 
  (CA^3*G[0, 1, 0, 1, x])/(32*x) - (CA^2*CF*G[0, 1, 0, 1, x])/(16*x) - 
  (CA*CF^2*G[0, 1, 0, 1, x])/(32*x) + (CF^3*G[0, 1, 0, 1, x])/(16*x) + 
  (29*CA^3*x*G[0, 1, 0, 1, x])/96 - (55*CA^2*CF*x*G[0, 1, 0, 1, x])/96 + 
  (9*CA*CF^2*x*G[0, 1, 0, 1, x])/32 + (CF^3*x*G[0, 1, 0, 1, x])/8 - 
  (13*CA^2*nf*x*G[0, 1, 0, 1, x])/192 + (25*CA*CF*nf*x*G[0, 1, 0, 1, x])/96 - 
  (CF^2*nf*x*G[0, 1, 0, 1, x])/4 + ((11*I)/48)*CA^3*Pi*x*G[0, 1, 0, 1, x] - 
  ((9*I)/16)*CA^2*CF*Pi*x*G[0, 1, 0, 1, x] + ((3*I)/8)*CA*CF^2*Pi*x*
   G[0, 1, 0, 1, x] + (I/2)*CF^3*Pi*x*G[0, 1, 0, 1, x] - 
  (I/96)*CA^2*nf*Pi*x*G[0, 1, 0, 1, x] - (5*C4AF*x*G[0, 1, 0, 1, x])/
   (8*dA*TF) - (C4FF*nf*x*G[0, 1, 0, 1, x])/(dA*TF) + 
  ((I/2)*C4AF*Pi*x*G[0, 1, 0, 1, x])/(dA*TF) + 
  ((I/2)*C4FF*nf*Pi*x*G[0, 1, 0, 1, x])/(dA*TF) + 
  (5*CA^3*x^2*G[0, 1, 0, 1, x])/384 + (91*CA^2*CF*x^2*G[0, 1, 0, 1, x])/384 - 
  (13*CA*CF^2*x^2*G[0, 1, 0, 1, x])/64 - (CF^3*x^2*G[0, 1, 0, 1, x])/16 - 
  (CA^2*nf*x^2*G[0, 1, 0, 1, x])/192 - (7*CA*CF*nf*x^2*G[0, 1, 0, 1, x])/96 + 
  (CF^2*nf*x^2*G[0, 1, 0, 1, x])/16 - (I/24)*CA^3*Pi*x^2*G[0, 1, 0, 1, x] + 
  ((15*I)/64)*CA^2*CF*Pi*x^2*G[0, 1, 0, 1, x] - 
  ((3*I)/32)*CA*CF^2*Pi*x^2*G[0, 1, 0, 1, x] - 
  (I/8)*CF^3*Pi*x^2*G[0, 1, 0, 1, x] + (I/96)*CA^2*nf*Pi*x^2*
   G[0, 1, 0, 1, x] - (3*C4AF*x^2*G[0, 1, 0, 1, x])/(8*dA*TF) + 
  (((5*I)/8)*C4AF*Pi*x^2*G[0, 1, 0, 1, x])/(dA*TF) - 
  ((I/2)*C4FF*nf*Pi*x^2*G[0, 1, 0, 1, x])/(dA*TF) + 
  (CA^3*G[0, 1, 0, 1, x])/(32*\[Epsilon]^2) - (3*CA^2*CF*G[0, 1, 0, 1, x])/
   (32*\[Epsilon]^2) - (35*CA^3*G[0, 1, 0, 1, x])/(192*\[Epsilon]) + 
  (19*CA^2*CF*G[0, 1, 0, 1, x])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 0, 1, x])/(16*\[Epsilon]) + (CA^2*nf*G[0, 1, 0, 1, x])/
   (24*\[Epsilon]) - (CA*CF*nf*G[0, 1, 0, 1, x])/(16*\[Epsilon]) - 
  ((I/8)*CA^3*Pi*G[0, 1, 0, 1, x])/\[Epsilon] + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, x])/\[Epsilon] - 
  (3*CA^3*x*G[0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (5*CA^2*CF*x*G[0, 1, 0, 1, x])/(32*\[Epsilon]) - 
  (CF^3*x*G[0, 1, 0, 1, x])/(4*\[Epsilon]) - (CA^2*CF*x^2*G[0, 1, 0, 1, x])/
   (16*\[Epsilon]) + (CF^3*x^2*G[0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (355*CA^3*G[0, 1, 1, 0, x])/576 - (301*CA^2*CF*G[0, 1, 1, 0, x])/192 + 
  (45*CA*CF^2*G[0, 1, 1, 0, x])/32 + (11*CF^3*G[0, 1, 1, 0, x])/16 - 
  (41*CA^2*nf*G[0, 1, 1, 0, x])/288 + (47*CA*CF*nf*G[0, 1, 1, 0, x])/96 - 
  (CF^2*nf*G[0, 1, 1, 0, x])/2 + ((101*I)/96)*CA^3*Pi*G[0, 1, 1, 0, x] - 
  ((79*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, x] + ((23*I)/12)*CA*CF^2*Pi*
   G[0, 1, 1, 0, x] - ((5*I)/24)*CA^2*nf*Pi*G[0, 1, 1, 0, x] + 
  (I/2)*CA*CF*nf*Pi*G[0, 1, 1, 0, x] - ((5*I)/12)*CF^2*nf*Pi*
   G[0, 1, 1, 0, x] + (239*CA^3*Pi^2*G[0, 1, 1, 0, x])/1152 - 
  (355*CA^2*CF*Pi^2*G[0, 1, 1, 0, x])/384 + 
  (77*CA*CF^2*Pi^2*G[0, 1, 1, 0, x])/64 - (13*CF^3*Pi^2*G[0, 1, 1, 0, x])/
   24 + (C4AF*G[0, 1, 1, 0, x])/(2*dA*TF) - (C4FF*nf*G[0, 1, 1, 0, x])/
   (dA*TF) - (2*C4AF*Pi^2*G[0, 1, 1, 0, x])/(3*dA*TF) - 
  (CA^3*G[0, 1, 1, 0, x])/(32*x) + (CA^2*CF*G[0, 1, 1, 0, x])/(16*x) + 
  (CA*CF^2*G[0, 1, 1, 0, x])/(32*x) - (CF^3*G[0, 1, 1, 0, x])/(16*x) - 
  (17*CA^3*x*G[0, 1, 1, 0, x])/24 + (71*CA^2*CF*x*G[0, 1, 1, 0, x])/32 - 
  (39*CA*CF^2*x*G[0, 1, 1, 0, x])/32 + (CF^3*x*G[0, 1, 1, 0, x])/8 + 
  (13*CA^2*nf*x*G[0, 1, 1, 0, x])/192 - (3*CA*CF*nf*x*G[0, 1, 1, 0, x])/16 + 
  ((11*I)/32)*CA^3*Pi*x*G[0, 1, 1, 0, x] - ((15*I)/32)*CA^2*CF*Pi*x*
   G[0, 1, 1, 0, x] - (I/8)*CA*CF^2*Pi*x*G[0, 1, 1, 0, x] + 
  I*CF^3*Pi*x*G[0, 1, 1, 0, x] - (C4AF*x*G[0, 1, 1, 0, x])/(4*dA*TF) + 
  (5*C4FF*nf*x*G[0, 1, 1, 0, x])/(4*dA*TF) + (13*CA^3*x^2*G[0, 1, 1, 0, x])/
   128 - (47*CA^2*CF*x^2*G[0, 1, 1, 0, x])/128 + 
  (25*CA*CF^2*x^2*G[0, 1, 1, 0, x])/64 - (CF^3*x^2*G[0, 1, 1, 0, x])/8 + 
  (I/32)*CA^3*Pi*x^2*G[0, 1, 1, 0, x] + ((3*I)/16)*CA^2*CF*Pi*x^2*
   G[0, 1, 1, 0, x] + (I/32)*CA*CF^2*Pi*x^2*G[0, 1, 1, 0, x] - 
  (I/4)*CF^3*Pi*x^2*G[0, 1, 1, 0, x] - (CA^3*G[0, 1, 1, 0, x])/
   (32*\[Epsilon]^2) - (CA^2*CF*G[0, 1, 1, 0, x])/(32*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 1, 1, 0, x])/(16*\[Epsilon]^2) + 
  (35*CA^3*G[0, 1, 1, 0, x])/(192*\[Epsilon]) - 
  (35*CA^2*CF*G[0, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 1, 1, 0, x])/(16*\[Epsilon]) - 
  (CA^2*nf*G[0, 1, 1, 0, x])/(24*\[Epsilon]) + (CA*CF*nf*G[0, 1, 1, 0, x])/
   (8*\[Epsilon]) - (3*CF^2*nf*G[0, 1, 1, 0, x])/(16*\[Epsilon]) - 
  (((5*I)/32)*CA^3*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  (((5*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x])/\[Epsilon] + 
  (3*CA^3*x*G[0, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (3*CA^2*CF*x*G[0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (335*CA^2*CF*G[0, 1, 1, 1, x])/576 + (25*CA*CF*nf*G[0, 1, 1, 1, x])/288 + 
  ((33*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 1, x] - ((3*I)/32)*CA*CF*nf*Pi*
   G[0, 1, 1, 1, x] + (5*CA^3*Pi^2*G[0, 1, 1, 1, x])/576 + 
  (7*CA^2*CF*Pi^2*G[0, 1, 1, 1, x])/32 - (21*CA*CF^2*Pi^2*G[0, 1, 1, 1, x])/
   32 + (CF^3*Pi^2*G[0, 1, 1, 1, x])/3 + (5*C4AF*Pi^2*G[0, 1, 1, 1, x])/
   (12*dA*TF) - (13*CA^2*CF*x*G[0, 1, 1, 1, x])/32 + 
  (13*CA*CF^2*x*G[0, 1, 1, 1, x])/32 + (CA^2*CF*G[0, 1, 1, 1, x])/
   (8*\[Epsilon]^2) - (55*CA^2*CF*G[0, 1, 1, 1, x])/(192*\[Epsilon]) + 
  (5*CA*CF*nf*G[0, 1, 1, 1, x])/(96*\[Epsilon]) - 
  ((I/4)*CA^2*CF*Pi*G[0, 1, 1, 1, x])/\[Epsilon] - 
  (8*CA^3*G[1, 0, 0, 0, x])/9 + (1825*CA^2*CF*G[1, 0, 0, 0, x])/576 - 
  (107*CA*CF^2*G[1, 0, 0, 0, x])/48 - (9*CF^3*G[1, 0, 0, 0, x])/32 + 
  (25*CA^2*nf*G[1, 0, 0, 0, x])/576 - (29*CA*CF*nf*G[1, 0, 0, 0, x])/288 + 
  (7*CF^2*nf*G[1, 0, 0, 0, x])/24 - (CA*nf^2*G[1, 0, 0, 0, x])/72 - 
  ((389*I)/192)*CA^3*Pi*G[1, 0, 0, 0, x] + ((329*I)/64)*CA^2*CF*Pi*
   G[1, 0, 0, 0, x] - ((95*I)/24)*CA*CF^2*Pi*G[1, 0, 0, 0, x] + 
  ((21*I)/16)*CF^3*Pi*G[1, 0, 0, 0, x] + ((37*I)/96)*CA^2*nf*Pi*
   G[1, 0, 0, 0, x] - ((7*I)/8)*CA*CF*nf*Pi*G[1, 0, 0, 0, x] + 
  ((7*I)/12)*CF^2*nf*Pi*G[1, 0, 0, 0, x] - (33*CA^3*Pi^2*G[1, 0, 0, 0, x])/
   128 + (401*CA^2*CF*Pi^2*G[1, 0, 0, 0, x])/384 - 
  (305*CA*CF^2*Pi^2*G[1, 0, 0, 0, x])/192 + (71*CF^3*Pi^2*G[1, 0, 0, 0, x])/
   96 + (11*C4AF*G[1, 0, 0, 0, x])/(8*dA*TF) + (C4FF*nf*G[1, 0, 0, 0, x])/
   (4*dA*TF) + (((9*I)/4)*C4AF*Pi*G[1, 0, 0, 0, x])/(dA*TF) + 
  (3*C4AF*Pi^2*G[1, 0, 0, 0, x])/(2*dA*TF) - (27*CA^3*x*G[1, 0, 0, 0, x])/
   32 + (533*CA^2*CF*x*G[1, 0, 0, 0, x])/192 - 
  (247*CA*CF^2*x*G[1, 0, 0, 0, x])/96 + (19*CF^3*x*G[1, 0, 0, 0, x])/16 + 
  (15*CA^2*nf*x*G[1, 0, 0, 0, x])/64 - (61*CA*CF*nf*x*G[1, 0, 0, 0, x])/96 + 
  (5*CF^2*nf*x*G[1, 0, 0, 0, x])/12 + ((15*I)/32)*CA^3*Pi*x*
   G[1, 0, 0, 0, x] - ((63*I)/32)*CA^2*CF*Pi*x*G[1, 0, 0, 0, x] + 
  ((25*I)/8)*CA*CF^2*Pi*x*G[1, 0, 0, 0, x] - ((5*I)/2)*CF^3*Pi*x*
   G[1, 0, 0, 0, x] - (3*C4AF*x*G[1, 0, 0, 0, x])/(8*dA*TF) - 
  (((21*I)/8)*C4AF*Pi*x*G[1, 0, 0, 0, x])/(dA*TF) + 
  (7*CA^3*x^2*G[1, 0, 0, 0, x])/64 - (185*CA^2*CF*x^2*G[1, 0, 0, 0, x])/192 + 
  (233*CA*CF^2*x^2*G[1, 0, 0, 0, x])/192 - (5*CF^3*x^2*G[1, 0, 0, 0, x])/16 + 
  (CA^2*nf*x^2*G[1, 0, 0, 0, x])/64 + (13*CA*CF*nf*x^2*G[1, 0, 0, 0, x])/96 - 
  (5*CF^2*nf*x^2*G[1, 0, 0, 0, x])/48 - ((5*I)/64)*CA^3*Pi*x^2*
   G[1, 0, 0, 0, x] + ((15*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, 0, 0, x] - 
  ((25*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, 0, 0, x] + 
  ((5*I)/8)*CF^3*Pi*x^2*G[1, 0, 0, 0, x] + (CA^3*G[1, 0, 0, 0, x])/
   (32*\[Epsilon]^2) - (7*CA^2*CF*G[1, 0, 0, 0, x])/(32*\[Epsilon]^2) + 
  (9*CA*CF^2*G[1, 0, 0, 0, x])/(16*\[Epsilon]^2) - 
  (3*CF^3*G[1, 0, 0, 0, x])/(8*\[Epsilon]^2) - (17*CA^3*G[1, 0, 0, 0, x])/
   (64*\[Epsilon]) + (215*CA^2*CF*G[1, 0, 0, 0, x])/(192*\[Epsilon]) - 
  (11*CA*CF^2*G[1, 0, 0, 0, x])/(32*\[Epsilon]) - 
  (9*CF^3*G[1, 0, 0, 0, x])/(16*\[Epsilon]) + (CA^2*nf*G[1, 0, 0, 0, x])/
   (32*\[Epsilon]) - (11*CA*CF*nf*G[1, 0, 0, 0, x])/(48*\[Epsilon]) + 
  (CF^2*nf*G[1, 0, 0, 0, x])/(4*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  (((15*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, x])/\[Epsilon] - 
  (((3*I)/4)*CF^3*Pi*G[1, 0, 0, 0, x])/\[Epsilon] + 
  (3*CA^3*x*G[1, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (3*CA^2*CF*x*G[1, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (3*CA*CF^2*x*G[1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (3*CF^3*x*G[1, 0, 0, 0, x])/(4*\[Epsilon]) + 
  (3*CA^2*CF*x^2*G[1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (3*CA*CF^2*x^2*G[1, 0, 0, 0, x])/(32*\[Epsilon]) - 
  (3*CF^3*x^2*G[1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (149*CA^3*G[1, 0, 0, 1, x])/576 - (89*CA^2*CF*G[1, 0, 0, 1, x])/96 - 
  (29*CA*CF^2*G[1, 0, 0, 1, x])/144 + (23*CF^3*G[1, 0, 0, 1, x])/32 + 
  (5*CA^2*nf*G[1, 0, 0, 1, x])/576 - (CA*CF*nf*G[1, 0, 0, 1, x])/6 + 
  (5*CF^2*nf*G[1, 0, 0, 1, x])/144 + (CA*nf^2*G[1, 0, 0, 1, x])/72 - 
  ((11*I)/192)*CA^3*Pi*G[1, 0, 0, 1, x] + ((379*I)/192)*CA^2*CF*Pi*
   G[1, 0, 0, 1, x] - ((85*I)/96)*CA*CF^2*Pi*G[1, 0, 0, 1, x] - 
  ((21*I)/16)*CF^3*Pi*G[1, 0, 0, 1, x] - ((5*I)/96)*CA^2*nf*Pi*
   G[1, 0, 0, 1, x] - (I/3)*CA*CF*nf*Pi*G[1, 0, 0, 1, x] + 
  ((5*I)/12)*CF^2*nf*Pi*G[1, 0, 0, 1, x] - (25*CA^3*Pi^2*G[1, 0, 0, 1, x])/
   192 - (11*CA^2*CF*Pi^2*G[1, 0, 0, 1, x])/64 + 
  (65*CA*CF^2*Pi^2*G[1, 0, 0, 1, x])/192 - (CF^3*Pi^2*G[1, 0, 0, 1, x])/48 + 
  (C4AF*G[1, 0, 0, 1, x])/(8*dA*TF) - (C4FF*nf*G[1, 0, 0, 1, x])/(4*dA*TF) - 
  (((3*I)/4)*C4AF*Pi*G[1, 0, 0, 1, x])/(dA*TF) + 
  (CA^3*G[1, 0, 0, 1, x])/(32*x) - (CA^2*CF*G[1, 0, 0, 1, x])/(32*x) - 
  (CA*CF^2*G[1, 0, 0, 1, x])/(8*x) + (CF^3*G[1, 0, 0, 1, x])/(8*x) + 
  (3*CA^3*x*G[1, 0, 0, 1, x])/8 - (105*CA^2*CF*x*G[1, 0, 0, 1, x])/64 + 
  (107*CA*CF^2*x*G[1, 0, 0, 1, x])/48 - CF^3*x*G[1, 0, 0, 1, x] - 
  (9*CA^2*nf*x*G[1, 0, 0, 1, x])/64 + (7*CA*CF*nf*x*G[1, 0, 0, 1, x])/16 - 
  (5*CF^2*nf*x*G[1, 0, 0, 1, x])/12 + ((3*I)/64)*CA^3*Pi*x*G[1, 0, 0, 1, x] + 
  (I/2)*CA^2*CF*Pi*x*G[1, 0, 0, 1, x] - ((11*I)/8)*CA*CF^2*Pi*x*
   G[1, 0, 0, 1, x] + ((7*I)/4)*CF^3*Pi*x*G[1, 0, 0, 1, x] - 
  (C4AF*x*G[1, 0, 0, 1, x])/(2*dA*TF) + (C4FF*nf*x*G[1, 0, 0, 1, x])/
   (4*dA*TF) + (((3*I)/2)*C4AF*Pi*x*G[1, 0, 0, 1, x])/(dA*TF) - 
  (17*CA^3*x^2*G[1, 0, 0, 1, x])/192 + (29*CA^2*CF*x^2*G[1, 0, 0, 1, x])/32 - 
  (103*CA*CF^2*x^2*G[1, 0, 0, 1, x])/96 + (7*CF^3*x^2*G[1, 0, 0, 1, x])/32 - 
  (CA^2*nf*x^2*G[1, 0, 0, 1, x])/48 - (CA*CF*nf*x^2*G[1, 0, 0, 1, x])/8 + 
  (5*CF^2*nf*x^2*G[1, 0, 0, 1, x])/48 + ((5*I)/64)*CA^3*Pi*x^2*
   G[1, 0, 0, 1, x] + (I/64)*CA^2*CF*Pi*x^2*G[1, 0, 0, 1, x] + 
  ((11*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, 0, 1, x] - 
  ((7*I)/16)*CF^3*Pi*x^2*G[1, 0, 0, 1, x] - (3*C4AF*x^2*G[1, 0, 0, 1, x])/
   (8*dA*TF) - (CA*CF^2*G[1, 0, 0, 1, x])/(16*\[Epsilon]^2) + 
  (9*CA^3*G[1, 0, 0, 1, x])/(64*\[Epsilon]) - (7*CA^2*CF*G[1, 0, 0, 1, x])/
   (8*\[Epsilon]) + (43*CA*CF^2*G[1, 0, 0, 1, x])/(96*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 0, 1, x])/(8*\[Epsilon]) + (CA*CF*nf*G[1, 0, 0, 1, x])/
   (8*\[Epsilon]) - (CF^2*nf*G[1, 0, 0, 1, x])/(6*\[Epsilon]) - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x])/\[Epsilon] + 
  (((7*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, x])/\[Epsilon] - 
  (3*CA^3*x*G[1, 0, 0, 1, x])/(16*\[Epsilon]) + 
  (5*CA^2*CF*x*G[1, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (CF^3*x*G[1, 0, 0, 1, x])/(2*\[Epsilon]) - (CA^2*CF*x^2*G[1, 0, 0, 1, x])/
   (8*\[Epsilon]) + (CF^3*x^2*G[1, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (151*CA^3*G[1, 0, 1, 0, x])/192 - (1087*CA^2*CF*G[1, 0, 1, 0, x])/288 + 
  (3065*CA*CF^2*G[1, 0, 1, 0, x])/576 - (31*CF^3*G[1, 0, 1, 0, x])/32 + 
  (67*CA^2*nf*G[1, 0, 1, 0, x])/192 - (CA*CF*nf*G[1, 0, 1, 0, x])/9 - 
  (47*CF^2*nf*G[1, 0, 1, 0, x])/144 - (CA*nf^2*G[1, 0, 1, 0, x])/24 + 
  ((53*I)/48)*CA^3*Pi*G[1, 0, 1, 0, x] - ((305*I)/96)*CA^2*CF*Pi*
   G[1, 0, 1, 0, x] + ((199*I)/96)*CA*CF^2*Pi*G[1, 0, 1, 0, x] - 
  ((3*I)/16)*CF^3*Pi*G[1, 0, 1, 0, x] - ((31*I)/96)*CA^2*nf*Pi*
   G[1, 0, 1, 0, x] + ((49*I)/48)*CA*CF*nf*Pi*G[1, 0, 1, 0, x] - 
  ((2*I)/3)*CF^2*nf*Pi*G[1, 0, 1, 0, x] - (29*CA^3*Pi^2*G[1, 0, 1, 0, x])/
   384 - (31*CA^2*CF*Pi^2*G[1, 0, 1, 0, x])/384 + 
  (109*CA*CF^2*Pi^2*G[1, 0, 1, 0, x])/192 - (5*CF^3*Pi^2*G[1, 0, 1, 0, x])/
   12 - (2*C4AF*G[1, 0, 1, 0, x])/(dA*TF) + (C4FF*nf*G[1, 0, 1, 0, x])/
   (4*dA*TF) - (((15*I)/8)*C4AF*Pi*G[1, 0, 1, 0, x])/(dA*TF) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, x])/(2*dA*TF) + (CA^3*G[1, 0, 1, 0, x])/(32*x) - 
  (3*CA^2*CF*G[1, 0, 1, 0, x])/(32*x) + (CA*CF^2*G[1, 0, 1, 0, x])/(16*x) + 
  (35*CA^3*x*G[1, 0, 1, 0, x])/64 - (271*CA^2*CF*x*G[1, 0, 1, 0, x])/192 + 
  (49*CA*CF^2*x*G[1, 0, 1, 0, x])/96 + (CF^3*x*G[1, 0, 1, 0, x])/4 - 
  (7*CA^2*nf*x*G[1, 0, 1, 0, x])/32 + (59*CA*CF*nf*x*G[1, 0, 1, 0, x])/96 - 
  (5*CF^2*nf*x*G[1, 0, 1, 0, x])/12 + ((95*I)/192)*CA^3*Pi*x*
   G[1, 0, 1, 0, x] - ((11*I)/8)*CA^2*CF*Pi*x*G[1, 0, 1, 0, x] + 
  ((9*I)/8)*CA*CF^2*Pi*x*G[1, 0, 1, 0, x] + ((3*I)/4)*CF^3*Pi*x*
   G[1, 0, 1, 0, x] - (I/96)*CA^2*nf*Pi*x*G[1, 0, 1, 0, x] + 
  (7*C4AF*x*G[1, 0, 1, 0, x])/(4*dA*TF) - (C4FF*nf*x*G[1, 0, 1, 0, x])/
   (2*dA*TF) + (((7*I)/8)*C4AF*Pi*x*G[1, 0, 1, 0, x])/(dA*TF) + 
  ((I/2)*C4FF*nf*Pi*x*G[1, 0, 1, 0, x])/(dA*TF) - 
  (11*CA^3*x^2*G[1, 0, 1, 0, x])/192 + (37*CA^2*CF*x^2*G[1, 0, 1, 0, x])/48 - 
  (19*CA*CF^2*x^2*G[1, 0, 1, 0, x])/24 + (CF^3*x^2*G[1, 0, 1, 0, x])/16 - 
  (CA^2*nf*x^2*G[1, 0, 1, 0, x])/48 - (11*CA*CF*nf*x^2*G[1, 0, 1, 0, x])/96 + 
  (5*CF^2*nf*x^2*G[1, 0, 1, 0, x])/48 - ((17*I)/192)*CA^3*Pi*x^2*
   G[1, 0, 1, 0, x] + ((17*I)/32)*CA^2*CF*Pi*x^2*G[1, 0, 1, 0, x] - 
  ((9*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, 1, 0, x] - 
  ((3*I)/16)*CF^3*Pi*x^2*G[1, 0, 1, 0, x] + (I/96)*CA^2*nf*Pi*x^2*
   G[1, 0, 1, 0, x] + (((5*I)/8)*C4AF*Pi*x^2*G[1, 0, 1, 0, x])/(dA*TF) - 
  ((I/2)*C4FF*nf*Pi*x^2*G[1, 0, 1, 0, x])/(dA*TF) - 
  (3*CA^3*G[1, 0, 1, 0, x])/(32*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 0, 1, 0, x])/(32*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]^2) + 
  (CA^3*G[1, 0, 1, 0, x])/\[Epsilon] - (367*CA^2*CF*G[1, 0, 1, 0, x])/
   (192*\[Epsilon]) + (125*CA*CF^2*G[1, 0, 1, 0, x])/(96*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 1, 0, x])/(16*\[Epsilon]) - (5*CA^2*nf*G[1, 0, 1, 0, x])/
   (32*\[Epsilon]) + (13*CA*CF*nf*G[1, 0, 1, 0, x])/(48*\[Epsilon]) - 
  (13*CF^2*nf*G[1, 0, 1, 0, x])/(48*\[Epsilon]) - 
  (((5*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x])/\[Epsilon] + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, x])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x])/\[Epsilon] - 
  (3*CA^3*x*G[1, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (3*CA^2*CF*x*G[1, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (CA*CF^2*x*G[1, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (CF^3*x*G[1, 0, 1, 0, x])/(4*\[Epsilon]) - (3*CA^2*CF*x^2*G[1, 0, 1, 0, x])/
   (32*\[Epsilon]) + (CA*CF^2*x^2*G[1, 0, 1, 0, x])/(32*\[Epsilon]) + 
  (CF^3*x^2*G[1, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (89*CA^3*G[1, 0, 1, 1, x])/288 - (7*CA^2*CF*G[1, 0, 1, 1, x])/36 - 
  (99*CA*CF^2*G[1, 0, 1, 1, x])/64 + (33*CF^3*G[1, 0, 1, 1, x])/32 - 
  (271*CA^2*nf*G[1, 0, 1, 1, x])/576 + (97*CA*CF*nf*G[1, 0, 1, 1, x])/144 - 
  (5*CF^2*nf*G[1, 0, 1, 1, x])/16 + (CA*nf^2*G[1, 0, 1, 1, x])/24 + 
  ((163*I)/96)*CA^3*Pi*G[1, 0, 1, 1, x] - ((145*I)/64)*CA^2*CF*Pi*
   G[1, 0, 1, 1, x] + ((39*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 1, x] - 
  ((19*I)/96)*CA^2*nf*Pi*G[1, 0, 1, 1, x] - (I/32)*CA*CF*nf*Pi*
   G[1, 0, 1, 1, x] + (65*CA^3*Pi^2*G[1, 0, 1, 1, x])/288 - 
  (37*CA^2*CF*Pi^2*G[1, 0, 1, 1, x])/48 + (31*CA*CF^2*Pi^2*G[1, 0, 1, 1, x])/
   48 - (CF^3*Pi^2*G[1, 0, 1, 1, x])/6 + (C4AF*G[1, 0, 1, 1, x])/(2*dA*TF) - 
  (C4FF*nf*G[1, 0, 1, 1, x])/(4*dA*TF) - (C4AF*Pi^2*G[1, 0, 1, 1, x])/
   (6*dA*TF) - (CA^3*G[1, 0, 1, 1, x])/(16*x) + 
  (3*CA^2*CF*G[1, 0, 1, 1, x])/(16*x) - (CA*CF^2*G[1, 0, 1, 1, x])/(8*x) - 
  (5*CA^3*x*G[1, 0, 1, 1, x])/64 - (19*CA^2*CF*x*G[1, 0, 1, 1, x])/192 + 
  (23*CA*CF^2*x*G[1, 0, 1, 1, x])/24 - (19*CF^3*x*G[1, 0, 1, 1, x])/16 + 
  (CA^2*nf*x*G[1, 0, 1, 1, x])/8 - (5*CA*CF*nf*x*G[1, 0, 1, 1, x])/12 + 
  (5*CF^2*nf*x*G[1, 0, 1, 1, x])/12 - ((39*I)/64)*CA^3*Pi*x*
   G[1, 0, 1, 1, x] + ((13*I)/8)*CA^2*CF*Pi*x*G[1, 0, 1, 1, x] - 
  ((13*I)/8)*CA*CF^2*Pi*x*G[1, 0, 1, 1, x] - (7*C4AF*x*G[1, 0, 1, 1, x])/
   (8*dA*TF) + (C4FF*nf*x*G[1, 0, 1, 1, x])/(4*dA*TF) + 
  (7*CA^3*x^2*G[1, 0, 1, 1, x])/192 - (125*CA^2*CF*x^2*G[1, 0, 1, 1, x])/
   192 + (89*CA*CF^2*x^2*G[1, 0, 1, 1, x])/192 + 
  (5*CF^3*x^2*G[1, 0, 1, 1, x])/32 + (5*CA^2*nf*x^2*G[1, 0, 1, 1, x])/192 + 
  (5*CA*CF*nf*x^2*G[1, 0, 1, 1, x])/48 - (5*CF^2*nf*x^2*G[1, 0, 1, 1, x])/
   48 - ((13*I)/32)*CA^2*CF*Pi*x^2*G[1, 0, 1, 1, x] + 
  ((13*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, 1, 1, x] + 
  (3*C4AF*x^2*G[1, 0, 1, 1, x])/(8*dA*TF) + (CA^3*G[1, 0, 1, 1, x])/
   (16*\[Epsilon]^2) + (CA^2*CF*G[1, 0, 1, 1, x])/(16*\[Epsilon]^2) - 
  (31*CA^3*G[1, 0, 1, 1, x])/(48*\[Epsilon]) + (133*CA^2*CF*G[1, 0, 1, 1, x])/
   (192*\[Epsilon]) - (3*CA*CF^2*G[1, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, 1, x])/(12*\[Epsilon]) + (CA*CF*nf*G[1, 0, 1, 1, x])/
   (96*\[Epsilon]) - ((I/8)*CA^3*Pi*G[1, 0, 1, 1, x])/\[Epsilon] - 
  ((I/8)*CA^2*CF*Pi*G[1, 0, 1, 1, x])/\[Epsilon] + 
  (3*CA^3*x*G[1, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*x*G[1, 0, 1, 1, x])/(2*\[Epsilon]) + 
  (CA*CF^2*x*G[1, 0, 1, 1, x])/(2*\[Epsilon]) + 
  (CA^2*CF*x^2*G[1, 0, 1, 1, x])/(8*\[Epsilon]) - 
  (CA*CF^2*x^2*G[1, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (401*CA^3*G[1, 1, 0, 0, x])/576 - (157*CA^2*CF*G[1, 1, 0, 0, x])/36 + 
  (13*CA*CF^2*G[1, 1, 0, 0, x])/2 - (25*CF^3*G[1, 1, 0, 0, x])/16 + 
  (19*CA^2*nf*G[1, 1, 0, 0, x])/576 + (11*CA*CF*nf*G[1, 1, 0, 0, x])/72 - 
  (5*CF^2*nf*G[1, 1, 0, 0, x])/16 + ((91*I)/32)*CA^3*Pi*G[1, 1, 0, 0, x] - 
  ((427*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 0, x] + ((257*I)/48)*CA*CF^2*Pi*
   G[1, 1, 0, 0, x] - ((27*I)/16)*CF^3*Pi*G[1, 1, 0, 0, x] - 
  (I/2)*CA^2*nf*Pi*G[1, 1, 0, 0, x] + I*CA*CF*nf*Pi*G[1, 1, 0, 0, x] - 
  ((2*I)/3)*CF^2*nf*Pi*G[1, 1, 0, 0, x] - (65*CA^3*Pi^2*G[1, 1, 0, 0, x])/
   288 + (97*CA^2*CF*Pi^2*G[1, 1, 0, 0, x])/192 - 
  (55*CA*CF^2*Pi^2*G[1, 1, 0, 0, x])/192 + (CF^3*Pi^2*G[1, 1, 0, 0, x])/48 - 
  (5*C4AF*G[1, 1, 0, 0, x])/(8*dA*TF) - (C4FF*nf*G[1, 1, 0, 0, x])/
   (4*dA*TF) - (((9*I)/4)*C4AF*Pi*G[1, 1, 0, 0, x])/(dA*TF) - 
  (4*C4AF*Pi^2*G[1, 1, 0, 0, x])/(3*dA*TF) - (CA^2*CF*G[1, 1, 0, 0, x])/
   (16*x) + (3*CA*CF^2*G[1, 1, 0, 0, x])/(16*x) - 
  (CF^3*G[1, 1, 0, 0, x])/(8*x) - (89*CA^3*x*G[1, 1, 0, 0, x])/192 + 
  (367*CA^2*CF*x*G[1, 1, 0, 0, x])/192 - (31*CA*CF^2*x*G[1, 1, 0, 0, x])/12 + 
  2*CF^3*x*G[1, 1, 0, 0, x] - (5*CA^2*nf*x*G[1, 1, 0, 0, x])/96 + 
  (11*CA*CF*nf*x*G[1, 1, 0, 0, x])/48 - (5*CF^2*nf*x*G[1, 1, 0, 0, x])/12 - 
  ((5*I)/16)*CA^3*Pi*x*G[1, 1, 0, 0, x] + ((49*I)/32)*CA^2*CF*Pi*x*
   G[1, 1, 0, 0, x] - ((19*I)/8)*CA*CF^2*Pi*x*G[1, 1, 0, 0, x] + 
  ((9*I)/4)*CF^3*Pi*x*G[1, 1, 0, 0, x] + (C4AF*x*G[1, 1, 0, 0, x])/(dA*TF) + 
  (C4FF*nf*x*G[1, 1, 0, 0, x])/(4*dA*TF) + ((3*I)*C4AF*Pi*x*G[1, 1, 0, 0, x])/
   (dA*TF) + (CA^3*x^2*G[1, 1, 0, 0, x])/16 + 
  (35*CA^2*CF*x^2*G[1, 1, 0, 0, x])/192 + (5*CA*CF^2*x^2*G[1, 1, 0, 0, x])/
   96 - (5*CF^3*x^2*G[1, 1, 0, 0, x])/16 - (CA^2*nf*x^2*G[1, 1, 0, 0, x])/
   64 - (5*CA*CF*nf*x^2*G[1, 1, 0, 0, x])/48 + 
  (5*CF^2*nf*x^2*G[1, 1, 0, 0, x])/48 + ((9*I)/64)*CA^3*Pi*x^2*
   G[1, 1, 0, 0, x] - ((11*I)/64)*CA^2*CF*Pi*x^2*G[1, 1, 0, 0, x] + 
  ((19*I)/32)*CA*CF^2*Pi*x^2*G[1, 1, 0, 0, x] - 
  ((9*I)/16)*CF^3*Pi*x^2*G[1, 1, 0, 0, x] - (3*C4AF*x^2*G[1, 1, 0, 0, x])/
   (8*dA*TF) - (CA^2*CF*G[1, 1, 0, 0, x])/(8*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 0, 0, x])/(16*\[Epsilon]^2) + 
  (49*CA^3*G[1, 1, 0, 0, x])/(192*\[Epsilon]) - 
  (133*CA^2*CF*G[1, 1, 0, 0, x])/(96*\[Epsilon]) + 
  (39*CA*CF^2*G[1, 1, 0, 0, x])/(16*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, 0, x])/(48*\[Epsilon]) + (CA*CF*nf*G[1, 1, 0, 0, x])/
   (6*\[Epsilon]) - (3*CF^2*nf*G[1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  ((I/4)*CA^3*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  ((I/16)*CA^2*CF*Pi*G[1, 1, 0, 0, x])/\[Epsilon] + 
  (((7*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, x])/\[Epsilon] - 
  (9*CA^3*x*G[1, 1, 0, 0, x])/(64*\[Epsilon]) + 
  (13*CA^2*CF*x*G[1, 1, 0, 0, x])/(32*\[Epsilon]) - 
  (CA*CF^2*x*G[1, 1, 0, 0, x])/(2*\[Epsilon]) - 
  (CA^2*CF*x^2*G[1, 1, 0, 0, x])/(8*\[Epsilon]) + 
  (CA*CF^2*x^2*G[1, 1, 0, 0, x])/(8*\[Epsilon]) + 
  (137*CA^3*G[1, 1, 0, 1, x])/128 - (255*CA^2*CF*G[1, 1, 0, 1, x])/128 - 
  (15*CA*CF^2*G[1, 1, 0, 1, x])/64 + (11*CF^3*G[1, 1, 0, 1, x])/16 - 
  (CA^2*nf*G[1, 1, 0, 1, x])/4 + (5*CA*CF*nf*G[1, 1, 0, 1, x])/8 - 
  (5*CF^2*nf*G[1, 1, 0, 1, x])/16 - ((239*I)/192)*CA^3*Pi*G[1, 1, 0, 1, x] + 
  ((301*I)/192)*CA^2*CF*Pi*G[1, 1, 0, 1, x] + ((27*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 1, x] + ((3*I)/16)*CF^3*Pi*G[1, 1, 0, 1, x] + 
  ((7*I)/24)*CA^2*nf*Pi*G[1, 1, 0, 1, x] - ((47*I)/96)*CA*CF*nf*Pi*
   G[1, 1, 0, 1, x] + (163*CA^3*Pi^2*G[1, 1, 0, 1, x])/288 - 
  (111*CA^2*CF*Pi^2*G[1, 1, 0, 1, x])/128 + 
  (17*CA*CF^2*Pi^2*G[1, 1, 0, 1, x])/96 - (C4AF*G[1, 1, 0, 1, x])/(2*dA*TF) - 
  (C4FF*nf*G[1, 1, 0, 1, x])/(2*dA*TF) + (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, x])/
   (dA*TF) - (C4AF*Pi^2*G[1, 1, 0, 1, x])/(3*dA*TF) - 
  (3*CA^3*G[1, 1, 0, 1, x])/(64*x) + (9*CA^2*CF*G[1, 1, 0, 1, x])/(64*x) - 
  (3*CA*CF^2*G[1, 1, 0, 1, x])/(32*x) - (41*CA^3*x*G[1, 1, 0, 1, x])/96 + 
  (161*CA^2*CF*x*G[1, 1, 0, 1, x])/192 - (CA*CF^2*x*G[1, 1, 0, 1, x])/6 - 
  (3*CF^3*x*G[1, 1, 0, 1, x])/4 + (25*CA^2*nf*x*G[1, 1, 0, 1, x])/192 - 
  (5*CA*CF*nf*x*G[1, 1, 0, 1, x])/12 + (5*CF^2*nf*x*G[1, 1, 0, 1, x])/12 - 
  ((37*I)/96)*CA^3*Pi*x*G[1, 1, 0, 1, x] + ((35*I)/32)*CA^2*CF*Pi*x*
   G[1, 1, 0, 1, x] - ((9*I)/8)*CA*CF^2*Pi*x*G[1, 1, 0, 1, x] - 
  (I/4)*CF^3*Pi*x*G[1, 1, 0, 1, x] + (I/96)*CA^2*nf*Pi*x*G[1, 1, 0, 1, x] + 
  (C4AF*x*G[1, 1, 0, 1, x])/(8*dA*TF) + (C4FF*nf*x*G[1, 1, 0, 1, x])/
   (2*dA*TF) - (((7*I)/8)*C4AF*Pi*x*G[1, 1, 0, 1, x])/(dA*TF) - 
  ((I/2)*C4FF*nf*Pi*x*G[1, 1, 0, 1, x])/(dA*TF) + 
  (5*CA^3*x^2*G[1, 1, 0, 1, x])/128 - (235*CA^2*CF*x^2*G[1, 1, 0, 1, x])/
   384 + (101*CA*CF^2*x^2*G[1, 1, 0, 1, x])/192 + 
  (CF^3*x^2*G[1, 1, 0, 1, x])/16 + (CA^2*nf*x^2*G[1, 1, 0, 1, x])/64 + 
  (5*CA*CF*nf*x^2*G[1, 1, 0, 1, x])/48 - (5*CF^2*nf*x^2*G[1, 1, 0, 1, x])/
   48 + ((5*I)/192)*CA^3*Pi*x^2*G[1, 1, 0, 1, x] - 
  ((11*I)/32)*CA^2*CF*Pi*x^2*G[1, 1, 0, 1, x] + 
  ((9*I)/32)*CA*CF^2*Pi*x^2*G[1, 1, 0, 1, x] + 
  (I/16)*CF^3*Pi*x^2*G[1, 1, 0, 1, x] - (I/96)*CA^2*nf*Pi*x^2*
   G[1, 1, 0, 1, x] + (3*C4AF*x^2*G[1, 1, 0, 1, x])/(8*dA*TF) - 
  (((5*I)/8)*C4AF*Pi*x^2*G[1, 1, 0, 1, x])/(dA*TF) + 
  ((I/2)*C4FF*nf*Pi*x^2*G[1, 1, 0, 1, x])/(dA*TF) + 
  (5*CA^2*CF*G[1, 1, 0, 1, x])/(32*\[Epsilon]^2) + 
  (5*CA^3*G[1, 1, 0, 1, x])/(32*\[Epsilon]) - (15*CA^2*CF*G[1, 1, 0, 1, x])/
   (32*\[Epsilon]) - (3*CA*CF^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 0, 1, x])/(16*\[Epsilon]) + (3*CA*CF*nf*G[1, 1, 0, 1, x])/
   (16*\[Epsilon]) + ((I/4)*CA^3*Pi*G[1, 1, 0, 1, x])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, x])/\[Epsilon] + 
  (3*CA^3*x*G[1, 1, 0, 1, x])/(16*\[Epsilon]) - 
  (CA^2*CF*x*G[1, 1, 0, 1, x])/(2*\[Epsilon]) + 
  (CA*CF^2*x*G[1, 1, 0, 1, x])/(2*\[Epsilon]) + 
  (CA^2*CF*x^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]) - 
  (CA*CF^2*x^2*G[1, 1, 0, 1, x])/(8*\[Epsilon]) + 
  (323*CA^3*G[1, 1, 1, 0, x])/576 - (907*CA^2*CF*G[1, 1, 1, 0, x])/576 - 
  (85*CA*CF^2*G[1, 1, 1, 0, x])/64 + (3*CF^3*G[1, 1, 1, 0, x])/8 - 
  (271*CA^2*nf*G[1, 1, 1, 0, x])/288 + (679*CA*CF*nf*G[1, 1, 1, 0, x])/576 + 
  (CA*nf^2*G[1, 1, 1, 0, x])/8 - (CF*nf^2*G[1, 1, 1, 0, x])/8 + 
  ((73*I)/96)*CA^3*Pi*G[1, 1, 1, 0, x] - ((15*I)/32)*CA^2*CF*Pi*
   G[1, 1, 1, 0, x] - ((9*I)/32)*CA*CF^2*Pi*G[1, 1, 1, 0, x] + 
  ((3*I)/4)*CF^3*Pi*G[1, 1, 1, 0, x] - ((5*I)/48)*CA^2*nf*Pi*
   G[1, 1, 1, 0, x] + (115*CA^3*Pi^2*G[1, 1, 1, 0, x])/768 - 
  (197*CA^2*CF*Pi^2*G[1, 1, 1, 0, x])/768 + (CA*CF^2*Pi^2*G[1, 1, 1, 0, x])/
   12 + (9*C4AF*G[1, 1, 1, 0, x])/(8*dA*TF) + (3*C4FF*nf*G[1, 1, 1, 0, x])/
   (4*dA*TF) + (((9*I)/4)*C4AF*Pi*G[1, 1, 1, 0, x])/(dA*TF) - 
  (C4AF*Pi^2*G[1, 1, 1, 0, x])/(4*dA*TF) + (3*CA^3*G[1, 1, 1, 0, x])/(64*x) - 
  (9*CA^2*CF*G[1, 1, 1, 0, x])/(64*x) + (3*CA*CF^2*G[1, 1, 1, 0, x])/(32*x) + 
  (57*CA^3*x*G[1, 1, 1, 0, x])/64 - (19*CA^2*CF*x*G[1, 1, 1, 0, x])/8 + 
  (13*CA*CF^2*x*G[1, 1, 1, 0, x])/8 - (CF^3*x*G[1, 1, 1, 0, x])/2 - 
  (5*CA^2*nf*x*G[1, 1, 1, 0, x])/64 + (3*CA*CF*nf*x*G[1, 1, 1, 0, x])/16 - 
  (I/16)*CA^3*Pi*x*G[1, 1, 1, 0, x] - ((5*I)/32)*CA^2*CF*Pi*x*
   G[1, 1, 1, 0, x] + ((3*I)/8)*CA*CF^2*Pi*x*G[1, 1, 1, 0, x] - 
  I*CF^3*Pi*x*G[1, 1, 1, 0, x] - (9*C4AF*x*G[1, 1, 1, 0, x])/(8*dA*TF) - 
  (3*C4FF*nf*x*G[1, 1, 1, 0, x])/(4*dA*TF) - 
  (((9*I)/4)*C4AF*Pi*x*G[1, 1, 1, 0, x])/(dA*TF) - 
  (13*CA^3*x^2*G[1, 1, 1, 0, x])/128 + (47*CA^2*CF*x^2*G[1, 1, 1, 0, x])/
   128 - (25*CA*CF^2*x^2*G[1, 1, 1, 0, x])/64 + 
  (CF^3*x^2*G[1, 1, 1, 0, x])/8 - (I/8)*CA^3*Pi*x^2*G[1, 1, 1, 0, x] - 
  (I/32)*CA^2*CF*Pi*x^2*G[1, 1, 1, 0, x] - ((3*I)/32)*CA*CF^2*Pi*x^2*
   G[1, 1, 1, 0, x] + (I/4)*CF^3*Pi*x^2*G[1, 1, 1, 0, x] + 
  (13*CA^3*G[1, 1, 1, 0, x])/(64*\[Epsilon]^2) + 
  (CA^2*CF*G[1, 1, 1, 0, x])/(64*\[Epsilon]^2) - 
  (433*CA^3*G[1, 1, 1, 0, x])/(384*\[Epsilon]) - 
  (25*CA^2*CF*G[1, 1, 1, 0, x])/(384*\[Epsilon]) + 
  (41*CA^2*nf*G[1, 1, 1, 0, x])/(192*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, 1, 0, x])/(192*\[Epsilon]) + 
  (((3*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (((13*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x])/\[Epsilon] - 
  (3*CA^3*x*G[1, 1, 1, 0, x])/(64*\[Epsilon]) + 
  (3*CA^2*CF*x*G[1, 1, 1, 0, x])/(32*\[Epsilon]) + 
  (119*CA^3*G[1, 1, 1, 1, x])/256 + (43*CA^2*nf*G[1, 1, 1, 1, x])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, x])/16 - ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, x] + 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, x] + (539*CA^3*Pi^2*G[1, 1, 1, 1, x])/
   1536 + (27*CA^2*CF*Pi^2*G[1, 1, 1, 1, x])/128 - 
  (27*CA^3*G[1, 1, 1, 1, x])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, 1, x])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, x])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x])/\[Epsilon] + 
  (3*CA^3*x*G[0, 0, 0, 0, 0, x])/64 - (29*CA^2*CF*x*G[0, 0, 0, 0, 0, x])/32 + 
  (29*CA*CF^2*x*G[0, 0, 0, 0, 0, x])/16 - CF^3*x*G[0, 0, 0, 0, 0, x] + 
  (3*CA^3*x^2*G[0, 0, 0, 0, 0, x])/32 - (13*CA^2*CF*x^2*G[0, 0, 0, 0, 0, x])/
   32 + (11*CA*CF^2*x^2*G[0, 0, 0, 0, 0, x])/32 - 
  (CF^3*x^2*G[0, 0, 0, 0, 0, x])/8 - (11*CA^3*x*G[0, 0, 0, 0, 1, x])/64 + 
  CA^2*CF*x*G[0, 0, 0, 0, 1, x] - 2*CA*CF^2*x*G[0, 0, 0, 0, 1, x] + 
  (7*CF^3*x*G[0, 0, 0, 0, 1, x])/4 + (3*C4AF*x*G[0, 0, 0, 0, 1, x])/
   (4*dA*TF) - (CA^2*CF*x^2*G[0, 0, 0, 0, 1, x])/16 + 
  (CA*CF^2*x^2*G[0, 0, 0, 0, 1, x])/2 - (7*CF^3*x^2*G[0, 0, 0, 0, 1, x])/16 + 
  (I/8)*CA^3*Pi*G[0, 0, 0, 1, 0, x] - (I/16)*CA^2*CF*Pi*G[0, 0, 0, 1, 0, x] - 
  ((11*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 1, 0, x] + 
  ((5*I)/8)*CF^3*Pi*G[0, 0, 0, 1, 0, x] + (CA^3*x*G[0, 0, 0, 1, 0, x])/16 + 
  (17*CA^2*CF*x*G[0, 0, 0, 1, 0, x])/32 - (19*CA*CF^2*x*G[0, 0, 0, 1, 0, x])/
   16 + CF^3*x*G[0, 0, 0, 1, 0, x] + (3*C4AF*x*G[0, 0, 0, 1, 0, x])/
   (8*dA*TF) - (CA^3*x^2*G[0, 0, 0, 1, 0, x])/32 + 
  (13*CA^2*CF*x^2*G[0, 0, 0, 1, 0, x])/32 - 
  (13*CA*CF^2*x^2*G[0, 0, 0, 1, 0, x])/32 + (CF^3*x^2*G[0, 0, 0, 1, 0, x])/
   8 + (7*CA^3*x*G[0, 0, 0, 1, 1, x])/64 - (33*CA^2*CF*x*G[0, 0, 0, 1, 1, x])/
   32 + (17*CA*CF^2*x*G[0, 0, 0, 1, 1, x])/8 - 2*CF^3*x*G[0, 0, 0, 1, 1, x] - 
  (9*C4AF*x*G[0, 0, 0, 1, 1, x])/(8*dA*TF) - (CA^3*x^2*G[0, 0, 0, 1, 1, x])/
   16 + (3*CA^2*CF*x^2*G[0, 0, 0, 1, 1, x])/32 - 
  (17*CA*CF^2*x^2*G[0, 0, 0, 1, 1, x])/32 + (CF^3*x^2*G[0, 0, 0, 1, 1, x])/
   2 - ((31*I)/96)*CA^3*Pi*G[0, 0, 1, 0, 0, x] + 
  ((53*I)/32)*CA^2*CF*Pi*G[0, 0, 1, 0, 0, x] - 
  ((27*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 0, 0, x] + 
  ((17*I)/8)*CF^3*Pi*G[0, 0, 1, 0, 0, x] + (I*C4AF*Pi*G[0, 0, 1, 0, 0, x])/
   (dA*TF) + (9*CA^3*x*G[0, 0, 1, 0, 0, x])/16 - 
  (7*CA^2*CF*x*G[0, 0, 1, 0, 0, x])/8 - (CA*CF^2*x*G[0, 0, 1, 0, 0, x])/2 + 
  (7*CF^3*x*G[0, 0, 1, 0, 0, x])/4 - (9*C4AF*x*G[0, 0, 1, 0, 0, x])/
   (8*dA*TF) - (3*CA^3*x^2*G[0, 0, 1, 0, 0, x])/32 + 
  (13*CA^2*CF*x^2*G[0, 0, 1, 0, 0, x])/32 + (CA*CF^2*x^2*G[0, 0, 1, 0, 0, x])/
   8 - (7*CF^3*x^2*G[0, 0, 1, 0, 0, x])/16 - (CA*CF^2*G[0, 0, 1, 0, 0, x])/
   (4*\[Epsilon]) + (CF^3*G[0, 0, 1, 0, 0, x])/(4*\[Epsilon]) - 
  (19*CA^3*G[0, 0, 1, 0, 1, x])/96 + (CA^2*CF*G[0, 0, 1, 0, 1, x])/8 + 
  (97*CA*CF^2*G[0, 0, 1, 0, 1, x])/96 - (15*CF^3*G[0, 0, 1, 0, 1, x])/16 + 
  (5*CA^2*nf*G[0, 0, 1, 0, 1, x])/48 - (5*CA*CF*nf*G[0, 0, 1, 0, 1, x])/16 + 
  (5*CF^2*nf*G[0, 0, 1, 0, 1, x])/24 - (I/96)*CA^3*Pi*G[0, 0, 1, 0, 1, x] - 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 0, 1, 0, 1, x] + ((9*I)/16)*CA*CF^2*Pi*
   G[0, 0, 1, 0, 1, x] - (I/4)*CF^3*Pi*G[0, 0, 1, 0, 1, x] - 
  ((I/2)*C4AF*Pi*G[0, 0, 1, 0, 1, x])/(dA*TF) - 
  (167*CA^3*x*G[0, 0, 1, 0, 1, x])/192 + (75*CA^2*CF*x*G[0, 0, 1, 0, 1, x])/
   32 - (15*CA*CF^2*x*G[0, 0, 1, 0, 1, x])/8 - (CF^3*x*G[0, 0, 1, 0, 1, x])/
   2 + (CA^2*nf*x*G[0, 0, 1, 0, 1, x])/96 + (11*C4AF*x*G[0, 0, 1, 0, 1, x])/
   (8*dA*TF) - (C4FF*nf*x*G[0, 0, 1, 0, 1, x])/(2*dA*TF) + 
  (35*CA^3*x^2*G[0, 0, 1, 0, 1, x])/192 - (3*CA^2*CF*x^2*G[0, 0, 1, 0, 1, x])/
   4 + (15*CA*CF^2*x^2*G[0, 0, 1, 0, 1, x])/32 + 
  (CF^3*x^2*G[0, 0, 1, 0, 1, x])/8 - (CA^2*nf*x^2*G[0, 0, 1, 0, 1, x])/96 - 
  (5*C4AF*x^2*G[0, 0, 1, 0, 1, x])/(8*dA*TF) + 
  (C4FF*nf*x^2*G[0, 0, 1, 0, 1, x])/(2*dA*TF) + 
  (CA^3*G[0, 0, 1, 0, 1, x])/(16*\[Epsilon]) - (CA^2*CF*G[0, 0, 1, 0, 1, x])/
   (16*\[Epsilon]) + (19*CA^3*G[0, 0, 1, 1, 0, x])/96 - 
  (CA^2*CF*G[0, 0, 1, 1, 0, x])/8 - (97*CA*CF^2*G[0, 0, 1, 1, 0, x])/96 + 
  (15*CF^3*G[0, 0, 1, 1, 0, x])/16 - (5*CA^2*nf*G[0, 0, 1, 1, 0, x])/48 + 
  (5*CA*CF*nf*G[0, 0, 1, 1, 0, x])/16 - (5*CF^2*nf*G[0, 0, 1, 1, 0, x])/24 + 
  (I/32)*CA^3*Pi*G[0, 0, 1, 1, 0, x] - ((25*I)/32)*CA^2*CF*Pi*
   G[0, 0, 1, 1, 0, x] + ((15*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 1, 0, x] - 
  ((11*I)/8)*CF^3*Pi*G[0, 0, 1, 1, 0, x] - (67*CA^3*x*G[0, 0, 1, 1, 0, x])/
   192 + (9*CA^2*CF*x*G[0, 0, 1, 1, 0, x])/16 - CF^3*x*G[0, 0, 1, 1, 0, x] - 
  (CA^2*nf*x*G[0, 0, 1, 1, 0, x])/96 - (C4AF*x*G[0, 0, 1, 1, 0, x])/
   (4*dA*TF) + (C4FF*nf*x*G[0, 0, 1, 1, 0, x])/(2*dA*TF) - 
  (17*CA^3*x^2*G[0, 0, 1, 1, 0, x])/192 - (3*CA^2*CF*x^2*G[0, 0, 1, 1, 0, x])/
   32 - (3*CA*CF^2*x^2*G[0, 0, 1, 1, 0, x])/32 + 
  (CF^3*x^2*G[0, 0, 1, 1, 0, x])/4 + (CA^2*nf*x^2*G[0, 0, 1, 1, 0, x])/96 + 
  (5*C4AF*x^2*G[0, 0, 1, 1, 0, x])/(8*dA*TF) - 
  (C4FF*nf*x^2*G[0, 0, 1, 1, 0, x])/(2*dA*TF) - 
  (CA^3*G[0, 0, 1, 1, 0, x])/(16*\[Epsilon]) + (CA^2*CF*G[0, 0, 1, 1, 0, x])/
   (16*\[Epsilon]) + (CA*CF^2*G[0, 0, 1, 1, 0, x])/(4*\[Epsilon]) - 
  (3*CF^3*G[0, 0, 1, 1, 0, x])/(8*\[Epsilon]) - 
  (I/16)*CA*CF^2*Pi*G[0, 0, 1, 1, 1, x] + (39*CA^3*x*G[0, 0, 1, 1, 1, x])/
   64 - (13*CA^2*CF*x*G[0, 0, 1, 1, 1, x])/8 + 
  (13*CA*CF^2*x*G[0, 0, 1, 1, 1, x])/8 + (13*CA^2*CF*x^2*G[0, 0, 1, 1, 1, x])/
   32 - (13*CA*CF^2*x^2*G[0, 0, 1, 1, 1, x])/32 + 
  (CA*CF^2*G[0, 0, 1, 1, 1, x])/(16*\[Epsilon]) + 
  (37*CA^3*G[0, 1, 0, 0, 0, x])/48 - (197*CA^2*CF*G[0, 1, 0, 0, 0, x])/96 + 
  (4*CA*CF^2*G[0, 1, 0, 0, 0, x])/3 - (11*CA^2*nf*G[0, 1, 0, 0, 0, x])/96 + 
  (13*CA*CF*nf*G[0, 1, 0, 0, 0, x])/48 - (5*CF^2*nf*G[0, 1, 0, 0, 0, x])/24 - 
  ((47*I)/96)*CA^3*Pi*G[0, 1, 0, 0, 0, x] + ((85*I)/32)*CA^2*CF*Pi*
   G[0, 1, 0, 0, 0, x] - ((11*I)/2)*CA*CF^2*Pi*G[0, 1, 0, 0, 0, x] + 
  ((7*I)/2)*CF^3*Pi*G[0, 1, 0, 0, 0, x] + ((2*I)*C4AF*Pi*G[0, 1, 0, 0, 0, x])/
   (dA*TF) + (CA^3*x*G[0, 1, 0, 0, 0, x])/8 - 
  (7*CA^2*CF*x*G[0, 1, 0, 0, 0, x])/32 + CF^3*x*G[0, 1, 0, 0, 0, x] + 
  (3*C4AF*x*G[0, 1, 0, 0, 0, x])/(4*dA*TF) - (CA^3*x^2*G[0, 1, 0, 0, 0, x])/
   64 + (5*CA^2*CF*x^2*G[0, 1, 0, 0, 0, x])/16 - 
  (3*CA*CF^2*x^2*G[0, 1, 0, 0, 0, x])/16 - (CF^3*x^2*G[0, 1, 0, 0, 0, x])/
   16 - (CA^3*G[0, 1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 1, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (63*CA^3*G[0, 1, 0, 0, 1, x])/64 + (617*CA^2*CF*G[0, 1, 0, 0, 1, x])/192 - 
  (37*CA*CF^2*G[0, 1, 0, 0, 1, x])/12 + (9*CF^3*G[0, 1, 0, 0, 1, x])/16 + 
  (3*CA^2*nf*G[0, 1, 0, 0, 1, x])/16 - (13*CA*CF*nf*G[0, 1, 0, 0, 1, x])/24 + 
  (11*CF^2*nf*G[0, 1, 0, 0, 1, x])/24 - ((11*I)/96)*CA^3*Pi*
   G[0, 1, 0, 0, 1, x] + ((9*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, x] - 
  (I/2)*CA*CF^2*Pi*G[0, 1, 0, 0, 1, x] + (I/4)*CF^3*Pi*G[0, 1, 0, 0, 1, x] - 
  (I*C4AF*Pi*G[0, 1, 0, 0, 1, x])/(dA*TF) + (7*CA^3*x*G[0, 1, 0, 0, 1, x])/
   64 - (29*CA^2*CF*x*G[0, 1, 0, 0, 1, x])/32 + 
  (7*CA*CF^2*x*G[0, 1, 0, 0, 1, x])/4 - (7*CF^3*x*G[0, 1, 0, 0, 1, x])/4 - 
  (9*C4AF*x*G[0, 1, 0, 0, 1, x])/(8*dA*TF) - (CA^3*x^2*G[0, 1, 0, 0, 1, x])/
   16 + (CA^2*CF*x^2*G[0, 1, 0, 0, 1, x])/16 - 
  (7*CA*CF^2*x^2*G[0, 1, 0, 0, 1, x])/16 + (7*CF^3*x^2*G[0, 1, 0, 0, 1, x])/
   16 + (3*CA^3*G[0, 1, 0, 0, 1, x])/(32*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (CF^3*G[0, 1, 0, 0, 1, x])/(4*\[Epsilon]) - (35*CA^3*G[0, 1, 0, 1, 0, x])/
   48 + (5*CA^2*CF*G[0, 1, 0, 1, 0, x])/8 + (3*CA*CF^2*G[0, 1, 0, 1, 0, x])/
   4 - (3*CF^3*G[0, 1, 0, 1, 0, x])/8 + (CA^2*nf*G[0, 1, 0, 1, 0, x])/6 - 
  (CA*CF*nf*G[0, 1, 0, 1, 0, x])/4 - ((5*I)/96)*CA^3*Pi*G[0, 1, 0, 1, 0, x] - 
  ((23*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, x] + 
  ((13*I)/4)*CA*CF^2*Pi*G[0, 1, 0, 1, 0, x] - 
  (2*I)*CF^3*Pi*G[0, 1, 0, 1, 0, x] - (I*C4AF*Pi*G[0, 1, 0, 1, 0, x])/
   (dA*TF) - (89*CA^3*x*G[0, 1, 0, 1, 0, x])/192 + 
  (3*CA^2*CF*x*G[0, 1, 0, 1, 0, x])/2 - (7*CA*CF^2*x*G[0, 1, 0, 1, 0, x])/4 + 
  (CF^3*x*G[0, 1, 0, 1, 0, x])/4 + (CA^2*nf*x*G[0, 1, 0, 1, 0, x])/96 - 
  (C4AF*x*G[0, 1, 0, 1, 0, x])/(8*dA*TF) - (C4FF*nf*x*G[0, 1, 0, 1, 0, x])/
   (2*dA*TF) + (23*CA^3*x^2*G[0, 1, 0, 1, 0, x])/192 - 
  (39*CA^2*CF*x^2*G[0, 1, 0, 1, 0, x])/64 + 
  (23*CA*CF^2*x^2*G[0, 1, 0, 1, 0, x])/32 - (CF^3*x^2*G[0, 1, 0, 1, 0, x])/
   4 - (CA^2*nf*x^2*G[0, 1, 0, 1, 0, x])/96 - 
  (5*C4AF*x^2*G[0, 1, 0, 1, 0, x])/(8*dA*TF) + 
  (C4FF*nf*x^2*G[0, 1, 0, 1, 0, x])/(2*dA*TF) + 
  (3*CA^3*G[0, 1, 0, 1, 0, x])/(32*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 0, 1, 0, x])/(4*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 0, 1, 0, x])/(2*\[Epsilon]) - 
  (CF^3*G[0, 1, 0, 1, 0, x])/(2*\[Epsilon]) + (49*CA^3*G[0, 1, 0, 1, 1, x])/
   192 + (89*CA^2*CF*G[0, 1, 0, 1, 1, x])/192 - 
  (15*CA*CF^2*G[0, 1, 0, 1, 1, x])/16 + (3*CF^3*G[0, 1, 0, 1, 1, x])/16 - 
  (11*CA^2*nf*G[0, 1, 0, 1, 1, x])/96 + (7*CA*CF*nf*G[0, 1, 0, 1, 1, x])/48 + 
  ((13*I)/32)*CA^3*Pi*G[0, 1, 0, 1, 1, x] - ((15*I)/32)*CA^2*CF*Pi*
   G[0, 1, 0, 1, 1, x] + (11*CA^3*x*G[0, 1, 0, 1, 1, x])/48 - 
  (9*CA^2*CF*x*G[0, 1, 0, 1, 1, x])/16 + (3*CA*CF^2*x*G[0, 1, 0, 1, 1, x])/
   8 + (CF^3*x*G[0, 1, 0, 1, 1, x])/2 - (CA^2*nf*x*G[0, 1, 0, 1, 1, x])/96 + 
  (C4AF*x*G[0, 1, 0, 1, 1, x])/(2*dA*TF) + (C4FF*nf*x*G[0, 1, 0, 1, 1, x])/
   (2*dA*TF) - (CA^3*x^2*G[0, 1, 0, 1, 1, x])/24 + 
  (15*CA^2*CF*x^2*G[0, 1, 0, 1, 1, x])/64 - 
  (3*CA*CF^2*x^2*G[0, 1, 0, 1, 1, x])/32 - (CF^3*x^2*G[0, 1, 0, 1, 1, x])/8 + 
  (CA^2*nf*x^2*G[0, 1, 0, 1, 1, x])/96 + (5*C4AF*x^2*G[0, 1, 0, 1, 1, x])/
   (8*dA*TF) - (C4FF*nf*x^2*G[0, 1, 0, 1, 1, x])/(2*dA*TF) - 
  (CA^3*G[0, 1, 0, 1, 1, x])/(8*\[Epsilon]) + (3*CA^2*CF*G[0, 1, 0, 1, 1, x])/
   (16*\[Epsilon]) - (71*CA^3*G[0, 1, 1, 0, 0, x])/192 + 
  (49*CA^2*CF*G[0, 1, 1, 0, 0, x])/64 - (4*CA*CF^2*G[0, 1, 1, 0, 0, x])/3 + 
  (3*CF^3*G[0, 1, 1, 0, 0, x])/16 + (CA^2*nf*G[0, 1, 1, 0, 0, x])/24 - 
  (CA*CF*nf*G[0, 1, 1, 0, 0, x])/16 + (5*CF^2*nf*G[0, 1, 1, 0, 0, x])/24 + 
  ((37*I)/48)*CA^3*Pi*G[0, 1, 1, 0, 0, x] - ((121*I)/32)*CA^2*CF*Pi*
   G[0, 1, 1, 0, 0, x] + ((49*I)/8)*CA*CF^2*Pi*G[0, 1, 1, 0, 0, x] - 
  ((29*I)/8)*CF^3*Pi*G[0, 1, 1, 0, 0, x] - 
  ((2*I)*C4AF*Pi*G[0, 1, 1, 0, 0, x])/(dA*TF) - 
  (43*CA^3*x*G[0, 1, 1, 0, 0, x])/64 + (59*CA^2*CF*x*G[0, 1, 1, 0, 0, x])/
   32 - (27*CA*CF^2*x*G[0, 1, 1, 0, 0, x])/16 - 
  (CF^3*x*G[0, 1, 1, 0, 0, x])/2 + (3*C4AF*x*G[0, 1, 1, 0, 0, x])/(4*dA*TF) + 
  (CA^3*x^2*G[0, 1, 1, 0, 0, x])/32 - (7*CA^2*CF*x^2*G[0, 1, 1, 0, 0, x])/
   16 + (9*CA*CF^2*x^2*G[0, 1, 1, 0, 0, x])/32 + 
  (CF^3*x^2*G[0, 1, 1, 0, 0, x])/8 + (CA^3*G[0, 1, 1, 0, 0, x])/
   (32*\[Epsilon]) - (CA^2*CF*G[0, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, 1, 0, 0, x])/(8*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 1, 0, 0, x])/(4*\[Epsilon]) + 
  (101*CA^3*G[0, 1, 1, 0, 1, x])/96 - (79*CA^2*CF*G[0, 1, 1, 0, 1, x])/32 + 
  (23*CA*CF^2*G[0, 1, 1, 0, 1, x])/12 - (5*CA^2*nf*G[0, 1, 1, 0, 1, x])/24 + 
  (CA*CF*nf*G[0, 1, 1, 0, 1, x])/2 - (5*CF^2*nf*G[0, 1, 1, 0, 1, x])/12 + 
  ((11*I)/96)*CA^3*Pi*G[0, 1, 1, 0, 1, x] + ((21*I)/32)*CA^2*CF*Pi*
   G[0, 1, 1, 0, 1, x] - ((19*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, 1, x] + 
  (I/2)*CF^3*Pi*G[0, 1, 1, 0, 1, x] + (I*C4AF*Pi*G[0, 1, 1, 0, 1, x])/
   (dA*TF) + (11*CA^3*x*G[0, 1, 1, 0, 1, x])/32 - 
  (15*CA^2*CF*x*G[0, 1, 1, 0, 1, x])/32 - (CA*CF^2*x*G[0, 1, 1, 0, 1, x])/8 + 
  CF^3*x*G[0, 1, 1, 0, 1, x] + (CA^3*x^2*G[0, 1, 1, 0, 1, x])/32 + 
  (3*CA^2*CF*x^2*G[0, 1, 1, 0, 1, x])/16 + (CA*CF^2*x^2*G[0, 1, 1, 0, 1, x])/
   32 - (CF^3*x^2*G[0, 1, 1, 0, 1, x])/4 - (5*CA^3*G[0, 1, 1, 0, 1, x])/
   (32*\[Epsilon]) + (5*CA^2*CF*G[0, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA^3*G[0, 1, 1, 1, 0, x])/192 - (101*CA^2*CF*G[0, 1, 1, 1, 0, x])/64 + 
  (229*CA*CF^2*G[0, 1, 1, 1, 0, x])/96 - (9*CF^3*G[0, 1, 1, 1, 0, x])/16 + 
  (CA^2*nf*G[0, 1, 1, 1, 0, x])/24 + (CA*CF*nf*G[0, 1, 1, 1, 0, x])/8 - 
  (11*CF^2*nf*G[0, 1, 1, 1, 0, x])/48 - ((3*I)/32)*CA^3*Pi*
   G[0, 1, 1, 1, 0, x] + ((23*I)/16)*CA^2*CF*Pi*G[0, 1, 1, 1, 0, x] - 
  ((37*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 1, 0, x] + 
  ((5*I)/4)*CF^3*Pi*G[0, 1, 1, 1, 0, x] + 
  (((3*I)/2)*C4AF*Pi*G[0, 1, 1, 1, 0, x])/(dA*TF) + 
  (21*CA^3*x*G[0, 1, 1, 1, 0, x])/64 - (19*CA^2*CF*x*G[0, 1, 1, 1, 0, x])/
   16 + (23*CA*CF^2*x*G[0, 1, 1, 1, 0, x])/16 - 
  (CF^3*x*G[0, 1, 1, 1, 0, x])/2 - (3*C4AF*x*G[0, 1, 1, 1, 0, x])/(4*dA*TF) - 
  (CA^3*x^2*G[0, 1, 1, 1, 0, x])/16 + (CA^2*CF*x^2*G[0, 1, 1, 1, 0, x])/4 - 
  (5*CA*CF^2*x^2*G[0, 1, 1, 1, 0, x])/16 + (CF^3*x^2*G[0, 1, 1, 1, 0, x])/8 + 
  (CA^3*G[0, 1, 1, 1, 0, x])/(8*\[Epsilon]) - (3*CA^2*CF*G[0, 1, 1, 1, 0, x])/
   (32*\[Epsilon]) + (3*CA*CF^2*G[0, 1, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, 1, 1, 1, x])/64 - (3*CA*CF*nf*G[0, 1, 1, 1, 1, x])/32 + 
  (I/2)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, x] - (CA^2*CF*G[0, 1, 1, 1, 1, x])/
   (4*\[Epsilon]) + (571*CA^3*G[1, 0, 0, 0, 0, x])/192 - 
  (791*CA^2*CF*G[1, 0, 0, 0, 0, x])/96 + (143*CA*CF^2*G[1, 0, 0, 0, 0, x])/
   24 - (3*CF^3*G[1, 0, 0, 0, 0, x])/4 - (59*CA^2*nf*G[1, 0, 0, 0, 0, x])/
   96 + (19*CA*CF*nf*G[1, 0, 0, 0, 0, x])/12 - 
  (13*CF^2*nf*G[1, 0, 0, 0, 0, x])/12 - ((41*I)/32)*CA^3*Pi*
   G[1, 0, 0, 0, 0, x] + ((201*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, x] - 
  ((81*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, 0, x] + 
  (5*I)*CF^3*Pi*G[1, 0, 0, 0, 0, x] - (3*C4AF*G[1, 0, 0, 0, 0, x])/
   (2*dA*TF) + ((3*I)*C4AF*Pi*G[1, 0, 0, 0, 0, x])/(dA*TF) - 
  (7*CA^3*x*G[1, 0, 0, 0, 0, x])/32 + (13*CA^2*CF*x*G[1, 0, 0, 0, 0, x])/8 - 
  3*CA*CF^2*x*G[1, 0, 0, 0, 0, x] + 2*CF^3*x*G[1, 0, 0, 0, 0, x] + 
  (3*C4AF*x*G[1, 0, 0, 0, 0, x])/(2*dA*TF) - (CA^3*x^2*G[1, 0, 0, 0, 0, x])/
   32 + (CA^2*CF*x^2*G[1, 0, 0, 0, 0, x])/4 - (CF^3*x^2*G[1, 0, 0, 0, 0, x])/
   8 - (3*CA^3*G[1, 0, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (21*CA^2*CF*G[1, 0, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (39*CA*CF^2*G[1, 0, 0, 0, 0, x])/(16*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 0, 0, 0, x])/(2*\[Epsilon]) - 
  (389*CA^3*G[1, 0, 0, 0, 1, x])/192 + (329*CA^2*CF*G[1, 0, 0, 0, 1, x])/64 - 
  (95*CA*CF^2*G[1, 0, 0, 0, 1, x])/24 + (21*CF^3*G[1, 0, 0, 0, 1, x])/16 + 
  (37*CA^2*nf*G[1, 0, 0, 0, 1, x])/96 - (7*CA*CF*nf*G[1, 0, 0, 0, 1, x])/8 + 
  (7*CF^2*nf*G[1, 0, 0, 0, 1, x])/12 + ((5*I)/48)*CA^3*Pi*
   G[1, 0, 0, 0, 1, x] - I*CA^2*CF*Pi*G[1, 0, 0, 0, 1, x] + 
  ((3*I)/4)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, x] + 
  (I/4)*CF^3*Pi*G[1, 0, 0, 0, 1, x] + (9*C4AF*G[1, 0, 0, 0, 1, x])/
   (4*dA*TF) - (((5*I)/2)*C4AF*Pi*G[1, 0, 0, 0, 1, x])/(dA*TF) + 
  (15*CA^3*x*G[1, 0, 0, 0, 1, x])/32 - (63*CA^2*CF*x*G[1, 0, 0, 0, 1, x])/
   32 + (25*CA*CF^2*x*G[1, 0, 0, 0, 1, x])/8 - (5*CF^3*x*G[1, 0, 0, 0, 1, x])/
   2 - (21*C4AF*x*G[1, 0, 0, 0, 1, x])/(8*dA*TF) - 
  (5*CA^3*x^2*G[1, 0, 0, 0, 1, x])/64 + (15*CA^2*CF*x^2*G[1, 0, 0, 0, 1, x])/
   64 - (25*CA*CF^2*x^2*G[1, 0, 0, 0, 1, x])/32 + 
  (5*CF^3*x^2*G[1, 0, 0, 0, 1, x])/8 + (3*CA^3*G[1, 0, 0, 0, 1, x])/
   (16*\[Epsilon]) - (3*CA^2*CF*G[1, 0, 0, 0, 1, x])/(8*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 0, 0, 0, 1, x])/(16*\[Epsilon]) - 
  (3*CF^3*G[1, 0, 0, 0, 1, x])/(4*\[Epsilon]) - 
  (283*CA^3*G[1, 0, 0, 1, 0, x])/192 + (67*CA^2*CF*G[1, 0, 0, 1, 0, x])/24 - 
  (53*CA*CF^2*G[1, 0, 0, 1, 0, x])/24 + (15*CF^3*G[1, 0, 0, 1, 0, x])/16 + 
  (19*CA^2*nf*G[1, 0, 0, 1, 0, x])/48 - (35*CA*CF*nf*G[1, 0, 0, 1, 0, x])/
   48 + (CF^2*nf*G[1, 0, 0, 1, 0, x])/3 + ((19*I)/48)*CA^3*Pi*
   G[1, 0, 0, 1, 0, x] - ((55*I)/16)*CA^2*CF*Pi*G[1, 0, 0, 1, 0, x] + 
  ((21*I)/4)*CA*CF^2*Pi*G[1, 0, 0, 1, 0, x] - 
  ((9*I)/4)*CF^3*Pi*G[1, 0, 0, 1, 0, x] - ((2*I)*C4AF*Pi*G[1, 0, 0, 1, 0, x])/
   (dA*TF) - (11*CA^3*x*G[1, 0, 0, 1, 0, x])/32 + 
  (CA^2*CF*x*G[1, 0, 0, 1, 0, x])/4 + (CA*CF^2*x*G[1, 0, 0, 1, 0, x])/2 - 
  CF^3*x*G[1, 0, 0, 1, 0, x] - (3*C4AF*x*G[1, 0, 0, 1, 0, x])/(8*dA*TF) + 
  (CA^3*x^2*G[1, 0, 0, 1, 0, x])/32 - (17*CA^2*CF*x^2*G[1, 0, 0, 1, 0, x])/
   32 + (17*CA*CF^2*x^2*G[1, 0, 0, 1, 0, x])/32 - 
  (CF^3*x^2*G[1, 0, 0, 1, 0, x])/8 + (3*CA^3*G[1, 0, 0, 1, 0, x])/
   (16*\[Epsilon]) - (9*CA^2*CF*G[1, 0, 0, 1, 0, x])/(16*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (7*CF^3*G[1, 0, 0, 1, 0, x])/(8*\[Epsilon]) - 
  (11*CA^3*G[1, 0, 0, 1, 1, x])/192 + (379*CA^2*CF*G[1, 0, 0, 1, 1, x])/192 - 
  (85*CA*CF^2*G[1, 0, 0, 1, 1, x])/96 - (21*CF^3*G[1, 0, 0, 1, 1, x])/16 - 
  (5*CA^2*nf*G[1, 0, 0, 1, 1, x])/96 - (CA*CF*nf*G[1, 0, 0, 1, 1, x])/3 + 
  (5*CF^2*nf*G[1, 0, 0, 1, 1, x])/12 + ((3*I)/2)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 1, x] - ((25*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, 1, x] - 
  (3*C4AF*G[1, 0, 0, 1, 1, x])/(4*dA*TF) + (3*CA^3*x*G[1, 0, 0, 1, 1, x])/
   64 + (CA^2*CF*x*G[1, 0, 0, 1, 1, x])/2 - 
  (11*CA*CF^2*x*G[1, 0, 0, 1, 1, x])/8 + (7*CF^3*x*G[1, 0, 0, 1, 1, x])/4 + 
  (3*C4AF*x*G[1, 0, 0, 1, 1, x])/(2*dA*TF) + (5*CA^3*x^2*G[1, 0, 0, 1, 1, x])/
   64 + (CA^2*CF*x^2*G[1, 0, 0, 1, 1, x])/64 + 
  (11*CA*CF^2*x^2*G[1, 0, 0, 1, 1, x])/32 - (7*CF^3*x^2*G[1, 0, 0, 1, 1, x])/
   16 - (3*CA^2*CF*G[1, 0, 0, 1, 1, x])/(8*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 0, 0, 1, 1, x])/(16*\[Epsilon]) - 
  (211*CA^3*G[1, 0, 1, 0, 0, x])/96 + (29*CA^2*CF*G[1, 0, 1, 0, 0, x])/4 - 
  6*CA*CF^2*G[1, 0, 1, 0, 0, x] + (3*CF^3*G[1, 0, 1, 0, 0, x])/4 + 
  (49*CA^2*nf*G[1, 0, 1, 0, 0, x])/96 - (13*CA*CF*nf*G[1, 0, 1, 0, 0, x])/8 + 
  (9*CF^2*nf*G[1, 0, 1, 0, 0, x])/8 + ((7*I)/16)*CA^3*Pi*
   G[1, 0, 1, 0, 0, x] - ((125*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, 0, x] + 
  ((29*I)/4)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, x] - 
  (4*I)*CF^3*Pi*G[1, 0, 1, 0, 0, x] + (9*C4AF*G[1, 0, 1, 0, 0, x])/
   (8*dA*TF) - ((3*I)*C4AF*Pi*G[1, 0, 1, 0, 0, x])/(dA*TF) - 
  (7*CA^3*x*G[1, 0, 1, 0, 0, x])/32 + (CA^2*CF*x*G[1, 0, 1, 0, 0, x])/32 + 
  (15*CA*CF^2*x*G[1, 0, 1, 0, 0, x])/16 - (7*CF^3*x*G[1, 0, 1, 0, 0, x])/4 - 
  (3*C4AF*x*G[1, 0, 1, 0, 0, x])/(4*dA*TF) + (CA^3*x^2*G[1, 0, 1, 0, 0, x])/
   64 - (17*CA^2*CF*x^2*G[1, 0, 1, 0, 0, x])/64 - 
  (3*CA*CF^2*x^2*G[1, 0, 1, 0, 0, x])/16 + (7*CF^3*x^2*G[1, 0, 1, 0, 0, x])/
   16 + (9*CA^3*G[1, 0, 1, 0, 0, x])/(32*\[Epsilon]) - 
  (31*CA^2*CF*G[1, 0, 1, 0, 0, x])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, 0, x])/(2*\[Epsilon]) - 
  (CF^3*G[1, 0, 1, 0, 0, x])/\[Epsilon] + (53*CA^3*G[1, 0, 1, 0, 1, x])/48 - 
  (305*CA^2*CF*G[1, 0, 1, 0, 1, x])/96 + (199*CA*CF^2*G[1, 0, 1, 0, 1, x])/
   96 - (3*CF^3*G[1, 0, 1, 0, 1, x])/16 - (31*CA^2*nf*G[1, 0, 1, 0, 1, x])/
   96 + (49*CA*CF*nf*G[1, 0, 1, 0, 1, x])/48 - 
  (2*CF^2*nf*G[1, 0, 1, 0, 1, x])/3 + ((41*I)/96)*CA^3*Pi*
   G[1, 0, 1, 0, 1, x] - (I/32)*CA^2*CF*Pi*G[1, 0, 1, 0, 1, x] - 
  ((15*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, x] + 
  (I/2)*CF^3*Pi*G[1, 0, 1, 0, 1, x] - (15*C4AF*G[1, 0, 1, 0, 1, x])/
   (8*dA*TF) + (I*C4AF*Pi*G[1, 0, 1, 0, 1, x])/(dA*TF) + 
  (95*CA^3*x*G[1, 0, 1, 0, 1, x])/192 - (11*CA^2*CF*x*G[1, 0, 1, 0, 1, x])/
   8 + (9*CA*CF^2*x*G[1, 0, 1, 0, 1, x])/8 + (3*CF^3*x*G[1, 0, 1, 0, 1, x])/
   4 - (CA^2*nf*x*G[1, 0, 1, 0, 1, x])/96 + (7*C4AF*x*G[1, 0, 1, 0, 1, x])/
   (8*dA*TF) + (C4FF*nf*x*G[1, 0, 1, 0, 1, x])/(2*dA*TF) - 
  (17*CA^3*x^2*G[1, 0, 1, 0, 1, x])/192 + 
  (17*CA^2*CF*x^2*G[1, 0, 1, 0, 1, x])/32 - 
  (9*CA*CF^2*x^2*G[1, 0, 1, 0, 1, x])/32 - (3*CF^3*x^2*G[1, 0, 1, 0, 1, x])/
   16 + (CA^2*nf*x^2*G[1, 0, 1, 0, 1, x])/96 + 
  (5*C4AF*x^2*G[1, 0, 1, 0, 1, x])/(8*dA*TF) - 
  (C4FF*nf*x^2*G[1, 0, 1, 0, 1, x])/(2*dA*TF) - 
  (5*CA^3*G[1, 0, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, 1, x])/(16*\[Epsilon]) + 
  (31*CA^3*G[1, 0, 1, 1, 0, x])/96 - (241*CA^2*CF*G[1, 0, 1, 1, 0, x])/48 + 
  (265*CA*CF^2*G[1, 0, 1, 1, 0, x])/48 - (3*CF^3*G[1, 0, 1, 1, 0, x])/4 - 
  (CA^2*nf*G[1, 0, 1, 1, 0, x])/6 + (61*CA*CF*nf*G[1, 0, 1, 1, 0, x])/48 - 
  (49*CF^2*nf*G[1, 0, 1, 1, 0, x])/48 + ((5*I)/16)*CA^3*Pi*
   G[1, 0, 1, 1, 0, x] + ((29*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, x] - 
  ((33*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, x] + 
  I*CF^3*Pi*G[1, 0, 1, 1, 0, x] + (3*C4AF*G[1, 0, 1, 1, 0, x])/(4*dA*TF) + 
  (((3*I)/2)*C4AF*Pi*G[1, 0, 1, 1, 0, x])/(dA*TF) + 
  (73*CA^3*x*G[1, 0, 1, 1, 0, x])/192 - (11*CA^2*CF*x*G[1, 0, 1, 1, 0, x])/
   16 + (5*CA*CF^2*x*G[1, 0, 1, 1, 0, x])/16 + (3*CF^3*x*G[1, 0, 1, 1, 0, x])/
   4 + (CA^2*nf*x*G[1, 0, 1, 1, 0, x])/96 - (C4AF*x*G[1, 0, 1, 1, 0, x])/
   (8*dA*TF) - (C4FF*nf*x*G[1, 0, 1, 1, 0, x])/(2*dA*TF) + 
  (7*CA^3*x^2*G[1, 0, 1, 1, 0, x])/96 + (11*CA^2*CF*x^2*G[1, 0, 1, 1, 0, x])/
   64 - (CA*CF^2*x^2*G[1, 0, 1, 1, 0, x])/32 - 
  (3*CF^3*x^2*G[1, 0, 1, 1, 0, x])/16 - (CA^2*nf*x^2*G[1, 0, 1, 1, 0, x])/
   96 - (5*C4AF*x^2*G[1, 0, 1, 1, 0, x])/(8*dA*TF) + 
  (C4FF*nf*x^2*G[1, 0, 1, 1, 0, x])/(2*dA*TF) + 
  (CA^3*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (11*CA^2*CF*G[1, 0, 1, 1, 0, x])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, x])/(16*\[Epsilon]) + 
  (163*CA^3*G[1, 0, 1, 1, 1, x])/96 - (145*CA^2*CF*G[1, 0, 1, 1, 1, x])/64 + 
  (39*CA*CF^2*G[1, 0, 1, 1, 1, x])/32 - (19*CA^2*nf*G[1, 0, 1, 1, 1, x])/96 - 
  (CA*CF*nf*G[1, 0, 1, 1, 1, x])/32 + (I/4)*CA^3*Pi*G[1, 0, 1, 1, 1, x] + 
  (I/4)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, x] - (39*CA^3*x*G[1, 0, 1, 1, 1, x])/64 + 
  (13*CA^2*CF*x*G[1, 0, 1, 1, 1, x])/8 - (13*CA*CF^2*x*G[1, 0, 1, 1, 1, x])/
   8 - (13*CA^2*CF*x^2*G[1, 0, 1, 1, 1, x])/32 + 
  (13*CA*CF^2*x^2*G[1, 0, 1, 1, 1, x])/32 - (CA^3*G[1, 0, 1, 1, 1, x])/
   (8*\[Epsilon]) - (CA^2*CF*G[1, 0, 1, 1, 1, x])/(8*\[Epsilon]) - 
  (187*CA^3*G[1, 1, 0, 0, 0, x])/64 + (1367*CA^2*CF*G[1, 1, 0, 0, 0, x])/
   192 - (179*CA*CF^2*G[1, 1, 0, 0, 0, x])/32 + 
  (3*CF^3*G[1, 1, 0, 0, 0, x])/2 + (19*CA^2*nf*G[1, 1, 0, 0, 0, x])/32 - 
  (65*CA*CF*nf*G[1, 1, 0, 0, 0, x])/48 + CF^2*nf*G[1, 1, 0, 0, 0, x] - 
  ((23*I)/96)*CA^3*Pi*G[1, 1, 0, 0, 0, x] - ((31*I)/32)*CA^2*CF*Pi*
   G[1, 1, 0, 0, 0, x] + ((31*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, x] - 
  (3*I)*CF^3*Pi*G[1, 1, 0, 0, 0, x] + (3*C4AF*G[1, 1, 0, 0, 0, x])/
   (4*dA*TF) - ((4*I)*C4AF*Pi*G[1, 1, 0, 0, 0, x])/(dA*TF) - 
  (3*CA^3*x*G[1, 1, 0, 0, 0, x])/64 - (5*CA^2*CF*x*G[1, 1, 0, 0, 0, x])/32 + 
  (11*CA*CF^2*x*G[1, 1, 0, 0, 0, x])/16 - (7*CF^3*x*G[1, 1, 0, 0, 0, x])/4 - 
  (9*C4AF*x*G[1, 1, 0, 0, 0, x])/(4*dA*TF) - (3*CA^3*x^2*G[1, 1, 0, 0, 0, x])/
   64 - (7*CA^2*CF*x^2*G[1, 1, 0, 0, 0, x])/32 - 
  (CA*CF^2*x^2*G[1, 1, 0, 0, 0, x])/32 + (CF^3*x^2*G[1, 1, 0, 0, 0, x])/4 + 
  (CA^3*G[1, 1, 0, 0, 0, x])/(4*\[Epsilon]) - 
  (11*CA^2*CF*G[1, 1, 0, 0, 0, x])/(32*\[Epsilon]) + 
  (15*CA*CF^2*G[1, 1, 0, 0, 0, x])/(16*\[Epsilon]) - 
  (9*CF^3*G[1, 1, 0, 0, 0, x])/(8*\[Epsilon]) + 
  (91*CA^3*G[1, 1, 0, 0, 1, x])/32 - (427*CA^2*CF*G[1, 1, 0, 0, 1, x])/64 + 
  (257*CA*CF^2*G[1, 1, 0, 0, 1, x])/48 - (27*CF^3*G[1, 1, 0, 0, 1, x])/16 - 
  (CA^2*nf*G[1, 1, 0, 0, 1, x])/2 + CA*CF*nf*G[1, 1, 0, 0, 1, x] - 
  (2*CF^2*nf*G[1, 1, 0, 0, 1, x])/3 + ((19*I)/24)*CA^3*Pi*
   G[1, 1, 0, 0, 1, x] - (I/2)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, x] - 
  ((5*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, x] - (9*C4AF*G[1, 1, 0, 0, 1, x])/
   (4*dA*TF) + ((2*I)*C4AF*Pi*G[1, 1, 0, 0, 1, x])/(dA*TF) - 
  (5*CA^3*x*G[1, 1, 0, 0, 1, x])/16 + (49*CA^2*CF*x*G[1, 1, 0, 0, 1, x])/32 - 
  (19*CA*CF^2*x*G[1, 1, 0, 0, 1, x])/8 + (9*CF^3*x*G[1, 1, 0, 0, 1, x])/4 + 
  (3*C4AF*x*G[1, 1, 0, 0, 1, x])/(dA*TF) + (9*CA^3*x^2*G[1, 1, 0, 0, 1, x])/
   64 - (11*CA^2*CF*x^2*G[1, 1, 0, 0, 1, x])/64 + 
  (19*CA*CF^2*x^2*G[1, 1, 0, 0, 1, x])/32 - (9*CF^3*x^2*G[1, 1, 0, 0, 1, x])/
   16 - (CA^3*G[1, 1, 0, 0, 1, x])/(4*\[Epsilon]) - 
  (CA^2*CF*G[1, 1, 0, 0, 1, x])/(16*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 1, 0, 0, 1, x])/(16*\[Epsilon]) + 
  (193*CA^3*G[1, 1, 0, 1, 0, x])/96 - (41*CA^2*CF*G[1, 1, 0, 1, 0, x])/8 + 
  (275*CA*CF^2*G[1, 1, 0, 1, 0, x])/96 - (49*CA^2*nf*G[1, 1, 0, 1, 0, x])/
   96 + (11*CA*CF*nf*G[1, 1, 0, 1, 0, x])/8 - 
  (43*CF^2*nf*G[1, 1, 0, 1, 0, x])/48 + ((39*I)/32)*CA^3*Pi*
   G[1, 1, 0, 1, 0, x] - ((23*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 0, x] + 
  ((5*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, x] + 
  (((3*I)/2)*C4AF*Pi*G[1, 1, 0, 1, 0, x])/(dA*TF) + 
  (143*CA^3*x*G[1, 1, 0, 1, 0, x])/192 - (73*CA^2*CF*x*G[1, 1, 0, 1, 0, x])/
   32 + (39*CA*CF^2*x*G[1, 1, 0, 1, 0, x])/16 - 
  (CF^3*x*G[1, 1, 0, 1, 0, x])/4 - (CA^2*nf*x*G[1, 1, 0, 1, 0, x])/96 + 
  (C4AF*x*G[1, 1, 0, 1, 0, x])/(8*dA*TF) + (C4FF*nf*x*G[1, 1, 0, 1, 0, x])/
   (2*dA*TF) - (23*CA^3*x^2*G[1, 1, 0, 1, 0, x])/192 + 
  (47*CA^2*CF*x^2*G[1, 1, 0, 1, 0, x])/64 - 
  (27*CA*CF^2*x^2*G[1, 1, 0, 1, 0, x])/32 + (CF^3*x^2*G[1, 1, 0, 1, 0, x])/
   4 + (CA^2*nf*x^2*G[1, 1, 0, 1, 0, x])/96 + 
  (5*C4AF*x^2*G[1, 1, 0, 1, 0, x])/(8*dA*TF) - 
  (C4FF*nf*x^2*G[1, 1, 0, 1, 0, x])/(2*dA*TF) - 
  (CA^3*G[1, 1, 0, 1, 0, x])/(8*\[Epsilon]) + (7*CA^2*CF*G[1, 1, 0, 1, 0, x])/
   (32*\[Epsilon]) + (3*CA*CF^2*G[1, 1, 0, 1, 0, x])/(16*\[Epsilon]) - 
  (239*CA^3*G[1, 1, 0, 1, 1, x])/192 + (301*CA^2*CF*G[1, 1, 0, 1, 1, x])/
   192 + (27*CA*CF^2*G[1, 1, 0, 1, 1, x])/32 + (3*CF^3*G[1, 1, 0, 1, 1, x])/
   16 + (7*CA^2*nf*G[1, 1, 0, 1, 1, x])/24 - 
  (47*CA*CF*nf*G[1, 1, 0, 1, 1, x])/96 - ((9*I)/8)*CA^3*Pi*
   G[1, 1, 0, 1, 1, x] + ((7*I)/4)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, x] + 
  (3*C4AF*G[1, 1, 0, 1, 1, x])/(2*dA*TF) - (37*CA^3*x*G[1, 1, 0, 1, 1, x])/
   96 + (35*CA^2*CF*x*G[1, 1, 0, 1, 1, x])/32 - 
  (9*CA*CF^2*x*G[1, 1, 0, 1, 1, x])/8 - (CF^3*x*G[1, 1, 0, 1, 1, x])/4 + 
  (CA^2*nf*x*G[1, 1, 0, 1, 1, x])/96 - (7*C4AF*x*G[1, 1, 0, 1, 1, x])/
   (8*dA*TF) - (C4FF*nf*x*G[1, 1, 0, 1, 1, x])/(2*dA*TF) + 
  (5*CA^3*x^2*G[1, 1, 0, 1, 1, x])/192 - (11*CA^2*CF*x^2*G[1, 1, 0, 1, 1, x])/
   32 + (9*CA*CF^2*x^2*G[1, 1, 0, 1, 1, x])/32 + 
  (CF^3*x^2*G[1, 1, 0, 1, 1, x])/16 - (CA^2*nf*x^2*G[1, 1, 0, 1, 1, x])/96 - 
  (5*C4AF*x^2*G[1, 1, 0, 1, 1, x])/(8*dA*TF) + 
  (C4FF*nf*x^2*G[1, 1, 0, 1, 1, x])/(2*dA*TF) + 
  (CA^3*G[1, 1, 0, 1, 1, x])/(4*\[Epsilon]) - (9*CA^2*CF*G[1, 1, 0, 1, 1, x])/
   (16*\[Epsilon]) + (97*CA^3*G[1, 1, 1, 0, 0, x])/192 - 
  (291*CA^2*CF*G[1, 1, 1, 0, 0, x])/64 + (153*CA*CF^2*G[1, 1, 1, 0, 0, x])/
   32 - (3*CF^3*G[1, 1, 1, 0, 0, x])/16 - (17*CA^2*nf*G[1, 1, 1, 0, 0, x])/
   96 + (9*CA*CF*nf*G[1, 1, 1, 0, 0, x])/8 - (9*CF^2*nf*G[1, 1, 1, 0, 0, x])/
   8 + I*CA^3*Pi*G[1, 1, 1, 0, 0, x] - ((3*I)/2)*CA^2*CF*Pi*
   G[1, 1, 1, 0, 0, x] + ((15*I)/16)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, x] - 
  (9*C4AF*G[1, 1, 1, 0, 0, x])/(8*dA*TF) + 
  (((3*I)/2)*C4AF*Pi*G[1, 1, 1, 0, 0, x])/(dA*TF) + 
  (27*CA^3*x*G[1, 1, 1, 0, 0, x])/64 - (43*CA^2*CF*x*G[1, 1, 1, 0, 0, x])/
   32 + (7*CA*CF^2*x*G[1, 1, 1, 0, 0, x])/4 + (CF^3*x*G[1, 1, 1, 0, 0, x])/
   4 + (9*C4AF*x*G[1, 1, 1, 0, 0, x])/(8*dA*TF) + 
  (3*CA^3*x^2*G[1, 1, 1, 0, 0, x])/64 + (23*CA^2*CF*x^2*G[1, 1, 1, 0, 0, x])/
   64 - (11*CA*CF^2*x^2*G[1, 1, 1, 0, 0, x])/32 - 
  (CF^3*x^2*G[1, 1, 1, 0, 0, x])/16 - (CA^3*G[1, 1, 1, 0, 0, x])/
   (8*\[Epsilon]) + (CA^2*CF*G[1, 1, 1, 0, 0, x])/(2*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 0, 0, x])/(16*\[Epsilon]) + 
  (73*CA^3*G[1, 1, 1, 0, 1, x])/96 - (15*CA^2*CF*G[1, 1, 1, 0, 1, x])/32 - 
  (9*CA*CF^2*G[1, 1, 1, 0, 1, x])/32 + (3*CF^3*G[1, 1, 1, 0, 1, x])/4 - 
  (5*CA^2*nf*G[1, 1, 1, 0, 1, x])/48 - ((11*I)/16)*CA^3*Pi*
   G[1, 1, 1, 0, 1, x] + ((17*I)/16)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, x] + 
  (9*C4AF*G[1, 1, 1, 0, 1, x])/(4*dA*TF) - (CA^3*x*G[1, 1, 1, 0, 1, x])/16 - 
  (5*CA^2*CF*x*G[1, 1, 1, 0, 1, x])/32 + (3*CA*CF^2*x*G[1, 1, 1, 0, 1, x])/
   8 - CF^3*x*G[1, 1, 1, 0, 1, x] - (9*C4AF*x*G[1, 1, 1, 0, 1, x])/
   (4*dA*TF) - (CA^3*x^2*G[1, 1, 1, 0, 1, x])/8 - 
  (CA^2*CF*x^2*G[1, 1, 1, 0, 1, x])/32 - (3*CA*CF^2*x^2*G[1, 1, 1, 0, 1, x])/
   32 + (CF^3*x^2*G[1, 1, 1, 0, 1, x])/4 + (3*CA^3*G[1, 1, 1, 0, 1, x])/
   (32*\[Epsilon]) - (13*CA^2*CF*G[1, 1, 1, 0, 1, x])/(32*\[Epsilon]) + 
  (119*CA^3*G[1, 1, 1, 1, 0, x])/32 - (115*CA^2*CF*G[1, 1, 1, 1, 0, x])/128 + 
  (21*CA*CF^2*G[1, 1, 1, 1, 0, x])/16 - (9*CF^3*G[1, 1, 1, 1, 0, x])/16 - 
  (5*CA^2*nf*G[1, 1, 1, 1, 0, x])/8 - (CA*CF*nf*G[1, 1, 1, 1, 0, x])/64 - 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 1, 1, 0, x] + ((41*I)/32)*CA^2*CF*Pi*
   G[1, 1, 1, 1, 0, x] - (9*C4AF*G[1, 1, 1, 1, 0, x])/(8*dA*TF) - 
  (23*CA^3*x*G[1, 1, 1, 1, 0, x])/64 + (21*CA^2*CF*x*G[1, 1, 1, 1, 0, x])/
   16 - (7*CA*CF^2*x*G[1, 1, 1, 1, 0, x])/4 + (3*CF^3*x*G[1, 1, 1, 1, 0, x])/
   4 + (9*C4AF*x*G[1, 1, 1, 1, 0, x])/(8*dA*TF) + 
  (5*CA^3*x^2*G[1, 1, 1, 1, 0, x])/64 - (21*CA^2*CF*x^2*G[1, 1, 1, 1, 0, x])/
   64 + (7*CA*CF^2*x^2*G[1, 1, 1, 1, 0, x])/16 - 
  (3*CF^3*x^2*G[1, 1, 1, 1, 0, x])/16 - (5*CA^3*G[1, 1, 1, 1, 0, x])/
   (8*\[Epsilon]) - (CA^2*CF*G[1, 1, 1, 1, 0, x])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, x])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, x])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, x] + (81*CA^3*G[1, 1, 1, 1, 1, x])/
   (128*\[Epsilon]) + (CA^3*G[0, 0, 0, 1, 0, 1, x])/8 - 
  (CA^2*CF*G[0, 0, 0, 1, 0, 1, x])/16 - (11*CA*CF^2*G[0, 0, 0, 1, 0, 1, x])/
   16 + (5*CF^3*G[0, 0, 0, 1, 0, 1, x])/8 - (CA^3*G[0, 0, 0, 1, 1, 0, x])/8 + 
  (CA^2*CF*G[0, 0, 0, 1, 1, 0, x])/16 + (11*CA*CF^2*G[0, 0, 0, 1, 1, 0, x])/
   16 - (5*CF^3*G[0, 0, 0, 1, 1, 0, x])/8 + (CA^3*G[0, 0, 1, 0, 0, 0, x])/8 - 
  (11*CA^2*CF*G[0, 0, 1, 0, 0, 0, x])/16 + 
  (23*CA*CF^2*G[0, 0, 1, 0, 0, 0, x])/16 - (7*CF^3*G[0, 0, 1, 0, 0, 0, x])/
   8 - (31*CA^3*G[0, 0, 1, 0, 0, 1, x])/96 + 
  (53*CA^2*CF*G[0, 0, 1, 0, 0, 1, x])/32 - 
  (27*CA*CF^2*G[0, 0, 1, 0, 0, 1, x])/8 + (17*CF^3*G[0, 0, 1, 0, 0, 1, x])/
   8 + (C4AF*G[0, 0, 1, 0, 0, 1, x])/(dA*TF) + 
  (5*CA^3*G[0, 0, 1, 0, 1, 0, x])/32 - (3*CA^2*CF*G[0, 0, 1, 0, 1, 0, x])/
   32 - (3*CA*CF^2*G[0, 0, 1, 0, 1, 0, x])/16 - 
  (CA^3*G[0, 0, 1, 0, 1, 1, x])/96 - (9*CA^2*CF*G[0, 0, 1, 0, 1, 1, x])/32 + 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, 1, x])/16 - (CF^3*G[0, 0, 1, 0, 1, 1, x])/4 - 
  (C4AF*G[0, 0, 1, 0, 1, 1, x])/(2*dA*TF) + (13*CA^3*G[0, 0, 1, 1, 0, 0, x])/
   96 - (11*CA^2*CF*G[0, 0, 1, 1, 0, 0, x])/32 + 
  (CA*CF^2*G[0, 0, 1, 1, 0, 0, x])/2 + (CF^3*G[0, 0, 1, 1, 0, 0, x])/8 - 
  (C4AF*G[0, 0, 1, 1, 0, 0, x])/(dA*TF) + (CA^3*G[0, 0, 1, 1, 0, 1, x])/32 - 
  (25*CA^2*CF*G[0, 0, 1, 1, 0, 1, x])/32 + 
  (15*CA*CF^2*G[0, 0, 1, 1, 0, 1, x])/8 - (11*CF^3*G[0, 0, 1, 1, 0, 1, x])/
   8 - (11*CA^3*G[0, 0, 1, 1, 1, 0, x])/96 + 
  (17*CA^2*CF*G[0, 0, 1, 1, 1, 0, x])/32 - 
  (11*CA*CF^2*G[0, 0, 1, 1, 1, 0, x])/16 + (CF^3*G[0, 0, 1, 1, 1, 0, x])/8 + 
  (C4AF*G[0, 0, 1, 1, 1, 0, x])/(2*dA*TF) - (CA*CF^2*G[0, 0, 1, 1, 1, 1, x])/
   16 + (9*CA^3*G[0, 1, 0, 0, 0, 0, x])/32 - 
  (87*CA^2*CF*G[0, 1, 0, 0, 0, 0, x])/32 + 
  (101*CA*CF^2*G[0, 1, 0, 0, 0, 0, x])/16 - (31*CF^3*G[0, 1, 0, 0, 0, 0, x])/
   8 - (47*CA^3*G[0, 1, 0, 0, 0, 1, x])/96 + 
  (85*CA^2*CF*G[0, 1, 0, 0, 0, 1, x])/32 - 
  (11*CA*CF^2*G[0, 1, 0, 0, 0, 1, x])/2 + (7*CF^3*G[0, 1, 0, 0, 0, 1, x])/2 + 
  (2*C4AF*G[0, 1, 0, 0, 0, 1, x])/(dA*TF) + (7*CA^3*G[0, 1, 0, 0, 1, 0, x])/
   32 + (17*CA^2*CF*G[0, 1, 0, 0, 1, 0, x])/32 - 
  (9*CA*CF^2*G[0, 1, 0, 0, 1, 0, x])/4 + (3*CF^3*G[0, 1, 0, 0, 1, 0, x])/2 - 
  (11*CA^3*G[0, 1, 0, 0, 1, 1, x])/96 + (9*CA^2*CF*G[0, 1, 0, 0, 1, 1, x])/
   32 - (CA*CF^2*G[0, 1, 0, 0, 1, 1, x])/2 + (CF^3*G[0, 1, 0, 0, 1, 1, x])/
   4 - (C4AF*G[0, 1, 0, 0, 1, 1, x])/(dA*TF) - 
  (3*CA^3*G[0, 1, 0, 1, 0, 0, x])/32 + (71*CA^2*CF*G[0, 1, 0, 1, 0, 0, x])/
   32 - (69*CA*CF^2*G[0, 1, 0, 1, 0, 0, x])/16 + 
  (5*CF^3*G[0, 1, 0, 1, 0, 0, x])/2 - (5*CA^3*G[0, 1, 0, 1, 0, 1, x])/96 - 
  (23*CA^2*CF*G[0, 1, 0, 1, 0, 1, x])/16 + 
  (13*CA*CF^2*G[0, 1, 0, 1, 0, 1, x])/4 - 2*CF^3*G[0, 1, 0, 1, 0, 1, x] - 
  (C4AF*G[0, 1, 0, 1, 0, 1, x])/(dA*TF) - (5*CA^3*G[0, 1, 0, 1, 1, 0, x])/
   16 - (3*CA^2*CF*G[0, 1, 0, 1, 1, 0, x])/32 + 
  (5*CA*CF^2*G[0, 1, 0, 1, 1, 0, x])/4 - CF^3*G[0, 1, 0, 1, 1, 0, x] + 
  (13*CA^3*G[0, 1, 0, 1, 1, 1, x])/32 - (15*CA^2*CF*G[0, 1, 0, 1, 1, 1, x])/
   32 - (13*CA^3*G[0, 1, 1, 0, 0, 0, x])/24 + 
  (49*CA^2*CF*G[0, 1, 1, 0, 0, 0, x])/16 - 
  (11*CA*CF^2*G[0, 1, 1, 0, 0, 0, x])/2 + (15*CF^3*G[0, 1, 1, 0, 0, 0, x])/
   4 + (C4AF*G[0, 1, 1, 0, 0, 0, x])/(dA*TF) + 
  (37*CA^3*G[0, 1, 1, 0, 0, 1, x])/48 - (121*CA^2*CF*G[0, 1, 1, 0, 0, 1, x])/
   32 + (49*CA*CF^2*G[0, 1, 1, 0, 0, 1, x])/8 - 
  (29*CF^3*G[0, 1, 1, 0, 0, 1, x])/8 - (2*C4AF*G[0, 1, 1, 0, 0, 1, x])/
   (dA*TF) - (43*CA^3*G[0, 1, 1, 0, 1, 0, x])/96 - 
  (CA^2*CF*G[0, 1, 1, 0, 1, 0, x])/8 + 2*CA*CF^2*G[0, 1, 1, 0, 1, 0, x] - 
  (7*CF^3*G[0, 1, 1, 0, 1, 0, x])/4 - (C4AF*G[0, 1, 1, 0, 1, 0, x])/
   (2*dA*TF) + (11*CA^3*G[0, 1, 1, 0, 1, 1, x])/96 + 
  (21*CA^2*CF*G[0, 1, 1, 0, 1, 1, x])/32 - 
  (19*CA*CF^2*G[0, 1, 1, 0, 1, 1, x])/16 + (CF^3*G[0, 1, 1, 0, 1, 1, x])/2 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, x])/(dA*TF) + (3*CA^3*G[0, 1, 1, 1, 0, 0, x])/
   32 - (51*CA^2*CF*G[0, 1, 1, 1, 0, 0, x])/32 + 
  (11*CA*CF^2*G[0, 1, 1, 1, 0, 0, x])/4 - 2*CF^3*G[0, 1, 1, 1, 0, 0, x] - 
  (3*CA^3*G[0, 1, 1, 1, 0, 1, x])/32 + (23*CA^2*CF*G[0, 1, 1, 1, 0, 1, x])/
   16 - (37*CA*CF^2*G[0, 1, 1, 1, 0, 1, x])/16 + 
  (5*CF^3*G[0, 1, 1, 1, 0, 1, x])/4 + (3*C4AF*G[0, 1, 1, 1, 0, 1, x])/
   (2*dA*TF) + (25*CA^3*G[0, 1, 1, 1, 1, 0, x])/96 - 
  (25*CA^2*CF*G[0, 1, 1, 1, 1, 0, x])/16 + 
  (13*CA*CF^2*G[0, 1, 1, 1, 1, 0, x])/8 - (3*CF^3*G[0, 1, 1, 1, 1, 0, x])/4 - 
  (C4AF*G[0, 1, 1, 1, 1, 0, x])/(dA*TF) + (CA^2*CF*G[0, 1, 1, 1, 1, 1, x])/
   2 + (61*CA^3*G[1, 0, 0, 0, 0, 0, x])/32 - 
  (333*CA^2*CF*G[1, 0, 0, 0, 0, 0, x])/32 + 
  (69*CA*CF^2*G[1, 0, 0, 0, 0, 0, x])/4 - (35*CF^3*G[1, 0, 0, 0, 0, 0, x])/
   4 - (41*CA^3*G[1, 0, 0, 0, 0, 1, x])/32 + 
  (201*CA^2*CF*G[1, 0, 0, 0, 0, 1, x])/32 - 
  (81*CA*CF^2*G[1, 0, 0, 0, 0, 1, x])/8 + 5*CF^3*G[1, 0, 0, 0, 0, 1, x] + 
  (3*C4AF*G[1, 0, 0, 0, 0, 1, x])/(dA*TF) - (43*CA^3*G[1, 0, 0, 0, 1, 0, x])/
   48 + (21*CA^2*CF*G[1, 0, 0, 0, 1, 0, x])/4 - 
  (125*CA*CF^2*G[1, 0, 0, 0, 1, 0, x])/16 + (27*CF^3*G[1, 0, 0, 0, 1, 0, x])/
   8 + (2*C4AF*G[1, 0, 0, 0, 1, 0, x])/(dA*TF) + 
  (5*CA^3*G[1, 0, 0, 0, 1, 1, x])/48 - CA^2*CF*G[1, 0, 0, 0, 1, 1, x] + 
  (3*CA*CF^2*G[1, 0, 0, 0, 1, 1, x])/4 + (CF^3*G[1, 0, 0, 0, 1, 1, x])/4 - 
  (5*C4AF*G[1, 0, 0, 0, 1, 1, x])/(2*dA*TF) - 
  (31*CA^3*G[1, 0, 0, 1, 0, 0, x])/24 + (63*CA^2*CF*G[1, 0, 0, 1, 0, 0, x])/
   8 - (97*CA*CF^2*G[1, 0, 0, 1, 0, 0, x])/8 + 
  (23*CF^3*G[1, 0, 0, 1, 0, 0, x])/4 + (C4AF*G[1, 0, 0, 1, 0, 0, x])/
   (dA*TF) + (19*CA^3*G[1, 0, 0, 1, 0, 1, x])/48 - 
  (55*CA^2*CF*G[1, 0, 0, 1, 0, 1, x])/16 + 
  (21*CA*CF^2*G[1, 0, 0, 1, 0, 1, x])/4 - (9*CF^3*G[1, 0, 0, 1, 0, 1, x])/4 - 
  (2*C4AF*G[1, 0, 0, 1, 0, 1, x])/(dA*TF) + (29*CA^3*G[1, 0, 0, 1, 1, 0, x])/
   32 - (165*CA^2*CF*G[1, 0, 0, 1, 1, 0, x])/32 + 
  (109*CA*CF^2*G[1, 0, 0, 1, 1, 0, x])/16 - (21*CF^3*G[1, 0, 0, 1, 1, 0, x])/
   8 - (3*C4AF*G[1, 0, 0, 1, 1, 0, x])/(2*dA*TF) + 
  (3*CA^2*CF*G[1, 0, 0, 1, 1, 1, x])/2 - (25*CA*CF^2*G[1, 0, 0, 1, 1, 1, x])/
   16 - (113*CA^3*G[1, 0, 1, 0, 0, 0, x])/96 + 
  (247*CA^2*CF*G[1, 0, 1, 0, 0, 0, x])/32 - 
  (215*CA*CF^2*G[1, 0, 1, 0, 0, 0, x])/16 + (59*CF^3*G[1, 0, 1, 0, 0, 0, x])/
   8 + (2*C4AF*G[1, 0, 1, 0, 0, 0, x])/(dA*TF) + 
  (7*CA^3*G[1, 0, 1, 0, 0, 1, x])/16 - (125*CA^2*CF*G[1, 0, 1, 0, 0, 1, x])/
   32 + (29*CA*CF^2*G[1, 0, 1, 0, 0, 1, x])/4 - 
  4*CF^3*G[1, 0, 1, 0, 0, 1, x] - (3*C4AF*G[1, 0, 1, 0, 0, 1, x])/(dA*TF) + 
  (29*CA^3*G[1, 0, 1, 0, 1, 0, x])/96 - (55*CA^2*CF*G[1, 0, 1, 0, 1, 0, x])/
   16 + (27*CA*CF^2*G[1, 0, 1, 0, 1, 0, x])/4 - 
  (15*CF^3*G[1, 0, 1, 0, 1, 0, x])/4 - (2*C4AF*G[1, 0, 1, 0, 1, 0, x])/
   (dA*TF) + (41*CA^3*G[1, 0, 1, 0, 1, 1, x])/96 - 
  (CA^2*CF*G[1, 0, 1, 0, 1, 1, x])/32 - (15*CA*CF^2*G[1, 0, 1, 0, 1, 1, x])/
   16 + (CF^3*G[1, 0, 1, 0, 1, 1, x])/2 + (C4AF*G[1, 0, 1, 0, 1, 1, x])/
   (dA*TF) + (67*CA^3*G[1, 0, 1, 1, 0, 0, x])/96 - 
  (47*CA^2*CF*G[1, 0, 1, 1, 0, 0, x])/8 + (81*CA*CF^2*G[1, 0, 1, 1, 0, 0, x])/
   8 - (11*CF^3*G[1, 0, 1, 1, 0, 0, x])/2 - (C4AF*G[1, 0, 1, 1, 0, 0, x])/
   (dA*TF) + (5*CA^3*G[1, 0, 1, 1, 0, 1, x])/16 + 
  (29*CA^2*CF*G[1, 0, 1, 1, 0, 1, x])/32 - 
  (33*CA*CF^2*G[1, 0, 1, 1, 0, 1, x])/16 + CF^3*G[1, 0, 1, 1, 0, 1, x] + 
  (3*C4AF*G[1, 0, 1, 1, 0, 1, x])/(2*dA*TF) - 
  (29*CA^3*G[1, 0, 1, 1, 1, 0, x])/32 + (65*CA^2*CF*G[1, 0, 1, 1, 1, 0, x])/
   32 - (43*CA*CF^2*G[1, 0, 1, 1, 1, 0, x])/16 + 
  CF^3*G[1, 0, 1, 1, 1, 0, x] + (3*C4AF*G[1, 0, 1, 1, 1, 0, x])/(2*dA*TF) + 
  (CA^3*G[1, 0, 1, 1, 1, 1, x])/4 + (CA^2*CF*G[1, 0, 1, 1, 1, 1, x])/4 - 
  (5*CA^3*G[1, 1, 0, 0, 0, 0, x])/32 + (113*CA^2*CF*G[1, 1, 0, 0, 0, 0, x])/
   32 - (35*CA*CF^2*G[1, 1, 0, 0, 0, 0, x])/4 + 
  6*CF^3*G[1, 1, 0, 0, 0, 0, x] + (3*C4AF*G[1, 1, 0, 0, 0, 0, x])/(dA*TF) - 
  (23*CA^3*G[1, 1, 0, 0, 0, 1, x])/96 - (31*CA^2*CF*G[1, 1, 0, 0, 0, 1, x])/
   32 + (31*CA*CF^2*G[1, 1, 0, 0, 0, 1, x])/8 - 
  3*CF^3*G[1, 1, 0, 0, 0, 1, x] - (4*C4AF*G[1, 1, 0, 0, 0, 1, x])/(dA*TF) - 
  (47*CA^3*G[1, 1, 0, 0, 1, 0, x])/96 - (51*CA^2*CF*G[1, 1, 0, 0, 1, 0, x])/
   32 + (79*CA*CF^2*G[1, 1, 0, 0, 1, 0, x])/16 - 
  (25*CF^3*G[1, 1, 0, 0, 1, 0, x])/8 - (5*C4AF*G[1, 1, 0, 0, 1, 0, x])/
   (2*dA*TF) + (19*CA^3*G[1, 1, 0, 0, 1, 1, x])/24 - 
  (CA^2*CF*G[1, 1, 0, 0, 1, 1, x])/2 - (5*CA*CF^2*G[1, 1, 0, 0, 1, 1, x])/
   16 + (2*C4AF*G[1, 1, 0, 0, 1, 1, x])/(dA*TF) - 
  (5*CA^3*G[1, 1, 0, 1, 0, 0, x])/12 - (65*CA^2*CF*G[1, 1, 0, 1, 0, 0, x])/
   32 + (41*CA*CF^2*G[1, 1, 0, 1, 0, 0, x])/8 - 
  (13*CF^3*G[1, 1, 0, 1, 0, 0, x])/4 - (2*C4AF*G[1, 1, 0, 1, 0, 0, x])/
   (dA*TF) + (39*CA^3*G[1, 1, 0, 1, 0, 1, x])/32 - 
  (23*CA^2*CF*G[1, 1, 0, 1, 0, 1, x])/16 + (5*CA*CF^2*G[1, 1, 0, 1, 0, 1, x])/
   16 + (3*C4AF*G[1, 1, 0, 1, 0, 1, x])/(2*dA*TF) + 
  (19*CA^3*G[1, 1, 0, 1, 1, 0, x])/24 - (17*CA^2*CF*G[1, 1, 0, 1, 1, 0, x])/
   16 - (3*CA*CF^2*G[1, 1, 0, 1, 1, 0, x])/8 + 
  (2*C4AF*G[1, 1, 0, 1, 1, 0, x])/(dA*TF) - (9*CA^3*G[1, 1, 0, 1, 1, 1, x])/
   8 + (7*CA^2*CF*G[1, 1, 0, 1, 1, 1, x])/4 - 
  (21*CA^3*G[1, 1, 1, 0, 0, 0, x])/32 - (15*CA^2*CF*G[1, 1, 1, 0, 0, 0, x])/
   32 + (57*CA*CF^2*G[1, 1, 1, 0, 0, 0, x])/16 - 
  (27*CF^3*G[1, 1, 1, 0, 0, 0, x])/8 - (3*C4AF*G[1, 1, 1, 0, 0, 0, x])/
   (dA*TF) + CA^3*G[1, 1, 1, 0, 0, 1, x] - (3*CA^2*CF*G[1, 1, 1, 0, 0, 1, x])/
   2 + (15*CA*CF^2*G[1, 1, 1, 0, 0, 1, x])/16 + 
  (3*C4AF*G[1, 1, 1, 0, 0, 1, x])/(2*dA*TF) + 
  (23*CA^3*G[1, 1, 1, 0, 1, 0, x])/32 - (47*CA^2*CF*G[1, 1, 1, 0, 1, 0, x])/
   32 + (7*CA*CF^2*G[1, 1, 1, 0, 1, 0, x])/16 + 
  (3*C4AF*G[1, 1, 1, 0, 1, 0, x])/(2*dA*TF) - 
  (11*CA^3*G[1, 1, 1, 0, 1, 1, x])/16 + (17*CA^2*CF*G[1, 1, 1, 0, 1, 1, x])/
   16 + (3*CA^3*G[1, 1, 1, 1, 0, 0, x])/4 - 
  (5*CA^2*CF*G[1, 1, 1, 1, 0, 0, x])/4 - (CA*CF^2*G[1, 1, 1, 1, 0, 0, x])/
   16 - (3*CA^3*G[1, 1, 1, 1, 0, 1, x])/4 + 
  (41*CA^2*CF*G[1, 1, 1, 1, 0, 1, x])/32 + (121*CA^3*G[1, 1, 1, 1, 1, 0, x])/
   64 + (CA^2*CF*G[1, 1, 1, 1, 1, 0, x])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, x])/128 + (446705*CA^3*Log[Q2/\[Mu]2])/
   186624 - (24169*CA^2*nf*Log[Q2/\[Mu]2])/46656 - 
  (1819*CA*CF*nf*Log[Q2/\[Mu]2])/6912 + (11*CA*nf^2*Log[Q2/\[Mu]2])/729 - 
  ((6875*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2] - ((9*I)/16)*CA^2*CF*Pi*
   Log[Q2/\[Mu]2] + ((3*I)/8)*CA*CF^2*Pi*Log[Q2/\[Mu]2] + 
  ((2225*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2] + ((271*I)/384)*CA*CF*nf*Pi*
   Log[Q2/\[Mu]2] - ((3*I)/8)*CF^2*nf*Pi*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*Log[Q2/\[Mu]2] - (18743*CA^3*Pi^2*Log[Q2/\[Mu]2])/
   124416 - (35*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/144 - 
  (47*CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/192 + (8489*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/
   124416 + (2059*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/6912 - 
  (CF^2*nf*Pi^2*Log[Q2/\[Mu]2])/192 - (25*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/2592 - 
  (5*CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/216 - ((5065*I)/27648)*CA^3*Pi^3*
   Log[Q2/\[Mu]2] + ((179*I)/384)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2] - 
  ((27*I)/64)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2] + ((635*I)/13824)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2] - ((31*I)/192)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2] + 
  (I/8)*CF^2*nf*Pi^3*Log[Q2/\[Mu]2] + (I/576)*CA*nf^2*Pi^3*Log[Q2/\[Mu]2] + 
  (6187*CA^3*Pi^4*Log[Q2/\[Mu]2])/221184 - (5347*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/
   46080 + (187*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/1440 + 
  (731*CA^2*nf*Pi^4*Log[Q2/\[Mu]2])/552960 + (CA*CF*nf*Pi^4*Log[Q2/\[Mu]2])/
   7680 - (7*CF^2*nf*Pi^4*Log[Q2/\[Mu]2])/1440 - 
  ((379*I)/36864)*CA^3*Pi^5*Log[Q2/\[Mu]2] + (I/240)*CA^2*CF*Pi^5*
   Log[Q2/\[Mu]2] + ((11*I)/1920)*CA*CF^2*Pi^5*Log[Q2/\[Mu]2] - 
  ((11*I)/96)*CA^3*Pi*x*Log[Q2/\[Mu]2] + ((9*I)/16)*CA^2*CF*Pi*x*
   Log[Q2/\[Mu]2] - ((3*I)/8)*CA*CF^2*Pi*x*Log[Q2/\[Mu]2] + 
  ((7*I)/64)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2] - ((9*I)/16)*CA*CF*nf*Pi*x*
   Log[Q2/\[Mu]2] + ((3*I)/8)*CF^2*nf*Pi*x*Log[Q2/\[Mu]2] + 
  (I/48)*CA*nf^2*Pi*x*Log[Q2/\[Mu]2] + (73*CA^3*Pi^2*x*Log[Q2/\[Mu]2])/384 - 
  (81*CA^2*CF*Pi^2*x*Log[Q2/\[Mu]2])/128 + (27*CA*CF^2*Pi^2*x*Log[Q2/\[Mu]2])/
   64 + (CA^2*nf*Pi^2*x*Log[Q2/\[Mu]2])/48 + ((47*I)/192)*CA^3*Pi^3*x*
   Log[Q2/\[Mu]2] - ((143*I)/192)*CA^2*CF*Pi^3*x*Log[Q2/\[Mu]2] + 
  ((35*I)/48)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2] - ((11*I)/192)*CA^2*nf*Pi^3*x*
   Log[Q2/\[Mu]2] + (I/6)*CA*CF*nf*Pi^3*x*Log[Q2/\[Mu]2] - 
  (I/6)*CF^2*nf*Pi^3*x*Log[Q2/\[Mu]2] - (103*CA^3*Pi^4*x*Log[Q2/\[Mu]2])/
   2560 + (473*CA^2*CF*Pi^4*x*Log[Q2/\[Mu]2])/3840 - 
  (41*CA*CF^2*Pi^4*x*Log[Q2/\[Mu]2])/240 - (I/96)*CA^3*Pi^3*x^2*
   Log[Q2/\[Mu]2] + ((47*I)/192)*CA^2*CF*Pi^3*x^2*Log[Q2/\[Mu]2] - 
  ((11*I)/48)*CA*CF^2*Pi^3*x^2*Log[Q2/\[Mu]2] - 
  (I/192)*CA^2*nf*Pi^3*x^2*Log[Q2/\[Mu]2] - (I/24)*CA*CF*nf*Pi^3*x^2*
   Log[Q2/\[Mu]2] + (I/24)*CF^2*nf*Pi^3*x^2*Log[Q2/\[Mu]2] - 
  (41*CA^2*CF*Pi^4*x^2*Log[Q2/\[Mu]2])/960 + 
  (41*CA*CF^2*Pi^4*x^2*Log[Q2/\[Mu]2])/960 + (CA^3*Log[Q2/\[Mu]2])/
   (128*\[Epsilon]^5) - (11*CA^3*Log[Q2/\[Mu]2])/(256*\[Epsilon]^4) + 
  (CA^2*nf*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (((3*I)/128)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[Q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(432*\[Epsilon]^3) + 
  (((33*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (11*CA^3*Pi^2*Log[Q2/\[Mu]2])/(512*\[Epsilon]^3) - 
  (CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (1517*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[Q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[Q2/\[Mu]2])/(648*\[Epsilon]^2) + 
  (((119*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (2717*CA^3*Pi^2*Log[Q2/\[Mu]2])/(27648*\[Epsilon]^2) + 
  (55*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(13824*\[Epsilon]^2) - 
  (5*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  ((I/512)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/64)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (7271*CA^3*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (2603*CA^2*nf*Log[Q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (55*CA*CF*nf*Log[Q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2])/(72*\[Epsilon]) - 
  (((1949*I)/3456)*CA^3*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((841*I)/3456)*CA^2*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/216)*CA*nf^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9289*CA^3*Pi^2*Log[Q2/\[Mu]2])/(82944*\[Epsilon]) - 
  (113*CA^2*CF*Pi^2*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (CA*CF^2*Pi^2*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (85*CA^2*nf*Pi^2*Log[Q2/\[Mu]2])/(41472*\[Epsilon]) + 
  (7*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (CF*nf^2*Pi^2*Log[Q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((355*I)/9216)*CA^3*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((29*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((7*I)/4608)*CA^2*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (169*CA^3*Pi^4*Log[Q2/\[Mu]2])/(552960*\[Epsilon]) + 
  (17*CA^2*CF*Pi^4*Log[Q2/\[Mu]2])/(2560*\[Epsilon]) - 
  (7*CA*CF^2*Pi^4*Log[Q2/\[Mu]2])/(1920*\[Epsilon]) + 
  ((I/8)*CA^3*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/64)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA^3*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/8)*CA^2*CF*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2])/\[Epsilon] - 
  ((I/32)*CA^2*CF*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi^3*x^2*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (7523*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/1728 - 
  (2873*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/1728 - 
  (55*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2])/192 + (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2])/
   8 - ((3*I)/64)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  ((727*I)/576)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CF^3*Pi*G[0, x]*Log[Q2/\[Mu]2] - ((7*I)/36)*CA*CF*nf*Pi*G[0, x]*
   Log[Q2/\[Mu]2] - (983*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/13824 + 
  (73*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/192 - 
  (CF^3*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/32 + 
  (229*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/6912 - 
  (5*CF^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/96 - 
  (CF*nf^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/288 + (I/128)*CA^2*CF*Pi^3*G[0, x]*
   Log[Q2/\[Mu]2] - ((9*I)/32)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CF^3*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/64)*CA*CF*nf*Pi^3*G[0, x]*Log[Q2/\[Mu]2] + 
  (2807*CA^2*CF*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/92160 - 
  (7*CA*CF^2*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/480 - 
  (7*CF^3*Pi^4*G[0, x]*Log[Q2/\[Mu]2])/960 + 
  (11*CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/96 - 
  (9*CA^2*CF*x*G[0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF^2*x*G[0, x]*Log[Q2/\[Mu]2])/8 - 
  (7*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF*nf*x*G[0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CF^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/8 - (CA*nf^2*x*G[0, x]*Log[Q2/\[Mu]2])/
   48 + ((5*I)/32)*CA^3*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/16)*CA^2*CF*Pi*x*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA*CF^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2] + ((9*I)/16)*CF^3*Pi*x*G[0, x]*
   Log[Q2/\[Mu]2] + (I/32)*CA^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/32)*CA*CF*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CF^2*nf*Pi*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/64 + 
  (17*CA^2*CF*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/64 - 
  (7*CA*CF^2*Pi^2*x*G[0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/32)*CA^2*CF*Pi^3*x*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF^2*Pi^3*x*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^3*Pi^3*x*G[0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*x^2*G[0, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA^2*CF*Pi^2*x^2*G[0, x]*Log[Q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*x^2*G[0, x]*Log[Q2/\[Mu]2])/64 - 
  (I/16)*CA*CF^2*Pi^3*x^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/16)*CF^3*Pi^3*x^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 - 
  (119*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (43*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(72*\[Epsilon]^2) + 
  (((11*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  ((I/16)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (9*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (1463*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (841*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (CF^2*nf*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CF*nf^2*G[0, x]*Log[Q2/\[Mu]2])/(108*\[Epsilon]) + 
  (((67*I)/96)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (77*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (11*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (7*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  ((I/128)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*x*G[0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (27*CA^2*CF*x*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA*CF^2*x*G[0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((3*I)/32)*CA^2*CF*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (6875*CA^3*G[1, x]*Log[Q2/\[Mu]2])/3456 - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/16 + (3*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/
   8 + (2225*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/3456 + 
  (271*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/384 - 
  (3*CF^2*nf*G[1, x]*Log[Q2/\[Mu]2])/8 - (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/
   16 + ((2093*I)/1152)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2] + 
  (4235*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/27648 - 
  (179*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/256 - 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/64 - 
  (3649*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/13824 + 
  (107*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/384 + 
  (7*CA*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/192 - 
  (CF*nf^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/48 + ((2077*I)/3072)*CA^3*Pi^3*
   G[1, x]*Log[Q2/\[Mu]2] - ((151*I)/384)*CA^2*CF*Pi^3*G[1, x]*
   Log[Q2/\[Mu]2] - ((3*I)/16)*CA*CF^2*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  ((215*I)/1536)*CA^2*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] + 
  ((17*I)/192)*CA*CF*nf*Pi^3*G[1, x]*Log[Q2/\[Mu]2] - 
  (3043*CA^3*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/36864 + 
  (731*CA^2*CF*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/7680 - 
  (CA*CF^2*Pi^4*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (3*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x) + 
  (9*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*x) - 
  (3*CA*CF^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (11*CA^3*x*G[1, x]*Log[Q2/\[Mu]2])/96 + 
  (9*CA^2*CF*x*G[1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x*G[1, x]*Log[Q2/\[Mu]2])/8 + 
  (7*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA*CF*nf*x*G[1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/8 + (CA*nf^2*x*G[1, x]*Log[Q2/\[Mu]2])/
   48 - (I/2)*CA^3*Pi*x*G[1, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*x*G[1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*x*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA^2*nf*Pi*x*G[1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA*CF^2*Pi^2*x*G[1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/32)*CA^3*Pi^3*x*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*CF*Pi^3*x*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF^2*Pi^3*x*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*Pi^2*x^2*G[1, x]*Log[Q2/\[Mu]2])/128 + 
  (3*CA^2*CF*Pi^2*x^2*G[1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*CF^2*Pi^2*x^2*G[1, x]*Log[Q2/\[Mu]2])/64 + 
  (I/16)*CA^2*CF*Pi^3*x^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*CF^2*Pi^3*x^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (37*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (1949*CA^3*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (27*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (4169*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(9216*\[Epsilon]) + 
  (23*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (379*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(4608*\[Epsilon]) - 
  (CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((43*I)/512)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (CA^3*x*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (27*CA^2*CF*x*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*x*G[1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (101*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (7*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (11*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CF^2*nf*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/64)*CA*CF^2*Pi^3*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (19*CA*CF^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CF^3*x*G[0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CF^2*nf*x*G[0, 0, x]*Log[Q2/\[Mu]2])/8 + ((47*I)/64)*CA^3*Pi*x*G[0, 0, x]*
   Log[Q2/\[Mu]2] - ((131*I)/64)*CA^2*CF*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((19*I)/8)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CF^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/64)*CA^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CF^2*nf*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (15*CA^3*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (23*CA^2*CF*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*CF^2*Pi^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (I/32)*CA^3*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((47*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/16)*CA*CF^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/64)*CA^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CF^2*nf*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*CF*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*CF^2*Pi^2*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^3) - 
  (11*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (67*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (5*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*x*G[0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/32)*CA^2*CF*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (727*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/576 + 
  (3*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CF^3*G[0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (7*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/36 - ((67*I)/64)*CA^2*CF*Pi*
   G[0, 1, x]*Log[Q2/\[Mu]2] + ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, x]*
   Log[Q2/\[Mu]2] + (35*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (163*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/192 + 
  (15*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (37*CA*CF*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CF^2*nf*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/64)*CA^3*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/64)*CA^2*CF*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/32)*CA*CF^2*Pi^3*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (13*CA^2*CF*x*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA*CF^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*x*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (5*CA*CF*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (CF^2*nf*x*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - ((3*I)/8)*CA^2*CF*Pi*x*G[0, 1, x]*
   Log[Q2/\[Mu]2] + ((3*I)/8)*CA*CF^2*Pi*x*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*Pi^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (3*CA^2*CF*Pi^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (11*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(96*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*CF*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF^2*x*G[0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (425*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/96 + 
  (1895*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/288 - 
  (3*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CF^3*G[1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (935*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/576 - 
  (331*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/192 - 
  (3*CF^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CF*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + ((25*I)/48)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] - ((171*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/16)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CF^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (529*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 + 
  (113*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/1536 + 
  (5*CA*CF^2*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/96 + 
  (35*CA^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/768 + 
  (65*CA*CF*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/768 - 
  (5*CF^2*nf*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/96 - 
  ((11*I)/128)*CA^3*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((23*I)/128)*CA^2*CF*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF^2*Pi^3*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (((3*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (21*CA^3*x*G[1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (7*CA^2*CF*x*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*x*G[1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*nf*x*G[1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*x*G[1, 0, x]*Log[Q2/\[Mu]2])/32 - ((47*I)/64)*CA^3*Pi*x*
   G[1, 0, x]*Log[Q2/\[Mu]2] + ((131*I)/64)*CA^2*CF*Pi*x*G[1, 0, x]*
   Log[Q2/\[Mu]2] - (2*I)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((11*I)/64)*CA^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CA*CF*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*nf*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (23*CA^2*CF*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF^2*Pi^2*x*G[1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (I/32)*CA^3*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((47*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((11*I)/16)*CA*CF^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/64)*CA^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CF^2*nf*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*CF*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF^2*Pi^2*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (3*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (55*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (5*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (((3*I)/32)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (149*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (139*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (21*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (83*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/(192*\[Epsilon]) - 
  (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) + 
  (CF*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((53*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/8)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (21*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (2093*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (27*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA*CF^2*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (823*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + ((119*I)/256)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2] + ((43*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (2437*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3072 + 
  (299*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/768 - 
  (215*CA^2*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/1536 - 
  (37*CA*CF*nf*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/384 + 
  ((41*I)/512)*CA^3*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/64)*CA^2*CF*Pi^3*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*x*G[1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (27*CA^2*CF*x*G[1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA*CF^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*x*G[1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*Pi^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/128 + 
  (3*CA^2*CF*Pi^2*x*G[1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (83*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(512*\[Epsilon]) - 
  (9*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CF^3*Pi^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (65*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (191*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (103*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (11*CA^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*CF*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*nf*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  ((9*I)/32)*CA^3*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/32)*CA^2*CF*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF^2*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/4)*CF^3*Pi*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^3*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (7*CA^2*CF*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (25*CA*CF^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (CA^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*nf*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF^2*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CF^3*Pi*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (9*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA^2*CF*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA*CF^2*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CF^3*Pi^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (47*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (131*CA^2*CF*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (19*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (11*CA^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*nf*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  ((9*I)/16)*CA^3*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA^2*CF*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF^2*Pi*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^3*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (47*CA^2*CF*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (11*CA*CF^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*CF*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*nf*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  ((3*I)/8)*CA^2*CF*Pi*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF^2*Pi*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (9*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*CF*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA^2*CF*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (67*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (67*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (5*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (5*CF^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((35*I)/64)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((57*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CF^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA^2*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF*nf*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (7*CA^2*CF*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*CF^2*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CF^3*Pi^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^3*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA*CF^2*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CF^3*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((9*I)/32)*CA^3*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/32)*CA^2*CF*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CF^3*Pi*x*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*CF*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (3*CA*CF^2*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/16)*CA^2*CF*Pi*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CF^3*Pi*x^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (33*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (33*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CF^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (67*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (5*CA*CF*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((55*I)/64)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (13*CA^3*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA^2*CF*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF^2*Pi^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*x*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*x*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (33*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (337*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/192 + 
  (475*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (47*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (19*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (11*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  CF^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*nf^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  ((27*I)/64)*CA^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((21*I)/8)*CA^2*CF*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((43*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/8)*CF^3*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*nf*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (37*CA^2*CF*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (43*CA*CF^2*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CF^3*Pi^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (65*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (185*CA^2*CF*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (41*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (11*CA^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*nf*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  ((9*I)/16)*CA^3*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/16)*CA^2*CF*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CF^3*Pi*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^3*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (7*CA^2*CF*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (25*CA*CF^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (CA^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*CF*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*nf*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  ((3*I)/8)*CA^2*CF*Pi*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CF^3*Pi*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (5*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) - 
  (57*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CF^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (9*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*CF*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA^2*CF*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (25*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (171*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (21*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (7*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  ((31*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((133*I)/64)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA*CF^2*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA^2*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/32)*CA*CF*nf*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^3*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (19*CA^2*CF*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*CF^2*Pi^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (3*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (47*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (131*CA^2*CF*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  2*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (CA*CF*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*nf*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  ((9*I)/16)*CA^3*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CA^2*CF*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF^2*Pi*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^3*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (47*CA^2*CF*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (11*CA*CF^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*nf*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  ((3*I)/8)*CA^2*CF*Pi*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (53*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*CF*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA^2*CF*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA*CF^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (61*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (345*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (5*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (83*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CF*nf^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - ((15*I)/32)*CA^3*Pi*
   G[1, 1, 0, x]*Log[Q2/\[Mu]2] + ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*
   Log[Q2/\[Mu]2] + ((9*I)/8)*CA*CF^2*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (23*CA^3*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (141*CA^2*CF*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/256 - 
  (CA*CF^2*Pi^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) - 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*x) + 
  (3*CA*CF^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*x) - 
  (9*CA^3*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (27*CA^2*CF*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  ((9*I)/16)*CA^3*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CA^2*CF*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF^2*Pi*x*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA*CF^2*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  ((3*I)/8)*CA^2*CF*Pi*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi*x^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (33*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, x]*Log[Q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, x]*
   Log[Q2/\[Mu]2] + (221*CA^3*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/512 + 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (27*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (9*CA^3*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^2*CF*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (21*CA*CF^2*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  3*CF^3*x*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*CF*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (21*CA*CF^2*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CF^3*x^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA^2*CF*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (9*CF^3*x*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*CF*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CF^3*x^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/16)*CA^3*Pi*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^3*x*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^2*CF*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CF^3*x^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CF^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF^2*x*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*CF*x^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*x^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (CF^2*nf*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((9*I)/32)*CA^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CF^3*Pi*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (3*CA^2*CF*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CF^3*x*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^2*CF*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^3*x^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (35*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (57*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (27*CA*CF^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CF^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA^2*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*nf*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  ((3*I)/8)*CA^3*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (15*CA^2*CF*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CF^3*x*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*CF*x^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CF^3*x^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (35*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (105*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (45*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CF^2*nf*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((15*I)/32)*CA^3*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((15*I)/32)*CA^2*CF*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA^2*CF*x*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (55*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/64 - 
  (5*CA*CF*nf*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (51*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (215*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (33*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (27*CF^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (11*CA*CF*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CF^2*nf*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((9*I)/16)*CA^3*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((45*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/4)*CF^3*Pi*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA*CF^2*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (9*CF^3*x*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^2*CF*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CF^3*x^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (21*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (27*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CF^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - 
  (27*CA^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (21*CA^2*CF*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (43*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CF^3*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*nf*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  ((9*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA^2*CF*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^3*x*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*CF*x^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^3*x^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  3*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (367*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (125*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CF^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (15*CA^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (13*CA*CF*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (13*CF^2*nf*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  ((15*I)/32)*CA^3*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^2*CF*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^3*x*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA^2*CF*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CF^3*x^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + 
  (31*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (133*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA^2*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*nf*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/32 + 
  ((3*I)/8)*CA^3*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF^2*x*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*CF*x^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*x^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (49*CA^3*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (133*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (117*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (CA*CF*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (9*CF^2*nf*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (27*CA^3*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (39*CA^2*CF*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA*CF^2*x*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*CF*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*x^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/(16*\[Epsilon]) - 
  (15*CA^3*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (45*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA*CF*nf*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  ((3*I)/4)*CA^3*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (9*CA^3*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF^2*x*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*CF*x^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF^2*x^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (15*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(32*\[Epsilon]) + 
  (433*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 + 
  (25*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/128 - 
  (41*CA^2*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 + 
  (CA*CF*nf*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  ((9*I)/32)*CA^3*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((39*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^3*x*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (9*CA^2*CF*x*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (39*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^3*G[0, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA^3*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^3*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (45*CA*CF^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (15*CA*CF^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^3*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CF^3*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^3*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (9*CA^2*CF*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (15*CA*CF^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CF^3*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (15*CA^3*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (15*CA^2*CF*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^2*CF*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA^3*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (63*CA^2*CF*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (117*CA*CF^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CF^3*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (9*CA^3*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CA^2*CF*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (45*CA*CF^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (9*CF^3*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (27*CA^2*CF*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (27*CA*CF^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (21*CF^3*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA^2*CF*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (21*CA*CF^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (27*CA^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (93*CA^2*CF*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  3*CF^3*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (15*CA^3*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA^2*CF*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (33*CA^2*CF*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (33*CA^2*CF*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (45*CA*CF^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (27*CF^3*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*CF*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (21*CA*CF^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (21*CA^2*CF*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (3*CA^3*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (27*CA^2*CF*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CA^3*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*CF*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA^3*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (39*CA^2*CF*G[1, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/128 - 
  (7271*CA^3*Log[Q2/\[Mu]2]^2)/6912 + (2603*CA^2*nf*Log[Q2/\[Mu]2]^2)/6912 + 
  (55*CA*CF*nf*Log[Q2/\[Mu]2]^2)/768 - (CA*nf^2*Log[Q2/\[Mu]2]^2)/48 + 
  ((1949*I)/2304)*CA^3*Pi*Log[Q2/\[Mu]2]^2 - ((81*I)/128)*CA^2*CF*Pi*
   Log[Q2/\[Mu]2]^2 + ((27*I)/64)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2 - 
  ((841*I)/2304)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/128)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]^2 + ((5*I)/144)*CA*nf^2*Pi*
   Log[Q2/\[Mu]2]^2 - (9289*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/55296 + 
  (113*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/1536 + 
  (3*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]^2)/128 - (85*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/
   27648 - (21*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/256 + 
  (5*CA*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/1152 + (CF*nf^2*Pi^2*Log[Q2/\[Mu]2]^2)/
   96 - ((355*I)/6144)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2 + 
  ((87*I)/256)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF^2*Pi^3*Log[Q2/\[Mu]2]^2 - ((7*I)/3072)*CA^2*nf*Pi^3*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA*CF*nf*Pi^3*Log[Q2/\[Mu]2]^2 + 
  (169*CA^3*Pi^4*Log[Q2/\[Mu]2]^2)/368640 - 
  (51*CA^2*CF*Pi^4*Log[Q2/\[Mu]2]^2)/5120 + (7*CA*CF^2*Pi^4*Log[Q2/\[Mu]2]^2)/
   1280 - ((3*I)/16)*CA^3*Pi*x*Log[Q2/\[Mu]2]^2 + 
  ((81*I)/128)*CA^2*CF*Pi*x*Log[Q2/\[Mu]2]^2 - ((27*I)/64)*CA*CF^2*Pi*x*
   Log[Q2/\[Mu]2]^2 - ((3*I)/128)*CA^2*nf*Pi*x*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA^3*Pi^3*x*Log[Q2/\[Mu]2]^2 - ((3*I)/16)*CA^2*CF*Pi^3*x*
   Log[Q2/\[Mu]2]^2 + ((3*I)/16)*CA*CF^2*Pi^3*x*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/64)*CA^2*CF*Pi^3*x^2*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA*CF^2*Pi^3*x^2*Log[Q2/\[Mu]2]^2 - 
  (3*CA^3*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^4) + 
  (33*CA^3*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[Q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[Q2/\[Mu]2]^2)/(288*\[Epsilon]^2) - 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) + 
  (3*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (1517*CA^3*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[Q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[Q2/\[Mu]2]^2)/(432*\[Epsilon]) - 
  (((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((43*I)/768)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  ((I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (2717*CA^3*Pi^2*Log[Q2/\[Mu]2]^2)/(18432*\[Epsilon]) - 
  (55*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(9216*\[Epsilon]) + 
  (5*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((3*I)/1024)*CA^3*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (1463*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (841*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/1152 + 
  (3*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (5*CF*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 - ((67*I)/64)*CA^2*CF*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^2 + ((5*I)/32)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (77*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3072 - 
  (33*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (7*CA*CF*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/1536 + 
  (3*CF^2*nf*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((3*I)/256)*CA^2*CF*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/64)*CA*CF^2*Pi^3*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^3*x*G[0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (81*CA^2*CF*x*G[0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA*CF^2*x*G[0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*x*G[0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  ((9*I)/64)*CA^2*CF*Pi*x*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/64)*CA*CF^2*Pi*x*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (119*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (43*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - 
  (((33*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (27*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (1949*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (81*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (27*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (841*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 + ((119*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^2 + ((43*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (4169*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/6144 - 
  (69*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (379*CA^2*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3072 + 
  (3*CA*CF*nf*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  ((129*I)/1024)*CA^3*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/128)*CA^2*CF*Pi^3*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (3*CA^3*x*G[1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (81*CA^2*CF*x*G[1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*x*G[1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*x*G[1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (111*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (67*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (5*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (3*CA*CF^2*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (3*CF^3*Pi^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((27*I)/128)*CA^3*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/16)*CA^2*CF*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/16)*CA*CF^2*Pi*x*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/64)*CA^2*CF*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF^2*Pi*x^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]^2) + 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (67*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (5*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((99*I)/128)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA*CF*nf*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (75*CA^2*CF*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (3*CA*CF^2*Pi^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF^2*x*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (33*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (149*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (417*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (63*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (83*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (CA*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (CF*nf^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/16 + ((159*I)/128)*CA^3*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2]^2 - ((27*I)/32)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/16)*CA^2*nf*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  (63*CA^2*CF*Pi^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/512 - 
  ((27*I)/128)*CA^3*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/16)*CA^2*CF*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/16)*CA*CF^2*Pi*x*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/64)*CA^2*CF*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/64)*CA*CF^2*Pi*x^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (165*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (33*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (15*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[1, 1, x]*
   Log[Q2/\[Mu]2]^2 + ((81*I)/256)*CA^2*nf*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (249*CA^3*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/1024 + 
  (27*CA^2*CF*Pi^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (27*CA^3*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*CF*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*x*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^2*CF*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF^2*x^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (27*CA^3*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*CF*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*x*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^2*CF*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*x^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (99*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (99*CA*CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CF^2*nf*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  ((9*I)/64)*CA^3*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (9*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (99*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA*CF*nf*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  ((9*I)/16)*CA^2*CF*Pi*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (15*CA^3*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (171*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (3*CA^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CF^2*nf*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (27*CA^3*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (9*CA^2*CF*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA*CF^2*x*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^2*CF*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*x^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (159*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (27*CA*CF^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (3*CA^2*nf*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  ((9*I)/32)*CA^3*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (27*CA^3*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*CF*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*x*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA^2*CF*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA*CF^2*x^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (99*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (99*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/256 - 
  (9*CA^2*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA*CF*nf*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  ((45*I)/64)*CA^2*CF*Pi*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 - 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CF^3*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA*CF^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CF^3*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (9*CA^3*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (27*CA^2*CF*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (63*CA^2*CF*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (81*CA*CF^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (27*CF^3*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (27*CA^3*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/32 - 
  (9*CA^2*CF*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/16 - 
  (9*CA*CF^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/32 + 
  (45*CA^2*CF*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/64 + 
  (117*CA^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 + 
  (9*CA^2*CF*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/128 - 
  (243*CA^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[Q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[Q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[Q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[Q2/\[Mu]2]^3)/432 + 
  ((119*I)/1536)*CA^3*Pi*Log[Q2/\[Mu]2]^3 + ((43*I)/768)*CA^2*nf*Pi*
   Log[Q2/\[Mu]2]^3 - (I/96)*CA*nf^2*Pi*Log[Q2/\[Mu]2]^3 + 
  (2717*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/18432 + 
  (55*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/512 - 
  (247*CA^2*nf*Pi^2*Log[Q2/\[Mu]2]^3)/9216 - 
  (5*CA*CF*nf*Pi^2*Log[Q2/\[Mu]2]^3)/256 + ((3*I)/1024)*CA^3*Pi^3*
   Log[Q2/\[Mu]2]^3 + ((3*I)/128)*CA^2*CF*Pi^3*Log[Q2/\[Mu]2]^3 + 
  (3*CA^3*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (((9*I)/256)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[Q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[Q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[Q2/\[Mu]2]^3)/(288*\[Epsilon]) + 
  (((99*I)/512)*CA^3*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (((9*I)/256)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA^3*Pi^2*Log[Q2/\[Mu]2]^3)/(1024*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (119*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (43*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/384 + 
  (CF*nf^2*G[0, x]*Log[Q2/\[Mu]2]^3)/48 + ((33*I)/64)*CA^2*CF*Pi*G[0, x]*
   Log[Q2/\[Mu]2]^3 - ((3*I)/32)*CA*CF*nf*Pi*G[0, x]*Log[Q2/\[Mu]2]^3 - 
  (27*CA^2*CF*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/512 - 
  (3*CA*CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (((9*I)/64)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, x]*Log[Q2/\[Mu]2]^3)/96 - ((297*I)/512)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^3 + ((27*I)/256)*CA^2*nf*Pi*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (111*CA^3*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/1024 + 
  (3*CA^2*CF*Pi^2*G[1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, x]*Log[Q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]^3)/\[Epsilon] - 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (3*CF^2*nf*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  ((9*I)/32)*CA*CF^2*Pi*G[0, 0, x]*Log[Q2/\[Mu]2]^3 + 
  (9*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/64 - 
  (3*CA*CF*nf*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/32 + 
  ((9*I)/32)*CA^2*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2]^3 - 
  (9*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/(64*\[Epsilon]) + 
  (165*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (33*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/256 - 
  (15*CA^2*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  (3*CA*CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/128 + 
  ((9*I)/64)*CA^3*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^3 + 
  ((9*I)/64)*CA^2*CF*Pi*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (297*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/256 - 
  ((81*I)/256)*CA^3*Pi*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 - 
  (9*CA*CF^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^2*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/32 - 
  (9*CA^2*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/16 + 
  (9*CA*CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^3*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (9*CA^2*CF*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/64 + 
  (9*CA^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/32 + 
  (9*CA^2*CF*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[Q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[Q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[Q2/\[Mu]2]^4)/384 - ((297*I)/2048)*CA^3*Pi*Log[Q2/\[Mu]2]^4 + 
  ((27*I)/1024)*CA^2*nf*Pi*Log[Q2/\[Mu]2]^4 + (99*CA^3*Pi^2*Log[Q2/\[Mu]2]^4)/
   4096 + (9*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]^4)/1024 - 
  (9*CA^3*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) + 
  (99*CA^3*Log[Q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (((27*I)/1024)*CA^3*Pi*Log[Q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/1024 - 
  (27*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]^4)/512 + 
  ((27*I)/256)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]^4)/1024 - ((81*I)/1024)*CA^3*Pi*G[1, x]*
   Log[Q2/\[Mu]2]^4 + (27*CA^3*G[1, x]*Log[Q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/128 + 
  (27*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/512 + 
  (27*CA^2*CF*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/512 - 
  (81*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[Q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[Q2/\[Mu]2]^5)/5120 - 
  ((81*I)/5120)*CA^3*Pi*Log[Q2/\[Mu]2]^5 + (27*CA^3*Log[Q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, x]*Log[Q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[Q2/\[Mu]2]^6)/
   10240 - (1703*CA^3*Zeta[3])/288 + (8291*CA^2*CF*Zeta[3])/576 - 
  (347*CA*CF^2*Zeta[3])/192 - (39*CF^3*Zeta[3])/16 + 
  (3217*CA^2*nf*Zeta[3])/1728 - (2593*CA*CF*nf*Zeta[3])/576 + 
  (139*CF^2*nf*Zeta[3])/96 + (235*CA*nf^2*Zeta[3])/1944 + 
  (5*CF*nf^2*Zeta[3])/36 - ((691*I)/256)*CA^3*Pi*Zeta[3] + 
  ((253*I)/384)*CA^2*CF*Pi*Zeta[3] - ((307*I)/72)*CA*CF^2*Pi*Zeta[3] + 
  ((101*I)/32)*CF^3*Pi*Zeta[3] + ((937*I)/3456)*CA^2*nf*Pi*Zeta[3] + 
  ((467*I)/288)*CA*CF*nf*Pi*Zeta[3] - ((65*I)/72)*CF^2*nf*Pi*Zeta[3] - 
  ((23*I)/432)*CA*nf^2*Pi*Zeta[3] - (583*CA^3*Pi^2*Zeta[3])/1536 + 
  (7925*CA^2*CF*Pi^2*Zeta[3])/4608 - (3*CA*CF^2*Pi^2*Zeta[3])/8 + 
  (25*CF^3*Pi^2*Zeta[3])/32 - (11*CA^2*nf*Pi^2*Zeta[3])/768 - 
  (67*CA*CF*nf*Pi^2*Zeta[3])/2304 - (CF^2*nf*Pi^2*Zeta[3])/6 + 
  ((541*I)/2304)*CA^3*Pi^3*Zeta[3] - ((129*I)/128)*CA^2*CF*Pi^3*Zeta[3] + 
  ((133*I)/96)*CA*CF^2*Pi^3*Zeta[3] - ((9*I)/16)*CF^3*Pi^3*Zeta[3] - 
  (11*C4AF*Zeta[3])/(4*dA*TF) + (5*C4FF*nf*Zeta[3])/(2*dA*TF) + 
  (((13*I)/4)*C4AF*Pi*Zeta[3])/(dA*TF) + (I*C4FF*nf*Pi*Zeta[3])/(dA*TF) + 
  (11*C4AF*Pi^2*Zeta[3])/(8*dA*TF) - ((I/2)*C4AF*Pi^3*Zeta[3])/(dA*TF) + 
  (134315*CA^3*Zeta[3])/(31104*(-1 + x^(-1))^2) + 
  (1221*CA^2*CF*Zeta[3])/(128*(-1 + x^(-1))^2) - 
  (2013*CA*CF^2*Zeta[3])/(128*(-1 + x^(-1))^2) + 
  (193*CF^3*Zeta[3])/(32*(-1 + x^(-1))^2) - (7489*CA^2*nf*Zeta[3])/
   (3456*(-1 + x^(-1))^2) - (6245*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^2) + 
  (39*CF^2*nf*Zeta[3])/(32*(-1 + x^(-1))^2) - (16049*CA^3*Pi^2*Zeta[3])/
   (27648*(-1 + x^(-1))^2) + (533*CA^2*CF*Pi^2*Zeta[3])/
   (256*(-1 + x^(-1))^2) - (2249*CA*CF^2*Pi^2*Zeta[3])/
   (1152*(-1 + x^(-1))^2) + (11*CF^3*Pi^2*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (103*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))^2) - 
  (97*CA*CF*nf*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))^2) + 
  (13*CF^2*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))^2) - 
  (103*C4AF*Zeta[3])/(12*dA*TF*(-1 + x^(-1))) + 
  (71*C4FF*nf*Zeta[3])/(12*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) + 
  (7*CA^3*Zeta[3])/(16*(-1 + x^(-1))^2*x^3) - 
  (27*CA^2*CF*Zeta[3])/(32*(-1 + x^(-1))^2*x^3) - 
  (13*CA*CF^2*Zeta[3])/(64*(-1 + x^(-1))^2*x^3) + 
  (21*CF^3*Zeta[3])/(32*(-1 + x^(-1))^2*x^3) - 
  (7*CA^2*nf*Zeta[3])/(64*(-1 + x^(-1))^2*x^3) + 
  (3*CA*CF*nf*Zeta[3])/(16*(-1 + x^(-1))^2*x^3) - 
  (CF^2*nf*Zeta[3])/(8*(-1 + x^(-1))^2*x^3) + (141443*CA^3*Zeta[3])/
   (31104*(-1 + x^(-1))^2*x^2) + (1931*CA^2*CF*Zeta[3])/
   (384*(-1 + x^(-1))^2*x^2) - (2063*CA*CF^2*Zeta[3])/
   (384*(-1 + x^(-1))^2*x^2) - (7*CF^3*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) - 
  (6445*CA^2*nf*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) - 
  (7973*CA*CF*nf*Zeta[3])/(5184*(-1 + x^(-1))^2*x^2) + 
  (125*CF^2*nf*Zeta[3])/(96*(-1 + x^(-1))^2*x^2) - 
  (16049*CA^3*Pi^2*Zeta[3])/(27648*(-1 + x^(-1))^2*x^2) + 
  (533*CA^2*CF*Pi^2*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) - 
  (2249*CA*CF^2*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) + 
  (11*CF^3*Pi^2*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (103*CA^2*nf*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))^2*x^2) - 
  (97*CA*CF*nf*Pi^2*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) + 
  (13*CF^2*nf*Pi^2*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) - 
  (9*C4AF*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x^2) + 
  (9*C4FF*nf*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x^2) - (7*CA^3*Zeta[3])/(16*x) + 
  (27*CA^2*CF*Zeta[3])/(32*x) + (13*CA*CF^2*Zeta[3])/(64*x) - 
  (21*CF^3*Zeta[3])/(32*x) + (7*CA^2*nf*Zeta[3])/(64*x) - 
  (3*CA*CF*nf*Zeta[3])/(16*x) + (CF^2*nf*Zeta[3])/(8*x) + 
  (9*C4AF*Zeta[3])/(8*dA*TF*x) - (9*C4FF*nf*Zeta[3])/(4*dA*TF*x) - 
  (76027*CA^3*Zeta[3])/(7776*(-1 + x^(-1))^2*x) - 
  (709*CA^2*CF*Zeta[3])/(64*(-1 + x^(-1))^2*x) + 
  (1095*CA*CF^2*Zeta[3])/(64*(-1 + x^(-1))^2*x) - 
  (35*CF^3*Zeta[3])/(8*(-1 + x^(-1))^2*x) + (3569*CA^2*nf*Zeta[3])/
   (864*(-1 + x^(-1))^2*x) + (6407*CA*CF*nf*Zeta[3])/
   (2592*(-1 + x^(-1))^2*x) - (37*CF^2*nf*Zeta[3])/(16*(-1 + x^(-1))^2*x) + 
  (16049*CA^3*Pi^2*Zeta[3])/(13824*(-1 + x^(-1))^2*x) - 
  (533*CA^2*CF*Pi^2*Zeta[3])/(128*(-1 + x^(-1))^2*x) + 
  (2249*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*x) - 
  (11*CF^3*Pi^2*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (103*CA^2*nf*Pi^2*Zeta[3])/(6912*(-1 + x^(-1))^2*x) + 
  (97*CA*CF*nf*Pi^2*Zeta[3])/(576*(-1 + x^(-1))^2*x) - 
  (13*CF^2*nf*Pi^2*Zeta[3])/(72*(-1 + x^(-1))^2*x) + 
  (85*C4AF*Zeta[3])/(12*dA*TF*(-1 + x^(-1))*x) - 
  (20*C4FF*nf*Zeta[3])/(3*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (1993*CA^3*x*Zeta[3])/1152 - (2221*CA^2*CF*x*Zeta[3])/1152 - 
  (113*CA*CF^2*x*Zeta[3])/288 + (107*CF^3*x*Zeta[3])/32 - 
  (467*CA^2*nf*x*Zeta[3])/576 + (487*CA*CF*nf*x*Zeta[3])/288 - 
  (221*CF^2*nf*x*Zeta[3])/144 + (CA*nf^2*x*Zeta[3])/48 + 
  ((31*I)/192)*CA^3*Pi*x*Zeta[3] - ((19*I)/48)*CA^2*CF*Pi*x*Zeta[3] + 
  ((113*I)/96)*CA*CF^2*Pi*x*Zeta[3] - ((21*I)/16)*CF^3*Pi*x*Zeta[3] + 
  ((13*I)/96)*CA^2*nf*Pi*x*Zeta[3] - ((5*I)/12)*CA*CF*nf*Pi*x*Zeta[3] + 
  ((5*I)/12)*CF^2*nf*Pi*x*Zeta[3] + (59*CA^3*Pi^2*x*Zeta[3])/72 - 
  (271*CA^2*CF*Pi^2*x*Zeta[3])/96 + (169*CA*CF^2*Pi^2*x*Zeta[3])/48 - 
  (11*CF^3*Pi^2*x*Zeta[3])/8 - (CA^2*nf*Pi^2*x*Zeta[3])/144 + 
  (19*C4AF*x*Zeta[3])/(8*dA*TF) - (C4FF*nf*x*Zeta[3])/(4*dA*TF) - 
  (((3*I)/2)*C4AF*Pi*x*Zeta[3])/(dA*TF) - (((3*I)/4)*C4FF*nf*Pi*x*Zeta[3])/
   (dA*TF) - (47*C4AF*Pi^2*x*Zeta[3])/(48*dA*TF) + 
  (C4FF*nf*Pi^2*x*Zeta[3])/(3*dA*TF) + (91*CA^3*x*Zeta[3])/
   (192*(-1 + x^(-1))^2) - (127*CA^2*CF*x*Zeta[3])/(48*(-1 + x^(-1))^2) + 
  (805*CA*CF^2*x*Zeta[3])/(192*(-1 + x^(-1))^2) - 
  (67*CF^3*x*Zeta[3])/(32*(-1 + x^(-1))^2) + (CA^2*nf*x*Zeta[3])/
   (96*(-1 + x^(-1))^2) + (CA*CF*nf*x*Zeta[3])/(12*(-1 + x^(-1))^2) - 
  (CF^2*nf*x*Zeta[3])/(12*(-1 + x^(-1))^2) + (21*C4AF*x*Zeta[3])/
   (8*dA*TF*(-1 + x^(-1))) - (3*C4FF*nf*x*Zeta[3])/(2*dA*TF*(-1 + x^(-1))) + 
  (179*CA^3*x^2*Zeta[3])/1152 + (1123*CA^2*CF*x^2*Zeta[3])/1152 - 
  (557*CA*CF^2*x^2*Zeta[3])/576 - (7*CF^3*x^2*Zeta[3])/32 + 
  (19*CA^2*nf*x^2*Zeta[3])/288 - (55*CA*CF*nf*x^2*Zeta[3])/288 + 
  (2*CF^2*nf*x^2*Zeta[3])/9 - (CA*nf^2*x^2*Zeta[3])/48 + 
  ((13*I)/384)*CA^3*Pi*x^2*Zeta[3] - ((265*I)/384)*CA^2*CF*Pi*x^2*Zeta[3] + 
  ((77*I)/192)*CA*CF^2*Pi*x^2*Zeta[3] + (I/4)*CF^3*Pi*x^2*Zeta[3] + 
  ((7*I)/192)*CA^2*nf*Pi*x^2*Zeta[3] + ((5*I)/48)*CA*CF*nf*Pi*x^2*Zeta[3] - 
  ((5*I)/48)*CF^2*nf*Pi*x^2*Zeta[3] - (85*CA^3*Pi^2*x^2*Zeta[3])/576 + 
  (283*CA^2*CF*Pi^2*x^2*Zeta[3])/384 - (49*CA*CF^2*Pi^2*x^2*Zeta[3])/48 + 
  (7*CF^3*Pi^2*x^2*Zeta[3])/16 + (CA^2*nf*Pi^2*x^2*Zeta[3])/144 - 
  (C4AF*x^2*Zeta[3])/(2*dA*TF) - (C4FF*nf*x^2*Zeta[3])/(2*dA*TF) + 
  (((3*I)/8)*C4AF*Pi*x^2*Zeta[3])/(dA*TF) + (5*C4AF*Pi^2*x^2*Zeta[3])/
   (12*dA*TF) - (C4FF*nf*Pi^2*x^2*Zeta[3])/(3*dA*TF) + 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) + (CA^2*CF*Zeta[3])/(64*\[Epsilon]^3) - 
  (733*CA^3*Zeta[3])/(6912*\[Epsilon]^2) - (81*CA^2*CF*Zeta[3])/
   (128*\[Epsilon]^2) + (9*CA*CF^2*Zeta[3])/(32*\[Epsilon]^2) + 
  (203*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) + (19*CA*CF*nf*Zeta[3])/
   (576*\[Epsilon]^2) + ((I/32)*CA^3*Pi*Zeta[3])/\[Epsilon]^2 + 
  ((I/32)*CA^2*CF*Pi*Zeta[3])/\[Epsilon]^2 - ((I/8)*CA*CF^2*Pi*Zeta[3])/
   \[Epsilon]^2 - (3*CA^3*x*Zeta[3])/(32*\[Epsilon]^2) + 
  (CA^2*CF*x*Zeta[3])/(4*\[Epsilon]^2) - (CA*CF^2*x*Zeta[3])/
   (4*\[Epsilon]^2) - (CA^2*CF*x^2*Zeta[3])/(16*\[Epsilon]^2) + 
  (CA*CF^2*x^2*Zeta[3])/(16*\[Epsilon]^2) + (289*CA^3*Zeta[3])/
   (768*\[Epsilon]) + (721*CA^2*CF*Zeta[3])/(384*\[Epsilon]) - 
  (15*CA*CF^2*Zeta[3])/(16*\[Epsilon]) - (1597*CA^2*nf*Zeta[3])/
   (10368*\[Epsilon]) - (1597*CA*CF*nf*Zeta[3])/(1728*\[Epsilon]) + 
  (3*CF^2*nf*Zeta[3])/(8*\[Epsilon]) + (47*CA*nf^2*Zeta[3])/
   (1296*\[Epsilon]) + (CF*nf^2*Zeta[3])/(24*\[Epsilon]) - 
  (((503*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] + 
  (((67*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon] + 
  (((25*I)/96)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] - 
  (((71*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] + 
  (((7*I)/96)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - 
  ((I/6)*CF^2*nf*Pi*Zeta[3])/\[Epsilon] + (479*CA^3*Pi^2*Zeta[3])/
   (6912*\[Epsilon]) + (11*CA^2*CF*Pi^2*Zeta[3])/(768*\[Epsilon]) - 
  (17*CA*CF^2*Pi^2*Zeta[3])/(96*\[Epsilon]) - 
  (C4AF*Pi^2*Zeta[3])/(12*dA*TF*\[Epsilon]) + 
  (19*CA^3*x*Zeta[3])/(48*\[Epsilon]) - (55*CA^2*CF*x*Zeta[3])/
   (48*\[Epsilon]) + (29*CA*CF^2*x*Zeta[3])/(24*\[Epsilon]) - 
  (11*CA^2*nf*x*Zeta[3])/(96*\[Epsilon]) + (CA*CF*nf*x*Zeta[3])/
   (3*\[Epsilon]) - (CF^2*nf*x*Zeta[3])/(3*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*x*Zeta[3])/\[Epsilon] - ((I/2)*CA^2*CF*Pi*x*Zeta[3])/
   \[Epsilon] + ((I/2)*CA*CF^2*Pi*x*Zeta[3])/\[Epsilon] - 
  (CA^3*x^2*Zeta[3])/(192*\[Epsilon]) + (85*CA^2*CF*x^2*Zeta[3])/
   (192*\[Epsilon]) - (41*CA*CF^2*x^2*Zeta[3])/(96*\[Epsilon]) - 
  (CA^2*nf*x^2*Zeta[3])/(96*\[Epsilon]) - (CA*CF*nf*x^2*Zeta[3])/
   (12*\[Epsilon]) + (CF^2*nf*x^2*Zeta[3])/(12*\[Epsilon]) + 
  ((I/8)*CA^2*CF*Pi*x^2*Zeta[3])/\[Epsilon] - ((I/8)*CA*CF^2*Pi*x^2*Zeta[3])/
   \[Epsilon] + (5777*CA^3*G[0, x]*Zeta[3])/2304 - 
  (3*CA^2*CF*G[0, x]*Zeta[3])/32 + (265*CA*CF^2*G[0, x]*Zeta[3])/64 - 
  (91*CF^3*G[0, x]*Zeta[3])/32 - (535*CA^2*nf*G[0, x]*Zeta[3])/3456 - 
  (533*CA*CF*nf*G[0, x]*Zeta[3])/288 + (3*CF^2*nf*G[0, x]*Zeta[3])/4 + 
  (23*CF*nf^2*G[0, x]*Zeta[3])/216 - ((221*I)/96)*CA^3*Pi*G[0, x]*Zeta[3] + 
  ((797*I)/96)*CA^2*CF*Pi*G[0, x]*Zeta[3] - ((307*I)/96)*CA*CF^2*Pi*G[0, x]*
   Zeta[3] - ((3*I)/16)*CF^3*Pi*G[0, x]*Zeta[3] + 
  (I/3)*CA^2*nf*Pi*G[0, x]*Zeta[3] - ((61*I)/48)*CA*CF*nf*Pi*G[0, x]*
   Zeta[3] + ((2*I)/3)*CF^2*nf*Pi*G[0, x]*Zeta[3] - 
  (631*CA^3*Pi^2*G[0, x]*Zeta[3])/2304 + (421*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/
   384 - (77*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/48 + 
  (7*CF^3*Pi^2*G[0, x]*Zeta[3])/12 - (45*C4AF*G[0, x]*Zeta[3])/(8*dA*TF) + 
  (3*C4FF*nf*G[0, x]*Zeta[3])/(4*dA*TF) + (5*C4AF*Pi^2*G[0, x]*Zeta[3])/
   (4*dA*TF) - (8009*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2) + 
  (12317*CA^2*CF*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^2) - 
  (2555*CA*CF^2*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) + 
  (273*CF^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (751*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2) + 
  (629*CA*CF*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))^2) - 
  (185*CF^2*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2) + 
  (199*CA^3*Pi^2*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2) - 
  (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2) - 
  (17*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2) + 
  (13*CF^3*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2) - 
  (CA^3*Pi^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))) + 
  (29*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))) - 
  (25*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))) + 
  (CF^3*Pi^2*G[0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (15*C4AF*G[0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))) + 
  (9*C4FF*nf*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) + 
  (C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))) - 
  (CA^3*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^3) - 
  (3*CA^2*CF*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^3) + 
  (CA*CF^2*G[0, x]*Zeta[3])/(4*(-1 + x^(-1))^2*x^3) - 
  (3*CF^3*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^3) - 
  (5705*CA^3*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) + 
  (7853*CA^2*CF*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x^2) - 
  (1403*CA*CF^2*G[0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (169*CF^3*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x^2) + 
  (535*CA^2*nf*G[0, x]*Zeta[3])/(3456*(-1 + x^(-1))^2*x^2) + 
  (629*CA*CF*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x^2) - 
  (185*CF^2*nf*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x^2) + 
  (199*CA^3*Pi^2*G[0, x]*Zeta[3])/(2304*(-1 + x^(-1))^2*x^2) - 
  (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(288*(-1 + x^(-1))^2*x^2) - 
  (17*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x^2) + 
  (13*CF^3*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))^2*x^2) + 
  (CA^3*G[0, x]*Zeta[3])/(64*x) + (3*CA^2*CF*G[0, x]*Zeta[3])/(64*x) - 
  (CA*CF^2*G[0, x]*Zeta[3])/(4*x) + (3*CF^3*G[0, x]*Zeta[3])/(16*x) + 
  (6317*CA^3*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x) - 
  (8915*CA^2*CF*G[0, x]*Zeta[3])/(576*(-1 + x^(-1))^2*x) + 
  (1643*CA*CF^2*G[0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (189*CF^3*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x) - 
  (589*CA^2*nf*G[0, x]*Zeta[3])/(1728*(-1 + x^(-1))^2*x) - 
  (629*CA*CF*nf*G[0, x]*Zeta[3])/(864*(-1 + x^(-1))^2*x) + 
  (185*CF^2*nf*G[0, x]*Zeta[3])/(72*(-1 + x^(-1))^2*x) - 
  (199*CA^3*Pi^2*G[0, x]*Zeta[3])/(1152*(-1 + x^(-1))^2*x) + 
  (25*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(144*(-1 + x^(-1))^2*x) + 
  (17*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2*x) - 
  (13*CF^3*Pi^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x) + 
  (CA^3*Pi^2*G[0, x]*Zeta[3])/(12*(-1 + x^(-1))*x) - 
  (29*CA^2*CF*Pi^2*G[0, x]*Zeta[3])/(48*(-1 + x^(-1))*x) + 
  (25*CA*CF^2*Pi^2*G[0, x]*Zeta[3])/(24*(-1 + x^(-1))*x) - 
  (CF^3*Pi^2*G[0, x]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (45*C4AF*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))*x) - 
  (3*C4FF*nf*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (C4AF*Pi^2*G[0, x]*Zeta[3])/(4*dA*TF*(-1 + x^(-1))*x) + 
  (19*CA^3*x*G[0, x]*Zeta[3])/8 - (115*CA^2*CF*x*G[0, x]*Zeta[3])/16 + 
  (511*CA*CF^2*x*G[0, x]*Zeta[3])/96 - (31*CF^3*x*G[0, x]*Zeta[3])/16 - 
  (15*CA^2*nf*x*G[0, x]*Zeta[3])/32 + (19*CA*CF*nf*x*G[0, x]*Zeta[3])/16 - 
  (5*CF^2*nf*x*G[0, x]*Zeta[3])/12 + ((23*I)/24)*CA^3*Pi*x*G[0, x]*Zeta[3] - 
  ((61*I)/16)*CA^2*CF*Pi*x*G[0, x]*Zeta[3] + ((19*I)/4)*CA*CF^2*Pi*x*G[0, x]*
   Zeta[3] - ((7*I)/4)*CF^3*Pi*x*G[0, x]*Zeta[3] - 
  (I/48)*CA^2*nf*Pi*x*G[0, x]*Zeta[3] + (19*C4AF*x*G[0, x]*Zeta[3])/
   (8*dA*TF) - (7*C4FF*nf*x*G[0, x]*Zeta[3])/(4*dA*TF) - 
  (((5*I)/4)*C4AF*Pi*x*G[0, x]*Zeta[3])/(dA*TF) + 
  (I*C4FF*nf*Pi*x*G[0, x]*Zeta[3])/(dA*TF) + (31*CA^3*x*G[0, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2) - (127*CA^2*CF*x*G[0, x]*Zeta[3])/
   (64*(-1 + x^(-1))^2) + (13*CA*CF^2*x*G[0, x]*Zeta[3])/
   (4*(-1 + x^(-1))^2) - (29*CF^3*x*G[0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) - 
  (CA^2*nf*x*G[0, x]*Zeta[3])/(32*(-1 + x^(-1))^2) + 
  (15*C4AF*x*G[0, x]*Zeta[3])/(8*dA*TF*(-1 + x^(-1))) - 
  (3*C4FF*nf*x*G[0, x]*Zeta[3])/(2*dA*TF*(-1 + x^(-1))) - 
  (107*CA^3*x^2*G[0, x]*Zeta[3])/384 + (221*CA^2*CF*x^2*G[0, x]*Zeta[3])/
   128 - (389*CA*CF^2*x^2*G[0, x]*Zeta[3])/192 + 
  (9*CF^3*x^2*G[0, x]*Zeta[3])/16 - (5*CA^2*nf*x^2*G[0, x]*Zeta[3])/192 - 
  (CA*CF*nf*x^2*G[0, x]*Zeta[3])/8 + (5*CF^2*nf*x^2*G[0, x]*Zeta[3])/48 - 
  ((67*I)/192)*CA^3*Pi*x^2*G[0, x]*Zeta[3] + ((67*I)/64)*CA^2*CF*Pi*x^2*
   G[0, x]*Zeta[3] - ((19*I)/16)*CA*CF^2*Pi*x^2*G[0, x]*Zeta[3] + 
  ((7*I)/16)*CF^3*Pi*x^2*G[0, x]*Zeta[3] + (I/48)*CA^2*nf*Pi*x^2*G[0, x]*
   Zeta[3] + (3*C4AF*x^2*G[0, x]*Zeta[3])/(8*dA*TF) + 
  (((5*I)/4)*C4AF*Pi*x^2*G[0, x]*Zeta[3])/(dA*TF) - 
  (I*C4FF*nf*Pi*x^2*G[0, x]*Zeta[3])/(dA*TF) - (3*CA^2*CF*G[0, x]*Zeta[3])/
   (16*\[Epsilon]^2) + (5*CA*CF^2*G[0, x]*Zeta[3])/(16*\[Epsilon]^2) + 
  (1127*CA^2*CF*G[0, x]*Zeta[3])/(1152*\[Epsilon]) - 
  (119*CA*CF^2*G[0, x]*Zeta[3])/(32*\[Epsilon]) + 
  (9*CF^3*G[0, x]*Zeta[3])/(16*\[Epsilon]) - (25*CA*CF*nf*G[0, x]*Zeta[3])/
   (576*\[Epsilon]) + (17*CF^2*nf*G[0, x]*Zeta[3])/(48*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  (((11*I)/32)*CA^2*CF*Pi*G[0, x]*Zeta[3])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, x]*Zeta[3])/\[Epsilon] - 
  ((I/4)*CF^3*Pi*G[0, x]*Zeta[3])/\[Epsilon] - (9*CA^3*x*G[0, x]*Zeta[3])/
   (32*\[Epsilon]) + (7*CA^2*CF*x*G[0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (CA*CF^2*x*G[0, x]*Zeta[3])/(4*\[Epsilon]) - (CF^3*x*G[0, x]*Zeta[3])/
   (2*\[Epsilon]) - (CA^2*CF*x^2*G[0, x]*Zeta[3])/(16*\[Epsilon]) - 
  (CA*CF^2*x^2*G[0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (CF^3*x^2*G[0, x]*Zeta[3])/(8*\[Epsilon]) - (6677*CA^3*G[1, x]*Zeta[3])/
   2304 + (287*CA^2*CF*G[1, x]*Zeta[3])/576 - (93*CA*CF^2*G[1, x]*Zeta[3])/
   64 + (CF^3*G[1, x]*Zeta[3])/2 + (5161*CA^2*nf*G[1, x]*Zeta[3])/3456 - 
  (7*CA*CF*nf*G[1, x]*Zeta[3])/576 - (3*CF^2*nf*G[1, x]*Zeta[3])/16 - 
  (95*CA*nf^2*G[1, x]*Zeta[3])/432 + (CF*nf^2*G[1, x]*Zeta[3])/8 - 
  ((1727*I)/256)*CA^3*Pi*G[1, x]*Zeta[3] + ((359*I)/48)*CA^2*CF*Pi*G[1, x]*
   Zeta[3] + ((67*I)/96)*CA*CF^2*Pi*G[1, x]*Zeta[3] - 
  ((39*I)/16)*CF^3*Pi*G[1, x]*Zeta[3] + ((205*I)/128)*CA^2*nf*Pi*G[1, x]*
   Zeta[3] - ((235*I)/96)*CA*CF*nf*Pi*G[1, x]*Zeta[3] + 
  ((13*I)/12)*CF^2*nf*Pi*G[1, x]*Zeta[3] + (35*CA^3*Pi^2*G[1, x]*Zeta[3])/
   72 + (15*CA^2*CF*Pi^2*G[1, x]*Zeta[3])/256 - 
  (3*CA*CF^2*Pi^2*G[1, x]*Zeta[3])/2 + CF^3*Pi^2*G[1, x]*Zeta[3] + 
  (3*C4AF*G[1, x]*Zeta[3])/(2*dA*TF) + (3*C4FF*nf*G[1, x]*Zeta[3])/
   (4*dA*TF) + (((3*I)/4)*C4AF*Pi*G[1, x]*Zeta[3])/(dA*TF) - 
  (C4AF*Pi^2*G[1, x]*Zeta[3])/(4*dA*TF) - (559*CA^3*x*G[1, x]*Zeta[3])/192 + 
  (525*CA^2*CF*x*G[1, x]*Zeta[3])/64 - (49*CA*CF^2*x*G[1, x]*Zeta[3])/8 + 
  (23*CF^3*x*G[1, x]*Zeta[3])/16 + (59*CA^2*nf*x*G[1, x]*Zeta[3])/96 - 
  (3*CA*CF*nf*x*G[1, x]*Zeta[3])/2 + (3*CF^2*nf*x*G[1, x]*Zeta[3])/4 - 
  ((149*I)/96)*CA^3*Pi*x*G[1, x]*Zeta[3] + ((11*I)/2)*CA^2*CF*Pi*x*G[1, x]*
   Zeta[3] - ((13*I)/2)*CA*CF^2*Pi*x*G[1, x]*Zeta[3] + 
  ((9*I)/4)*CF^3*Pi*x*G[1, x]*Zeta[3] + (I/48)*CA^2*nf*Pi*x*G[1, x]*Zeta[3] - 
  (11*C4AF*x*G[1, x]*Zeta[3])/(8*dA*TF) - (C4FF*nf*x*G[1, x]*Zeta[3])/
   (4*dA*TF) + (((11*I)/4)*C4AF*Pi*x*G[1, x]*Zeta[3])/(dA*TF) - 
  (I*C4FF*nf*Pi*x*G[1, x]*Zeta[3])/(dA*TF) + (49*CA^3*x^2*G[1, x]*Zeta[3])/
   128 - (317*CA^2*CF*x^2*G[1, x]*Zeta[3])/128 + 
  (171*CA*CF^2*x^2*G[1, x]*Zeta[3])/64 - (9*CF^3*x^2*G[1, x]*Zeta[3])/16 + 
  (3*CA^2*nf*x^2*G[1, x]*Zeta[3])/64 + (3*CA*CF*nf*x^2*G[1, x]*Zeta[3])/16 - 
  (3*CF^2*nf*x^2*G[1, x]*Zeta[3])/16 + ((79*I)/192)*CA^3*Pi*x^2*G[1, x]*
   Zeta[3] - ((91*I)/64)*CA^2*CF*Pi*x^2*G[1, x]*Zeta[3] + 
  ((13*I)/8)*CA*CF^2*Pi*x^2*G[1, x]*Zeta[3] - ((9*I)/16)*CF^3*Pi*x^2*G[1, x]*
   Zeta[3] - (I/48)*CA^2*nf*Pi*x^2*G[1, x]*Zeta[3] - 
  (3*C4AF*x^2*G[1, x]*Zeta[3])/(8*dA*TF) - 
  (((5*I)/4)*C4AF*Pi*x^2*G[1, x]*Zeta[3])/(dA*TF) + 
  (I*C4FF*nf*Pi*x^2*G[1, x]*Zeta[3])/(dA*TF) - (7*CA^3*G[1, x]*Zeta[3])/
   (64*\[Epsilon]^2) + (3*CA^2*CF*G[1, x]*Zeta[3])/(64*\[Epsilon]^2) + 
  (2779*CA^3*G[1, x]*Zeta[3])/(2304*\[Epsilon]) + 
  (143*CA^2*CF*G[1, x]*Zeta[3])/(384*\[Epsilon]) - 
  (15*CA*CF^2*G[1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (389*CA^2*nf*G[1, x]*Zeta[3])/(1152*\[Epsilon]) + 
  (31*CA*CF*nf*G[1, x]*Zeta[3])/(192*\[Epsilon]) + 
  (((11*I)/16)*CA^3*Pi*G[1, x]*Zeta[3])/\[Epsilon] - 
  (((45*I)/32)*CA^2*CF*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (((3*I)/4)*CA*CF^2*Pi*G[1, x]*Zeta[3])/\[Epsilon] + 
  (15*CA^3*x*G[1, x]*Zeta[3])/(32*\[Epsilon]) - 
  (9*CA^2*CF*x*G[1, x]*Zeta[3])/(8*\[Epsilon]) + 
  (3*CA*CF^2*x*G[1, x]*Zeta[3])/(4*\[Epsilon]) + 
  (3*CA^2*CF*x^2*G[1, x]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CA*CF^2*x^2*G[1, x]*Zeta[3])/(16*\[Epsilon]) + 
  (921*CA^3*G[0, 0, x]*Zeta[3])/256 - (4165*CA^2*CF*G[0, 0, x]*Zeta[3])/384 + 
  (113*CA*CF^2*G[0, 0, x]*Zeta[3])/48 + (27*CF^3*G[0, 0, x]*Zeta[3])/16 - 
  (71*CA^2*nf*G[0, 0, x]*Zeta[3])/128 + (377*CA*CF*nf*G[0, 0, x]*Zeta[3])/
   192 - (7*CF^2*nf*G[0, 0, x]*Zeta[3])/6 - (I/4)*CA^3*Pi*G[0, 0, x]*
   Zeta[3] + (2*I)*CA^2*CF*Pi*G[0, 0, x]*Zeta[3] - 
  ((75*I)/16)*CA*CF^2*Pi*G[0, 0, x]*Zeta[3] + ((5*I)/2)*CF^3*Pi*G[0, 0, x]*
   Zeta[3] - (921*CA^3*G[0, 0, x]*Zeta[3])/(256*(-1 + x^(-1))^2) + 
  (4165*CA^2*CF*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^2) - 
  (16*CA*CF^2*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2) - 
  (63*CF^3*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2) + 
  (71*CA^2*nf*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2) - 
  (377*CA*CF*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2) + 
  (41*CF^2*nf*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2) - 
  (921*CA^3*G[0, 0, x]*Zeta[3])/(256*(-1 + x^(-1))^2*x^2) + 
  (4165*CA^2*CF*G[0, 0, x]*Zeta[3])/(384*(-1 + x^(-1))^2*x^2) - 
  (16*CA*CF^2*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x^2) - 
  (63*CF^3*G[0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))^2*x^2) + 
  (71*CA^2*nf*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x^2) - 
  (377*CA*CF*nf*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x^2) + 
  (41*CF^2*nf*G[0, 0, x]*Zeta[3])/(24*(-1 + x^(-1))^2*x^2) + 
  (921*CA^3*G[0, 0, x]*Zeta[3])/(128*(-1 + x^(-1))^2*x) - 
  (4165*CA^2*CF*G[0, 0, x]*Zeta[3])/(192*(-1 + x^(-1))^2*x) + 
  (32*CA*CF^2*G[0, 0, x]*Zeta[3])/(3*(-1 + x^(-1))^2*x) + 
  (63*CF^3*G[0, 0, x]*Zeta[3])/(8*(-1 + x^(-1))^2*x) - 
  (71*CA^2*nf*G[0, 0, x]*Zeta[3])/(64*(-1 + x^(-1))^2*x) + 
  (377*CA*CF*nf*G[0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))^2*x) - 
  (41*CF^2*nf*G[0, 0, x]*Zeta[3])/(12*(-1 + x^(-1))^2*x) + 
  (9*CA^3*x*G[0, 0, x]*Zeta[3])/32 - (13*CA^2*CF*x*G[0, 0, x]*Zeta[3])/8 + 
  (23*CA*CF^2*x*G[0, 0, x]*Zeta[3])/8 - (5*CF^3*x*G[0, 0, x]*Zeta[3])/4 + 
  (3*CA^3*x^2*G[0, 0, x]*Zeta[3])/64 + (CA^2*CF*x^2*G[0, 0, x]*Zeta[3])/8 - 
  (5*CA*CF^2*x^2*G[0, 0, x]*Zeta[3])/8 + (CF^3*x^2*G[0, 0, x]*Zeta[3])/2 - 
  (11*CA*CF^2*G[0, 0, x]*Zeta[3])/(16*\[Epsilon]) + 
  (9*CF^3*G[0, 0, x]*Zeta[3])/(8*\[Epsilon]) + (149*CA^3*G[0, 1, x]*Zeta[3])/
   192 + (163*CA^2*CF*G[0, 1, x]*Zeta[3])/192 + 
  (13*CA*CF^2*G[0, 1, x]*Zeta[3])/6 - (9*CF^3*G[0, 1, x]*Zeta[3])/8 - 
  (7*CA^2*nf*G[0, 1, x]*Zeta[3])/96 - (25*CA*CF*nf*G[0, 1, x]*Zeta[3])/48 + 
  (13*CF^2*nf*G[0, 1, x]*Zeta[3])/48 - ((29*I)/96)*CA^3*Pi*G[0, 1, x]*
   Zeta[3] + ((25*I)/16)*CA^2*CF*Pi*G[0, 1, x]*Zeta[3] - 
  ((5*I)/4)*CA*CF^2*Pi*G[0, 1, x]*Zeta[3] + ((3*I)/8)*CF^3*Pi*G[0, 1, x]*
   Zeta[3] - (I*C4AF*Pi*G[0, 1, x]*Zeta[3])/(dA*TF) - 
  (CA^3*x*G[0, 1, x]*Zeta[3])/96 + (19*CA^2*CF*x*G[0, 1, x]*Zeta[3])/32 - 
  (5*CA*CF^2*x*G[0, 1, x]*Zeta[3])/8 + (CF^3*x*G[0, 1, x]*Zeta[3])/4 + 
  (CA^2*nf*x*G[0, 1, x]*Zeta[3])/96 + (23*C4AF*x*G[0, 1, x]*Zeta[3])/
   (8*dA*TF) - (C4FF*nf*x*G[0, 1, x]*Zeta[3])/(2*dA*TF) + 
  (29*CA^3*x^2*G[0, 1, x]*Zeta[3])/192 + (CA^2*CF*x^2*G[0, 1, x]*Zeta[3])/4 - 
  (19*CA*CF^2*x^2*G[0, 1, x]*Zeta[3])/32 + (5*CF^3*x^2*G[0, 1, x]*Zeta[3])/
   16 - (CA^2*nf*x^2*G[0, 1, x]*Zeta[3])/96 - (5*C4AF*x^2*G[0, 1, x]*Zeta[3])/
   (8*dA*TF) + (C4FF*nf*x^2*G[0, 1, x]*Zeta[3])/(2*dA*TF) - 
  (CA^3*G[0, 1, x]*Zeta[3])/(16*\[Epsilon]) - (CA^2*CF*G[0, 1, x]*Zeta[3])/
   (32*\[Epsilon]) - (CA*CF^2*G[0, 1, x]*Zeta[3])/(8*\[Epsilon]) + 
  (239*CA^3*G[1, 0, x]*Zeta[3])/128 + (545*CA^2*CF*G[1, 0, x]*Zeta[3])/128 - 
  (29*CA*CF^2*G[1, 0, x]*Zeta[3])/8 - (51*CA^2*nf*G[1, 0, x]*Zeta[3])/64 + 
  (13*CA*CF*nf*G[1, 0, x]*Zeta[3])/64 + (3*CF^2*nf*G[1, 0, x]*Zeta[3])/16 - 
  ((41*I)/96)*CA^3*Pi*G[1, 0, x]*Zeta[3] + ((39*I)/16)*CA^2*CF*Pi*G[1, 0, x]*
   Zeta[3] - ((29*I)/8)*CA*CF^2*Pi*G[1, 0, x]*Zeta[3] + 
  ((7*I)/4)*CF^3*Pi*G[1, 0, x]*Zeta[3] + (3*C4AF*G[1, 0, x]*Zeta[3])/
   (8*dA*TF) + ((I/2)*C4AF*Pi*G[1, 0, x]*Zeta[3])/(dA*TF) + 
  (CA^3*x*G[1, 0, x]*Zeta[3])/2 - (5*CA^2*CF*x*G[1, 0, x]*Zeta[3])/16 - 
  (15*CA*CF^2*x*G[1, 0, x]*Zeta[3])/8 + (7*CF^3*x*G[1, 0, x]*Zeta[3])/4 - 
  (3*C4AF*x*G[1, 0, x]*Zeta[3])/(2*dA*TF) - (7*CA^3*x^2*G[1, 0, x]*Zeta[3])/
   64 + (CA^2*CF*x^2*G[1, 0, x]*Zeta[3])/8 + 
  (9*CA*CF^2*x^2*G[1, 0, x]*Zeta[3])/16 - (5*CF^3*x^2*G[1, 0, x]*Zeta[3])/8 - 
  (5*CA^3*G[1, 0, x]*Zeta[3])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, x]*Zeta[3])/(16*\[Epsilon]) - 
  (3073*CA^3*G[1, 1, x]*Zeta[3])/768 - (1007*CA^2*CF*G[1, 1, x]*Zeta[3])/
   384 + (21*CA*CF^2*G[1, 1, x]*Zeta[3])/16 + (9*CF^3*G[1, 1, x]*Zeta[3])/
   16 + (419*CA^2*nf*G[1, 1, x]*Zeta[3])/384 - 
  (47*CA*CF*nf*G[1, 1, x]*Zeta[3])/192 - ((41*I)/96)*CA^3*Pi*G[1, 1, x]*
   Zeta[3] - (I/32)*CA^2*CF*Pi*G[1, 1, x]*Zeta[3] + 
  ((I/2)*C4AF*Pi*G[1, 1, x]*Zeta[3])/(dA*TF) - (23*CA^3*x*G[1, 1, x]*Zeta[3])/
   24 + (65*CA^2*CF*x*G[1, 1, x]*Zeta[3])/32 - 
  (11*CA*CF^2*x*G[1, 1, x]*Zeta[3])/8 - (CF^3*x*G[1, 1, x]*Zeta[3])/4 - 
  (CA^2*nf*x*G[1, 1, x]*Zeta[3])/96 - (11*C4AF*x*G[1, 1, x]*Zeta[3])/
   (8*dA*TF) + (C4FF*nf*x*G[1, 1, x]*Zeta[3])/(2*dA*TF) - 
  (17*CA^3*x^2*G[1, 1, x]*Zeta[3])/192 - (5*CA^2*CF*x^2*G[1, 1, x]*Zeta[3])/
   8 + (29*CA*CF^2*x^2*G[1, 1, x]*Zeta[3])/32 - 
  (5*CF^3*x^2*G[1, 1, x]*Zeta[3])/16 + (CA^2*nf*x^2*G[1, 1, x]*Zeta[3])/96 + 
  (5*C4AF*x^2*G[1, 1, x]*Zeta[3])/(8*dA*TF) - 
  (C4FF*nf*x^2*G[1, 1, x]*Zeta[3])/(2*dA*TF) + (17*CA^3*G[1, 1, x]*Zeta[3])/
   (32*\[Epsilon]) - (15*CA^2*CF*G[1, 1, x]*Zeta[3])/(64*\[Epsilon]) - 
  (95*CA^3*G[0, 0, 0, x]*Zeta[3])/96 + (191*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/
   32 - (165*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/16 + 
  (47*CF^3*G[0, 0, 0, x]*Zeta[3])/8 - (95*CA^3*G[0, 0, 0, x]*Zeta[3])/
   (96*(-1 + x^(-1))) + (191*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/
   (32*(-1 + x^(-1))) - (165*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))) + (5*CF^3*G[0, 0, 0, x]*Zeta[3])/(-1 + x^(-1)) + 
  (95*CA^3*G[0, 0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))*x) - 
  (191*CA^2*CF*G[0, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))*x) + 
  (165*CA*CF^2*G[0, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (5*CF^3*G[0, 0, 0, x]*Zeta[3])/((-1 + x^(-1))*x) + 
  (CA^3*G[0, 0, 1, x]*Zeta[3])/16 - (5*CA^2*CF*G[0, 0, 1, x]*Zeta[3])/16 - 
  (9*CA*CF^2*G[0, 0, 1, x]*Zeta[3])/16 + (3*CF^3*G[0, 0, 1, x]*Zeta[3])/8 + 
  (13*CA^3*G[0, 1, 0, x]*Zeta[3])/32 - (75*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/
   32 + (43*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/16 - 
  (9*CF^3*G[0, 1, 0, x]*Zeta[3])/8 + (CA^3*G[0, 1, 0, x]*Zeta[3])/
   (4*(-1 + x^(-1))) - (29*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/
   (16*(-1 + x^(-1))) + (25*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/
   (8*(-1 + x^(-1))) - (3*CF^3*G[0, 1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (CA^3*G[0, 1, 0, x]*Zeta[3])/(4*(-1 + x^(-1))*x) + 
  (29*CA^2*CF*G[0, 1, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) - 
  (25*CA*CF^2*G[0, 1, 0, x]*Zeta[3])/(8*(-1 + x^(-1))*x) + 
  (3*CF^3*G[0, 1, 0, x]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (7*CA^3*G[0, 1, 1, x]*Zeta[3])/32 + (CA^2*CF*G[0, 1, 1, x]*Zeta[3])/2 - 
  (CA*CF^2*G[0, 1, 1, x]*Zeta[3])/2 + (5*CF^3*G[0, 1, 1, x]*Zeta[3])/8 + 
  (3*C4AF*G[0, 1, 1, x]*Zeta[3])/(2*dA*TF) + (5*CA^3*G[1, 0, 0, x]*Zeta[3])/
   6 - (53*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/16 + 
  (55*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/16 - (9*CF^3*G[1, 0, 0, x]*Zeta[3])/8 + 
  (71*CA^3*G[1, 0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))) - 
  (133*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))) + 
  (115*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))) - 
  (7*CF^3*G[1, 0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))) - 
  (71*CA^3*G[1, 0, 0, x]*Zeta[3])/(96*(-1 + x^(-1))*x) + 
  (133*CA^2*CF*G[1, 0, 0, x]*Zeta[3])/(32*(-1 + x^(-1))*x) - 
  (115*CA*CF^2*G[1, 0, 0, x]*Zeta[3])/(16*(-1 + x^(-1))*x) + 
  (7*CF^3*G[1, 0, 0, x]*Zeta[3])/(2*(-1 + x^(-1))*x) + 
  (11*CA^3*G[1, 0, 1, x]*Zeta[3])/12 - (5*CA^2*CF*G[1, 0, 1, x]*Zeta[3])/32 + 
  (CA*CF^2*G[1, 0, 1, x]*Zeta[3])/2 - (CF^3*G[1, 0, 1, x]*Zeta[3])/2 + 
  (2*C4AF*G[1, 0, 1, x]*Zeta[3])/(dA*TF) - (CA^3*G[1, 1, 0, x]*Zeta[3])/24 + 
  (17*CA^2*CF*G[1, 1, 0, x]*Zeta[3])/16 - (3*CA*CF^2*G[1, 1, 0, x]*Zeta[3])/
   16 - (C4AF*G[1, 1, 0, x]*Zeta[3])/(2*dA*TF) - 
  (171*CA^3*G[1, 1, 1, x]*Zeta[3])/64 + (107*CA^2*CF*G[1, 1, 1, x]*Zeta[3])/
   64 - (3*C4AF*G[1, 1, 1, x]*Zeta[3])/(2*dA*TF) - 
  (289*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/256 - 
  (721*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (45*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (1597*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/3456 + 
  (1597*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/576 - 
  (9*CF^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/8 - (47*CA*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/
   432 - (CF*nf^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + ((503*I)/768)*CA^3*Pi*
   Log[Q2/\[Mu]2]*Zeta[3] - ((201*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((25*I)/32)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((71*I)/384)*CA^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((7*I)/32)*CA*CF*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/2)*CF^2*nf*Pi*Log[Q2/\[Mu]2]*Zeta[3] - 
  (479*CA^3*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/2304 - 
  (11*CA^2*CF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/256 + 
  (17*CA*CF^2*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (C4AF*Pi^2*Log[Q2/\[Mu]2]*Zeta[3])/(4*dA*TF) - 
  (19*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (55*CA^2*CF*x*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (29*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (11*CA^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3])/32 - CA*CF*nf*x*Log[Q2/\[Mu]2]*
   Zeta[3] + CF^2*nf*x*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/16)*CA^3*Pi*x*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((3*I)/2)*CA^2*CF*Pi*x*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((3*I)/2)*CA*CF^2*Pi*x*Log[Q2/\[Mu]2]*Zeta[3] + 
  (CA^3*x^2*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (85*CA^2*CF*x^2*Log[Q2/\[Mu]2]*Zeta[3])/64 + 
  (41*CA*CF^2*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (CA^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (CA*CF*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CF^2*nf*x^2*Log[Q2/\[Mu]2]*Zeta[3])/4 - ((3*I)/8)*CA^2*CF*Pi*x^2*
   Log[Q2/\[Mu]2]*Zeta[3] + ((3*I)/8)*CA*CF^2*Pi*x^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) - 
  (3*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]^2) + 
  (733*CA^3*Log[Q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) + 
  (243*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[3])/(128*\[Epsilon]) - 
  (27*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (203*CA^2*nf*Log[Q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) - 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]*Zeta[3])/(192*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (((3*I)/32)*CA^2*CF*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*Log[Q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (9*CA^3*x*Log[Q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (3*CA^2*CF*x*Log[Q2/\[Mu]2]*Zeta[3])/(4*\[Epsilon]) + 
  (3*CA*CF^2*x*Log[Q2/\[Mu]2]*Zeta[3])/(4*\[Epsilon]) + 
  (3*CA^2*CF*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CA*CF^2*x^2*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (1127*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 + 
  (357*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (27*CF^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (25*CA*CF*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/192 - 
  (17*CF^2*nf*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  ((9*I)/16)*CA^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((33*I)/32)*CA^2*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/16)*CA*CF^2*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((3*I)/4)*CF^3*Pi*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (27*CA^3*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 - 
  (21*CA^2*CF*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (3*CA*CF^2*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (3*CF^3*x*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (3*CA^2*CF*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA*CF^2*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (3*CF^3*x^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (9*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (15*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (2779*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/768 - 
  (143*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/128 + 
  (45*CA*CF^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (389*CA^2*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/384 - 
  (31*CA*CF*nf*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  ((33*I)/16)*CA^3*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((135*I)/32)*CA^2*CF*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/4)*CA*CF^2*Pi*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (45*CA^3*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (27*CA^2*CF*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 - 
  (9*CA*CF^2*x*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (9*CA^2*CF*x^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CA*CF^2*x^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (21*CA^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (33*CA*CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (27*CF^3*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (3*CA^3*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^2*CF*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA*CF^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (15*CA^3*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA*CF^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/16 - 
  (51*CA^3*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/32 + 
  (45*CA^2*CF*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/64 - 
  (733*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/1536 - 
  (729*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/256 + 
  (81*CA*CF^2*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (203*CA^2*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/768 + 
  (19*CA*CF*nf*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  ((9*I)/64)*CA^3*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  ((9*I)/64)*CA^2*CF*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  ((9*I)/16)*CA*CF^2*Pi*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (27*CA^3*x*Log[Q2/\[Mu]2]^2*Zeta[3])/64 + 
  (9*CA^2*CF*x*Log[Q2/\[Mu]2]^2*Zeta[3])/8 - 
  (9*CA*CF^2*x*Log[Q2/\[Mu]2]^2*Zeta[3])/8 - 
  (9*CA^2*CF*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (9*CA*CF^2*x^2*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (3*CA^3*Log[Q2/\[Mu]2]^2*Zeta[3])/(64*\[Epsilon]) + 
  (9*CA^2*CF*Log[Q2/\[Mu]2]^2*Zeta[3])/(128*\[Epsilon]) - 
  (27*CA^2*CF*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 + 
  (45*CA*CF^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/32 - 
  (63*CA^3*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 + 
  (27*CA^2*CF*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/128 - 
  (3*CA^3*Log[Q2/\[Mu]2]^3*Zeta[3])/64 - (9*CA^2*CF*Log[Q2/\[Mu]2]^3*Zeta[3])/
   128 - (5*CA^3*Zeta[3]^2)/24 + (3*CA^2*CF*Zeta[3]^2)/4 - 
  (5*CA*CF^2*Zeta[3]^2)/16 - (CF^3*Zeta[3]^2)/16 + 
  (11*C4AF*Zeta[3]^2)/(4*dA*TF) + (257*CA^3*Zeta[3]^2)/
   (2304*(-1 + x^(-1))^2) + (89*CA^2*CF*Zeta[3]^2)/(64*(-1 + x^(-1))^2) - 
  (3*CA*CF^2*Zeta[3]^2)/(2*(-1 + x^(-1))^2) + 
  (CF^3*Zeta[3]^2)/(8*(-1 + x^(-1))^2) + (3*C4AF*Zeta[3]^2)/
   (dA*TF*(-1 + x^(-1))) + (257*CA^3*Zeta[3]^2)/(2304*(-1 + x^(-1))^2*x^2) + 
  (89*CA^2*CF*Zeta[3]^2)/(64*(-1 + x^(-1))^2*x^2) - 
  (3*CA*CF^2*Zeta[3]^2)/(2*(-1 + x^(-1))^2*x^2) + 
  (CF^3*Zeta[3]^2)/(8*(-1 + x^(-1))^2*x^2) - (257*CA^3*Zeta[3]^2)/
   (1152*(-1 + x^(-1))^2*x) - (89*CA^2*CF*Zeta[3]^2)/(32*(-1 + x^(-1))^2*x) + 
  (3*CA*CF^2*Zeta[3]^2)/((-1 + x^(-1))^2*x) - 
  (CF^3*Zeta[3]^2)/(4*(-1 + x^(-1))^2*x) - (3*C4AF*Zeta[3]^2)/
   (dA*TF*(-1 + x^(-1))*x) + (1597*CA^3*Zeta[5])/192 - 
  (533*CA^2*CF*Zeta[5])/48 + (25*CA*CF^2*Zeta[5])/8 - (87*CF^3*Zeta[5])/32 - 
  (277*CA^2*nf*Zeta[5])/192 + (161*CA*CF*nf*Zeta[5])/192 + 
  (7*CF^2*nf*Zeta[5])/16 + ((47*I)/40)*CA^3*Pi*Zeta[5] - 
  ((27*I)/32)*CA^2*CF*Pi*Zeta[5] - ((5*I)/8)*CA*CF^2*Pi*Zeta[5] - 
  ((7*I)/8)*CF^3*Pi*Zeta[5] + (39*C4AF*Zeta[5])/(8*dA*TF) - 
  (8881*CA^3*Zeta[5])/(1280*(-1 + x^(-1))^2) - 
  (2023*CA^2*CF*Zeta[5])/(384*(-1 + x^(-1))^2) + 
  (277*CA*CF^2*Zeta[5])/(96*(-1 + x^(-1))^2) + 
  (177*CF^3*Zeta[5])/(32*(-1 + x^(-1))^2) + (9029*CA^2*nf*Zeta[5])/
   (5760*(-1 + x^(-1))^2) + (13*CA*CF*nf*Zeta[5])/(9*(-1 + x^(-1))^2) - 
  (71*CF^2*nf*Zeta[5])/(48*(-1 + x^(-1))^2) - 
  (139*C4AF*Zeta[5])/(24*dA*TF*(-1 + x^(-1))) + 
  (10*C4FF*nf*Zeta[5])/(3*dA*TF*(-1 + x^(-1))) - 
  (8881*CA^3*Zeta[5])/(1280*(-1 + x^(-1))^2*x^2) - 
  (2023*CA^2*CF*Zeta[5])/(384*(-1 + x^(-1))^2*x^2) + 
  (277*CA*CF^2*Zeta[5])/(96*(-1 + x^(-1))^2*x^2) + 
  (177*CF^3*Zeta[5])/(32*(-1 + x^(-1))^2*x^2) + 
  (9029*CA^2*nf*Zeta[5])/(5760*(-1 + x^(-1))^2*x^2) + 
  (13*CA*CF*nf*Zeta[5])/(9*(-1 + x^(-1))^2*x^2) - 
  (71*CF^2*nf*Zeta[5])/(48*(-1 + x^(-1))^2*x^2) + 
  (8881*CA^3*Zeta[5])/(640*(-1 + x^(-1))^2*x) + 
  (2023*CA^2*CF*Zeta[5])/(192*(-1 + x^(-1))^2*x) - 
  (277*CA*CF^2*Zeta[5])/(48*(-1 + x^(-1))^2*x) - 
  (177*CF^3*Zeta[5])/(16*(-1 + x^(-1))^2*x) - (9029*CA^2*nf*Zeta[5])/
   (2880*(-1 + x^(-1))^2*x) - (26*CA*CF*nf*Zeta[5])/(9*(-1 + x^(-1))^2*x) + 
  (71*CF^2*nf*Zeta[5])/(24*(-1 + x^(-1))^2*x) + 
  (139*C4AF*Zeta[5])/(24*dA*TF*(-1 + x^(-1))*x) - 
  (10*C4FF*nf*Zeta[5])/(3*dA*TF*(-1 + x^(-1))*x) + (25*CA^3*x*Zeta[5])/128 - 
  (71*CA^2*CF*x*Zeta[5])/64 + (53*CA*CF^2*x*Zeta[5])/16 - 
  (17*CF^3*x*Zeta[5])/4 - (CA^2*nf*x*Zeta[5])/64 - 
  (27*C4AF*x*Zeta[5])/(8*dA*TF) + (3*C4FF*nf*x*Zeta[5])/(4*dA*TF) - 
  (27*CA^3*x^2*Zeta[5])/128 + (127*CA^2*CF*x^2*Zeta[5])/128 - 
  (47*CA*CF^2*x^2*Zeta[5])/16 + (79*CF^3*x^2*Zeta[5])/32 + 
  (CA^2*nf*x^2*Zeta[5])/64 + (15*C4AF*x^2*Zeta[5])/(16*dA*TF) - 
  (3*C4FF*nf*x^2*Zeta[5])/(4*dA*TF) - (31*CA^3*Zeta[5])/(160*\[Epsilon]) + 
  (77*CA^2*CF*Zeta[5])/(64*\[Epsilon]) - (CA*CF^2*Zeta[5])/(2*\[Epsilon]) - 
  (C4AF*Zeta[5])/(4*dA*TF*\[Epsilon]) - (881*CA^3*G[0, x]*Zeta[5])/320 + 
  (369*CA^2*CF*G[0, x]*Zeta[5])/64 - (115*CA*CF^2*G[0, x]*Zeta[5])/32 + 
  2*CF^3*G[0, x]*Zeta[5] + (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF) + 
  (881*CA^3*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^2) - 
  (2997*CA^2*CF*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^2) + 
  (261*CA*CF^2*G[0, x]*Zeta[5])/(32*(-1 + x^(-1))^2) - 
  (5*CF^3*G[0, x]*Zeta[5])/(8*(-1 + x^(-1))^2) + 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))) + 
  (881*CA^3*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^2*x^2) - 
  (2997*CA^2*CF*G[0, x]*Zeta[5])/(320*(-1 + x^(-1))^2*x^2) + 
  (261*CA*CF^2*G[0, x]*Zeta[5])/(32*(-1 + x^(-1))^2*x^2) - 
  (5*CF^3*G[0, x]*Zeta[5])/(8*(-1 + x^(-1))^2*x^2) - 
  (881*CA^3*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^2*x) + 
  (2997*CA^2*CF*G[0, x]*Zeta[5])/(160*(-1 + x^(-1))^2*x) - 
  (261*CA*CF^2*G[0, x]*Zeta[5])/(16*(-1 + x^(-1))^2*x) + 
  (5*CF^3*G[0, x]*Zeta[5])/(4*(-1 + x^(-1))^2*x) - 
  (3*C4AF*G[0, x]*Zeta[5])/(4*dA*TF*(-1 + x^(-1))*x) - 
  (11*CA^3*G[1, x]*Zeta[5])/5 + (109*CA^2*CF*G[1, x]*Zeta[5])/16 - 
  (305*CA*CF^2*G[1, x]*Zeta[5])/32 + (15*CF^3*G[1, x]*Zeta[5])/4 + 
  (93*CA^3*Log[Q2/\[Mu]2]*Zeta[5])/160 - (231*CA^2*CF*Log[Q2/\[Mu]2]*Zeta[5])/
   64 + (3*CA*CF^2*Log[Q2/\[Mu]2]*Zeta[5])/2 + 
  (3*C4AF*Log[Q2/\[Mu]2]*Zeta[5])/(4*dA*TF)}


==> anc/Split_q2qg_N3LO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(58237*CA*nf^2)/104976 - (143*CF*nf^2)/432 - ((79289*I)/186624)*CA^3*Pi - 
  ((529*I)/256)*CA^2*CF*Pi + ((39*I)/256)*CA*CF^2*Pi - 
  ((100297*I)/93312)*CA^2*nf*Pi + ((12667*I)/6912)*CA*CF*nf*Pi - 
  ((3*I)/64)*CF^2*nf*Pi + ((1289*I)/5832)*CA*nf^2*Pi - 
  ((25*I)/144)*CF*nf^2*Pi + (26233*CA^3*Pi^2)/13824 - 
  (451*CA^2*CF*Pi^2)/512 + (27*CA*CF^2*Pi^2)/256 - (671*CA^2*nf*Pi^2)/1728 - 
  (25*CA*CF*nf*Pi^2)/192 + (17*CA*nf^2*Pi^2)/2592 + (7*CF*nf^2*Pi^2)/576 + 
  ((317737*I)/248832)*CA^3*Pi^3 - ((11777*I)/9216)*CA^2*CF*Pi^3 + 
  ((15*I)/64)*CA*CF^2*Pi^3 - ((29611*I)/62208)*CA^2*nf*Pi^3 + 
  ((5567*I)/13824)*CA*CF*nf*Pi^3 - ((3*I)/64)*CF^2*nf*Pi^3 + 
  ((85*I)/2592)*CA*nf^2*Pi^3 - ((5*I)/216)*CF*nf^2*Pi^3 - 
  (1939*CA^3*Pi^4)/27648 - (5*CA^2*CF*Pi^4)/192 + (9*CA*CF^2*Pi^4)/128 + 
  (1343*CA^2*nf*Pi^4)/13824 - (21*CA*CF*nf*Pi^4)/256 - 
  (5011*CA*nf^2*Pi^4)/622080 + (37*CF*nf^2*Pi^4)/4320 + 
  ((40633*I)/1105920)*CA^3*Pi^5 - ((359*I)/3840)*CA^2*CF*Pi^5 + 
  ((19*I)/640)*CA*CF^2*Pi^5 - ((1739*I)/552960)*CA^2*nf*Pi^5 + 
  ((169*I)/11520)*CA*CF*nf*Pi^5 - (I/160)*CF^2*nf*Pi^5 - 
  (763*CA^3*Pi^6)/368640 - (5*CA^2*CF*Pi^6)/1024 + (9*CA*CF^2*Pi^6)/1280 - 
  C4AF/(4*dA*TF) + (C4FF*nf)/(2*dA*TF) - (C4AF*Pi^2)/(24*dA*TF) + 
  (C4FF*nf*Pi^2)/(12*dA*TF) + (C4AF*Pi^4)/(1440*dA*TF) - 
  (C4FF*nf*Pi^4)/(720*dA*TF) - (47*C4AF*Pi^6)/(3024*dA*TF) - 
  (27896783*CA^3)/(3359232*(-1 + z)) + (480401*CA^2*CF)/(41472*(-1 + z)) - 
  (3881*CA*CF^2)/(1536*(-1 + z)) + (281*CF^3)/(384*(-1 + z)) + 
  (8099363*CA^2*nf)/(1679616*(-1 + z)) - (540109*CA*CF*nf)/
   (124416*(-1 + z)) + (29*CF^2*nf)/(384*(-1 + z)) - 
  (2399057*CA^3*Pi^2)/(2239488*(-1 + z)) + (406573*CA^2*CF*Pi^2)/
   (248832*(-1 + z)) - (2515*CA*CF^2*Pi^2)/(4608*(-1 + z)) + 
  (11*CF^3*Pi^2)/(384*(-1 + z)) + (169115*CA^2*nf*Pi^2)/(559872*(-1 + z)) - 
  (24571*CA*CF*nf*Pi^2)/(62208*(-1 + z)) + (7*CF^2*nf*Pi^2)/(128*(-1 + z)) - 
  (534547*CA^3*Pi^4)/(9953280*(-1 + z)) + (52511*CA^2*CF*Pi^4)/
   (552960*(-1 + z)) - (47*CA*CF^2*Pi^4)/(360*(-1 + z)) + 
  (53*CF^3*Pi^4)/(1440*(-1 + z)) + (49397*CA^2*nf*Pi^4)/(1658880*(-1 + z)) - 
  (961*CA*CF*nf*Pi^4)/(51840*(-1 + z)) + (CF^2*nf*Pi^4)/(80*(-1 + z)) - 
  (757087*CA^3*Pi^6)/(83607552*(-1 + z)) + (227099*CA^2*CF*Pi^6)/
   (11612160*(-1 + z)) - (23339*CA*CF^2*Pi^6)/(1451520*(-1 + z)) + 
  (1637*CF^3*Pi^6)/(362880*(-1 + z)) - (239*CA*nf^2*z)/432 + 
  (143*CF*nf^2*z)/432 - ((63*I)/32)*CA^3*Pi*z + ((529*I)/256)*CA^2*CF*Pi*z - 
  ((39*I)/256)*CA*CF^2*Pi*z + ((1835*I)/1152)*CA^2*nf*Pi*z - 
  ((113*I)/72)*CA*CF*nf*Pi*z + ((3*I)/64)*CF^2*nf*Pi*z - 
  ((17*I)/72)*CA*nf^2*Pi*z + ((25*I)/144)*CF*nf^2*Pi*z - 
  (433*CA^3*Pi^2*z)/512 + (451*CA^2*CF*Pi^2*z)/512 - 
  (27*CA*CF^2*Pi^2*z)/256 + (3*CA^2*nf*Pi^2*z)/256 + 
  (15*CA*CF*nf*Pi^2*z)/256 + (11*CA*nf^2*Pi^2*z)/288 - 
  (19*CF*nf^2*Pi^2*z)/576 - ((361*I)/1024)*CA^3*Pi^3*z + 
  ((1235*I)/3072)*CA^2*CF*Pi^3*z - ((11*I)/192)*CA*CF^2*Pi^3*z + 
  ((51*I)/512)*CA^2*nf*Pi^3*z - ((205*I)/1536)*CA*CF*nf*Pi^3*z + 
  (I/24)*CF^2*nf*Pi^3*z - (27*CA^3*Pi^4*z)/512 + (51*CA^2*CF*Pi^4*z)/512 - 
  (3*CA*CF^2*Pi^4*z)/64 - (I/48)*CA^3*Pi^5*z + (I/16)*CA^2*CF*Pi^5*z - 
  (I/24)*CA*CF^2*Pi^5*z + (C4AF*z)/(4*dA*TF) - (C4FF*nf*z)/(2*dA*TF) - 
  (C4AF*Pi^2*z)/(48*dA*TF) + (C4FF*nf*Pi^2*z)/(24*dA*TF) - 
  (C4AF*Pi^4*z)/(48*dA*TF) - (C4FF*nf*Pi^4*z)/(240*dA*TF) + 
  (64000427*CA^3*z)/(3359232*(-1 + z)) - (480401*CA^2*CF*z)/
   (20736*(-1 + z)) + (3881*CA*CF^2*z)/(768*(-1 + z)) - 
  (281*CF^3*z)/(192*(-1 + z)) - (16596425*CA^2*nf*z)/(1679616*(-1 + z)) + 
  (1034251*CA*CF*nf*z)/(124416*(-1 + z)) - (29*CF^2*nf*z)/(192*(-1 + z)) + 
  (735905*CA^3*Pi^2*z)/(559872*(-1 + z)) - (277649*CA^2*CF*Pi^2*z)/
   (124416*(-1 + z)) + (1273*CA*CF^2*Pi^2*z)/(1728*(-1 + z)) + 
  (11*CF^3*Pi^2*z)/(96*(-1 + z)) - (401167*CA^2*nf*Pi^2*z)/
   (1119744*(-1 + z)) + (77105*CA*CF*nf*Pi^2*z)/(124416*(-1 + z)) - 
  (665*CF^2*nf*Pi^2*z)/(3456*(-1 + z)) + (279217*CA^3*Pi^4*z)/
   (9953280*(-1 + z)) - (12283*CA^2*CF*Pi^4*z)/(276480*(-1 + z)) + 
  (1207*CA*CF^2*Pi^4*z)/(8640*(-1 + z)) - (431*CF^3*Pi^4*z)/(5760*(-1 + z)) - 
  (32069*CA^2*nf*Pi^4*z)/(1658880*(-1 + z)) - (677*CA*CF*nf*Pi^4*z)/
   (51840*(-1 + z)) + (37*CF^2*nf*Pi^4*z)/(4320*(-1 + z)) + 
  (757087*CA^3*Pi^6*z)/(83607552*(-1 + z)) - (227099*CA^2*CF*Pi^6*z)/
   (11612160*(-1 + z)) + (23339*CA*CF^2*Pi^6*z)/(1451520*(-1 + z)) - 
  (1637*CF^3*Pi^6*z)/(362880*(-1 + z)) + (I/192)*CA^3*Pi^5*z^2 - 
  (I/64)*CA^2*CF*Pi^5*z^2 + (I/96)*CA*CF^2*Pi^5*z^2 + 
  (7*C4AF*Pi^4*z^2)/(480*dA*TF) - (111431*CA^3*z^2)/(10368*(-1 + z)) + 
  (480401*CA^2*CF*z^2)/(41472*(-1 + z)) - (3881*CA*CF^2*z^2)/
   (1536*(-1 + z)) + (281*CF^3*z^2)/(384*(-1 + z)) + 
  (52451*CA^2*nf*z^2)/(10368*(-1 + z)) - (82357*CA*CF*nf*z^2)/
   (20736*(-1 + z)) + (29*CF^2*nf*z^2)/(384*(-1 + z)) - 
  (249*CA^3*Pi^2*z^2)/(1024*(-1 + z)) + (16525*CA^2*CF*Pi^2*z^2)/
   (27648*(-1 + z)) - (2639*CA*CF^2*Pi^2*z^2)/(13824*(-1 + z)) - 
  (55*CF^3*Pi^2*z^2)/(384*(-1 + z)) + (259*CA^2*nf*Pi^2*z^2)/
   (4608*(-1 + z)) - (3107*CA*CF*nf*Pi^2*z^2)/(13824*(-1 + z)) + 
  (119*CF^2*nf*Pi^2*z^2)/(864*(-1 + z)) + (21821*CA^3*Pi^4*z^2)/
   (552960*(-1 + z)) - (17287*CA^2*CF*Pi^4*z^2)/(184320*(-1 + z)) + 
  (1949*CA*CF^2*Pi^4*z^2)/(69120*(-1 + z)) + 
  (59*CF^3*Pi^4*z^2)/(1920*(-1 + z)) - (113*CA^2*nf*Pi^4*z^2)/
   (8640*(-1 + z)) + (91*CA*CF*nf*Pi^4*z^2)/(2304*(-1 + z)) - 
  (91*CF^2*nf*Pi^4*z^2)/(3456*(-1 + z)) - (1909*CA^3*Pi^4*z^3)/
   (138240*(-1 + z)) + (1993*CA^2*CF*Pi^4*z^3)/(46080*(-1 + z)) - 
  (2581*CA*CF^2*Pi^4*z^3)/(69120*(-1 + z)) + 
  (7*CF^3*Pi^4*z^3)/(960*(-1 + z)) + (91*CA^2*nf*Pi^4*z^3)/(34560*(-1 + z)) - 
  (91*CA*CF*nf*Pi^4*z^3)/(11520*(-1 + z)) + (91*CF^2*nf*Pi^4*z^3)/
   (17280*(-1 + z)) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) - 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (281*CA^3)/(20736*\[Epsilon]^4) - 
  (CA^2*CF)/(128*\[Epsilon]^4) + (43*CA^2*nf)/(10368*\[Epsilon]^4) - 
  (CA*nf^2)/(1296*\[Epsilon]^4) + (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 - 
  ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + (19*CA^3*Pi^2)/(1536*\[Epsilon]^4) - 
  (CA^2*CF*Pi^2)/(384*\[Epsilon]^4) - (CA^3*z)/(128*\[Epsilon]^4) + 
  (CA^2*CF*z)/(128*\[Epsilon]^4) - (6517*CA^3)/(62208*\[Epsilon]^3) + 
  (43*CA^2*CF)/(768*\[Epsilon]^3) + (325*CA^2*nf)/(7776*\[Epsilon]^3) - 
  (13*CA*CF*nf)/(1152*\[Epsilon]^3) - (5*CA*nf^2)/(1944*\[Epsilon]^3) + 
  (((281*I)/6912)*CA^3*Pi)/\[Epsilon]^3 - (((3*I)/128)*CA^2*CF*Pi)/
   \[Epsilon]^3 + (((43*I)/3456)*CA^2*nf*Pi)/\[Epsilon]^3 - 
  ((I/432)*CA*nf^2*Pi)/\[Epsilon]^3 - (6677*CA^3*Pi^2)/(82944*\[Epsilon]^3) + 
  (55*CA^2*CF*Pi^2)/(2304*\[Epsilon]^3) + (607*CA^2*nf*Pi^2)/
   (41472*\[Epsilon]^3) - (5*CA*CF*nf*Pi^2)/(1152*\[Epsilon]^3) + 
  (((7*I)/512)*CA^3*Pi^3)/\[Epsilon]^3 - ((I/128)*CA^2*CF*Pi^3)/
   \[Epsilon]^3 + (43*CA^3*z)/(768*\[Epsilon]^3) - 
  (43*CA^2*CF*z)/(768*\[Epsilon]^3) - (5*CA^2*nf*z)/(384*\[Epsilon]^3) + 
  (5*CA*CF*nf*z)/(384*\[Epsilon]^3) - (((3*I)/128)*CA^3*Pi*z)/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*CF*Pi*z)/\[Epsilon]^3 - 
  (26233*CA^3)/(62208*\[Epsilon]^2) + (451*CA^2*CF)/(2304*\[Epsilon]^2) - 
  (3*CA*CF^2)/(128*\[Epsilon]^2) + (671*CA^2*nf)/(7776*\[Epsilon]^2) + 
  (25*CA*CF*nf)/(864*\[Epsilon]^2) + (CA*nf^2)/(432*\[Epsilon]^2) - 
  (CF*nf^2)/(144*\[Epsilon]^2) - (((6517*I)/20736)*CA^3*Pi)/\[Epsilon]^2 + 
  (((43*I)/256)*CA^2*CF*Pi)/\[Epsilon]^2 + (((325*I)/2592)*CA^2*nf*Pi)/
   \[Epsilon]^2 - (((13*I)/384)*CA*CF*nf*Pi)/\[Epsilon]^2 - 
  (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 - (8767*CA^3*Pi^2)/
   (248832*\[Epsilon]^2) + (485*CA^2*CF*Pi^2)/(13824*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2)/(64*\[Epsilon]^2) - (4621*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) + (7*CA*CF*nf*Pi^2)/(384*\[Epsilon]^2) + 
  (29*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) - (CF*nf^2*Pi^2)/(432*\[Epsilon]^2) - 
  (((3113*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((55*I)/768)*CA^2*CF*Pi^3)/
   \[Epsilon]^2 + (((283*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - 
  (((5*I)/384)*CA*CF*nf*Pi^3)/\[Epsilon]^2 - 
  (3379*CA^3*Pi^4)/(331776*\[Epsilon]^2) + (25*CA^2*CF*Pi^4)/
   (2304*\[Epsilon]^2) - (CA*CF^2*Pi^4)/(640*\[Epsilon]^2) + 
  (433*CA^3*z)/(2304*\[Epsilon]^2) - (451*CA^2*CF*z)/(2304*\[Epsilon]^2) + 
  (3*CA*CF^2*z)/(128*\[Epsilon]^2) - (CA^2*nf*z)/(384*\[Epsilon]^2) - 
  (5*CA*CF*nf*z)/(384*\[Epsilon]^2) - (CA*nf^2*z)/(144*\[Epsilon]^2) + 
  (CF*nf^2*z)/(144*\[Epsilon]^2) + (((43*I)/256)*CA^3*Pi*z)/\[Epsilon]^2 - 
  (((43*I)/256)*CA^2*CF*Pi*z)/\[Epsilon]^2 - (((5*I)/128)*CA^2*nf*Pi*z)/
   \[Epsilon]^2 + (((5*I)/128)*CA*CF*nf*Pi*z)/\[Epsilon]^2 + 
  (21*CA^3*Pi^2*z)/(512*\[Epsilon]^2) - (79*CA^2*CF*Pi^2*z)/
   (1536*\[Epsilon]^2) + (CA*CF^2*Pi^2*z)/(96*\[Epsilon]^2) - 
  (79289*CA^3)/(559872*\[Epsilon]) - (529*CA^2*CF)/(768*\[Epsilon]) + 
  (13*CA*CF^2)/(256*\[Epsilon]) - (100297*CA^2*nf)/(279936*\[Epsilon]) + 
  (12667*CA*CF*nf)/(20736*\[Epsilon]) - (CF^2*nf)/(64*\[Epsilon]) + 
  (1289*CA*nf^2)/(17496*\[Epsilon]) - (25*CF*nf^2)/(432*\[Epsilon]) - 
  (((26233*I)/20736)*CA^3*Pi)/\[Epsilon] + (((451*I)/768)*CA^2*CF*Pi)/
   \[Epsilon] - (((9*I)/128)*CA*CF^2*Pi)/\[Epsilon] + 
  (((671*I)/2592)*CA^2*nf*Pi)/\[Epsilon] + (((25*I)/288)*CA*CF*nf*Pi)/
   \[Epsilon] + ((I/144)*CA*nf^2*Pi)/\[Epsilon] - 
  ((I/48)*CF*nf^2*Pi)/\[Epsilon] + (552349*CA^3*Pi^2)/(746496*\[Epsilon]) - 
  (16421*CA^2*CF*Pi^2)/(27648*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2)/(64*\[Epsilon]) - (53011*CA^2*nf*Pi^2)/
   (186624*\[Epsilon]) + (6971*CA*CF*nf*Pi^2)/(41472*\[Epsilon]) - 
  (CF^2*nf*Pi^2)/(64*\[Epsilon]) + (145*CA*nf^2*Pi^2)/(7776*\[Epsilon]) - 
  (5*CF*nf^2*Pi^2)/(648*\[Epsilon]) + (((1349*I)/82944)*CA^3*Pi^3)/
   \[Epsilon] + (((161*I)/4608)*CA^2*CF*Pi^3)/\[Epsilon] - 
  (((3*I)/64)*CA*CF^2*Pi^3)/\[Epsilon] - (((3073*I)/41472)*CA^2*nf*Pi^3)/
   \[Epsilon] + (((7*I)/128)*CA*CF*nf*Pi^3)/\[Epsilon] + 
  (((17*I)/1728)*CA*nf^2*Pi^3)/\[Epsilon] - ((I/144)*CF*nf^2*Pi^3)/
   \[Epsilon] + (328657*CA^3*Pi^4)/(3317760*\[Epsilon]) - 
  (37*CA^2*CF*Pi^4)/(360*\[Epsilon]) + (19*CA*CF^2*Pi^4)/(1920*\[Epsilon]) - 
  (27923*CA^2*nf*Pi^4)/(1658880*\[Epsilon]) + 
  (619*CA*CF*nf*Pi^4)/(34560*\[Epsilon]) - (CF^2*nf*Pi^4)/(480*\[Epsilon]) - 
  (((1991*I)/552960)*CA^3*Pi^5)/\[Epsilon] + (((7*I)/768)*CA^2*CF*Pi^5)/
   \[Epsilon] - (((3*I)/640)*CA*CF^2*Pi^5)/\[Epsilon] - 
  (21*CA^3*z)/(32*\[Epsilon]) + (529*CA^2*CF*z)/(768*\[Epsilon]) - 
  (13*CA*CF^2*z)/(256*\[Epsilon]) + (1835*CA^2*nf*z)/(3456*\[Epsilon]) - 
  (113*CA*CF*nf*z)/(216*\[Epsilon]) + (CF^2*nf*z)/(64*\[Epsilon]) - 
  (17*CA*nf^2*z)/(216*\[Epsilon]) + (25*CF*nf^2*z)/(432*\[Epsilon]) + 
  (((433*I)/768)*CA^3*Pi*z)/\[Epsilon] - (((451*I)/768)*CA^2*CF*Pi*z)/
   \[Epsilon] + (((9*I)/128)*CA*CF^2*Pi*z)/\[Epsilon] - 
  ((I/128)*CA^2*nf*Pi*z)/\[Epsilon] - (((5*I)/128)*CA*CF*nf*Pi*z)/
   \[Epsilon] - ((I/48)*CA*nf^2*Pi*z)/\[Epsilon] + 
  ((I/48)*CF*nf^2*Pi*z)/\[Epsilon] - (877*CA^3*Pi^2*z)/(3072*\[Epsilon]) + 
  (2783*CA^2*CF*Pi^2*z)/(9216*\[Epsilon]) - (11*CA*CF^2*Pi^2*z)/
   (576*\[Epsilon]) + (37*CA^2*nf*Pi^2*z)/(512*\[Epsilon]) - 
  (385*CA*CF*nf*Pi^2*z)/(4608*\[Epsilon]) + 
  (CF^2*nf*Pi^2*z)/(72*\[Epsilon]) + (((27*I)/512)*CA^3*Pi^3*z)/\[Epsilon] - 
  (((43*I)/512)*CA^2*CF*Pi^3*z)/\[Epsilon] + ((I/32)*CA*CF^2*Pi^3*z)/
   \[Epsilon] - (CA^3*Pi^4*z)/(144*\[Epsilon]) + 
  (CA^2*CF*Pi^4*z)/(48*\[Epsilon]) - (CA*CF^2*Pi^4*z)/(72*\[Epsilon]) + 
  (CA^3*Pi^4*z^2)/(576*\[Epsilon]) - (CA^2*CF*Pi^4*z^2)/(192*\[Epsilon]) + 
  (CA*CF^2*Pi^4*z^2)/(288*\[Epsilon]) - (38*CA*nf^2*G[0, z])/729 + 
  (76*CF*nf^2*G[0, z])/729 - ((2981*I)/864)*CA^3*Pi*G[0, z] + 
  ((14165*I)/1728)*CA^2*CF*Pi*G[0, z] - ((341*I)/128)*CA*CF^2*Pi*G[0, z] + 
  ((9*I)/64)*CF^3*Pi*G[0, z] + ((3791*I)/3456)*CA^2*nf*Pi*G[0, z] - 
  ((7843*I)/3456)*CA*CF*nf*Pi*G[0, z] + ((29*I)/192)*CF^2*nf*Pi*G[0, z] - 
  (I/16)*CA*nf^2*Pi*G[0, z] + (I/8)*CF*nf^2*Pi*G[0, z] + 
  (1015*CA^3*Pi^2*G[0, z])/1152 - (4627*CA^2*CF*Pi^2*G[0, z])/2304 + 
  (63*CA*CF^2*Pi^2*G[0, z])/128 - (1003*CA^2*nf*Pi^2*G[0, z])/2304 + 
  (1057*CA*CF*nf*Pi^2*G[0, z])/1152 - (3*CF^2*nf*Pi^2*G[0, z])/32 + 
  (65*CA*nf^2*Pi^2*G[0, z])/2592 - (65*CF*nf^2*Pi^2*G[0, z])/1296 - 
  ((10933*I)/27648)*CA^3*Pi^3*G[0, z] + ((16747*I)/13824)*CA^2*CF*Pi^3*
   G[0, z] - ((341*I)/384)*CA*CF^2*Pi^3*G[0, z] + 
  ((3*I)/32)*CF^3*Pi^3*G[0, z] + ((491*I)/13824)*CA^2*nf*Pi^3*G[0, z] - 
  ((887*I)/6912)*CA*CF*nf*Pi^3*G[0, z] + ((11*I)/96)*CF^2*nf*Pi^3*G[0, z] + 
  (I/576)*CA*nf^2*Pi^3*G[0, z] - (I/288)*CF*nf^2*Pi^3*G[0, z] + 
  (385*CA^3*Pi^4*G[0, z])/3072 - (529*CA^2*CF*Pi^4*G[0, z])/1536 + 
  (3*CA*CF^2*Pi^4*G[0, z])/16 - (35*CA^2*nf*Pi^4*G[0, z])/1536 + 
  (53*CA*CF*nf*Pi^4*G[0, z])/768 - (3*CF^2*nf*Pi^4*G[0, z])/64 - 
  ((6071*I)/184320)*CA^3*Pi^5*G[0, z] + ((9767*I)/92160)*CA^2*CF*Pi^5*
   G[0, z] - ((163*I)/1920)*CA*CF^2*Pi^5*G[0, z] + 
  ((3*I)/320)*CF^3*Pi^5*G[0, z] - (834533*CA^3*G[0, z])/(186624*(-1 + z)^2) + 
  (2019067*CA^2*CF*G[0, z])/(186624*(-1 + z)^2) - 
  (8921*CA*CF^2*G[0, z])/(2304*(-1 + z)^2) + 
  (31*CF^3*G[0, z])/(128*(-1 + z)^2) - (11233*CA^3*Pi^2*G[0, z])/
   (31104*(-1 + z)^2) + (136781*CA^2*CF*Pi^2*G[0, z])/(124416*(-1 + z)^2) - 
  (1373*CA*CF^2*Pi^2*G[0, z])/(1728*(-1 + z)^2) + 
  (31*CF^3*Pi^2*G[0, z])/(384*(-1 + z)^2) + (5191*CA^3*Pi^4*G[0, z])/
   (73728*(-1 + z)^2) - (23797*CA^2*CF*Pi^4*G[0, z])/(110592*(-1 + z)^2) + 
  (947*CA*CF^2*Pi^4*G[0, z])/(6912*(-1 + z)^2) + 
  (3*CF^3*Pi^4*G[0, z])/(128*(-1 + z)^2) - (55381*CA^2*nf*G[0, z])/
   (46656*(-1 + z)) + (446261*CA*CF*nf*G[0, z])/(186624*(-1 + z)) - 
  (119*CF^2*nf*G[0, z])/(3456*(-1 + z)) - (15889*CA^2*nf*Pi^2*G[0, z])/
   (124416*(-1 + z)) + (19435*CA*CF*nf*Pi^2*G[0, z])/(62208*(-1 + z)) - 
  (197*CF^2*nf*Pi^2*G[0, z])/(1728*(-1 + z)) + (2057*CA^2*nf*Pi^4*G[0, z])/
   (184320*(-1 + z)) - (8971*CA*CF*nf*Pi^4*G[0, z])/(276480*(-1 + z)) + 
  (35*CF^2*nf*Pi^4*G[0, z])/(1728*(-1 + z)) + ((187*I)/128)*CA^3*Pi*z*
   G[0, z] - ((141*I)/32)*CA^2*CF*Pi*z*G[0, z] + 
  ((389*I)/128)*CA*CF^2*Pi*z*G[0, z] - ((9*I)/64)*CF^3*Pi*z*G[0, z] - 
  ((29*I)/64)*CA^2*nf*Pi*z*G[0, z] + ((21*I)/16)*CA*CF*nf*Pi*z*G[0, z] - 
  ((13*I)/16)*CF^2*nf*Pi*z*G[0, z] - (9*CA^3*Pi^2*z*G[0, z])/256 + 
  (27*CA^2*CF*Pi^2*z*G[0, z])/256 - (9*CA*CF^2*Pi^2*z*G[0, z])/128 + 
  (9*CA^2*nf*Pi^2*z*G[0, z])/128 - (27*CA*CF*nf*Pi^2*z*G[0, z])/128 + 
  (9*CF^2*nf*Pi^2*z*G[0, z])/64 - ((11*I)/768)*CA^3*Pi^3*z*G[0, z] + 
  ((3*I)/256)*CA^2*CF*Pi^3*z*G[0, z] + ((25*I)/384)*CA*CF^2*Pi^3*z*G[0, z] - 
  (I/16)*CF^3*Pi^3*z*G[0, z] + (I/24)*CA^2*nf*Pi^3*z*G[0, z] - 
  (I/8)*CA*CF*nf*Pi^3*z*G[0, z] + (I/12)*CF^2*nf*Pi^3*z*G[0, z] - 
  (3*CA^3*Pi^4*z*G[0, z])/64 + (9*CA^2*CF*Pi^4*z*G[0, z])/64 - 
  (3*CA*CF^2*Pi^4*z*G[0, z])/32 + (2*C4FF*nf*z*G[0, z])/(dA*TF) + 
  (318935*CA^3*z*G[0, z])/(23328*(-1 + z)^2) - (6774557*CA^2*CF*z*G[0, z])/
   (186624*(-1 + z)^2) + (14609*CA*CF^2*z*G[0, z])/(768*(-1 + z)^2) - 
  (241*CF^3*z*G[0, z])/(128*(-1 + z)^2) + (37169*CA^3*Pi^2*z*G[0, z])/
   (124416*(-1 + z)^2) - (134269*CA^2*CF*Pi^2*z*G[0, z])/
   (124416*(-1 + z)^2) + (8333*CA*CF^2*Pi^2*z*G[0, z])/(6912*(-1 + z)^2) - 
  (89*CF^3*Pi^2*z*G[0, z])/(192*(-1 + z)^2) - (24523*CA^3*Pi^4*z*G[0, z])/
   (184320*(-1 + z)^2) + (24229*CA^2*CF*Pi^4*z*G[0, z])/(55296*(-1 + z)^2) - 
  (6319*CA*CF^2*Pi^4*z*G[0, z])/(17280*(-1 + z)^2) + 
  (11*CF^3*Pi^4*z*G[0, z])/(320*(-1 + z)^2) + (103333*CA^2*nf*z*G[0, z])/
   (46656*(-1 + z)) - (977459*CA*CF*nf*z*G[0, z])/(186624*(-1 + z)) + 
  (6161*CF^2*nf*z*G[0, z])/(3456*(-1 + z)) + (2047*CA^2*nf*Pi^2*z*G[0, z])/
   (124416*(-1 + z)) + (421*CA*CF*nf*Pi^2*z*G[0, z])/(31104*(-1 + z)) - 
  (107*CF^2*nf*Pi^2*z*G[0, z])/(1152*(-1 + z)) - 
  (2057*CA^2*nf*Pi^4*z*G[0, z])/(184320*(-1 + z)) + 
  (8971*CA*CF*nf*Pi^4*z*G[0, z])/(276480*(-1 + z)) - 
  (35*CF^2*nf*Pi^4*z*G[0, z])/(1728*(-1 + z)) + 
  (C4AF*z*G[0, z])/(dA*TF*(-1 + z)) + (C4AF*Pi^2*z*G[0, z])/
   (16*dA*TF*(-1 + z)) - (5*C4AF*Pi^4*z*G[0, z])/(192*dA*TF*(-1 + z)) + 
  ((13*I)/384)*CA^3*Pi^3*z^2*G[0, z] - ((13*I)/128)*CA^2*CF*Pi^3*z^2*
   G[0, z] + ((13*I)/192)*CA*CF^2*Pi^3*z^2*G[0, z] - 
  (I/96)*CA^2*nf*Pi^3*z^2*G[0, z] + (I/32)*CA*CF*nf*Pi^3*z^2*G[0, z] - 
  (I/48)*CF^2*nf*Pi^3*z^2*G[0, z] + (3*CA^3*Pi^4*z^2*G[0, z])/256 - 
  (9*CA^2*CF*Pi^4*z^2*G[0, z])/256 + (3*CA*CF^2*Pi^4*z^2*G[0, z])/128 - 
  (C4FF*nf*Pi^2*z^2*G[0, z])/(48*dA*TF) - (2599361*CA^3*z^2*G[0, z])/
   (186624*(-1 + z)^2) + (7491913*CA^2*CF*z^2*G[0, z])/(186624*(-1 + z)^2) - 
  (20297*CA*CF^2*z^2*G[0, z])/(768*(-1 + z)^2) + 
  (389*CF^3*z^2*G[0, z])/(128*(-1 + z)^2) + (18683*CA^3*Pi^2*z^2*G[0, z])/
   (31104*(-1 + z)^2) - (192565*CA^2*CF*Pi^2*z^2*G[0, z])/
   (124416*(-1 + z)^2) + (1205*CA*CF^2*Pi^2*z^2*G[0, z])/(3456*(-1 + z)^2) + 
  (77*CF^3*Pi^2*z^2*G[0, z])/(128*(-1 + z)^2) + 
  (21523*CA^3*Pi^4*z^2*G[0, z])/(368640*(-1 + z)^2) - 
  (139073*CA^2*CF*Pi^4*z^2*G[0, z])/(552960*(-1 + z)^2) + 
  (12727*CA*CF^2*Pi^4*z^2*G[0, z])/(34560*(-1 + z)^2) - 
  (11*CF^3*Pi^4*z^2*G[0, z])/(64*(-1 + z)^2) - (37*CA^2*nf*z^2*G[0, z])/
   (36*(-1 + z)) + (1093*CA*CF*nf*z^2*G[0, z])/(384*(-1 + z)) - 
  (1007*CF^2*nf*z^2*G[0, z])/(576*(-1 + z)) + (221*CA^2*nf*Pi^2*z^2*G[0, z])/
   (1728*(-1 + z)) - (881*CA*CF*nf*Pi^2*z^2*G[0, z])/(2304*(-1 + z)) + 
  (869*CF^2*nf*Pi^2*z^2*G[0, z])/(3456*(-1 + z)) - 
  (C4AF*z^2*G[0, z])/(dA*TF*(-1 + z)) - (19*C4AF*Pi^2*z^2*G[0, z])/
   (96*dA*TF*(-1 + z)) + (49*C4AF*Pi^4*z^2*G[0, z])/(960*dA*TF*(-1 + z)) + 
  (5447*CA^3*z^3*G[0, z])/(1152*(-1 + z)^2) - (11261*CA^2*CF*z^3*G[0, z])/
   (768*(-1 + z)^2) + (25985*CA*CF^2*z^3*G[0, z])/(2304*(-1 + z)^2) - 
  (179*CF^3*z^3*G[0, z])/(128*(-1 + z)^2) - (983*CA^3*Pi^2*z^3*G[0, z])/
   (1536*(-1 + z)^2) + (2857*CA^2*CF*Pi^2*z^3*G[0, z])/(1536*(-1 + z)^2) - 
  (2317*CA*CF^2*Pi^2*z^3*G[0, z])/(2304*(-1 + z)^2) - 
  (19*CF^3*Pi^2*z^3*G[0, z])/(96*(-1 + z)^2) + (17*CA^3*Pi^4*z^3*G[0, z])/
   (23040*(-1 + z)^2) + (63*CA^2*CF*Pi^4*z^3*G[0, z])/(1280*(-1 + z)^2) - 
  (3*CA*CF^2*Pi^4*z^3*G[0, z])/(16*(-1 + z)^2) + 
  (47*CF^3*Pi^4*z^3*G[0, z])/(320*(-1 + z)^2) - 
  (151*CA^2*nf*Pi^2*z^3*G[0, z])/(6912*(-1 + z)) + 
  (77*CA*CF*nf*Pi^2*z^3*G[0, z])/(1152*(-1 + z)) - 
  (77*CF^2*nf*Pi^2*z^3*G[0, z])/(1728*(-1 + z)) + 
  (13*C4AF*Pi^2*z^3*G[0, z])/(96*dA*TF*(-1 + z)) - 
  (C4AF*Pi^4*z^3*G[0, z])/(40*dA*TF*(-1 + z)) + 
  (703*CA^3*Pi^2*z^4*G[0, z])/(6912*(-1 + z)^2) - 
  (383*CA^2*CF*Pi^2*z^4*G[0, z])/(1152*(-1 + z)^2) + 
  (425*CA*CF^2*Pi^2*z^4*G[0, z])/(1728*(-1 + z)^2) - 
  (CF^3*Pi^2*z^4*G[0, z])/(48*(-1 + z)^2) + (9*CA^3*Pi^4*z^4*G[0, z])/
   (2560*(-1 + z)^2) - (53*CA^2*CF*Pi^4*z^4*G[0, z])/(2560*(-1 + z)^2) + 
  (23*CA*CF^2*Pi^4*z^4*G[0, z])/(480*(-1 + z)^2) - 
  (21*CF^3*Pi^4*z^4*G[0, z])/(640*(-1 + z)^2) - 
  (CA^3*G[0, z])/(128*\[Epsilon]^5) + (CA^2*CF*G[0, z])/(64*\[Epsilon]^5) + 
  (11*CA^3*G[0, z])/(256*\[Epsilon]^4) - (11*CA^2*CF*G[0, z])/
   (128*\[Epsilon]^4) - (CA^2*nf*G[0, z])/(128*\[Epsilon]^4) + 
  (CA*CF*nf*G[0, z])/(64*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[0, z])/
   \[Epsilon]^4 + (((3*I)/64)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^4 + 
  (227*CA^3*G[0, z])/(6912*\[Epsilon]^3) - (281*CA^2*CF*G[0, z])/
   (3456*\[Epsilon]^3) + (CA*CF^2*G[0, z])/(32*\[Epsilon]^3) + 
  (43*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) - (43*CA*CF*nf*G[0, z])/
   (1728*\[Epsilon]^3) - (CA*nf^2*G[0, z])/(432*\[Epsilon]^3) + 
  (CF*nf^2*G[0, z])/(216*\[Epsilon]^3) + (((33*I)/256)*CA^3*Pi*G[0, z])/
   \[Epsilon]^3 - (((33*I)/128)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^3 + 
  (53*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]^3) - (19*CA^2*CF*Pi^2*G[0, z])/
   (256*\[Epsilon]^3) + (CA*CF^2*Pi^2*G[0, z])/(96*\[Epsilon]^3) - 
  (CA^3*z*G[0, z])/(64*\[Epsilon]^3) + (3*CA^2*CF*z*G[0, z])/
   (64*\[Epsilon]^3) - (CA*CF^2*z*G[0, z])/(32*\[Epsilon]^3) - 
  (1015*CA^3*G[0, z])/(5184*\[Epsilon]^2) + (4627*CA^2*CF*G[0, z])/
   (10368*\[Epsilon]^2) - (7*CA*CF^2*G[0, z])/(64*\[Epsilon]^2) + 
  (1003*CA^2*nf*G[0, z])/(10368*\[Epsilon]^2) - 
  (1057*CA*CF*nf*G[0, z])/(5184*\[Epsilon]^2) + 
  (CF^2*nf*G[0, z])/(48*\[Epsilon]^2) - (5*CA*nf^2*G[0, z])/
   (648*\[Epsilon]^2) + (5*CF*nf^2*G[0, z])/(324*\[Epsilon]^2) + 
  (((227*I)/2304)*CA^3*Pi*G[0, z])/\[Epsilon]^2 - 
  (((281*I)/1152)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[0, z])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 - 
  (((43*I)/576)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 + ((I/72)*CF*nf^2*Pi*G[0, z])/
   \[Epsilon]^2 - (5225*CA^3*Pi^2*G[0, z])/(27648*\[Epsilon]^2) + 
  (5513*CA^2*CF*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, z])/(24*\[Epsilon]^2) + (475*CA^2*nf*Pi^2*G[0, z])/
   (13824*\[Epsilon]^2) - (511*CA*CF*nf*Pi^2*G[0, z])/(6912*\[Epsilon]^2) + 
  (CF^2*nf*Pi^2*G[0, z])/(96*\[Epsilon]^2) + (((17*I)/512)*CA^3*Pi^3*G[0, z])/
   \[Epsilon]^2 - (((21*I)/256)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon]^2 + 
  ((I/32)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon]^2 + 
  (CA^3*z*G[0, z])/(128*\[Epsilon]^2) - (3*CA^2*CF*z*G[0, z])/
   (128*\[Epsilon]^2) + (CA*CF^2*z*G[0, z])/(64*\[Epsilon]^2) - 
  (CA^2*nf*z*G[0, z])/(64*\[Epsilon]^2) + (3*CA*CF*nf*z*G[0, z])/
   (64*\[Epsilon]^2) - (CF^2*nf*z*G[0, z])/(32*\[Epsilon]^2) - 
  (((3*I)/64)*CA^3*Pi*z*G[0, z])/\[Epsilon]^2 + 
  (((9*I)/64)*CA^2*CF*Pi*z*G[0, z])/\[Epsilon]^2 - 
  (((3*I)/32)*CA*CF^2*Pi*z*G[0, z])/\[Epsilon]^2 + 
  (CA^3*Pi^2*z*G[0, z])/(96*\[Epsilon]^2) - (CA^2*CF*Pi^2*z*G[0, z])/
   (32*\[Epsilon]^2) + (CA*CF^2*Pi^2*z*G[0, z])/(48*\[Epsilon]^2) - 
  (CA^3*Pi^2*z^2*G[0, z])/(384*\[Epsilon]^2) + (CA^2*CF*Pi^2*z^2*G[0, z])/
   (128*\[Epsilon]^2) - (CA*CF^2*Pi^2*z^2*G[0, z])/(192*\[Epsilon]^2) - 
  (2981*CA^3*G[0, z])/(2592*\[Epsilon]) + (14165*CA^2*CF*G[0, z])/
   (5184*\[Epsilon]) - (341*CA*CF^2*G[0, z])/(384*\[Epsilon]) + 
  (3*CF^3*G[0, z])/(64*\[Epsilon]) + (3791*CA^2*nf*G[0, z])/
   (10368*\[Epsilon]) - (7843*CA*CF*nf*G[0, z])/(10368*\[Epsilon]) + 
  (29*CF^2*nf*G[0, z])/(576*\[Epsilon]) - (CA*nf^2*G[0, z])/(48*\[Epsilon]) + 
  (CF*nf^2*G[0, z])/(24*\[Epsilon]) - (((1015*I)/1728)*CA^3*Pi*G[0, z])/
   \[Epsilon] + (((4627*I)/3456)*CA^2*CF*Pi*G[0, z])/\[Epsilon] - 
  (((21*I)/64)*CA*CF^2*Pi*G[0, z])/\[Epsilon] + 
  (((1003*I)/3456)*CA^2*nf*Pi*G[0, z])/\[Epsilon] - 
  (((1057*I)/1728)*CA*CF*nf*Pi*G[0, z])/\[Epsilon] + 
  ((I/16)*CF^2*nf*Pi*G[0, z])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[0, z])/
   \[Epsilon] + (((5*I)/108)*CF*nf^2*Pi*G[0, z])/\[Epsilon] - 
  (19105*CA^3*Pi^2*G[0, z])/(82944*\[Epsilon]) + 
  (26863*CA^2*CF*Pi^2*G[0, z])/(41472*\[Epsilon]) - 
  (449*CA*CF^2*Pi^2*G[0, z])/(1152*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, z])/(32*\[Epsilon]) - (1057*CA^2*nf*Pi^2*G[0, z])/
   (41472*\[Epsilon]) + (661*CA*CF*nf*Pi^2*G[0, z])/(20736*\[Epsilon]) + 
  (11*CF^2*nf*Pi^2*G[0, z])/(288*\[Epsilon]) + (13*CA*nf^2*Pi^2*G[0, z])/
   (1728*\[Epsilon]) - (13*CF*nf^2*Pi^2*G[0, z])/(864*\[Epsilon]) - 
  (((1661*I)/9216)*CA^3*Pi^3*G[0, z])/\[Epsilon] + 
  (((1949*I)/4608)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon] - 
  ((I/8)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon] + 
  (((151*I)/4608)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (((187*I)/2304)*CA*CF*nf*Pi^3*G[0, z])/\[Epsilon] + 
  ((I/32)*CF^2*nf*Pi^3*G[0, z])/\[Epsilon] - (3331*CA^3*Pi^4*G[0, z])/
   (110592*\[Epsilon]) + (24671*CA^2*CF*Pi^4*G[0, z])/(276480*\[Epsilon]) - 
  (343*CA*CF^2*Pi^4*G[0, z])/(5760*\[Epsilon]) + 
  (CF^3*Pi^4*G[0, z])/(320*\[Epsilon]) + (187*CA^3*z*G[0, z])/
   (384*\[Epsilon]) - (47*CA^2*CF*z*G[0, z])/(32*\[Epsilon]) + 
  (389*CA*CF^2*z*G[0, z])/(384*\[Epsilon]) - 
  (3*CF^3*z*G[0, z])/(64*\[Epsilon]) - (29*CA^2*nf*z*G[0, z])/
   (192*\[Epsilon]) + (7*CA*CF*nf*z*G[0, z])/(16*\[Epsilon]) - 
  (13*CF^2*nf*z*G[0, z])/(48*\[Epsilon]) + (((3*I)/128)*CA^3*Pi*z*G[0, z])/
   \[Epsilon] - (((9*I)/128)*CA^2*CF*Pi*z*G[0, z])/\[Epsilon] + 
  (((3*I)/64)*CA*CF^2*Pi*z*G[0, z])/\[Epsilon] - 
  (((3*I)/64)*CA^2*nf*Pi*z*G[0, z])/\[Epsilon] + 
  (((9*I)/64)*CA*CF*nf*Pi*z*G[0, z])/\[Epsilon] - 
  (((3*I)/32)*CF^2*nf*Pi*z*G[0, z])/\[Epsilon] + 
  (97*CA^3*Pi^2*z*G[0, z])/(2304*\[Epsilon]) - (35*CA^2*CF*Pi^2*z*G[0, z])/
   (256*\[Epsilon]) + (133*CA*CF^2*Pi^2*z*G[0, z])/(1152*\[Epsilon]) - 
  (CF^3*Pi^2*z*G[0, z])/(48*\[Epsilon]) + (CA^2*nf*Pi^2*z*G[0, z])/
   (72*\[Epsilon]) - (CA*CF*nf*Pi^2*z*G[0, z])/(24*\[Epsilon]) + 
  (CF^2*nf*Pi^2*z*G[0, z])/(36*\[Epsilon]) + ((I/32)*CA^3*Pi^3*z*G[0, z])/
   \[Epsilon] - (((3*I)/32)*CA^2*CF*Pi^3*z*G[0, z])/\[Epsilon] + 
  ((I/16)*CA*CF^2*Pi^3*z*G[0, z])/\[Epsilon] + (13*CA^3*Pi^2*z^2*G[0, z])/
   (1152*\[Epsilon]) - (13*CA^2*CF*Pi^2*z^2*G[0, z])/(384*\[Epsilon]) + 
  (13*CA*CF^2*Pi^2*z^2*G[0, z])/(576*\[Epsilon]) - 
  (CA^2*nf*Pi^2*z^2*G[0, z])/(288*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*z^2*G[0, z])/(96*\[Epsilon]) - 
  (CF^2*nf*Pi^2*z^2*G[0, z])/(144*\[Epsilon]) - 
  ((I/128)*CA^3*Pi^3*z^2*G[0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*CF*Pi^3*z^2*G[0, z])/\[Epsilon] - 
  ((I/64)*CA*CF^2*Pi^3*z^2*G[0, z])/\[Epsilon] + 
  (1329119*CA^3*G[1, z])/186624 - (25255*CA^2*CF*G[1, z])/2304 + 
  (1927*CA*CF^2*G[1, z])/256 - (37*CF^3*G[1, z])/32 - 
  (72121*CA^2*nf*G[1, z])/46656 + (12647*CA*CF*nf*G[1, z])/6912 - 
  (39*CF^2*nf*G[1, z])/32 + (11*CA*nf^2*G[1, z])/729 + 
  ((385*I)/108)*CA^3*Pi*G[1, z] - ((119*I)/64)*CA^2*CF*Pi*G[1, z] + 
  ((57*I)/128)*CA*CF^2*Pi*G[1, z] - ((4169*I)/3456)*CA^2*nf*Pi*G[1, z] + 
  ((245*I)/384)*CA*CF*nf*Pi*G[1, z] - ((3*I)/8)*CF^2*nf*Pi*G[1, z] + 
  (I/24)*CA*nf^2*Pi*G[1, z] - (17009*CA^3*Pi^2*G[1, z])/31104 - 
  (18337*CA^2*CF*Pi^2*G[1, z])/13824 + (139*CA*CF^2*Pi^2*G[1, z])/384 - 
  (13*CF^3*Pi^2*G[1, z])/96 + (51665*CA^2*nf*Pi^2*G[1, z])/124416 + 
  (83*CA*CF*nf*Pi^2*G[1, z])/576 + (13*CF^2*nf*Pi^2*G[1, z])/96 - 
  (65*CA*nf^2*Pi^2*G[1, z])/2592 - (5*CF*nf^2*Pi^2*G[1, z])/216 + 
  ((8773*I)/27648)*CA^3*Pi^3*G[1, z] - ((5*I)/8)*CA^2*CF*Pi^3*G[1, z] - 
  ((5*I)/32)*CA*CF^2*Pi^3*G[1, z] - ((59*I)/13824)*CA^2*nf*Pi^3*G[1, z] + 
  ((71*I)/384)*CA*CF*nf*Pi^3*G[1, z] + (I/16)*CF^2*nf*Pi^3*G[1, z] - 
  (I/576)*CA*nf^2*Pi^3*G[1, z] - (I/48)*CF*nf^2*Pi^3*G[1, z] - 
  (281809*CA^3*Pi^4*G[1, z])/1105920 + (2263*CA^2*CF*Pi^4*G[1, z])/11520 - 
  (181*CA*CF^2*Pi^4*G[1, z])/1440 + (CF^3*Pi^4*G[1, z])/60 + 
  (21059*CA^2*nf*Pi^4*G[1, z])/552960 - (257*CA*CF*nf*Pi^4*G[1, z])/11520 + 
  (23*CF^2*nf*Pi^4*G[1, z])/2880 + ((7559*I)/184320)*CA^3*Pi^5*G[1, z] - 
  ((25*I)/384)*CA^2*CF*Pi^5*G[1, z] + (I/60)*CA*CF^2*Pi^5*G[1, z] - 
  (C4AF*G[1, z])/(dA*TF) + (2*C4FF*nf*G[1, z])/(dA*TF) - 
  (5*C4AF*Pi^2*G[1, z])/(32*dA*TF) + (3*C4FF*nf*Pi^2*G[1, z])/(16*dA*TF) - 
  (3*C4AF*Pi^4*G[1, z])/(160*dA*TF) + (5*CA^3*Pi^2*G[1, z])/(288*z) + 
  (85*CA^2*CF*Pi^2*G[1, z])/(1152*z) - (23*CA*CF^2*Pi^2*G[1, z])/(576*z) - 
  (CF^3*Pi^2*G[1, z])/(24*z) - (11*CA^2*nf*Pi^2*G[1, z])/(1152*z) - 
  (CA*CF*nf*Pi^2*G[1, z])/(72*z) + (CF^2*nf*Pi^2*G[1, z])/(72*z) - 
  ((I/32)*CA^2*CF*Pi^3*G[1, z])/z + ((I/32)*CA*CF^2*Pi^3*G[1, z])/z + 
  (C4AF*Pi^2*G[1, z])/(16*dA*TF*z) - (C4FF*nf*Pi^2*G[1, z])/(8*dA*TF*z) - 
  (5447*CA^3*z*G[1, z])/1152 + (25255*CA^2*CF*z*G[1, z])/2304 - 
  (1927*CA*CF^2*z*G[1, z])/256 + (37*CF^3*z*G[1, z])/32 + 
  (37*CA^2*nf*z*G[1, z])/36 - (2411*CA*CF*nf*z*G[1, z])/1152 + 
  (39*CF^2*nf*z*G[1, z])/32 - ((187*I)/128)*CA^3*Pi*z*G[1, z] + 
  ((119*I)/64)*CA^2*CF*Pi*z*G[1, z] - ((57*I)/128)*CA*CF^2*Pi*z*G[1, z] + 
  ((29*I)/64)*CA^2*nf*Pi*z*G[1, z] - ((25*I)/32)*CA*CF*nf*Pi*z*G[1, z] + 
  ((3*I)/8)*CF^2*nf*Pi*z*G[1, z] + (6155*CA^3*Pi^2*z*G[1, z])/13824 - 
  (3269*CA^2*CF*Pi^2*z*G[1, z])/4608 + (197*CA*CF^2*Pi^2*z*G[1, z])/1728 + 
  (5*CF^3*Pi^2*z*G[1, z])/32 - (1243*CA^2*nf*Pi^2*z*G[1, z])/6912 + 
  (859*CA*CF*nf*Pi^2*z*G[1, z])/2304 - (43*CF^2*nf*Pi^2*z*G[1, z])/216 + 
  ((11*I)/768)*CA^3*Pi^3*z*G[1, z] - ((49*I)/256)*CA^2*CF*Pi^3*z*G[1, z] + 
  ((17*I)/96)*CA*CF^2*Pi^3*z*G[1, z] - (I/24)*CA^2*nf*Pi^3*z*G[1, z] + 
  (I/8)*CA*CF*nf*Pi^3*z*G[1, z] - (I/12)*CF^2*nf*Pi^3*z*G[1, z] + 
  (1379*CA^3*Pi^4*z*G[1, z])/23040 - (113*CA^2*CF*Pi^4*z*G[1, z])/576 + 
  (523*CA*CF^2*Pi^4*z*G[1, z])/2880 - (73*CF^3*Pi^4*z*G[1, z])/1440 + 
  (C4AF*z*G[1, z])/(dA*TF) - (2*C4FF*nf*z*G[1, z])/(dA*TF) + 
  (11*C4AF*Pi^2*z*G[1, z])/(48*dA*TF) - (C4FF*nf*Pi^2*z*G[1, z])/(12*dA*TF) - 
  (19*C4AF*Pi^4*z*G[1, z])/(960*dA*TF) - (703*CA^3*Pi^2*z^2*G[1, z])/6912 + 
  (383*CA^2*CF*Pi^2*z^2*G[1, z])/1152 - (425*CA*CF^2*Pi^2*z^2*G[1, z])/1728 + 
  (CF^3*Pi^2*z^2*G[1, z])/48 + (151*CA^2*nf*Pi^2*z^2*G[1, z])/6912 - 
  (77*CA*CF*nf*Pi^2*z^2*G[1, z])/1152 + (77*CF^2*nf*Pi^2*z^2*G[1, z])/1728 - 
  ((13*I)/384)*CA^3*Pi^3*z^2*G[1, z] + ((13*I)/128)*CA^2*CF*Pi^3*z^2*
   G[1, z] - ((13*I)/192)*CA*CF^2*Pi^3*z^2*G[1, z] + 
  (I/96)*CA^2*nf*Pi^3*z^2*G[1, z] - (I/32)*CA*CF*nf*Pi^3*z^2*G[1, z] + 
  (I/48)*CF^2*nf*Pi^3*z^2*G[1, z] - (59*CA^3*Pi^4*z^2*G[1, z])/2880 + 
  (781*CA^2*CF*Pi^4*z^2*G[1, z])/11520 - (811*CA*CF^2*Pi^4*z^2*G[1, z])/
   11520 + (29*CF^3*Pi^4*z^2*G[1, z])/1152 - (13*C4AF*Pi^2*z^2*G[1, z])/
   (96*dA*TF) + (C4FF*nf*Pi^2*z^2*G[1, z])/(48*dA*TF) + 
  (C4AF*Pi^4*z^2*G[1, z])/(40*dA*TF) + (CA^3*G[1, z])/(128*\[Epsilon]^5) - 
  (11*CA^3*G[1, z])/(256*\[Epsilon]^4) + (CA^2*nf*G[1, z])/
   (128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[1, z])/\[Epsilon]^4 - 
  (227*CA^3*G[1, z])/(6912*\[Epsilon]^3) + (CA^2*CF*G[1, z])/
   (64*\[Epsilon]^3) - (43*CA^2*nf*G[1, z])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*G[1, z])/(432*\[Epsilon]^3) - (((33*I)/256)*CA^3*Pi*G[1, z])/
   \[Epsilon]^3 + (((3*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (53*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]^3) + 
  (CA^2*CF*Pi^2*G[1, z])/(384*\[Epsilon]^3) + 
  (CA^3*z*G[1, z])/(64*\[Epsilon]^3) - (CA^2*CF*z*G[1, z])/
   (64*\[Epsilon]^3) + (799*CA^3*G[1, z])/(5184*\[Epsilon]^2) + 
  (11*CA^2*CF*G[1, z])/(128*\[Epsilon]^2) - (3*CA*CF^2*G[1, z])/
   (32*\[Epsilon]^2) - (1057*CA^2*nf*G[1, z])/(10368*\[Epsilon]^2) + 
  (CA*CF*nf*G[1, z])/(96*\[Epsilon]^2) + (5*CA*nf^2*G[1, z])/
   (648*\[Epsilon]^2) - (((227*I)/2304)*CA^3*Pi*G[1, z])/\[Epsilon]^2 + 
  (((3*I)/64)*CA^2*CF*Pi*G[1, z])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 + (5441*CA^3*Pi^2*G[1, z])/
   (27648*\[Epsilon]^2) + (5*CA^2*CF*Pi^2*G[1, z])/(768*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, z])/(64*\[Epsilon]^2) - (475*CA^2*nf*Pi^2*G[1, z])/
   (13824*\[Epsilon]^2) - (CA*CF*nf*Pi^2*G[1, z])/(384*\[Epsilon]^2) - 
  (((17*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon]^2 - 
  (CA^3*z*G[1, z])/(128*\[Epsilon]^2) - (11*CA^2*CF*z*G[1, z])/
   (128*\[Epsilon]^2) + (3*CA*CF^2*z*G[1, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*z*G[1, z])/(64*\[Epsilon]^2) - (CA*CF*nf*z*G[1, z])/
   (64*\[Epsilon]^2) + (((3*I)/64)*CA^3*Pi*z*G[1, z])/\[Epsilon]^2 - 
  (((3*I)/64)*CA^2*CF*Pi*z*G[1, z])/\[Epsilon]^2 - 
  (CA^3*Pi^2*z*G[1, z])/(96*\[Epsilon]^2) + (CA^2*CF*Pi^2*z*G[1, z])/
   (32*\[Epsilon]^2) - (CA*CF^2*Pi^2*z*G[1, z])/(48*\[Epsilon]^2) + 
  (CA^3*Pi^2*z^2*G[1, z])/(384*\[Epsilon]^2) - (CA^2*CF*Pi^2*z^2*G[1, z])/
   (128*\[Epsilon]^2) + (CA*CF^2*Pi^2*z^2*G[1, z])/(192*\[Epsilon]^2) + 
  (385*CA^3*G[1, z])/(324*\[Epsilon]) - (119*CA^2*CF*G[1, z])/
   (192*\[Epsilon]) + (19*CA*CF^2*G[1, z])/(128*\[Epsilon]) - 
  (4169*CA^2*nf*G[1, z])/(10368*\[Epsilon]) + (245*CA*CF*nf*G[1, z])/
   (1152*\[Epsilon]) - (CF^2*nf*G[1, z])/(8*\[Epsilon]) + 
  (CA*nf^2*G[1, z])/(72*\[Epsilon]) + (((799*I)/1728)*CA^3*Pi*G[1, z])/
   \[Epsilon] + (((33*I)/128)*CA^2*CF*Pi*G[1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z])/\[Epsilon] - 
  (((1057*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] + 
  ((I/32)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[1, z])/
   \[Epsilon] + (16945*CA^3*Pi^2*G[1, z])/(82944*\[Epsilon]) - 
  (49*CA^2*CF*Pi^2*G[1, z])/(192*\[Epsilon]) - (5*CA*CF^2*Pi^2*G[1, z])/
   (96*\[Epsilon]) + (1489*CA^2*nf*Pi^2*G[1, z])/(41472*\[Epsilon]) + 
  (71*CA*CF*nf*Pi^2*G[1, z])/(1152*\[Epsilon]) + 
  (CF^2*nf*Pi^2*G[1, z])/(48*\[Epsilon]) - (13*CA*nf^2*Pi^2*G[1, z])/
   (1728*\[Epsilon]) - (CF*nf^2*Pi^2*G[1, z])/(144*\[Epsilon]) + 
  (((1877*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] + 
  (((5*I)/256)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon] + 
  (((3*I)/64)*CA*CF^2*Pi^3*G[1, z])/\[Epsilon] - 
  (((151*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] - 
  ((I/128)*CA*CF*nf*Pi^3*G[1, z])/\[Epsilon] + (18143*CA^3*Pi^4*G[1, z])/
   (552960*\[Epsilon]) - (17*CA^2*CF*Pi^4*G[1, z])/(576*\[Epsilon]) + 
  (CA*CF^2*Pi^4*G[1, z])/(180*\[Epsilon]) - (CA^2*CF*Pi^2*G[1, z])/
   (96*z*\[Epsilon]) + (CA*CF^2*Pi^2*G[1, z])/(96*z*\[Epsilon]) - 
  (187*CA^3*z*G[1, z])/(384*\[Epsilon]) + (119*CA^2*CF*z*G[1, z])/
   (192*\[Epsilon]) - (19*CA*CF^2*z*G[1, z])/(128*\[Epsilon]) + 
  (29*CA^2*nf*z*G[1, z])/(192*\[Epsilon]) - (25*CA*CF*nf*z*G[1, z])/
   (96*\[Epsilon]) + (CF^2*nf*z*G[1, z])/(8*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*z*G[1, z])/\[Epsilon] - 
  (((33*I)/128)*CA^2*CF*Pi*z*G[1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*z*G[1, z])/\[Epsilon] + 
  (((3*I)/64)*CA^2*nf*Pi*z*G[1, z])/\[Epsilon] - 
  (((3*I)/64)*CA*CF*nf*Pi*z*G[1, z])/\[Epsilon] - 
  (97*CA^3*Pi^2*z*G[1, z])/(2304*\[Epsilon]) - (13*CA^2*CF*Pi^2*z*G[1, z])/
   (768*\[Epsilon]) + (17*CA*CF^2*Pi^2*z*G[1, z])/(288*\[Epsilon]) - 
  (CA^2*nf*Pi^2*z*G[1, z])/(72*\[Epsilon]) + (CA*CF*nf*Pi^2*z*G[1, z])/
   (24*\[Epsilon]) - (CF^2*nf*Pi^2*z*G[1, z])/(36*\[Epsilon]) - 
  ((I/32)*CA^3*Pi^3*z*G[1, z])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi^3*z*G[1, z])/\[Epsilon] - 
  ((I/16)*CA*CF^2*Pi^3*z*G[1, z])/\[Epsilon] - (13*CA^3*Pi^2*z^2*G[1, z])/
   (1152*\[Epsilon]) + (13*CA^2*CF*Pi^2*z^2*G[1, z])/(384*\[Epsilon]) - 
  (13*CA*CF^2*Pi^2*z^2*G[1, z])/(576*\[Epsilon]) + 
  (CA^2*nf*Pi^2*z^2*G[1, z])/(288*\[Epsilon]) - 
  (CA*CF*nf*Pi^2*z^2*G[1, z])/(96*\[Epsilon]) + 
  (CF^2*nf*Pi^2*z^2*G[1, z])/(144*\[Epsilon]) + 
  ((I/128)*CA^3*Pi^3*z^2*G[1, z])/\[Epsilon] - 
  (((3*I)/128)*CA^2*CF*Pi^3*z^2*G[1, z])/\[Epsilon] + 
  ((I/64)*CA*CF^2*Pi^3*z^2*G[1, z])/\[Epsilon] - 
  (10849*CA^2*nf*G[0, 0, z])/10368 + (7493*CA*CF*nf*G[0, 0, z])/3456 - 
  (781*CF^2*nf*G[0, 0, z])/5184 + (CA*nf^2*G[0, 0, z])/16 - 
  (CF*nf^2*G[0, 0, z])/8 + ((3457*I)/1152)*CA^3*Pi*G[0, 0, z] - 
  ((4571*I)/576)*CA^2*CF*Pi*G[0, 0, z] + ((73*I)/18)*CA*CF^2*Pi*G[0, 0, z] - 
  ((3*I)/8)*CF^3*Pi*G[0, 0, z] - ((373*I)/384)*CA^2*nf*Pi*G[0, 0, z] + 
  ((155*I)/72)*CA*CF*nf*Pi*G[0, 0, z] - ((121*I)/288)*CF^2*nf*Pi*G[0, 0, z] + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 0, z] - ((5*I)/36)*CF*nf^2*Pi*G[0, 0, z] - 
  (417*CA^3*Pi^2*G[0, 0, z])/512 + (721*CA^2*CF*Pi^2*G[0, 0, z])/256 - 
  (161*CA*CF^2*Pi^2*G[0, 0, z])/64 + (9*CF^3*Pi^2*G[0, 0, z])/32 + 
  (353*CA^2*nf*Pi^2*G[0, 0, z])/1536 - (3821*CA*CF*nf*Pi^2*G[0, 0, z])/6912 + 
  (161*CF^2*nf*Pi^2*G[0, 0, z])/864 - (13*CA*nf^2*Pi^2*G[0, 0, z])/576 + 
  (13*CF*nf^2*Pi^2*G[0, 0, z])/288 + ((55*I)/1024)*CA^3*Pi^3*G[0, 0, z] + 
  ((143*I)/1536)*CA^2*CF*Pi^3*G[0, 0, z] - ((59*I)/192)*CA*CF^2*Pi^3*
   G[0, 0, z] - ((3*I)/16)*CF^3*Pi^3*G[0, 0, z] - 
  ((5*I)/512)*CA^2*nf*Pi^3*G[0, 0, z] - ((13*I)/768)*CA*CF*nf*Pi^3*
   G[0, 0, z] + ((7*I)/96)*CF^2*nf*Pi^3*G[0, 0, z] - 
  (3*CA^3*Pi^4*G[0, 0, z])/128 + (15*CA^2*CF*Pi^4*G[0, 0, z])/128 - 
  (3*CA*CF^2*Pi^4*G[0, 0, z])/16 + (3*CF^3*Pi^4*G[0, 0, z])/32 + 
  (38383*CA^3*G[0, 0, z])/(10368*(-1 + z)^2) - (31367*CA^2*CF*G[0, 0, z])/
   (3456*(-1 + z)^2) + (36209*CA*CF^2*G[0, 0, z])/(10368*(-1 + z)^2) - 
  (19*CF^3*G[0, 0, z])/(64*(-1 + z)^2) + (2377*CA^3*Pi^2*G[0, 0, z])/
   (9216*(-1 + z)^2) - (12743*CA^2*CF*Pi^2*G[0, 0, z])/(13824*(-1 + z)^2) + 
  (3121*CA*CF^2*Pi^2*G[0, 0, z])/(3456*(-1 + z)^2) - 
  (35*CF^3*Pi^2*G[0, 0, z])/(192*(-1 + z)^2) + (169*CA^3*Pi^4*G[0, 0, z])/
   (61440*(-1 + z)^2) + (853*CA^2*CF*Pi^4*G[0, 0, z])/(30720*(-1 + z)^2) - 
  (2177*CA*CF^2*Pi^4*G[0, 0, z])/(23040*(-1 + z)^2) + 
  (161*CF^3*Pi^4*G[0, 0, z])/(2880*(-1 + z)^2) + 
  (85*CA^2*nf*z*G[0, 0, z])/288 - (167*CA*CF*nf*z*G[0, 0, z])/192 + 
  (161*CF^2*nf*z*G[0, 0, z])/288 - ((11*I)/32)*CA^3*Pi*z*G[0, 0, z] + 
  ((57*I)/32)*CA^2*CF*Pi*z*G[0, 0, z] - ((47*I)/16)*CA*CF^2*Pi*z*G[0, 0, z] + 
  ((3*I)/2)*CF^3*Pi*z*G[0, 0, z] + (I/16)*CA^2*nf*Pi*z*G[0, 0, z] - 
  ((3*I)/16)*CA*CF*nf*Pi*z*G[0, 0, z] + (I/8)*CF^2*nf*Pi*z*G[0, 0, z] - 
  (9*CA^2*CF*Pi^2*z*G[0, 0, z])/64 + (27*CA*CF^2*Pi^2*z*G[0, 0, z])/64 - 
  (9*CF^3*Pi^2*z*G[0, 0, z])/32 - (CA^2*nf*Pi^2*z*G[0, 0, z])/24 + 
  (CA*CF*nf*Pi^2*z*G[0, 0, z])/8 - (CF^2*nf*Pi^2*z*G[0, 0, z])/12 - 
  (I/8)*CA^2*CF*Pi^3*z*G[0, 0, z] + ((3*I)/8)*CA*CF^2*Pi^3*z*G[0, 0, z] - 
  (I/4)*CF^3*Pi^3*z*G[0, 0, z] - (47905*CA^3*z*G[0, 0, z])/
   (5184*(-1 + z)^2) + (87097*CA^2*CF*z*G[0, 0, z])/(3456*(-1 + z)^2) - 
  (158053*CA*CF^2*z*G[0, 0, z])/(10368*(-1 + z)^2) + 
  (231*CF^3*z*G[0, 0, z])/(64*(-1 + z)^2) - (1549*CA^3*Pi^2*z*G[0, 0, z])/
   (4608*(-1 + z)^2) + (7613*CA^2*CF*Pi^2*z*G[0, 0, z])/(6912*(-1 + z)^2) - 
  (3209*CA*CF^2*Pi^2*z*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (7*CF^3*Pi^2*z*G[0, 0, z])/(192*(-1 + z)^2) - 
  (169*CA^3*Pi^4*z*G[0, 0, z])/(30720*(-1 + z)^2) - 
  (853*CA^2*CF*Pi^4*z*G[0, 0, z])/(15360*(-1 + z)^2) + 
  (2177*CA*CF^2*Pi^4*z*G[0, 0, z])/(11520*(-1 + z)^2) - 
  (161*CF^3*Pi^4*z*G[0, 0, z])/(1440*(-1 + z)^2) - 
  (5*C4AF*Pi^2*z*G[0, 0, z])/(16*dA*TF*(-1 + z)) + 
  (CA^2*nf*Pi^2*z^2*G[0, 0, z])/96 - (CA*CF*nf*Pi^2*z^2*G[0, 0, z])/32 + 
  (CF^2*nf*Pi^2*z^2*G[0, 0, z])/48 + (I/32)*CA^2*CF*Pi^3*z^2*G[0, 0, z] - 
  ((3*I)/32)*CA*CF^2*Pi^3*z^2*G[0, 0, z] + (I/16)*CF^3*Pi^3*z^2*G[0, 0, z] + 
  (76471*CA^3*z^2*G[0, 0, z])/(10368*(-1 + z)^2) - 
  (80093*CA^2*CF*z^2*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (207479*CA*CF^2*z^2*G[0, 0, z])/(10368*(-1 + z)^2) - 
  (405*CF^3*z^2*G[0, 0, z])/(64*(-1 + z)^2) - (1271*CA^3*Pi^2*z^2*G[0, 0, z])/
   (9216*(-1 + z)^2) + (9829*CA^2*CF*Pi^2*z^2*G[0, 0, z])/
   (13824*(-1 + z)^2) - (3539*CA*CF^2*Pi^2*z^2*G[0, 0, z])/
   (3456*(-1 + z)^2) + (103*CF^3*Pi^2*z^2*G[0, 0, z])/(192*(-1 + z)^2) + 
  (169*CA^3*Pi^4*z^2*G[0, 0, z])/(61440*(-1 + z)^2) + 
  (853*CA^2*CF*Pi^4*z^2*G[0, 0, z])/(30720*(-1 + z)^2) - 
  (2177*CA*CF^2*Pi^4*z^2*G[0, 0, z])/(23040*(-1 + z)^2) + 
  (161*CF^3*Pi^4*z^2*G[0, 0, z])/(2880*(-1 + z)^2) + 
  (3*C4AF*Pi^2*z^2*G[0, 0, z])/(8*dA*TF*(-1 + z)) - 
  (529*CA^3*z^3*G[0, 0, z])/(288*(-1 + z)^2) + (2707*CA^2*CF*z^3*G[0, 0, z])/
   (384*(-1 + z)^2) - (9515*CA*CF^2*z^3*G[0, 0, z])/(1152*(-1 + z)^2) + 
  (193*CF^3*z^3*G[0, 0, z])/(64*(-1 + z)^2) + (97*CA^3*Pi^2*z^3*G[0, 0, z])/
   (384*(-1 + z)^2) - (133*CA^2*CF*Pi^2*z^3*G[0, 0, z])/(128*(-1 + z)^2) + 
  (469*CA*CF^2*Pi^2*z^3*G[0, 0, z])/(384*(-1 + z)^2) - 
  (29*CF^3*Pi^2*z^3*G[0, 0, z])/(64*(-1 + z)^2) - 
  (C4AF*Pi^2*z^3*G[0, 0, z])/(16*dA*TF*(-1 + z)) - 
  (7*CA^3*Pi^2*z^4*G[0, 0, z])/(192*(-1 + z)^2) + 
  (19*CA^2*CF*Pi^2*z^4*G[0, 0, z])/(128*(-1 + z)^2) - 
  (11*CA*CF^2*Pi^2*z^4*G[0, 0, z])/(64*(-1 + z)^2) + 
  (CF^3*Pi^2*z^4*G[0, 0, z])/(16*(-1 + z)^2) - 
  (CA^3*G[0, 0, z])/(128*\[Epsilon]^4) + (3*CA^2*CF*G[0, 0, z])/
   (64*\[Epsilon]^4) - (CA*CF^2*G[0, 0, z])/(16*\[Epsilon]^4) - 
  (11*CA^3*G[0, 0, z])/(768*\[Epsilon]^3) - (11*CA^2*CF*G[0, 0, z])/
   (128*\[Epsilon]^3) + (11*CA*CF^2*G[0, 0, z])/(48*\[Epsilon]^3) + 
  (CA^2*nf*G[0, 0, z])/(384*\[Epsilon]^3) + (CA*CF*nf*G[0, 0, z])/
   (64*\[Epsilon]^3) - (CF^2*nf*G[0, 0, z])/(24*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon]^3 - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (139*CA^3*G[0, 0, z])/(768*\[Epsilon]^2) - (721*CA^2*CF*G[0, 0, z])/
   (1152*\[Epsilon]^2) + (161*CA*CF^2*G[0, 0, z])/(288*\[Epsilon]^2) - 
  (CF^3*G[0, 0, z])/(16*\[Epsilon]^2) - (83*CA^2*nf*G[0, 0, z])/
   (1152*\[Epsilon]^2) + (103*CA*CF*nf*G[0, 0, z])/(576*\[Epsilon]^2) - 
  (5*CF^2*nf*G[0, 0, z])/(72*\[Epsilon]^2) + (CA*nf^2*G[0, 0, z])/
   (144*\[Epsilon]^2) - (CF*nf^2*G[0, 0, z])/(72*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((33*I)/128)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (((11*I)/16)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  ((I/8)*CF^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + (53*CA^3*Pi^2*G[0, 0, z])/
   (1536*\[Epsilon]^2) - (155*CA^2*CF*Pi^2*G[0, 0, z])/(768*\[Epsilon]^2) + 
  (53*CA*CF^2*Pi^2*G[0, 0, z])/(192*\[Epsilon]^2) - 
  (CF^3*Pi^2*G[0, 0, z])/(48*\[Epsilon]^2) + (CA^2*CF*z*G[0, 0, z])/
   (32*\[Epsilon]^2) - (3*CA*CF^2*z*G[0, 0, z])/(32*\[Epsilon]^2) + 
  (CF^3*z*G[0, 0, z])/(16*\[Epsilon]^2) + (3457*CA^3*G[0, 0, z])/
   (3456*\[Epsilon]) - (4571*CA^2*CF*G[0, 0, z])/(1728*\[Epsilon]) + 
  (73*CA*CF^2*G[0, 0, z])/(54*\[Epsilon]) - 
  (CF^3*G[0, 0, z])/(8*\[Epsilon]) - (373*CA^2*nf*G[0, 0, z])/
   (1152*\[Epsilon]) + (155*CA*CF*nf*G[0, 0, z])/(216*\[Epsilon]) - 
  (121*CF^2*nf*G[0, 0, z])/(864*\[Epsilon]) + (5*CA*nf^2*G[0, 0, z])/
   (216*\[Epsilon]) - (5*CF*nf^2*G[0, 0, z])/(108*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[0, 0, z])/\[Epsilon] - 
  (((721*I)/384)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon] + 
  (((161*I)/96)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CF^3*Pi*G[0, 0, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] + 
  (((103*I)/192)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  (((5*I)/24)*CF^2*nf*Pi*G[0, 0, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] - ((I/24)*CF*nf^2*Pi*G[0, 0, z])/
   \[Epsilon] + (187*CA^3*Pi^2*G[0, 0, z])/(3072*\[Epsilon]) + 
  (1331*CA^2*CF*Pi^2*G[0, 0, z])/(4608*\[Epsilon]) - 
  (455*CA*CF^2*Pi^2*G[0, 0, z])/(576*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 0, z])/(16*\[Epsilon]) - (17*CA^2*nf*Pi^2*G[0, 0, z])/
   (1536*\[Epsilon]) - (121*CA*CF*nf*Pi^2*G[0, 0, z])/(2304*\[Epsilon]) + 
  (43*CF^2*nf*Pi^2*G[0, 0, z])/(288*\[Epsilon]) + 
  (((17*I)/512)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] - 
  (((47*I)/256)*CA^2*CF*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (((17*I)/64)*CA*CF^2*Pi^3*G[0, 0, z])/\[Epsilon] - 
  ((I/16)*CF^3*Pi^3*G[0, 0, z])/\[Epsilon] - (11*CA^3*z*G[0, 0, z])/
   (96*\[Epsilon]) + (19*CA^2*CF*z*G[0, 0, z])/(32*\[Epsilon]) - 
  (47*CA*CF^2*z*G[0, 0, z])/(48*\[Epsilon]) + 
  (CF^3*z*G[0, 0, z])/(2*\[Epsilon]) + (CA^2*nf*z*G[0, 0, z])/
   (48*\[Epsilon]) - (CA*CF*nf*z*G[0, 0, z])/(16*\[Epsilon]) + 
  (CF^2*nf*z*G[0, 0, z])/(24*\[Epsilon]) + 
  (((3*I)/32)*CA^2*CF*Pi*z*G[0, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*z*G[0, 0, z])/\[Epsilon] + 
  (((3*I)/16)*CF^3*Pi*z*G[0, 0, z])/\[Epsilon] - 
  (CA^2*CF*Pi^2*z*G[0, 0, z])/(24*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[0, 0, z])/(8*\[Epsilon]) - (CF^3*Pi^2*z*G[0, 0, z])/
   (12*\[Epsilon]) + (CA^2*CF*Pi^2*z^2*G[0, 0, z])/(96*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z^2*G[0, 0, z])/(32*\[Epsilon]) + 
  (CF^3*Pi^2*z^2*G[0, 0, z])/(48*\[Epsilon]) + (191*CA^3*G[0, 1, z])/54 - 
  (14755*CA^2*CF*G[0, 1, z])/5184 + (953*CA*CF^2*G[0, 1, z])/576 + 
  (23*CF^3*G[0, 1, z])/32 - (2047*CA^2*nf*G[0, 1, z])/1728 + 
  (8993*CA*CF*nf*G[0, 1, z])/10368 - (13*CF^2*nf*G[0, 1, z])/18 + 
  (CA*nf^2*G[0, 1, z])/18 + ((1409*I)/1152)*CA^3*Pi*G[0, 1, z] + 
  ((265*I)/144)*CA^2*CF*Pi*G[0, 1, z] - ((31*I)/32)*CA*CF^2*Pi*G[0, 1, z] + 
  ((9*I)/16)*CF^3*Pi*G[0, 1, z] - ((1003*I)/1152)*CA^2*nf*Pi*G[0, 1, z] + 
  ((95*I)/576)*CA*CF*nf*Pi*G[0, 1, z] - (I/4)*CF^2*nf*Pi*G[0, 1, z] + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 1, z] + (6541*CA^3*Pi^2*G[0, 1, z])/27648 - 
  (559*CA^2*CF*Pi^2*G[0, 1, z])/384 + (91*CA*CF^2*Pi^2*G[0, 1, z])/192 - 
  (29*CF^3*Pi^2*G[0, 1, z])/192 + (4681*CA^2*nf*Pi^2*G[0, 1, z])/13824 - 
  (17*CA*CF*nf*Pi^2*G[0, 1, z])/384 + (CF^2*nf*Pi^2*G[0, 1, z])/48 - 
  (29*CA*nf^2*Pi^2*G[0, 1, z])/576 + (CF*nf^2*Pi^2*G[0, 1, z])/48 + 
  ((3185*I)/3072)*CA^3*Pi^3*G[0, 1, z] - ((171*I)/256)*CA^2*CF*Pi^3*
   G[0, 1, z] - ((33*I)/64)*CA*CF^2*Pi^3*G[0, 1, z] - 
  ((3*I)/32)*CF^3*Pi^3*G[0, 1, z] - ((283*I)/1536)*CA^2*nf*Pi^3*G[0, 1, z] + 
  ((15*I)/128)*CA*CF*nf*Pi^3*G[0, 1, z] + ((3*I)/32)*CF^2*nf*Pi^3*
   G[0, 1, z] + (6709*CA^3*Pi^4*G[0, 1, z])/61440 - 
  (5281*CA^2*CF*Pi^4*G[0, 1, z])/46080 - (65*CA*CF^2*Pi^4*G[0, 1, z])/1152 + 
  (73*CF^3*Pi^4*G[0, 1, z])/2880 - (7*C4AF*G[0, 1, z])/(16*dA*TF) + 
  (7*C4FF*nf*G[0, 1, z])/(8*dA*TF) - (C4AF*Pi^2*G[0, 1, z])/(48*dA*TF) + 
  (C4FF*nf*Pi^2*G[0, 1, z])/(24*dA*TF) + (C4AF*Pi^4*G[0, 1, z])/(60*dA*TF) - 
  (CA^2*CF*Pi^2*G[0, 1, z])/(48*z) + (CA*CF^2*Pi^2*G[0, 1, z])/(24*z) - 
  (CF^3*Pi^2*G[0, 1, z])/(48*z) - (257*CA^3*z*G[0, 1, z])/288 + 
  (289*CA^2*CF*z*G[0, 1, z])/288 + (1375*CA*CF^2*z*G[0, 1, z])/1152 - 
  (11*CF^3*z*G[0, 1, z])/8 + (473*CA^2*nf*z*G[0, 1, z])/1152 - 
  (545*CA*CF*nf*z*G[0, 1, z])/576 + (161*CF^2*nf*z*G[0, 1, z])/288 + 
  ((13*I)/64)*CA^3*Pi*z*G[0, 1, z] - ((89*I)/64)*CA^2*CF*Pi*z*G[0, 1, z] + 
  ((7*I)/4)*CA*CF^2*Pi*z*G[0, 1, z] - ((9*I)/16)*CF^3*Pi*z*G[0, 1, z] + 
  (I/8)*CA^2*nf*Pi*z*G[0, 1, z] - (I/4)*CA*CF*nf*Pi*z*G[0, 1, z] + 
  (I/8)*CF^2*nf*Pi*z*G[0, 1, z] - (1009*CA^3*Pi^2*z*G[0, 1, z])/2304 + 
  (931*CA^2*CF*Pi^2*z*G[0, 1, z])/768 - (167*CA*CF^2*Pi^2*z*G[0, 1, z])/192 + 
  (5*CF^3*Pi^2*z*G[0, 1, z])/48 + (11*CA^2*nf*Pi^2*z*G[0, 1, z])/288 - 
  (CA*CF*nf*Pi^2*z*G[0, 1, z])/8 + (CF^2*nf*Pi^2*z*G[0, 1, z])/12 + 
  (I/16)*CA^2*CF*Pi^3*z*G[0, 1, z] - ((3*I)/16)*CA*CF^2*Pi^3*z*G[0, 1, z] + 
  (I/8)*CF^3*Pi^3*z*G[0, 1, z] + (9*C4AF*z*G[0, 1, z])/(16*dA*TF) - 
  (9*C4FF*nf*z*G[0, 1, z])/(8*dA*TF) - (C4AF*Pi^2*z*G[0, 1, z])/(12*dA*TF) - 
  (C4FF*nf*Pi^2*z*G[0, 1, z])/(12*dA*TF) + (23*CA^3*Pi^2*z^2*G[0, 1, z])/
   768 - (23*CA^2*CF*Pi^2*z^2*G[0, 1, z])/256 + 
  (23*CA*CF^2*Pi^2*z^2*G[0, 1, z])/384 - (CA^2*nf*Pi^2*z^2*G[0, 1, z])/96 + 
  (CA*CF*nf*Pi^2*z^2*G[0, 1, z])/32 - (CF^2*nf*Pi^2*z^2*G[0, 1, z])/48 - 
  (I/64)*CA^2*CF*Pi^3*z^2*G[0, 1, z] + ((3*I)/64)*CA*CF^2*Pi^3*z^2*
   G[0, 1, z] - (I/32)*CF^3*Pi^3*z^2*G[0, 1, z] + 
  (3*CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (CA^2*CF*G[0, 1, z])/
   (32*\[Epsilon]^4) - (33*CA^3*G[0, 1, z])/(256*\[Epsilon]^3) + 
  (11*CA^2*CF*G[0, 1, z])/(96*\[Epsilon]^3) + (3*CA^2*nf*G[0, 1, z])/
   (128*\[Epsilon]^3) - (CA*CF*nf*G[0, 1, z])/(48*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^3 - 
  (227*CA^3*G[0, 1, z])/(2304*\[Epsilon]^2) + (215*CA^2*CF*G[0, 1, z])/
   (576*\[Epsilon]^2) - (3*CA*CF^2*G[0, 1, z])/(32*\[Epsilon]^2) - 
  (43*CA^2*nf*G[0, 1, z])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[0, 1, z])/(144*\[Epsilon]^2) + 
  (CA*nf^2*G[0, 1, z])/(144*\[Epsilon]^2) - (((99*I)/256)*CA^3*Pi*G[0, 1, z])/
   \[Epsilon]^2 + (((11*I)/32)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  (179*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (7*CA^2*CF*Pi^2*G[0, 1, z])/(48*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[0, 1, z])/(96*\[Epsilon]^2) + 
  (3*CA^3*z*G[0, 1, z])/(64*\[Epsilon]^2) - (7*CA^2*CF*z*G[0, 1, z])/
   (64*\[Epsilon]^2) + (CA*CF^2*z*G[0, 1, z])/(16*\[Epsilon]^2) + 
  (1409*CA^3*G[0, 1, z])/(3456*\[Epsilon]) + (265*CA^2*CF*G[0, 1, z])/
   (432*\[Epsilon]) - (31*CA*CF^2*G[0, 1, z])/(96*\[Epsilon]) + 
  (3*CF^3*G[0, 1, z])/(16*\[Epsilon]) - (1003*CA^2*nf*G[0, 1, z])/
   (3456*\[Epsilon]) + (95*CA*CF*nf*G[0, 1, z])/(1728*\[Epsilon]) - 
  (CF^2*nf*G[0, 1, z])/(12*\[Epsilon]) + (5*CA*nf^2*G[0, 1, z])/
   (216*\[Epsilon]) - (((227*I)/768)*CA^3*Pi*G[0, 1, z])/\[Epsilon] + 
  (((215*I)/192)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] - 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] + (6749*CA^3*Pi^2*G[0, 1, z])/
   (9216*\[Epsilon]) - (145*CA^2*CF*Pi^2*G[0, 1, z])/(256*\[Epsilon]) - 
  (11*CA*CF^2*Pi^2*G[0, 1, z])/(64*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 1, z])/(32*\[Epsilon]) - (607*CA^2*nf*Pi^2*G[0, 1, z])/
   (4608*\[Epsilon]) + (13*CA*CF*nf*Pi^2*G[0, 1, z])/(128*\[Epsilon]) + 
  (CF^2*nf*Pi^2*G[0, 1, z])/(32*\[Epsilon]) - 
  (((71*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (((5*I)/32)*CA^2*CF*Pi^3*G[0, 1, z])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (13*CA^3*z*G[0, 1, z])/(192*\[Epsilon]) - (89*CA^2*CF*z*G[0, 1, z])/
   (192*\[Epsilon]) + (7*CA*CF^2*z*G[0, 1, z])/(12*\[Epsilon]) - 
  (3*CF^3*z*G[0, 1, z])/(16*\[Epsilon]) + (CA^2*nf*z*G[0, 1, z])/
   (24*\[Epsilon]) - (CA*CF*nf*z*G[0, 1, z])/(12*\[Epsilon]) + 
  (CF^2*nf*z*G[0, 1, z])/(24*\[Epsilon]) + (((9*I)/64)*CA^3*Pi*z*G[0, 1, z])/
   \[Epsilon] - (((21*I)/64)*CA^2*CF*Pi*z*G[0, 1, z])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*z*G[0, 1, z])/\[Epsilon] + 
  (CA^2*CF*Pi^2*z*G[0, 1, z])/(48*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*G[0, 1, z])/(16*\[Epsilon]) + 
  (CF^3*Pi^2*z*G[0, 1, z])/(24*\[Epsilon]) - (CA^2*CF*Pi^2*z^2*G[0, 1, z])/
   (192*\[Epsilon]) + (CA*CF^2*Pi^2*z^2*G[0, 1, z])/(64*\[Epsilon]) - 
  (CF^3*Pi^2*z^2*G[0, 1, z])/(96*\[Epsilon]) - 
  (47401*CA^3*G[1, 0, z])/10368 + (58021*CA^2*CF*G[1, 0, z])/5184 - 
  (5179*CA*CF^2*G[1, 0, z])/1152 + (63*CF^3*G[1, 0, z])/64 + 
  (6005*CA^2*nf*G[1, 0, z])/5184 - (25253*CA*CF*nf*G[1, 0, z])/10368 + 
  (83*CF^2*nf*G[1, 0, z])/576 - (CA*nf^2*G[1, 0, z])/16 + 
  (CF*nf^2*G[1, 0, z])/8 - ((3835*I)/1152)*CA^3*Pi*G[1, 0, z] + 
  ((4393*I)/576)*CA^2*CF*Pi*G[1, 0, z] - ((71*I)/32)*CA*CF^2*Pi*G[1, 0, z] + 
  ((9*I)/16)*CF^3*Pi*G[1, 0, z] + ((391*I)/384)*CA^2*nf*Pi*G[1, 0, z] - 
  ((203*I)/96)*CA*CF*nf*Pi*G[1, 0, z] + ((5*I)/32)*CF^2*nf*Pi*G[1, 0, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 0, z] + ((5*I)/36)*CF*nf^2*Pi*G[1, 0, z] + 
  (14879*CA^3*Pi^2*G[1, 0, z])/27648 - (1313*CA^2*CF*Pi^2*G[1, 0, z])/1536 - 
  (11*CA*CF^2*Pi^2*G[1, 0, z])/27 - (9*CF^3*Pi^2*G[1, 0, z])/64 - 
  (3001*CA^2*nf*Pi^2*G[1, 0, z])/13824 + (863*CA*CF*nf*Pi^2*G[1, 0, z])/
   2304 + (97*CF^2*nf*Pi^2*G[1, 0, z])/864 + (13*CA*nf^2*Pi^2*G[1, 0, z])/
   576 - (13*CF*nf^2*Pi^2*G[1, 0, z])/288 + ((403*I)/3072)*CA^3*Pi^3*
   G[1, 0, z] - ((97*I)/512)*CA^2*CF*Pi^3*G[1, 0, z] - 
  ((19*I)/192)*CA*CF^2*Pi^3*G[1, 0, z] - ((3*I)/32)*CF^3*Pi^3*G[1, 0, z] - 
  ((17*I)/1536)*CA^2*nf*Pi^3*G[1, 0, z] - (I/256)*CA*CF*nf*Pi^3*G[1, 0, z] + 
  ((5*I)/96)*CF^2*nf*Pi^3*G[1, 0, z] + (22639*CA^3*Pi^4*G[1, 0, z])/552960 - 
  (8573*CA^2*CF*Pi^4*G[1, 0, z])/92160 + (97*CA*CF^2*Pi^4*G[1, 0, z])/2880 - 
  (43*CF^3*Pi^4*G[1, 0, z])/2880 - (9*C4AF*G[1, 0, z])/(16*dA*TF) + 
  (9*C4FF*nf*G[1, 0, z])/(8*dA*TF) + (5*C4AF*Pi^2*G[1, 0, z])/(24*dA*TF) + 
  (C4FF*nf*Pi^2*G[1, 0, z])/(12*dA*TF) - (17*C4AF*Pi^4*G[1, 0, z])/
   (720*dA*TF) - (CA^2*CF*Pi^2*G[1, 0, z])/(96*z) + 
  (CA*CF^2*Pi^2*G[1, 0, z])/(32*z) - (CF^3*Pi^2*G[1, 0, z])/(48*z) + 
  (1345*CA^3*z*G[1, 0, z])/576 - (1483*CA^2*CF*z*G[1, 0, z])/192 + 
  (7807*CA*CF^2*z*G[1, 0, z])/1152 - (87*CF^3*z*G[1, 0, z])/64 - 
  (479*CA^2*nf*z*G[1, 0, z])/1152 + (119*CA*CF*nf*z*G[1, 0, z])/96 - 
  (29*CF^2*nf*z*G[1, 0, z])/36 + ((35*I)/64)*CA^3*Pi*z*G[1, 0, z] - 
  ((123*I)/64)*CA^2*CF*Pi*z*G[1, 0, z] + ((31*I)/16)*CA*CF^2*Pi*z*
   G[1, 0, z] - ((9*I)/16)*CF^3*Pi*z*G[1, 0, z] - 
  (I/8)*CA^2*nf*Pi*z*G[1, 0, z] + ((3*I)/8)*CA*CF*nf*Pi*z*G[1, 0, z] - 
  (I/4)*CF^2*nf*Pi*z*G[1, 0, z] + (13*CA^3*Pi^2*z*G[1, 0, z])/2304 + 
  (19*CA^2*CF*Pi^2*z*G[1, 0, z])/256 - (211*CA*CF^2*Pi^2*z*G[1, 0, z])/1152 + 
  (11*CF^3*Pi^2*z*G[1, 0, z])/96 + (5*CA^2*nf*Pi^2*z*G[1, 0, z])/576 - 
  (CA*CF*nf*Pi^2*z*G[1, 0, z])/48 + (CF^2*nf*Pi^2*z*G[1, 0, z])/72 - 
  (I/16)*CA^3*Pi^3*z*G[1, 0, z] + (I/4)*CA^2*CF*Pi^3*z*G[1, 0, z] - 
  ((5*I)/16)*CA*CF^2*Pi^3*z*G[1, 0, z] + (I/8)*CF^3*Pi^3*z*G[1, 0, z] + 
  (C4AF*z*G[1, 0, z])/(16*dA*TF) - (C4FF*nf*z*G[1, 0, z])/(8*dA*TF) - 
  (13*C4AF*Pi^2*z*G[1, 0, z])/(48*dA*TF) - (C4FF*nf*Pi^2*z*G[1, 0, z])/
   (12*dA*TF) - (13*CA^3*Pi^2*z^2*G[1, 0, z])/1152 + 
  (5*CA^2*CF*Pi^2*z^2*G[1, 0, z])/192 - (5*CA*CF^2*Pi^2*z^2*G[1, 0, z])/288 - 
  (CA^2*nf*Pi^2*z^2*G[1, 0, z])/576 + (CA*CF*nf*Pi^2*z^2*G[1, 0, z])/192 - 
  (CF^2*nf*Pi^2*z^2*G[1, 0, z])/288 + (I/64)*CA^3*Pi^3*z^2*G[1, 0, z] - 
  (I/16)*CA^2*CF*Pi^3*z^2*G[1, 0, z] + ((5*I)/64)*CA*CF^2*Pi^3*z^2*
   G[1, 0, z] - (I/32)*CF^3*Pi^3*z^2*G[1, 0, z] + 
  (C4AF*Pi^2*z^2*G[1, 0, z])/(16*dA*TF) + (CA^3*G[1, 0, z])/
   (128*\[Epsilon]^4) - (CA^2*CF*G[1, 0, z])/(64*\[Epsilon]^4) + 
  (11*CA^3*G[1, 0, z])/(768*\[Epsilon]^3) - (11*CA^2*CF*G[1, 0, z])/
   (384*\[Epsilon]^3) - (CA^2*nf*G[1, 0, z])/(384*\[Epsilon]^3) + 
  (CA*CF*nf*G[1, 0, z])/(192*\[Epsilon]^3) + (((3*I)/128)*CA^3*Pi*G[1, 0, z])/
   \[Epsilon]^3 - (((3*I)/64)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^3 - 
  (127*CA^3*G[1, 0, z])/(768*\[Epsilon]^2) + (121*CA^2*CF*G[1, 0, z])/
   (384*\[Epsilon]^2) + (CA*CF^2*G[1, 0, z])/(32*\[Epsilon]^2) + 
  (83*CA^2*nf*G[1, 0, z])/(1152*\[Epsilon]^2) - 
  (83*CA*CF*nf*G[1, 0, z])/(576*\[Epsilon]^2) - 
  (CA*nf^2*G[1, 0, z])/(144*\[Epsilon]^2) + (CF*nf^2*G[1, 0, z])/
   (72*\[Epsilon]^2) + (((11*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (((11*I)/128)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  ((I/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  ((I/64)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (61*CA^3*Pi^2*G[1, 0, z])/(1536*\[Epsilon]^2) + 
  (61*CA^2*CF*Pi^2*G[1, 0, z])/(768*\[Epsilon]^2) - 
  (CA^3*z*G[1, 0, z])/(64*\[Epsilon]^2) + (3*CA^2*CF*z*G[1, 0, z])/
   (64*\[Epsilon]^2) - (CA*CF^2*z*G[1, 0, z])/(32*\[Epsilon]^2) - 
  (3835*CA^3*G[1, 0, z])/(3456*\[Epsilon]) + (4393*CA^2*CF*G[1, 0, z])/
   (1728*\[Epsilon]) - (71*CA*CF^2*G[1, 0, z])/(96*\[Epsilon]) + 
  (3*CF^3*G[1, 0, z])/(16*\[Epsilon]) + (391*CA^2*nf*G[1, 0, z])/
   (1152*\[Epsilon]) - (203*CA*CF*nf*G[1, 0, z])/(288*\[Epsilon]) + 
  (5*CF^2*nf*G[1, 0, z])/(96*\[Epsilon]) - (5*CA*nf^2*G[1, 0, z])/
   (216*\[Epsilon]) + (5*CF*nf^2*G[1, 0, z])/(108*\[Epsilon]) - 
  (((127*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon] + 
  (((121*I)/128)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, z])/\[Epsilon] + 
  (((83*I)/384)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon] - 
  (((83*I)/192)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] + ((I/24)*CF*nf^2*Pi*G[1, 0, z])/
   \[Epsilon] + (7*CA^3*Pi^2*G[1, 0, z])/(9216*\[Epsilon]) + 
  (35*CA^2*CF*Pi^2*G[1, 0, z])/(1536*\[Epsilon]) - 
  (19*CA*CF^2*Pi^2*G[1, 0, z])/(576*\[Epsilon]) - 
  (CF^3*Pi^2*G[1, 0, z])/(32*\[Epsilon]) + (19*CA^2*nf*Pi^2*G[1, 0, z])/
   (4608*\[Epsilon]) - (13*CA*CF*nf*Pi^2*G[1, 0, z])/(768*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*G[1, 0, z])/(288*\[Epsilon]) - 
  (((25*I)/512)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (((25*I)/256)*CA^2*CF*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (35*CA^3*z*G[1, 0, z])/(192*\[Epsilon]) - (41*CA^2*CF*z*G[1, 0, z])/
   (64*\[Epsilon]) + (31*CA*CF^2*z*G[1, 0, z])/(48*\[Epsilon]) - 
  (3*CF^3*z*G[1, 0, z])/(16*\[Epsilon]) - (CA^2*nf*z*G[1, 0, z])/
   (24*\[Epsilon]) + (CA*CF*nf*z*G[1, 0, z])/(8*\[Epsilon]) - 
  (CF^2*nf*z*G[1, 0, z])/(12*\[Epsilon]) - (((3*I)/64)*CA^3*Pi*z*G[1, 0, z])/
   \[Epsilon] + (((9*I)/64)*CA^2*CF*Pi*z*G[1, 0, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*z*G[1, 0, z])/\[Epsilon] - 
  (CA^3*Pi^2*z*G[1, 0, z])/(48*\[Epsilon]) + (CA^2*CF*Pi^2*z*G[1, 0, z])/
   (12*\[Epsilon]) - (5*CA*CF^2*Pi^2*z*G[1, 0, z])/(48*\[Epsilon]) + 
  (CF^3*Pi^2*z*G[1, 0, z])/(24*\[Epsilon]) + (CA^3*Pi^2*z^2*G[1, 0, z])/
   (192*\[Epsilon]) - (CA^2*CF*Pi^2*z^2*G[1, 0, z])/(48*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*z^2*G[1, 0, z])/(192*\[Epsilon]) - 
  (CF^3*Pi^2*z^2*G[1, 0, z])/(96*\[Epsilon]) - (8633*CA^3*G[1, 1, z])/3456 + 
  (379*CA^2*CF*G[1, 1, z])/1152 - (5*CA*CF^2*G[1, 1, z])/128 + 
  (CF^3*G[1, 1, z])/32 + (3605*CA^2*nf*G[1, 1, z])/3456 - 
  (499*CA*CF*nf*G[1, 1, z])/1152 + (5*CF^2*nf*G[1, 1, z])/16 - 
  (CA*nf^2*G[1, 1, z])/24 - ((1049*I)/1152)*CA^3*Pi*G[1, 1, z] - 
  ((49*I)/32)*CA^2*CF*Pi*G[1, 1, z] + ((9*I)/8)*CA*CF^2*Pi*G[1, 1, z] + 
  ((967*I)/1152)*CA^2*nf*Pi*G[1, 1, z] - (I/64)*CA*CF*nf*Pi*G[1, 1, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 1, z] - (2375*CA^3*Pi^2*G[1, 1, z])/9216 - 
  (133*CA^2*CF*Pi^2*G[1, 1, z])/3456 + (CA*CF^2*Pi^2*G[1, 1, z])/128 - 
  (CF^3*Pi^2*G[1, 1, z])/12 - (485*CA^2*nf*Pi^2*G[1, 1, z])/1536 + 
  (553*CA*CF*nf*Pi^2*G[1, 1, z])/3456 + (CF^2*nf*Pi^2*G[1, 1, z])/96 + 
  (29*CA*nf^2*Pi^2*G[1, 1, z])/576 - (CF*nf^2*Pi^2*G[1, 1, z])/48 - 
  ((1203*I)/1024)*CA^3*Pi^3*G[1, 1, z] + ((443*I)/768)*CA^2*CF*Pi^3*
   G[1, 1, z] - ((3*I)/32)*CA*CF^2*Pi^3*G[1, 1, z] + 
  ((105*I)/512)*CA^2*nf*Pi^3*G[1, 1, z] - ((37*I)/384)*CA*CF*nf*Pi^3*
   G[1, 1, z] - (83309*CA^3*Pi^4*G[1, 1, z])/552960 + 
  (157*CA^2*CF*Pi^4*G[1, 1, z])/1280 - (101*CA*CF^2*Pi^4*G[1, 1, z])/5760 + 
  (5*C4AF*G[1, 1, z])/(8*dA*TF) - (5*C4FF*nf*G[1, 1, z])/(4*dA*TF) - 
  (7*C4AF*Pi^2*G[1, 1, z])/(48*dA*TF) - (C4FF*nf*Pi^2*G[1, 1, z])/
   (12*dA*TF) + (19*C4AF*Pi^4*G[1, 1, z])/(720*dA*TF) + 
  (CA^2*CF*Pi^2*G[1, 1, z])/(24*z) - (CA*CF^2*Pi^2*G[1, 1, z])/(24*z) + 
  (227*CA^3*z*G[1, 1, z])/576 - (379*CA^2*CF*z*G[1, 1, z])/1152 + 
  (5*CA*CF^2*z*G[1, 1, z])/128 - (CF^3*z*G[1, 1, z])/32 - 
  (167*CA^2*nf*z*G[1, 1, z])/576 + (83*CA*CF*nf*z*G[1, 1, z])/144 - 
  (5*CF^2*nf*z*G[1, 1, z])/16 - ((13*I)/32)*CA^3*Pi*z*G[1, 1, z] + 
  ((49*I)/32)*CA^2*CF*Pi*z*G[1, 1, z] - ((9*I)/8)*CA*CF^2*Pi*z*G[1, 1, z] - 
  (I/16)*CA^2*nf*Pi*z*G[1, 1, z] + (I/16)*CA*CF*nf*Pi*z*G[1, 1, z] + 
  (259*CA^3*Pi^2*z*G[1, 1, z])/1152 - (103*CA^2*CF*Pi^2*z*G[1, 1, z])/384 - 
  (29*CA*CF^2*Pi^2*z*G[1, 1, z])/288 + (7*CF^3*Pi^2*z*G[1, 1, z])/48 - 
  (5*CA^2*nf*Pi^2*z*G[1, 1, z])/576 + (CA*CF*nf*Pi^2*z*G[1, 1, z])/48 - 
  (CF^2*nf*Pi^2*z*G[1, 1, z])/72 + (I/16)*CA^3*Pi^3*z*G[1, 1, z] - 
  ((3*I)/16)*CA^2*CF*Pi^3*z*G[1, 1, z] + (I/8)*CA*CF^2*Pi^3*z*G[1, 1, z] - 
  (5*C4AF*z*G[1, 1, z])/(8*dA*TF) + (5*C4FF*nf*z*G[1, 1, z])/(4*dA*TF) + 
  (7*C4AF*Pi^2*z*G[1, 1, z])/(48*dA*TF) + (C4FF*nf*Pi^2*z*G[1, 1, z])/
   (12*dA*TF) + (41*CA^3*Pi^2*z^2*G[1, 1, z])/2304 - 
  (65*CA^2*CF*Pi^2*z^2*G[1, 1, z])/768 + (149*CA*CF^2*Pi^2*z^2*G[1, 1, z])/
   1152 - (CF^3*Pi^2*z^2*G[1, 1, z])/16 + (CA^2*nf*Pi^2*z^2*G[1, 1, z])/576 - 
  (CA*CF*nf*Pi^2*z^2*G[1, 1, z])/192 + (CF^2*nf*Pi^2*z^2*G[1, 1, z])/288 - 
  (I/64)*CA^3*Pi^3*z^2*G[1, 1, z] + ((3*I)/64)*CA^2*CF*Pi^3*z^2*G[1, 1, z] - 
  (I/32)*CA*CF^2*Pi^3*z^2*G[1, 1, z] - (3*CA^3*G[1, 1, z])/
   (128*\[Epsilon]^4) + (33*CA^3*G[1, 1, z])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, 1, z])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 + 
  (191*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, z])/(32*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  (187*CA^3*Pi^2*G[1, 1, z])/(1536*\[Epsilon]^2) - 
  (3*CA^2*CF*Pi^2*G[1, 1, z])/(128*\[Epsilon]^2) - 
  (CA^3*z*G[1, 1, z])/(32*\[Epsilon]^2) + (CA^2*CF*z*G[1, 1, z])/
   (32*\[Epsilon]^2) - (1049*CA^3*G[1, 1, z])/(3456*\[Epsilon]) - 
  (49*CA^2*CF*G[1, 1, z])/(96*\[Epsilon]) + (3*CA*CF^2*G[1, 1, z])/
   (8*\[Epsilon]) + (967*CA^2*nf*G[1, 1, z])/(3456*\[Epsilon]) - 
  (CA*CF*nf*G[1, 1, z])/(192*\[Epsilon]) - (5*CA*nf^2*G[1, 1, z])/
   (216*\[Epsilon]) + (((191*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 1, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] - (797*CA^3*Pi^2*G[1, 1, z])/
   (1024*\[Epsilon]) + (443*CA^2*CF*Pi^2*G[1, 1, z])/(2304*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 1, z])/(32*\[Epsilon]) + (71*CA^2*nf*Pi^2*G[1, 1, z])/
   (512*\[Epsilon]) - (37*CA*CF*nf*Pi^2*G[1, 1, z])/(1152*\[Epsilon]) + 
  (((79*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (((9*I)/128)*CA^2*CF*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (13*CA^3*z*G[1, 1, z])/(96*\[Epsilon]) + (49*CA^2*CF*z*G[1, 1, z])/
   (96*\[Epsilon]) - (3*CA*CF^2*z*G[1, 1, z])/(8*\[Epsilon]) - 
  (CA^2*nf*z*G[1, 1, z])/(48*\[Epsilon]) + (CA*CF*nf*z*G[1, 1, z])/
   (48*\[Epsilon]) - (((3*I)/32)*CA^3*Pi*z*G[1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA^2*CF*Pi*z*G[1, 1, z])/\[Epsilon] + 
  (CA^3*Pi^2*z*G[1, 1, z])/(48*\[Epsilon]) - (CA^2*CF*Pi^2*z*G[1, 1, z])/
   (16*\[Epsilon]) + (CA*CF^2*Pi^2*z*G[1, 1, z])/(24*\[Epsilon]) - 
  (CA^3*Pi^2*z^2*G[1, 1, z])/(192*\[Epsilon]) + 
  (CA^2*CF*Pi^2*z^2*G[1, 1, z])/(64*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z^2*G[1, 1, z])/(96*\[Epsilon]) + 
  (1189*CA^2*nf*G[0, 0, 0, z])/1152 - (337*CA*CF*nf*G[0, 0, 0, z])/144 + 
  (53*CF^2*nf*G[0, 0, 0, z])/96 - (5*CA*nf^2*G[0, 0, 0, z])/72 + 
  (5*CF*nf^2*G[0, 0, 0, z])/36 - ((709*I)/256)*CA^3*Pi*G[0, 0, 0, z] + 
  ((1159*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z] - ((117*I)/16)*CA*CF^2*Pi*
   G[0, 0, 0, z] + ((9*I)/16)*CF^3*Pi*G[0, 0, 0, z] + 
  ((103*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z] - ((133*I)/64)*CA*CF*nf*Pi*
   G[0, 0, 0, z] + ((15*I)/16)*CF^2*nf*Pi*G[0, 0, 0, z] - 
  (I/16)*CA*nf^2*Pi*G[0, 0, 0, z] + (I/8)*CF*nf^2*Pi*G[0, 0, 0, z] + 
  (297*CA^3*Pi^2*G[0, 0, 0, z])/512 - (891*CA^2*CF*Pi^2*G[0, 0, 0, z])/256 + 
  (297*CA*CF^2*Pi^2*G[0, 0, 0, z])/64 - (467*CA^2*nf*Pi^2*G[0, 0, 0, z])/
   4608 + (1289*CA*CF*nf*Pi^2*G[0, 0, 0, z])/2304 - 
  (137*CF^2*nf*Pi^2*G[0, 0, 0, z])/192 - ((43*I)/512)*CA^3*Pi^3*
   G[0, 0, 0, z] + ((69*I)/256)*CA^2*CF*Pi^3*G[0, 0, 0, z] - 
  (I/16)*CA*CF^2*Pi^3*G[0, 0, 0, z] - ((9*I)/32)*CF^3*Pi^3*G[0, 0, 0, z] - 
  (4133*CA^3*G[0, 0, 0, z])/(1152*(-1 + z)^2) + 
  (1397*CA^2*CF*G[0, 0, 0, z])/(144*(-1 + z)^2) - 
  (503*CA*CF^2*G[0, 0, 0, z])/(96*(-1 + z)^2) + 
  (3*CF^3*G[0, 0, 0, z])/(8*(-1 + z)^2) - (209*CA^3*Pi^2*G[0, 0, 0, z])/
   (9216*(-1 + z)^2) + (2039*CA^2*CF*Pi^2*G[0, 0, 0, z])/(4608*(-1 + z)^2) - 
  (359*CA*CF^2*Pi^2*G[0, 0, 0, z])/(384*(-1 + z)^2) + 
  (9*CF^3*Pi^2*G[0, 0, 0, z])/(32*(-1 + z)^2) - 
  (CA^2*nf*z*G[0, 0, 0, z])/32 + (3*CA*CF*nf*z*G[0, 0, 0, z])/32 - 
  (CF^2*nf*z*G[0, 0, 0, z])/16 + ((3*I)/32)*CA^3*Pi*z*G[0, 0, 0, z] - 
  ((9*I)/16)*CA^2*CF*Pi*z*G[0, 0, 0, z] + ((33*I)/32)*CA*CF^2*Pi*z*
   G[0, 0, 0, z] - ((9*I)/16)*CF^3*Pi*z*G[0, 0, 0, z] + 
  (4403*CA^3*z*G[0, 0, 0, z])/(576*(-1 + z)^2) - 
  (3145*CA^2*CF*z*G[0, 0, 0, z])/(144*(-1 + z)^2) + 
  (1393*CA*CF^2*z*G[0, 0, 0, z])/(96*(-1 + z)^2) - 
  (45*CF^3*z*G[0, 0, 0, z])/(16*(-1 + z)^2) - (31*CA^3*Pi^2*z*G[0, 0, 0, z])/
   (4608*(-1 + z)^2) - (1247*CA^2*CF*Pi^2*z*G[0, 0, 0, z])/
   (2304*(-1 + z)^2) + (77*CA*CF^2*Pi^2*z*G[0, 0, 0, z])/(64*(-1 + z)^2) - 
  (3*CF^3*Pi^2*z*G[0, 0, 0, z])/(16*(-1 + z)^2) - 
  (5213*CA^3*z^2*G[0, 0, 0, z])/(1152*(-1 + z)^2) + 
  (2099*CA^2*CF*z^2*G[0, 0, 0, z])/(144*(-1 + z)^2) - 
  (1277*CA*CF^2*z^2*G[0, 0, 0, z])/(96*(-1 + z)^2) + 
  (9*CF^3*z^2*G[0, 0, 0, z])/(2*(-1 + z)^2) + 
  (871*CA^3*Pi^2*z^2*G[0, 0, 0, z])/(9216*(-1 + z)^2) - 
  (1525*CA^2*CF*Pi^2*z^2*G[0, 0, 0, z])/(4608*(-1 + z)^2) + 
  (217*CA*CF^2*Pi^2*z^2*G[0, 0, 0, z])/(384*(-1 + z)^2) - 
  (9*CF^3*Pi^2*z^2*G[0, 0, 0, z])/(16*(-1 + z)^2) + 
  (15*CA^3*z^3*G[0, 0, 0, z])/(32*(-1 + z)^2) - 
  (39*CA^2*CF*z^3*G[0, 0, 0, z])/(16*(-1 + z)^2) + 
  (129*CA*CF^2*z^3*G[0, 0, 0, z])/(32*(-1 + z)^2) - 
  (33*CF^3*z^3*G[0, 0, 0, z])/(16*(-1 + z)^2) - 
  (5*CA^3*Pi^2*z^3*G[0, 0, 0, z])/(64*(-1 + z)^2) + 
  (33*CA^2*CF*Pi^2*z^3*G[0, 0, 0, z])/(64*(-1 + z)^2) - 
  (CA*CF^2*Pi^2*z^3*G[0, 0, 0, z])/(-1 + z)^2 + 
  (9*CF^3*Pi^2*z^3*G[0, 0, 0, z])/(16*(-1 + z)^2) + 
  (5*CA^3*Pi^2*z^4*G[0, 0, 0, z])/(384*(-1 + z)^2) - 
  (11*CA^2*CF*Pi^2*z^4*G[0, 0, 0, z])/(128*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z^4*G[0, 0, 0, z])/(6*(-1 + z)^2) - 
  (3*CF^3*Pi^2*z^4*G[0, 0, 0, z])/(32*(-1 + z)^2) + 
  (3*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) - (5*CA^2*CF*G[0, 0, 0, z])/
   (64*\[Epsilon]^3) + (CF^3*G[0, 0, 0, z])/(8*\[Epsilon]^3) - 
  (33*CA^3*G[0, 0, 0, z])/(256*\[Epsilon]^2) + (99*CA^2*CF*G[0, 0, 0, z])/
   (128*\[Epsilon]^2) - (33*CA*CF^2*G[0, 0, 0, z])/(32*\[Epsilon]^2) + 
  (3*CA^2*nf*G[0, 0, 0, z])/(128*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[0, 0, 0, z])/(64*\[Epsilon]^2) + 
  (3*CF^2*nf*G[0, 0, 0, z])/(16*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 - 
  (((15*I)/64)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/8)*CF^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 - 
  (709*CA^3*G[0, 0, 0, z])/(768*\[Epsilon]) + (1159*CA^2*CF*G[0, 0, 0, z])/
   (384*\[Epsilon]) - (39*CA*CF^2*G[0, 0, 0, z])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 0, 0, z])/(16*\[Epsilon]) + (103*CA^2*nf*G[0, 0, 0, z])/
   (384*\[Epsilon]) - (133*CA*CF*nf*G[0, 0, 0, z])/(192*\[Epsilon]) + 
  (5*CF^2*nf*G[0, 0, 0, z])/(16*\[Epsilon]) - (CA*nf^2*G[0, 0, 0, z])/
   (48*\[Epsilon]) + (CF*nf^2*G[0, 0, 0, z])/(24*\[Epsilon]) - 
  (((99*I)/256)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((297*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (((99*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/16)*CF^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[0, 0, 0, z])/(1536*\[Epsilon]) + 
  (83*CA^2*CF*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, z])/(48*\[Epsilon]) - 
  (15*CF^3*Pi^2*G[0, 0, 0, z])/(32*\[Epsilon]) + 
  (CA^3*z*G[0, 0, 0, z])/(32*\[Epsilon]) - (3*CA^2*CF*z*G[0, 0, 0, z])/
   (16*\[Epsilon]) + (11*CA*CF^2*z*G[0, 0, 0, z])/(32*\[Epsilon]) - 
  (3*CF^3*z*G[0, 0, 0, z])/(16*\[Epsilon]) + (173*CA^3*G[0, 0, 1, z])/1152 + 
  (3019*CA^2*CF*G[0, 0, 1, z])/1152 - (595*CA*CF^2*G[0, 0, 1, z])/384 + 
  (19*CF^3*G[0, 0, 1, z])/16 - (1001*CA^2*nf*G[0, 0, 1, z])/3456 - 
  (17*CA*CF*nf*G[0, 0, 1, z])/144 - (5*CF^2*nf*G[0, 0, 1, z])/24 + 
  (5*CA*nf^2*G[0, 0, 1, z])/216 - ((433*I)/768)*CA^3*Pi*G[0, 0, 1, z] + 
  ((193*I)/64)*CA^2*CF*Pi*G[0, 0, 1, z] - ((57*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, z] + ((3*I)/4)*CF^3*Pi*G[0, 0, 1, z] - 
  ((11*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z] - ((11*I)/32)*CA*CF*nf*Pi*
   G[0, 0, 1, z] + (I/48)*CA*nf^2*Pi*G[0, 0, 1, z] + 
  (2489*CA^3*Pi^2*G[0, 0, 1, z])/3072 - (1663*CA^2*CF*Pi^2*G[0, 0, 1, z])/
   2304 + (19*CA*CF^2*Pi^2*G[0, 0, 1, z])/96 + (3*CF^3*Pi^2*G[0, 0, 1, z])/
   16 - (251*CA^2*nf*Pi^2*G[0, 0, 1, z])/1536 + 
  (65*CA*CF*nf*Pi^2*G[0, 0, 1, z])/288 - (5*CF^2*nf*Pi^2*G[0, 0, 1, z])/48 - 
  ((141*I)/512)*CA^3*Pi^3*G[0, 0, 1, z] + ((41*I)/64)*CA^2*CF*Pi^3*
   G[0, 0, 1, z] - ((19*I)/64)*CA*CF^2*Pi^3*G[0, 0, 1, z] - 
  ((3*I)/16)*CF^3*Pi^3*G[0, 0, 1, z] + (C4AF*Pi^2*G[0, 0, 1, z])/(4*dA*TF) - 
  (703*CA^3*z*G[0, 0, 1, z])/288 + (867*CA^2*CF*z*G[0, 0, 1, z])/128 - 
  (1669*CA*CF^2*z*G[0, 0, 1, z])/576 - (45*CF^3*z*G[0, 0, 1, z])/32 + 
  (757*CA^2*nf*z*G[0, 0, 1, z])/1152 - (65*CA*CF*nf*z*G[0, 0, 1, z])/32 + 
  (49*CF^2*nf*z*G[0, 0, 1, z])/36 - ((11*I)/32)*CA^3*Pi*z*G[0, 0, 1, z] + 
  ((27*I)/32)*CA^2*CF*Pi*z*G[0, 0, 1, z] - (I/8)*CA*CF^2*Pi*z*G[0, 0, 1, z] - 
  ((3*I)/8)*CF^3*Pi*z*G[0, 0, 1, z] + (I/4)*CA^2*nf*Pi*z*G[0, 0, 1, z] - 
  ((3*I)/4)*CA*CF*nf*Pi*z*G[0, 0, 1, z] + (I/2)*CF^2*nf*Pi*z*G[0, 0, 1, z] - 
  (25*CA^3*Pi^2*z*G[0, 0, 1, z])/128 + (27*CA^2*CF*Pi^2*z*G[0, 0, 1, z])/64 + 
  (5*CA*CF^2*Pi^2*z*G[0, 0, 1, z])/32 - (3*CF^3*Pi^2*z*G[0, 0, 1, z])/8 - 
  (7*C4AF*z*G[0, 0, 1, z])/(16*dA*TF) + (C4FF*nf*z*G[0, 0, 1, z])/(8*dA*TF) - 
  (3*C4AF*Pi^2*z*G[0, 0, 1, z])/(16*dA*TF) + (703*CA^3*z^2*G[0, 0, 1, z])/
   1152 - (383*CA^2*CF*z^2*G[0, 0, 1, z])/192 + 
  (425*CA*CF^2*z^2*G[0, 0, 1, z])/288 - (CF^3*z^2*G[0, 0, 1, z])/8 - 
  (151*CA^2*nf*z^2*G[0, 0, 1, z])/1152 + (77*CA*CF*nf*z^2*G[0, 0, 1, z])/
   192 - (77*CF^2*nf*z^2*G[0, 0, 1, z])/288 + ((13*I)/64)*CA^3*Pi*z^2*
   G[0, 0, 1, z] - ((39*I)/64)*CA^2*CF*Pi*z^2*G[0, 0, 1, z] + 
  ((13*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 1, z] - (I/16)*CA^2*nf*Pi*z^2*
   G[0, 0, 1, z] + ((3*I)/16)*CA*CF*nf*Pi*z^2*G[0, 0, 1, z] - 
  (I/8)*CF^2*nf*Pi*z^2*G[0, 0, 1, z] + (13*CA^3*Pi^2*z^2*G[0, 0, 1, z])/256 - 
  (27*CA^2*CF*Pi^2*z^2*G[0, 0, 1, z])/256 - 
  (5*CA*CF^2*Pi^2*z^2*G[0, 0, 1, z])/128 + (3*CF^3*Pi^2*z^2*G[0, 0, 1, z])/
   32 + (13*C4AF*z^2*G[0, 0, 1, z])/(16*dA*TF) - 
  (C4FF*nf*z^2*G[0, 0, 1, z])/(8*dA*TF) + (5*CA^3*G[0, 0, 1, z])/
   (128*\[Epsilon]^3) - (3*CA^2*CF*G[0, 0, 1, z])/(32*\[Epsilon]^3) + 
  (CA*CF^2*G[0, 0, 1, z])/(16*\[Epsilon]^3) - (121*CA^3*G[0, 0, 1, z])/
   (768*\[Epsilon]^2) + (CA^2*CF*G[0, 0, 1, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*nf*G[0, 0, 1, z])/(384*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, 0, 1, z])/(32*\[Epsilon]^2) + 
  (((15*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (CA^3*z*G[0, 0, 1, z])/(16*\[Epsilon]^2) - (3*CA^2*CF*z*G[0, 0, 1, z])/
   (16*\[Epsilon]^2) + (CA*CF^2*z*G[0, 0, 1, z])/(8*\[Epsilon]^2) - 
  (CA^3*z^2*G[0, 0, 1, z])/(64*\[Epsilon]^2) + (3*CA^2*CF*z^2*G[0, 0, 1, z])/
   (64*\[Epsilon]^2) - (CA*CF^2*z^2*G[0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (433*CA^3*G[0, 0, 1, z])/(2304*\[Epsilon]) + (193*CA^2*CF*G[0, 0, 1, z])/
   (192*\[Epsilon]) - (19*CA*CF^2*G[0, 0, 1, z])/(32*\[Epsilon]) + 
  (CF^3*G[0, 0, 1, z])/(4*\[Epsilon]) - (11*CA^2*nf*G[0, 0, 1, z])/
   (384*\[Epsilon]) - (11*CA*CF*nf*G[0, 0, 1, z])/(96*\[Epsilon]) + 
  (CA*nf^2*G[0, 0, 1, z])/(144*\[Epsilon]) - 
  (((121*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((11*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (107*CA^3*Pi^2*G[0, 0, 1, z])/(512*\[Epsilon]) + 
  (95*CA^2*CF*Pi^2*G[0, 0, 1, z])/(192*\[Epsilon]) - 
  (55*CA*CF^2*Pi^2*G[0, 0, 1, z])/(192*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 0, 1, z])/(16*\[Epsilon]) - (11*CA^3*z*G[0, 0, 1, z])/
   (96*\[Epsilon]) + (9*CA^2*CF*z*G[0, 0, 1, z])/(32*\[Epsilon]) - 
  (CA*CF^2*z*G[0, 0, 1, z])/(24*\[Epsilon]) - (CF^3*z*G[0, 0, 1, z])/
   (8*\[Epsilon]) + (CA^2*nf*z*G[0, 0, 1, z])/(12*\[Epsilon]) - 
  (CA*CF*nf*z*G[0, 0, 1, z])/(4*\[Epsilon]) + (CF^2*nf*z*G[0, 0, 1, z])/
   (6*\[Epsilon]) + (((3*I)/16)*CA^3*Pi*z*G[0, 0, 1, z])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*z*G[0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*z*G[0, 0, 1, z])/\[Epsilon] + 
  (13*CA^3*z^2*G[0, 0, 1, z])/(192*\[Epsilon]) - 
  (13*CA^2*CF*z^2*G[0, 0, 1, z])/(64*\[Epsilon]) + 
  (13*CA*CF^2*z^2*G[0, 0, 1, z])/(96*\[Epsilon]) - 
  (CA^2*nf*z^2*G[0, 0, 1, z])/(48*\[Epsilon]) + 
  (CA*CF*nf*z^2*G[0, 0, 1, z])/(16*\[Epsilon]) - 
  (CF^2*nf*z^2*G[0, 0, 1, z])/(24*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*z^2*G[0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*z^2*G[0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 1, z])/\[Epsilon] + 
  (5*CA*nf^2*G[0, 1, 0, z])/72 - (5*CF*nf^2*G[0, 1, 0, z])/36 + 
  ((417*I)/256)*CA^3*Pi*G[0, 1, 0, z] - ((461*I)/128)*CA^2*CF*Pi*
   G[0, 1, 0, z] + ((11*I)/16)*CA*CF^2*Pi*G[0, 1, 0, z] - 
  ((83*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z] + ((81*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 0, z] + (I/16)*CF^2*nf*Pi*G[0, 1, 0, z] + 
  (I/16)*CA*nf^2*Pi*G[0, 1, 0, z] - (I/8)*CF*nf^2*Pi*G[0, 1, 0, z] + 
  (99*CA^3*Pi^2*G[0, 1, 0, z])/512 + (153*CA^2*CF*Pi^2*G[0, 1, 0, z])/256 - 
  (63*CA*CF^2*Pi^2*G[0, 1, 0, z])/32 - (9*CA^2*nf*Pi^2*G[0, 1, 0, z])/256 - 
  (9*CA*CF*nf*Pi^2*G[0, 1, 0, z])/128 + (9*CF^2*nf*Pi^2*G[0, 1, 0, z])/32 - 
  ((33*I)/512)*CA^3*Pi^3*G[0, 1, 0, z] + ((45*I)/256)*CA^2*CF*Pi^3*
   G[0, 1, 0, z] - (I/32)*CA*CF^2*Pi^3*G[0, 1, 0, z] - 
  (I/8)*CF^3*Pi^3*G[0, 1, 0, z] - (C4AF*G[0, 1, 0, z])/(4*dA*TF) + 
  (C4FF*nf*G[0, 1, 0, z])/(2*dA*TF) + (C4AF*Pi^2*G[0, 1, 0, z])/(8*dA*TF) - 
  (3229*CA^3*G[0, 1, 0, z])/(1152*(-1 + z)) + (1819*CA^2*CF*G[0, 1, 0, z])/
   (384*(-1 + z)) + (2287*CA*CF^2*G[0, 1, 0, z])/(1152*(-1 + z)) - 
  (37*CF^3*G[0, 1, 0, z])/(64*(-1 + z)) + (121*CA^2*nf*G[0, 1, 0, z])/
   (128*(-1 + z)) - (965*CA*CF*nf*G[0, 1, 0, z])/(576*(-1 + z)) - 
  (7*CF^2*nf*G[0, 1, 0, z])/(18*(-1 + z)) + (443*CA^3*Pi^2*G[0, 1, 0, z])/
   (9216*(-1 + z)) + (251*CA^2*CF*Pi^2*G[0, 1, 0, z])/(1536*(-1 + z)) - 
  (157*CA*CF^2*Pi^2*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (3*CF^3*Pi^2*G[0, 1, 0, z])/(32*(-1 + z)) - (49*CA^2*nf*Pi^2*G[0, 1, 0, z])/
   (4608*(-1 + z)) - (7*CA*CF*nf*Pi^2*G[0, 1, 0, z])/(768*(-1 + z)) + 
  (35*CF^2*nf*Pi^2*G[0, 1, 0, z])/(576*(-1 + z)) + 
  ((43*I)/64)*CA^3*Pi*z*G[0, 1, 0, z] - ((123*I)/64)*CA^2*CF*Pi*z*
   G[0, 1, 0, z] + ((17*I)/16)*CA*CF^2*Pi*z*G[0, 1, 0, z] + 
  ((3*I)/16)*CF^3*Pi*z*G[0, 1, 0, z] - (I/4)*CA^2*nf*Pi*z*G[0, 1, 0, z] + 
  ((3*I)/4)*CA*CF*nf*Pi*z*G[0, 1, 0, z] - (I/2)*CF^2*nf*Pi*z*G[0, 1, 0, z] + 
  (9*CA^3*Pi^2*z*G[0, 1, 0, z])/32 - (27*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/32 + 
  (9*CA*CF^2*Pi^2*z*G[0, 1, 0, z])/16 + (C4AF*z*G[0, 1, 0, z])/(2*dA*TF) - 
  (C4FF*nf*z*G[0, 1, 0, z])/(4*dA*TF) - (C4AF*Pi^2*z*G[0, 1, 0, z])/
   (8*dA*TF) + (197*CA^3*z*G[0, 1, 0, z])/(384*(-1 + z)) + 
  (261*CA^2*CF*z*G[0, 1, 0, z])/(128*(-1 + z)) - 
  (2363*CA*CF^2*z*G[0, 1, 0, z])/(384*(-1 + z)) + 
  (19*CF^3*z*G[0, 1, 0, z])/(64*(-1 + z)) - (515*CA^2*nf*z*G[0, 1, 0, z])/
   (1152*(-1 + z)) + (77*CA*CF*nf*z*G[0, 1, 0, z])/(576*(-1 + z)) + 
  (35*CF^2*nf*z*G[0, 1, 0, z])/(24*(-1 + z)) - 
  (443*CA^3*Pi^2*z*G[0, 1, 0, z])/(9216*(-1 + z)) - 
  (115*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/(1536*(-1 + z)) + 
  (35*CA*CF^2*Pi^2*z*G[0, 1, 0, z])/(144*(-1 + z)) + 
  (11*CF^3*Pi^2*z*G[0, 1, 0, z])/(96*(-1 + z)) + 
  (49*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(4608*(-1 + z)) + 
  (7*CA*CF*nf*Pi^2*z*G[0, 1, 0, z])/(768*(-1 + z)) - 
  (35*CF^2*nf*Pi^2*z*G[0, 1, 0, z])/(576*(-1 + z)) - 
  ((13*I)/64)*CA^3*Pi*z^2*G[0, 1, 0, z] + ((39*I)/64)*CA^2*CF*Pi*z^2*
   G[0, 1, 0, z] - ((13*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, z] + 
  (I/16)*CA^2*nf*Pi*z^2*G[0, 1, 0, z] - ((3*I)/16)*CA*CF*nf*Pi*z^2*
   G[0, 1, 0, z] + (I/8)*CF^2*nf*Pi*z^2*G[0, 1, 0, z] - 
  (9*CA^3*Pi^2*z^2*G[0, 1, 0, z])/128 + (27*CA^2*CF*Pi^2*z^2*G[0, 1, 0, z])/
   128 - (9*CA*CF^2*Pi^2*z^2*G[0, 1, 0, z])/64 - 
  (13*C4AF*z^2*G[0, 1, 0, z])/(16*dA*TF) + (C4FF*nf*z^2*G[0, 1, 0, z])/
   (8*dA*TF) + (3251*CA^3*z^2*G[0, 1, 0, z])/(1152*(-1 + z)) - 
  (1597*CA^2*CF*z^2*G[0, 1, 0, z])/(192*(-1 + z)) + 
  (2801*CA*CF^2*z^2*G[0, 1, 0, z])/(576*(-1 + z)) + 
  (17*CF^3*z^2*G[0, 1, 0, z])/(32*(-1 + z)) - (761*CA^2*nf*z^2*G[0, 1, 0, z])/
   (1152*(-1 + z)) + (385*CA*CF*nf*z^2*G[0, 1, 0, z])/(192*(-1 + z)) - 
  (385*CF^2*nf*z^2*G[0, 1, 0, z])/(288*(-1 + z)) - 
  (CA^3*Pi^2*z^2*G[0, 1, 0, z])/(768*(-1 + z)) - 
  (85*CA^2*CF*Pi^2*z^2*G[0, 1, 0, z])/(768*(-1 + z)) + 
  (145*CA*CF^2*Pi^2*z^2*G[0, 1, 0, z])/(384*(-1 + z)) - 
  (25*CF^3*Pi^2*z^2*G[0, 1, 0, z])/(96*(-1 + z)) - 
  (703*CA^3*z^3*G[0, 1, 0, z])/(1152*(-1 + z)) + 
  (383*CA^2*CF*z^3*G[0, 1, 0, z])/(192*(-1 + z)) - 
  (425*CA*CF^2*z^3*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (CF^3*z^3*G[0, 1, 0, z])/(8*(-1 + z)) + (151*CA^2*nf*z^3*G[0, 1, 0, z])/
   (1152*(-1 + z)) - (77*CA*CF*nf*z^3*G[0, 1, 0, z])/(192*(-1 + z)) + 
  (77*CF^2*nf*z^3*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (CA^3*Pi^2*z^3*G[0, 1, 0, z])/(768*(-1 + z)) + 
  (17*CA^2*CF*Pi^2*z^3*G[0, 1, 0, z])/(768*(-1 + z)) - 
  (29*CA*CF^2*Pi^2*z^3*G[0, 1, 0, z])/(384*(-1 + z)) + 
  (5*CF^3*Pi^2*z^3*G[0, 1, 0, z])/(96*(-1 + z)) + 
  (CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) - (CA^2*CF*G[0, 1, 0, z])/
   (64*\[Epsilon]^3) - (11*CA^3*G[0, 1, 0, z])/(256*\[Epsilon]^2) - 
  (17*CA^2*CF*G[0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (7*CA*CF^2*G[0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, 0, z])/(128*\[Epsilon]^2) + (CA*CF*nf*G[0, 1, 0, z])/
   (64*\[Epsilon]^2) - (CF^2*nf*G[0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (((3*I)/64)*CA^2*CF*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (CA^3*z*G[0, 1, 0, z])/(16*\[Epsilon]^2) + (3*CA^2*CF*z*G[0, 1, 0, z])/
   (16*\[Epsilon]^2) - (CA*CF^2*z*G[0, 1, 0, z])/(8*\[Epsilon]^2) + 
  (CA^3*z^2*G[0, 1, 0, z])/(64*\[Epsilon]^2) - (3*CA^2*CF*z^2*G[0, 1, 0, z])/
   (64*\[Epsilon]^2) + (CA*CF^2*z^2*G[0, 1, 0, z])/(32*\[Epsilon]^2) + 
  (139*CA^3*G[0, 1, 0, z])/(256*\[Epsilon]) - (461*CA^2*CF*G[0, 1, 0, z])/
   (384*\[Epsilon]) + (11*CA*CF^2*G[0, 1, 0, z])/(48*\[Epsilon]) - 
  (83*CA^2*nf*G[0, 1, 0, z])/(384*\[Epsilon]) + 
  (27*CA*CF*nf*G[0, 1, 0, z])/(64*\[Epsilon]) + 
  (CF^2*nf*G[0, 1, 0, z])/(48*\[Epsilon]) + (CA*nf^2*G[0, 1, 0, z])/
   (48*\[Epsilon]) - (CF*nf^2*G[0, 1, 0, z])/(24*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((51*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((21*I)/16)*CA*CF^2*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CF^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (23*CA^3*Pi^2*G[0, 1, 0, z])/(512*\[Epsilon]) + 
  (27*CA^2*CF*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, z])/(96*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 1, 0, z])/(24*\[Epsilon]) + (43*CA^3*z*G[0, 1, 0, z])/
   (192*\[Epsilon]) - (41*CA^2*CF*z*G[0, 1, 0, z])/(64*\[Epsilon]) + 
  (17*CA*CF^2*z*G[0, 1, 0, z])/(48*\[Epsilon]) + 
  (CF^3*z*G[0, 1, 0, z])/(16*\[Epsilon]) - (CA^2*nf*z*G[0, 1, 0, z])/
   (12*\[Epsilon]) + (CA*CF*nf*z*G[0, 1, 0, z])/(4*\[Epsilon]) - 
  (CF^2*nf*z*G[0, 1, 0, z])/(6*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*z*G[0, 1, 0, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*z*G[0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*z*G[0, 1, 0, z])/\[Epsilon] - 
  (13*CA^3*z^2*G[0, 1, 0, z])/(192*\[Epsilon]) + 
  (13*CA^2*CF*z^2*G[0, 1, 0, z])/(64*\[Epsilon]) - 
  (13*CA*CF^2*z^2*G[0, 1, 0, z])/(96*\[Epsilon]) + 
  (CA^2*nf*z^2*G[0, 1, 0, z])/(48*\[Epsilon]) - 
  (CA*CF*nf*z^2*G[0, 1, 0, z])/(16*\[Epsilon]) + 
  (CF^2*nf*z^2*G[0, 1, 0, z])/(24*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*z^2*G[0, 1, 0, z])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*z^2*G[0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, z])/\[Epsilon] - 
  (1259*CA^3*G[0, 1, 1, z])/1152 - (575*CA^2*CF*G[0, 1, 1, z])/576 + 
  (37*CA*CF^2*G[0, 1, 1, z])/96 - (CF^3*G[0, 1, 1, z])/4 + 
  (943*CA^2*nf*G[0, 1, 1, z])/1152 - (97*CA*CF*nf*G[0, 1, 1, z])/576 + 
  (5*CF^2*nf*G[0, 1, 1, z])/24 - (5*CA*nf^2*G[0, 1, 1, z])/72 + 
  ((215*I)/256)*CA^3*Pi*G[0, 1, 1, z] - ((145*I)/64)*CA^2*CF*Pi*
   G[0, 1, 1, z] + ((27*I)/32)*CA*CF^2*Pi*G[0, 1, 1, z] + 
  ((43*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z] + ((5*I)/32)*CA*CF*nf*Pi*
   G[0, 1, 1, z] - (I/16)*CA*nf^2*Pi*G[0, 1, 1, z] - 
  (15739*CA^3*Pi^2*G[0, 1, 1, z])/9216 - (29*CA^2*CF*Pi^2*G[0, 1, 1, z])/
   1152 + (45*CA*CF^2*Pi^2*G[0, 1, 1, z])/64 - (3*CF^3*Pi^2*G[0, 1, 1, z])/
   16 + (1577*CA^2*nf*Pi^2*G[0, 1, 1, z])/4608 - 
  (53*CA*CF*nf*Pi^2*G[0, 1, 1, z])/576 - (CF^2*nf*Pi^2*G[0, 1, 1, z])/32 + 
  ((225*I)/512)*CA^3*Pi^3*G[0, 1, 1, z] - ((45*I)/128)*CA^2*CF*Pi^3*
   G[0, 1, 1, z] - (I/16)*CA*CF^2*Pi^3*G[0, 1, 1, z] + 
  (C4AF*G[0, 1, 1, z])/(2*dA*TF) - (C4FF*nf*G[0, 1, 1, z])/(dA*TF) - 
  (7*C4AF*Pi^2*G[0, 1, 1, z])/(16*dA*TF) - (23*CA^3*z*G[0, 1, 1, z])/64 + 
  (75*CA^2*CF*z*G[0, 1, 1, z])/64 - (223*CA*CF^2*z*G[0, 1, 1, z])/192 + 
  (9*CF^3*z*G[0, 1, 1, z])/32 - (CA^2*nf*z*G[0, 1, 1, z])/16 + 
  (3*CA*CF*nf*z*G[0, 1, 1, z])/16 - (5*CF^2*nf*z*G[0, 1, 1, z])/48 - 
  ((3*I)/8)*CA^3*Pi*z*G[0, 1, 1, z] + ((27*I)/32)*CA^2*CF*Pi*z*
   G[0, 1, 1, z] - ((15*I)/32)*CA*CF^2*Pi*z*G[0, 1, 1, z] - 
  (53*CA^3*Pi^2*z*G[0, 1, 1, z])/288 + (17*CA^2*CF*Pi^2*z*G[0, 1, 1, z])/24 - 
  (23*CA*CF^2*Pi^2*z*G[0, 1, 1, z])/24 + (5*CF^3*Pi^2*z*G[0, 1, 1, z])/12 - 
  (CA^2*nf*Pi^2*z*G[0, 1, 1, z])/288 - (C4AF*z*G[0, 1, 1, z])/(4*dA*TF) + 
  (C4FF*nf*z*G[0, 1, 1, z])/(2*dA*TF) + (13*C4AF*Pi^2*z*G[0, 1, 1, z])/
   (24*dA*TF) - (C4FF*nf*Pi^2*z*G[0, 1, 1, z])/(12*dA*TF) + 
  (19*CA^3*Pi^2*z^2*G[0, 1, 1, z])/576 - (17*CA^2*CF*Pi^2*z^2*G[0, 1, 1, z])/
   96 + (23*CA*CF^2*Pi^2*z^2*G[0, 1, 1, z])/96 - 
  (5*CF^3*Pi^2*z^2*G[0, 1, 1, z])/48 + (CA^2*nf*Pi^2*z^2*G[0, 1, 1, z])/288 - 
  (5*C4AF*Pi^2*z^2*G[0, 1, 1, z])/(48*dA*TF) + 
  (C4FF*nf*Pi^2*z^2*G[0, 1, 1, z])/(12*dA*TF) - 
  (9*CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) + (CA^2*CF*G[0, 1, 1, z])/
   (16*\[Epsilon]^3) + (99*CA^3*G[0, 1, 1, z])/(256*\[Epsilon]^2) - 
  (11*CA^2*CF*G[0, 1, 1, z])/(64*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, 1, 1, z])/(32*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, z])/\[Epsilon]^2 + 
  (215*CA^3*G[0, 1, 1, z])/(768*\[Epsilon]) - (145*CA^2*CF*G[0, 1, 1, z])/
   (192*\[Epsilon]) + (9*CA*CF^2*G[0, 1, 1, z])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 1, 1, z])/(384*\[Epsilon]) + 
  (5*CA*CF*nf*G[0, 1, 1, z])/(96*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, 1, z])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((33*I)/64)*CA^2*CF*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (183*CA^3*Pi^2*G[0, 1, 1, z])/(512*\[Epsilon]) - 
  (39*CA^2*CF*Pi^2*G[0, 1, 1, z])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 1, z])/(48*\[Epsilon]) - 
  (CA^3*z*G[0, 1, 1, z])/(8*\[Epsilon]) + (9*CA^2*CF*z*G[0, 1, 1, z])/
   (32*\[Epsilon]) - (5*CA*CF^2*z*G[0, 1, 1, z])/(32*\[Epsilon]) + 
  (4577*CA^3*G[1, 0, 0, z])/1152 - (1007*CA^2*CF*G[1, 0, 0, z])/96 + 
  (1627*CA*CF^2*G[1, 0, 0, z])/288 - (9*CF^3*G[1, 0, 0, z])/8 - 
  (1255*CA^2*nf*G[1, 0, 0, z])/1152 + (697*CA*CF*nf*G[1, 0, 0, z])/288 - 
  (139*CF^2*nf*G[1, 0, 0, z])/288 + (5*CA*nf^2*G[1, 0, 0, z])/72 - 
  (5*CF*nf^2*G[1, 0, 0, z])/36 + ((709*I)/256)*CA^3*Pi*G[1, 0, 0, z] - 
  ((1037*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z] + ((11*I)/2)*CA*CF^2*Pi*
   G[1, 0, 0, z] - ((3*I)/4)*CF^3*Pi*G[1, 0, 0, z] - 
  ((103*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z] + ((123*I)/64)*CA*CF*nf*Pi*
   G[1, 0, 0, z] - ((5*I)/8)*CF^2*nf*Pi*G[1, 0, 0, z] + 
  (I/16)*CA*nf^2*Pi*G[1, 0, 0, z] - (I/8)*CF*nf^2*Pi*G[1, 0, 0, z] - 
  (6097*CA^3*Pi^2*G[1, 0, 0, z])/9216 + (11821*CA^2*CF*Pi^2*G[1, 0, 0, z])/
   4608 - (227*CA*CF^2*Pi^2*G[1, 0, 0, z])/96 - 
  (7*CF^3*Pi^2*G[1, 0, 0, z])/32 + (563*CA^2*nf*Pi^2*G[1, 0, 0, z])/4608 - 
  (1127*CA*CF*nf*Pi^2*G[1, 0, 0, z])/2304 + (47*CF^2*nf*Pi^2*G[1, 0, 0, z])/
   96 + ((43*I)/512)*CA^3*Pi^3*G[1, 0, 0, z] - ((57*I)/256)*CA^2*CF*Pi^3*
   G[1, 0, 0, z] + ((9*I)/64)*CA*CF^2*Pi^3*G[1, 0, 0, z] - 
  (I/16)*CF^3*Pi^3*G[1, 0, 0, z] - (C4AF*Pi^2*G[1, 0, 0, z])/(16*dA*TF) - 
  (13*CA^3*z*G[1, 0, 0, z])/16 + (225*CA^2*CF*z*G[1, 0, 0, z])/64 - 
  (157*CA*CF^2*z*G[1, 0, 0, z])/32 + (9*CF^3*z*G[1, 0, 0, z])/4 + 
  (3*CA^2*nf*z*G[1, 0, 0, z])/32 - (9*CA*CF*nf*z*G[1, 0, 0, z])/32 + 
  (3*CF^2*nf*z*G[1, 0, 0, z])/16 - ((3*I)/32)*CA^3*Pi*z*G[1, 0, 0, z] + 
  ((21*I)/32)*CA^2*CF*Pi*z*G[1, 0, 0, z] - ((21*I)/16)*CA*CF^2*Pi*z*
   G[1, 0, 0, z] + ((3*I)/4)*CF^3*Pi*z*G[1, 0, 0, z] + 
  (9*CA^3*Pi^2*z*G[1, 0, 0, z])/128 - (CA^2*CF*Pi^2*z*G[1, 0, 0, z])/4 + 
  (5*CA*CF^2*Pi^2*z*G[1, 0, 0, z])/16 - (CF^3*Pi^2*z*G[1, 0, 0, z])/8 - 
  (3*C4AF*Pi^2*z*G[1, 0, 0, z])/(16*dA*TF) - (CA^3*Pi^2*z^2*G[1, 0, 0, z])/
   64 + (CA^2*CF*Pi^2*z^2*G[1, 0, 0, z])/16 - 
  (5*CA*CF^2*Pi^2*z^2*G[1, 0, 0, z])/64 + (CF^3*Pi^2*z^2*G[1, 0, 0, z])/32 - 
  (3*CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) + (5*CA^2*CF*G[1, 0, 0, z])/
   (64*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 0, z])/(16*\[Epsilon]^3) + 
  (33*CA^3*G[1, 0, 0, z])/(256*\[Epsilon]^2) - (77*CA^2*CF*G[1, 0, 0, z])/
   (128*\[Epsilon]^2) + (11*CA*CF^2*G[1, 0, 0, z])/(16*\[Epsilon]^2) - 
  (3*CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (7*CA*CF*nf*G[1, 0, 0, z])/(64*\[Epsilon]^2) - 
  (CF^2*nf*G[1, 0, 0, z])/(8*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 + 
  (((15*I)/64)*CA^2*CF*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon]^2 + 
  (709*CA^3*G[1, 0, 0, z])/(768*\[Epsilon]) - (1037*CA^2*CF*G[1, 0, 0, z])/
   (384*\[Epsilon]) + (11*CA*CF^2*G[1, 0, 0, z])/(6*\[Epsilon]) - 
  (CF^3*G[1, 0, 0, z])/(4*\[Epsilon]) - (103*CA^2*nf*G[1, 0, 0, z])/
   (384*\[Epsilon]) + (41*CA*CF*nf*G[1, 0, 0, z])/(64*\[Epsilon]) - 
  (5*CF^2*nf*G[1, 0, 0, z])/(24*\[Epsilon]) + (CA*nf^2*G[1, 0, 0, z])/
   (48*\[Epsilon]) - (CF*nf^2*G[1, 0, 0, z])/(24*\[Epsilon]) + 
  (((99*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((231*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((33*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((21*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/8)*CF^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (151*CA^3*Pi^2*G[1, 0, 0, z])/(1536*\[Epsilon]) - 
  (79*CA^2*CF*Pi^2*G[1, 0, 0, z])/(256*\[Epsilon]) + 
  (15*CA*CF^2*Pi^2*G[1, 0, 0, z])/(64*\[Epsilon]) - 
  (CF^3*Pi^2*G[1, 0, 0, z])/(48*\[Epsilon]) - (CA^3*z*G[1, 0, 0, z])/
   (32*\[Epsilon]) + (7*CA^2*CF*z*G[1, 0, 0, z])/(32*\[Epsilon]) - 
  (7*CA*CF^2*z*G[1, 0, 0, z])/(16*\[Epsilon]) + 
  (CF^3*z*G[1, 0, 0, z])/(4*\[Epsilon]) - (61*CA^3*G[1, 0, 1, z])/36 + 
  (19*CA^2*CF*G[1, 0, 1, z])/48 - (215*CA*CF^2*G[1, 0, 1, z])/192 - 
  (25*CF^3*G[1, 0, 1, z])/32 + (1387*CA^2*nf*G[1, 0, 1, z])/1728 - 
  (43*CA*CF*nf*G[1, 0, 1, z])/48 + (91*CF^2*nf*G[1, 0, 1, z])/96 - 
  (5*CA*nf^2*G[1, 0, 1, z])/216 + (I/768)*CA^3*Pi*G[1, 0, 1, z] - 
  ((21*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z] - ((3*I)/4)*CA*CF^2*Pi*G[1, 0, 1, z] + 
  ((35*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z] - ((3*I)/16)*CA*CF*nf*Pi*
   G[1, 0, 1, z] + ((3*I)/8)*CF^2*nf*Pi*G[1, 0, 1, z] - 
  (I/48)*CA*nf^2*Pi*G[1, 0, 1, z] - (1119*CA^3*Pi^2*G[1, 0, 1, z])/1024 + 
  (221*CA^2*CF*Pi^2*G[1, 0, 1, z])/576 - (755*CA*CF^2*Pi^2*G[1, 0, 1, z])/
   1152 - (5*CF^3*Pi^2*G[1, 0, 1, z])/32 + (259*CA^2*nf*Pi^2*G[1, 0, 1, z])/
   1536 - (91*CA*CF*nf*Pi^2*G[1, 0, 1, z])/1152 + 
  (29*CF^2*nf*Pi^2*G[1, 0, 1, z])/288 + ((165*I)/512)*CA^3*Pi^3*
   G[1, 0, 1, z] - ((29*I)/64)*CA^2*CF*Pi^3*G[1, 0, 1, z] + 
  ((3*I)/16)*CA*CF^2*Pi^3*G[1, 0, 1, z] - (13*C4AF*G[1, 0, 1, z])/
   (16*dA*TF) + (7*C4FF*nf*G[1, 0, 1, z])/(8*dA*TF) - 
  (C4AF*Pi^2*G[1, 0, 1, z])/(4*dA*TF) + (17*CA^3*G[1, 0, 1, z])/(384*z) + 
  (47*CA^2*CF*G[1, 0, 1, z])/(192*z) - (13*CA*CF^2*G[1, 0, 1, z])/(96*z) - 
  (CF^3*G[1, 0, 1, z])/(8*z) - (11*CA^2*nf*G[1, 0, 1, z])/(384*z) - 
  (CA*CF*nf*G[1, 0, 1, z])/(24*z) + (CF^2*nf*G[1, 0, 1, z])/(24*z) - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z])/z + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/z + (3*C4AF*G[1, 0, 1, z])/
   (16*dA*TF*z) - (3*C4FF*nf*G[1, 0, 1, z])/(8*dA*TF*z) + 
  (2785*CA^3*z*G[1, 0, 1, z])/1152 - (223*CA^2*CF*z*G[1, 0, 1, z])/32 + 
  (34*CA*CF^2*z*G[1, 0, 1, z])/9 + (25*CF^3*z*G[1, 0, 1, z])/32 - 
  (793*CA^2*nf*z*G[1, 0, 1, z])/1152 + (33*CA*CF*nf*z*G[1, 0, 1, z])/16 - 
  (199*CF^2*nf*z*G[1, 0, 1, z])/144 + ((7*I)/16)*CA^3*Pi*z*G[1, 0, 1, z] - 
  ((45*I)/32)*CA^2*CF*Pi*z*G[1, 0, 1, z] + ((31*I)/32)*CA*CF^2*Pi*z*
   G[1, 0, 1, z] - (I/4)*CA^2*nf*Pi*z*G[1, 0, 1, z] + 
  ((3*I)/4)*CA*CF*nf*Pi*z*G[1, 0, 1, z] - (I/2)*CF^2*nf*Pi*z*G[1, 0, 1, z] + 
  (79*CA^3*Pi^2*z*G[1, 0, 1, z])/384 - (107*CA^2*CF*Pi^2*z*G[1, 0, 1, z])/
   192 + (17*CA*CF^2*Pi^2*z*G[1, 0, 1, z])/96 + 
  (CF^3*Pi^2*z*G[1, 0, 1, z])/6 + (23*C4AF*z*G[1, 0, 1, z])/(16*dA*TF) - 
  (5*C4FF*nf*z*G[1, 0, 1, z])/(8*dA*TF) + (3*C4AF*Pi^2*z*G[1, 0, 1, z])/
   (16*dA*TF) - (703*CA^3*z^2*G[1, 0, 1, z])/1152 + 
  (383*CA^2*CF*z^2*G[1, 0, 1, z])/192 - (425*CA*CF^2*z^2*G[1, 0, 1, z])/288 + 
  (CF^3*z^2*G[1, 0, 1, z])/8 + (151*CA^2*nf*z^2*G[1, 0, 1, z])/1152 - 
  (77*CA*CF*nf*z^2*G[1, 0, 1, z])/192 + (77*CF^2*nf*z^2*G[1, 0, 1, z])/288 - 
  ((13*I)/64)*CA^3*Pi*z^2*G[1, 0, 1, z] + ((39*I)/64)*CA^2*CF*Pi*z^2*
   G[1, 0, 1, z] - ((13*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, 1, z] + 
  (I/16)*CA^2*nf*Pi*z^2*G[1, 0, 1, z] - ((3*I)/16)*CA*CF*nf*Pi*z^2*
   G[1, 0, 1, z] + (I/8)*CF^2*nf*Pi*z^2*G[1, 0, 1, z] - 
  (41*CA^3*Pi^2*z^2*G[1, 0, 1, z])/768 + (107*CA^2*CF*Pi^2*z^2*G[1, 0, 1, z])/
   768 - (17*CA*CF^2*Pi^2*z^2*G[1, 0, 1, z])/384 - 
  (CF^3*Pi^2*z^2*G[1, 0, 1, z])/24 - (13*C4AF*z^2*G[1, 0, 1, z])/(16*dA*TF) + 
  (C4FF*nf*z^2*G[1, 0, 1, z])/(8*dA*TF) - (5*CA^3*G[1, 0, 1, z])/
   (128*\[Epsilon]^3) + (CA^2*CF*G[1, 0, 1, z])/(32*\[Epsilon]^3) + 
  (157*CA^3*G[1, 0, 1, z])/(768*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 0, 1, z])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 1, z])/(32*\[Epsilon]^2) - 
  (11*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]^2) - 
  (((15*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z])/\[Epsilon]^2 - 
  (CA^3*z*G[1, 0, 1, z])/(16*\[Epsilon]^2) + (3*CA^2*CF*z*G[1, 0, 1, z])/
   (16*\[Epsilon]^2) - (CA*CF^2*z*G[1, 0, 1, z])/(8*\[Epsilon]^2) + 
  (CA^3*z^2*G[1, 0, 1, z])/(64*\[Epsilon]^2) - (3*CA^2*CF*z^2*G[1, 0, 1, z])/
   (64*\[Epsilon]^2) + (CA*CF^2*z^2*G[1, 0, 1, z])/(32*\[Epsilon]^2) + 
  (CA^3*G[1, 0, 1, z])/(2304*\[Epsilon]) - (7*CA^2*CF*G[1, 0, 1, z])/
   (64*\[Epsilon]) - (CA*CF^2*G[1, 0, 1, z])/(4*\[Epsilon]) + 
  (35*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]) - 
  (CA*CF*nf*G[1, 0, 1, z])/(16*\[Epsilon]) + (CF^2*nf*G[1, 0, 1, z])/
   (8*\[Epsilon]) - (CA*nf^2*G[1, 0, 1, z])/(144*\[Epsilon]) + 
  (((157*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((11*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (115*CA^3*Pi^2*G[1, 0, 1, z])/(512*\[Epsilon]) - 
  (47*CA^2*CF*Pi^2*G[1, 0, 1, z])/(192*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 1, z])/(16*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 1, z])/(32*z*\[Epsilon]) + (CA*CF^2*G[1, 0, 1, z])/
   (32*z*\[Epsilon]) + (7*CA^3*z*G[1, 0, 1, z])/(48*\[Epsilon]) - 
  (15*CA^2*CF*z*G[1, 0, 1, z])/(32*\[Epsilon]) + 
  (31*CA*CF^2*z*G[1, 0, 1, z])/(96*\[Epsilon]) - 
  (CA^2*nf*z*G[1, 0, 1, z])/(12*\[Epsilon]) + (CA*CF*nf*z*G[1, 0, 1, z])/
   (4*\[Epsilon]) - (CF^2*nf*z*G[1, 0, 1, z])/(6*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*z*G[1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*z*G[1, 0, 1, z])/\[Epsilon] - 
  (((3*I)/8)*CA*CF^2*Pi*z*G[1, 0, 1, z])/\[Epsilon] - 
  (13*CA^3*z^2*G[1, 0, 1, z])/(192*\[Epsilon]) + 
  (13*CA^2*CF*z^2*G[1, 0, 1, z])/(64*\[Epsilon]) - 
  (13*CA*CF^2*z^2*G[1, 0, 1, z])/(96*\[Epsilon]) + 
  (CA^2*nf*z^2*G[1, 0, 1, z])/(48*\[Epsilon]) - 
  (CA*CF*nf*z^2*G[1, 0, 1, z])/(16*\[Epsilon]) + 
  (CF^2*nf*z^2*G[1, 0, 1, z])/(24*\[Epsilon]) + 
  (((3*I)/64)*CA^3*Pi*z^2*G[1, 0, 1, z])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*z^2*G[1, 0, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, 1, z])/\[Epsilon] - 
  (1435*CA^3*G[1, 1, 0, z])/1152 + (1547*CA^2*CF*G[1, 1, 0, z])/1152 + 
  (367*CA*CF^2*G[1, 1, 0, z])/192 + (5*CF^3*G[1, 1, 0, z])/8 + 
  (97*CA^2*nf*G[1, 1, 0, z])/192 - (107*CA*CF*nf*G[1, 1, 0, z])/192 - 
  (43*CF^2*nf*G[1, 1, 0, z])/48 - (5*CA*nf^2*G[1, 1, 0, z])/72 + 
  (5*CF*nf^2*G[1, 1, 0, z])/36 - ((321*I)/256)*CA^3*Pi*G[1, 1, 0, z] + 
  ((273*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z] + ((3*I)/4)*CA*CF^2*Pi*
   G[1, 1, 0, z] + ((59*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z] - 
  ((47*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z] - ((3*I)/8)*CF^2*nf*Pi*
   G[1, 1, 0, z] - (I/16)*CA*nf^2*Pi*G[1, 1, 0, z] + 
  (I/8)*CF*nf^2*Pi*G[1, 1, 0, z] + (577*CA^3*Pi^2*G[1, 1, 0, z])/9216 - 
  (365*CA^2*CF*Pi^2*G[1, 1, 0, z])/1536 + (343*CA*CF^2*Pi^2*G[1, 1, 0, z])/
   1152 - (CF^3*Pi^2*G[1, 1, 0, z])/8 + (97*CA^2*nf*Pi^2*G[1, 1, 0, z])/
   4608 - (47*CA*CF*nf*Pi^2*G[1, 1, 0, z])/768 + 
  (11*CF^2*nf*Pi^2*G[1, 1, 0, z])/288 + ((49*I)/512)*CA^3*Pi^3*
   G[1, 1, 0, z] - ((65*I)/256)*CA^2*CF*Pi^3*G[1, 1, 0, z] + 
  (I/8)*CA*CF^2*Pi^3*G[1, 1, 0, z] + (7*C4AF*G[1, 1, 0, z])/(16*dA*TF) - 
  (C4FF*nf*G[1, 1, 0, z])/(8*dA*TF) - (C4AF*Pi^2*G[1, 1, 0, z])/(16*dA*TF) - 
  (CA^3*G[1, 1, 0, z])/(64*z) + (3*CA^2*CF*G[1, 1, 0, z])/(64*z) - 
  (CA*CF^2*G[1, 1, 0, z])/(32*z) - (2359*CA^3*z*G[1, 1, 0, z])/1152 + 
  (2323*CA^2*CF*z*G[1, 1, 0, z])/384 - (1987*CA*CF^2*z*G[1, 1, 0, z])/576 - 
  (CF^3*z*G[1, 1, 0, z])/2 + (305*CA^2*nf*z*G[1, 1, 0, z])/576 - 
  (77*CA*CF*nf*z*G[1, 1, 0, z])/48 + (77*CF^2*nf*z*G[1, 1, 0, z])/72 - 
  ((37*I)/64)*CA^3*Pi*z*G[1, 1, 0, z] + ((111*I)/64)*CA^2*CF*Pi*z*
   G[1, 1, 0, z] - ((37*I)/32)*CA*CF^2*Pi*z*G[1, 1, 0, z] + 
  (I/4)*CA^2*nf*Pi*z*G[1, 1, 0, z] - ((3*I)/4)*CA*CF*nf*Pi*z*G[1, 1, 0, z] + 
  (I/2)*CF^2*nf*Pi*z*G[1, 1, 0, z] - (33*CA^3*Pi^2*z*G[1, 1, 0, z])/128 + 
  (157*CA^2*CF*Pi^2*z*G[1, 1, 0, z])/192 - (71*CA*CF^2*Pi^2*z*G[1, 1, 0, z])/
   96 + (CF^3*Pi^2*z*G[1, 1, 0, z])/6 - (5*C4AF*z*G[1, 1, 0, z])/(4*dA*TF) + 
  (C4FF*nf*z*G[1, 1, 0, z])/(4*dA*TF) + (5*C4AF*Pi^2*z*G[1, 1, 0, z])/
   (16*dA*TF) + (703*CA^3*z^2*G[1, 1, 0, z])/1152 - 
  (383*CA^2*CF*z^2*G[1, 1, 0, z])/192 + (425*CA*CF^2*z^2*G[1, 1, 0, z])/288 - 
  (CF^3*z^2*G[1, 1, 0, z])/8 - (151*CA^2*nf*z^2*G[1, 1, 0, z])/1152 + 
  (77*CA*CF*nf*z^2*G[1, 1, 0, z])/192 - (77*CF^2*nf*z^2*G[1, 1, 0, z])/288 + 
  ((13*I)/64)*CA^3*Pi*z^2*G[1, 1, 0, z] - ((39*I)/64)*CA^2*CF*Pi*z^2*
   G[1, 1, 0, z] + ((13*I)/32)*CA*CF^2*Pi*z^2*G[1, 1, 0, z] - 
  (I/16)*CA^2*nf*Pi*z^2*G[1, 1, 0, z] + ((3*I)/16)*CA*CF*nf*Pi*z^2*
   G[1, 1, 0, z] - (I/8)*CF^2*nf*Pi*z^2*G[1, 1, 0, z] + 
  (47*CA^3*Pi^2*z^2*G[1, 1, 0, z])/768 - (157*CA^2*CF*Pi^2*z^2*G[1, 1, 0, z])/
   768 + (71*CA*CF^2*Pi^2*z^2*G[1, 1, 0, z])/384 - 
  (CF^3*Pi^2*z^2*G[1, 1, 0, z])/24 + (13*C4AF*z^2*G[1, 1, 0, z])/(16*dA*TF) - 
  (C4FF*nf*z^2*G[1, 1, 0, z])/(8*dA*TF) - (CA^3*G[1, 1, 0, z])/
   (128*\[Epsilon]^3) + (CA^2*CF*G[1, 1, 0, z])/(64*\[Epsilon]^3) - 
  (CA^3*G[1, 1, 0, z])/(256*\[Epsilon]^2) + (7*CA^2*CF*G[1, 1, 0, z])/
   (128*\[Epsilon]^2) - (3*CA*CF^2*G[1, 1, 0, z])/(32*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, 0, z])/(128*\[Epsilon]^2) + (CA*CF*nf*G[1, 1, 0, z])/
   (64*\[Epsilon]^2) - (((3*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (CA^3*z*G[1, 1, 0, z])/(16*\[Epsilon]^2) - (3*CA^2*CF*z*G[1, 1, 0, z])/
   (16*\[Epsilon]^2) + (CA*CF^2*z*G[1, 1, 0, z])/(8*\[Epsilon]^2) - 
  (CA^3*z^2*G[1, 1, 0, z])/(64*\[Epsilon]^2) + (3*CA^2*CF*z^2*G[1, 1, 0, z])/
   (64*\[Epsilon]^2) - (CA*CF^2*z^2*G[1, 1, 0, z])/(32*\[Epsilon]^2) - 
  (107*CA^3*G[1, 1, 0, z])/(256*\[Epsilon]) + (91*CA^2*CF*G[1, 1, 0, z])/
   (128*\[Epsilon]) + (CA*CF^2*G[1, 1, 0, z])/(4*\[Epsilon]) + 
  (59*CA^2*nf*G[1, 1, 0, z])/(384*\[Epsilon]) - 
  (47*CA*CF*nf*G[1, 1, 0, z])/(192*\[Epsilon]) - 
  (CF^2*nf*G[1, 1, 0, z])/(8*\[Epsilon]) - (CA*nf^2*G[1, 1, 0, z])/
   (48*\[Epsilon]) + (CF*nf^2*G[1, 1, 0, z])/(24*\[Epsilon]) - 
  (((3*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((21*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (85*CA^3*Pi^2*G[1, 1, 0, z])/(1536*\[Epsilon]) - 
  (101*CA^2*CF*Pi^2*G[1, 1, 0, z])/(768*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, z])/(24*\[Epsilon]) - 
  (37*CA^3*z*G[1, 1, 0, z])/(192*\[Epsilon]) + (37*CA^2*CF*z*G[1, 1, 0, z])/
   (64*\[Epsilon]) - (37*CA*CF^2*z*G[1, 1, 0, z])/(96*\[Epsilon]) + 
  (CA^2*nf*z*G[1, 1, 0, z])/(12*\[Epsilon]) - (CA*CF*nf*z*G[1, 1, 0, z])/
   (4*\[Epsilon]) + (CF^2*nf*z*G[1, 1, 0, z])/(6*\[Epsilon]) + 
  (((3*I)/16)*CA^3*Pi*z*G[1, 1, 0, z])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*z*G[1, 1, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*z*G[1, 1, 0, z])/\[Epsilon] + 
  (13*CA^3*z^2*G[1, 1, 0, z])/(192*\[Epsilon]) - 
  (13*CA^2*CF*z^2*G[1, 1, 0, z])/(64*\[Epsilon]) + 
  (13*CA*CF^2*z^2*G[1, 1, 0, z])/(96*\[Epsilon]) - 
  (CA^2*nf*z^2*G[1, 1, 0, z])/(48*\[Epsilon]) + 
  (CA*CF*nf*z^2*G[1, 1, 0, z])/(16*\[Epsilon]) - 
  (CF^2*nf*z^2*G[1, 1, 0, z])/(24*\[Epsilon]) - 
  (((3*I)/64)*CA^3*Pi*z^2*G[1, 1, 0, z])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*z^2*G[1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi*z^2*G[1, 1, 0, z])/\[Epsilon] + 
  (869*CA^3*G[1, 1, 1, z])/1152 + (57*CA^2*CF*G[1, 1, 1, z])/32 - 
  (39*CA*CF^2*G[1, 1, 1, z])/32 - (931*CA^2*nf*G[1, 1, 1, z])/1152 - 
  (CA*CF*nf*G[1, 1, 1, z])/64 + (5*CA*nf^2*G[1, 1, 1, z])/72 - 
  ((167*I)/256)*CA^3*Pi*G[1, 1, 1, z] + ((3*I)/16)*CA^2*CF*Pi*G[1, 1, 1, z] - 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (17459*CA^3*Pi^2*G[1, 1, 1, z])/9216 + (413*CA^2*CF*Pi^2*G[1, 1, 1, z])/
   768 - (41*CA*CF^2*Pi^2*G[1, 1, 1, z])/64 + (5*CF^3*Pi^2*G[1, 1, 1, z])/
   16 - (1681*CA^2*nf*Pi^2*G[1, 1, 1, z])/4608 - 
  (CA*CF*nf*Pi^2*G[1, 1, 1, z])/384 - ((265*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] + 
  ((25*I)/128)*CA^2*CF*Pi^3*G[1, 1, 1, z] + (7*C4AF*Pi^2*G[1, 1, 1, z])/
   (16*dA*TF) + (9*CA^3*z*G[1, 1, 1, z])/16 - (57*CA^2*CF*z*G[1, 1, 1, z])/
   32 + (39*CA*CF^2*z*G[1, 1, 1, z])/32 + (CA^2*nf*z*G[1, 1, 1, z])/32 - 
  (CA*CF*nf*z*G[1, 1, 1, z])/32 + ((3*I)/16)*CA^3*Pi*z*G[1, 1, 1, z] - 
  ((3*I)/16)*CA^2*CF*Pi*z*G[1, 1, 1, z] + (19*CA^3*Pi^2*z*G[1, 1, 1, z])/
   144 - (53*CA^2*CF*Pi^2*z*G[1, 1, 1, z])/96 + 
  (41*CA*CF^2*Pi^2*z*G[1, 1, 1, z])/48 - (5*CF^3*Pi^2*z*G[1, 1, 1, z])/12 + 
  (CA^2*nf*Pi^2*z*G[1, 1, 1, z])/288 - (13*C4AF*Pi^2*z*G[1, 1, 1, z])/
   (24*dA*TF) + (C4FF*nf*Pi^2*z*G[1, 1, 1, z])/(12*dA*TF) - 
  (23*CA^3*Pi^2*z^2*G[1, 1, 1, z])/1152 + (53*CA^2*CF*Pi^2*z^2*G[1, 1, 1, z])/
   384 - (41*CA*CF^2*Pi^2*z^2*G[1, 1, 1, z])/192 + 
  (5*CF^3*Pi^2*z^2*G[1, 1, 1, z])/48 - (CA^2*nf*Pi^2*z^2*G[1, 1, 1, z])/288 + 
  (5*C4AF*Pi^2*z^2*G[1, 1, 1, z])/(48*dA*TF) - 
  (C4FF*nf*Pi^2*z^2*G[1, 1, 1, z])/(12*dA*TF) + 
  (9*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) - (99*CA^3*G[1, 1, 1, z])/
   (256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, z])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 - 
  (167*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]) + (CA^2*CF*G[1, 1, 1, z])/
   (16*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, z])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (589*CA^3*Pi^2*G[1, 1, 1, z])/(1536*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, z])/(384*\[Epsilon]) + 
  (CA^3*z*G[1, 1, 1, z])/(16*\[Epsilon]) - (CA^2*CF*z*G[1, 1, 1, z])/
   (16*\[Epsilon]) + (7721*CA^3*G[0, 0, 0, 0, z])/2304 - 
  (4123*CA^2*CF*G[0, 0, 0, 0, z])/384 + (2387*CA*CF^2*G[0, 0, 0, 0, z])/288 - 
  (7*CF^3*G[0, 0, 0, 0, z])/16 - (1027*CA^2*nf*G[0, 0, 0, 0, z])/1152 + 
  (449*CA*CF*nf*G[0, 0, 0, 0, z])/192 - (10*CF^2*nf*G[0, 0, 0, 0, z])/9 + 
  (CA*nf^2*G[0, 0, 0, 0, z])/16 - (CF*nf^2*G[0, 0, 0, 0, z])/8 + 
  ((517*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z] - ((1221*I)/128)*CA^2*CF*Pi*
   G[0, 0, 0, 0, z] + (11*I)*CA*CF^2*Pi*G[0, 0, 0, 0, z] - 
  ((47*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 0, z] + ((111*I)/64)*CA*CF*nf*Pi*
   G[0, 0, 0, 0, z] - (2*I)*CF^2*nf*Pi*G[0, 0, 0, 0, z] + 
  (5*CA^3*Pi^2*G[0, 0, 0, 0, z])/1536 + (553*CA^2*CF*Pi^2*G[0, 0, 0, 0, z])/
   768 - (571*CA*CF^2*Pi^2*G[0, 0, 0, 0, z])/192 + 
  (73*CF^3*Pi^2*G[0, 0, 0, 0, z])/24 - (3*CA^3*z*G[0, 0, 0, 0, z])/32 + 
  (CA^2*CF*z*G[0, 0, 0, 0, z])/2 - (27*CA*CF^2*z*G[0, 0, 0, 0, z])/32 + 
  (7*CF^3*z*G[0, 0, 0, 0, z])/16 - (CA^3*G[0, 0, 0, 0, z])/
   (128*\[Epsilon]^2) - (9*CA^2*CF*G[0, 0, 0, 0, z])/(64*\[Epsilon]^2) + 
  (11*CA*CF^2*G[0, 0, 0, 0, z])/(16*\[Epsilon]^2) - 
  (3*CF^3*G[0, 0, 0, 0, z])/(4*\[Epsilon]^2) + (517*CA^3*G[0, 0, 0, 0, z])/
   (768*\[Epsilon]) - (407*CA^2*CF*G[0, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (11*CA*CF^2*G[0, 0, 0, 0, z])/(3*\[Epsilon]) - 
  (47*CA^2*nf*G[0, 0, 0, 0, z])/(384*\[Epsilon]) + 
  (37*CA*CF*nf*G[0, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (2*CF^2*nf*G[0, 0, 0, 0, z])/(3*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 0, z])/\[Epsilon] + 
  (((33*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((9*I)/4)*CF^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (3767*CA^3*G[0, 0, 0, 1, z])/2304 + (991*CA^2*CF*G[0, 0, 0, 1, z])/192 - 
  (1585*CA*CF^2*G[0, 0, 0, 1, z])/576 + (3*CF^3*G[0, 0, 0, 1, z])/4 + 
  (197*CA^2*nf*G[0, 0, 0, 1, z])/1152 - (71*CA*CF*nf*G[0, 0, 0, 1, z])/96 + 
  (5*CF^2*nf*G[0, 0, 0, 1, z])/18 + (CA*nf^2*G[0, 0, 0, 1, z])/144 - 
  ((627*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z] + ((69*I)/16)*CA^2*CF*Pi*
   G[0, 0, 0, 1, z] - ((61*I)/32)*CA*CF^2*Pi*G[0, 0, 0, 1, z] + 
  ((57*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 1, z] - ((15*I)/16)*CA*CF*nf*Pi*
   G[0, 0, 0, 1, z] + (I/2)*CF^2*nf*Pi*G[0, 0, 0, 1, z] - 
  (1055*CA^3*Pi^2*G[0, 0, 0, 1, z])/1536 + 
  (599*CA^2*CF*Pi^2*G[0, 0, 0, 1, z])/384 - 
  (107*CA*CF^2*Pi^2*G[0, 0, 0, 1, z])/96 + (19*CF^3*Pi^2*G[0, 0, 0, 1, z])/
   48 + (C4AF*Pi^2*G[0, 0, 0, 1, z])/(4*dA*TF) + 
  (143*CA^3*z*G[0, 0, 0, 1, z])/192 - (145*CA^2*CF*z*G[0, 0, 0, 1, z])/32 + 
  (731*CA*CF^2*z*G[0, 0, 0, 1, z])/96 - (63*CF^3*z*G[0, 0, 0, 1, z])/16 - 
  (CA^2*nf*z*G[0, 0, 0, 1, z])/24 + (CA*CF*nf*z*G[0, 0, 0, 1, z])/8 - 
  (CF^2*nf*z*G[0, 0, 0, 1, z])/12 + ((9*I)/16)*CA^3*Pi*z*G[0, 0, 0, 1, z] - 
  ((45*I)/16)*CA^2*CF*Pi*z*G[0, 0, 0, 1, z] + ((9*I)/2)*CA*CF^2*Pi*z*
   G[0, 0, 0, 1, z] - ((9*I)/4)*CF^3*Pi*z*G[0, 0, 0, 1, z] + 
  (21*C4AF*z*G[0, 0, 0, 1, z])/(8*dA*TF) + (5*CA^3*z^2*G[0, 0, 0, 1, z])/
   384 + (35*CA^2*CF*z^2*G[0, 0, 0, 1, z])/128 - 
  (77*CA*CF^2*z^2*G[0, 0, 0, 1, z])/96 + (17*CF^3*z^2*G[0, 0, 0, 1, z])/32 + 
  (CA^2*nf*z^2*G[0, 0, 0, 1, z])/96 - (CA*CF*nf*z^2*G[0, 0, 0, 1, z])/32 + 
  (CF^2*nf*z^2*G[0, 0, 0, 1, z])/48 - ((9*I)/64)*CA^3*Pi*z^2*
   G[0, 0, 0, 1, z] + ((45*I)/64)*CA^2*CF*Pi*z^2*G[0, 0, 0, 1, z] - 
  ((9*I)/8)*CA*CF^2*Pi*z^2*G[0, 0, 0, 1, z] + ((9*I)/16)*CF^3*Pi*z^2*
   G[0, 0, 0, 1, z] - (3*C4AF*z^2*G[0, 0, 0, 1, z])/(8*dA*TF) + 
  (15*CA^3*G[0, 0, 0, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 0, 0, 1, z])/(4*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 0, 0, 1, z])/(8*\[Epsilon]^2) - 
  (209*CA^3*G[0, 0, 0, 1, z])/(256*\[Epsilon]) + 
  (23*CA^2*CF*G[0, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (61*CA*CF^2*G[0, 0, 0, 1, z])/(96*\[Epsilon]) + 
  (19*CA^2*nf*G[0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (CF^2*nf*G[0, 0, 0, 1, z])/(6*\[Epsilon]) + 
  (((45*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/4)*CA^2*CF*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (3*CA^3*z*G[0, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (15*CA^2*CF*z*G[0, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (3*CA*CF^2*z*G[0, 0, 0, 1, z])/(2*\[Epsilon]) - 
  (3*CF^3*z*G[0, 0, 0, 1, z])/(4*\[Epsilon]) - (3*CA^3*z^2*G[0, 0, 0, 1, z])/
   (64*\[Epsilon]) + (15*CA^2*CF*z^2*G[0, 0, 0, 1, z])/(64*\[Epsilon]) - 
  (3*CA*CF^2*z^2*G[0, 0, 0, 1, z])/(8*\[Epsilon]) + 
  (3*CF^3*z^2*G[0, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (1007*CA^2*nf*G[0, 0, 1, 0, z])/1152 - (409*CA*CF*nf*G[0, 0, 1, 0, z])/
   192 + (55*CF^2*nf*G[0, 0, 1, 0, z])/72 - (CA*nf^2*G[0, 0, 1, 0, z])/16 + 
  (CF*nf^2*G[0, 0, 1, 0, z])/8 - ((473*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z] + 
  ((903*I)/128)*CA^2*CF*Pi*G[0, 0, 1, 0, z] - ((197*I)/32)*CA*CF^2*Pi*
   G[0, 0, 1, 0, z] - ((9*I)/8)*CF^3*Pi*G[0, 0, 1, 0, z] + 
  ((43*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 0, z] - ((87*I)/64)*CA*CF*nf*Pi*
   G[0, 0, 1, 0, z] + ((11*I)/8)*CF^2*nf*Pi*G[0, 0, 1, 0, z] - 
  (81*CA^3*Pi^2*G[0, 0, 1, 0, z])/256 + (117*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/
   128 - (9*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/32 - 
  (9*CF^3*Pi^2*G[0, 0, 1, 0, z])/16 + (C4AF*Pi^2*G[0, 0, 1, 0, z])/
   (4*dA*TF) + (7309*CA^3*G[0, 0, 1, 0, z])/(2304*(-1 + z)) - 
  (3437*CA^2*CF*G[0, 0, 1, 0, z])/(384*(-1 + z)) + 
  (737*CA*CF^2*G[0, 0, 1, 0, z])/(144*(-1 + z)) + 
  (3*CF^3*G[0, 0, 1, 0, z])/(16*(-1 + z)) + (71*CA^3*Pi^2*G[0, 0, 1, 0, z])/
   (1536*(-1 + z)) - (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/(768*(-1 + z)) + 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/(192*(-1 + z)) - 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, z])/(96*(-1 + z)) + 
  (CA^2*nf*z*G[0, 0, 1, 0, z])/4 - (3*CA*CF*nf*z*G[0, 0, 1, 0, z])/4 + 
  (CF^2*nf*z*G[0, 0, 1, 0, z])/2 + ((3*I)/16)*CA^3*Pi*z*G[0, 0, 1, 0, z] - 
  ((3*I)/16)*CA^2*CF*Pi*z*G[0, 0, 1, 0, z] - ((3*I)/4)*CA*CF^2*Pi*z*
   G[0, 0, 1, 0, z] + ((3*I)/4)*CF^3*Pi*z*G[0, 0, 1, 0, z] - 
  (3*C4AF*z*G[0, 0, 1, 0, z])/(8*dA*TF) - (4789*CA^3*z*G[0, 0, 1, 0, z])/
   (2304*(-1 + z)) + (2081*CA^2*CF*z*G[0, 0, 1, 0, z])/(384*(-1 + z)) - 
  (673*CA*CF^2*z*G[0, 0, 1, 0, z])/(288*(-1 + z)) - 
  (CF^3*z*G[0, 0, 1, 0, z])/(2*(-1 + z)) - (71*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/
   (1536*(-1 + z)) + (119*CA^2*CF*Pi^2*z*G[0, 0, 1, 0, z])/(768*(-1 + z)) - 
  (61*CA*CF^2*Pi^2*z*G[0, 0, 1, 0, z])/(192*(-1 + z)) + 
  (29*CF^3*Pi^2*z*G[0, 0, 1, 0, z])/(96*(-1 + z)) - 
  (CA^2*nf*z^2*G[0, 0, 1, 0, z])/16 + (3*CA*CF*nf*z^2*G[0, 0, 1, 0, z])/16 - 
  (CF^2*nf*z^2*G[0, 0, 1, 0, z])/8 - ((3*I)/64)*CA^3*Pi*z^2*
   G[0, 0, 1, 0, z] + ((3*I)/64)*CA^2*CF*Pi*z^2*G[0, 0, 1, 0, z] + 
  ((3*I)/16)*CA*CF^2*Pi*z^2*G[0, 0, 1, 0, z] - 
  ((3*I)/16)*CF^3*Pi*z^2*G[0, 0, 1, 0, z] - (89*CA^3*z^2*G[0, 0, 1, 0, z])/
   (64*(-1 + z)) + (145*CA^2*CF*z^2*G[0, 0, 1, 0, z])/(32*(-1 + z)) - 
  (237*CA*CF^2*z^2*G[0, 0, 1, 0, z])/(64*(-1 + z)) + 
  (17*CF^3*z^2*G[0, 0, 1, 0, z])/(32*(-1 + z)) + 
  (19*CA^3*z^3*G[0, 0, 1, 0, z])/(64*(-1 + z)) - 
  (CA^2*CF*z^3*G[0, 0, 1, 0, z])/(-1 + z) + (59*CA*CF^2*z^3*G[0, 0, 1, 0, z])/
   (64*(-1 + z)) - (7*CF^3*z^3*G[0, 0, 1, 0, z])/(32*(-1 + z)) + 
  (9*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (13*CA^2*CF*G[0, 0, 1, 0, z])/(64*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (CF^3*G[0, 0, 1, 0, z])/(8*\[Epsilon]^2) - (473*CA^3*G[0, 0, 1, 0, z])/
   (768*\[Epsilon]) + (301*CA^2*CF*G[0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (197*CA*CF^2*G[0, 0, 1, 0, z])/(96*\[Epsilon]) - 
  (3*CF^3*G[0, 0, 1, 0, z])/(8*\[Epsilon]) + (43*CA^2*nf*G[0, 0, 1, 0, z])/
   (384*\[Epsilon]) - (29*CA*CF*nf*G[0, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (11*CF^2*nf*G[0, 0, 1, 0, z])/(24*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (((39*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CF^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (CA^3*z*G[0, 0, 1, 0, z])/(16*\[Epsilon]) - (CA^2*CF*z*G[0, 0, 1, 0, z])/
   (16*\[Epsilon]) - (CA*CF^2*z*G[0, 0, 1, 0, z])/(4*\[Epsilon]) + 
  (CF^3*z*G[0, 0, 1, 0, z])/(4*\[Epsilon]) - (CA^3*z^2*G[0, 0, 1, 0, z])/
   (64*\[Epsilon]) + (CA^2*CF*z^2*G[0, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (CA*CF^2*z^2*G[0, 0, 1, 0, z])/(16*\[Epsilon]) - 
  (CF^3*z^2*G[0, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (2227*CA^3*G[0, 0, 1, 1, z])/2304 - (437*CA^2*CF*G[0, 0, 1, 1, z])/192 + 
  (19*CA*CF^2*G[0, 0, 1, 1, z])/16 - (3*CF^3*G[0, 0, 1, 1, z])/8 + 
  (19*CA^2*nf*G[0, 0, 1, 1, z])/1152 + (7*CA*CF*nf*G[0, 0, 1, 1, z])/24 - 
  (CA*nf^2*G[0, 0, 1, 1, z])/48 + ((539*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] - 
  ((15*I)/32)*CA^2*CF*Pi*G[0, 0, 1, 1, z] - ((49*I)/128)*CA^2*nf*Pi*
   G[0, 0, 1, 1, z] + ((3*I)/16)*CA*CF*nf*Pi*G[0, 0, 1, 1, z] + 
  (4585*CA^3*Pi^2*G[0, 0, 1, 1, z])/4608 - 
  (647*CA^2*CF*Pi^2*G[0, 0, 1, 1, z])/384 + 
  (67*CA*CF^2*Pi^2*G[0, 0, 1, 1, z])/64 - (7*CF^3*Pi^2*G[0, 0, 1, 1, z])/24 - 
  (7*C4AF*Pi^2*G[0, 0, 1, 1, z])/(12*dA*TF) + (17*CA^3*z*G[0, 0, 1, 1, z])/
   192 + (23*CA^2*CF*z*G[0, 0, 1, 1, z])/64 - 
  (113*CA*CF^2*z*G[0, 0, 1, 1, z])/96 + (13*CF^3*z*G[0, 0, 1, 1, z])/16 - 
  (41*CA^2*nf*z*G[0, 0, 1, 1, z])/192 + (5*CA*CF*nf*z*G[0, 0, 1, 1, z])/8 - 
  (5*CF^2*nf*z*G[0, 0, 1, 1, z])/12 - ((3*I)/4)*CA^3*Pi*z*G[0, 0, 1, 1, z] + 
  ((9*I)/4)*CA^2*CF*Pi*z*G[0, 0, 1, 1, z] - ((3*I)/2)*CA*CF^2*Pi*z*
   G[0, 0, 1, 1, z] - (2*C4AF*z*G[0, 0, 1, 1, z])/(dA*TF) + 
  (C4FF*nf*z*G[0, 0, 1, 1, z])/(4*dA*TF) - (7*CA^3*z^2*G[0, 0, 1, 1, z])/48 + 
  (7*CA^2*CF*z^2*G[0, 0, 1, 1, z])/16 - (35*CA*CF^2*z^2*G[0, 0, 1, 1, z])/
   192 - (3*CF^3*z^2*G[0, 0, 1, 1, z])/32 + (5*CA^2*nf*z^2*G[0, 0, 1, 1, z])/
   96 - (5*CA*CF*nf*z^2*G[0, 0, 1, 1, z])/32 + 
  (5*CF^2*nf*z^2*G[0, 0, 1, 1, z])/48 + ((3*I)/16)*CA^3*Pi*z^2*
   G[0, 0, 1, 1, z] - ((9*I)/16)*CA^2*CF*Pi*z^2*G[0, 0, 1, 1, z] + 
  ((3*I)/8)*CA*CF^2*Pi*z^2*G[0, 0, 1, 1, z] - (3*C4AF*z^2*G[0, 0, 1, 1, z])/
   (8*dA*TF) - (19*CA^3*G[0, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 0, 1, 1, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 0, 1, 1, z])/(16*\[Epsilon]^2) + 
  (539*CA^3*G[0, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (5*CA^2*CF*G[0, 0, 1, 1, z])/(32*\[Epsilon]) - 
  (49*CA^2*nf*G[0, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (CA*CF*nf*G[0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (((57*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (CA^3*z*G[0, 0, 1, 1, z])/(4*\[Epsilon]) + (3*CA^2*CF*z*G[0, 0, 1, 1, z])/
   (4*\[Epsilon]) - (CA*CF^2*z*G[0, 0, 1, 1, z])/(2*\[Epsilon]) + 
  (CA^3*z^2*G[0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (3*CA^2*CF*z^2*G[0, 0, 1, 1, z])/(16*\[Epsilon]) + 
  (CA*CF^2*z^2*G[0, 0, 1, 1, z])/(8*\[Epsilon]) - 
  (6613*CA^3*G[0, 1, 0, 0, z])/2304 + (8741*CA^2*CF*G[0, 1, 0, 0, z])/1152 - 
  (1867*CA*CF^2*G[0, 1, 0, 0, z])/576 - (29*CF^3*G[0, 1, 0, 0, z])/32 + 
  (947*CA^2*nf*G[0, 1, 0, 0, z])/1152 - (1069*CA*CF*nf*G[0, 1, 0, 0, z])/
   576 + (61*CF^2*nf*G[0, 1, 0, 0, z])/144 - (CA*nf^2*G[0, 1, 0, 0, z])/16 + 
  (CF*nf^2*G[0, 1, 0, 0, z])/8 - ((341*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z] + 
  ((847*I)/128)*CA^2*CF*Pi*G[0, 1, 0, 0, z] - ((235*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 0, z] - ((9*I)/8)*CF^3*Pi*G[0, 1, 0, 0, z] + 
  ((31*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, z] - ((77*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 0, 0, z] + ((23*I)/16)*CF^2*nf*Pi*G[0, 1, 0, 0, z] + 
  (25*CA^3*Pi^2*G[0, 1, 0, 0, z])/4608 - (67*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/
   256 + (63*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/64 - 
  (49*CF^3*Pi^2*G[0, 1, 0, 0, z])/48 + (C4AF*Pi^2*G[0, 1, 0, 0, z])/
   (6*dA*TF) - (15*CA^3*z*G[0, 1, 0, 0, z])/16 + 
  (253*CA^2*CF*z*G[0, 1, 0, 0, z])/64 - (75*CA*CF^2*z*G[0, 1, 0, 0, z])/16 + 
  (29*CF^3*z*G[0, 1, 0, 0, z])/16 + (CA^2*nf*z*G[0, 1, 0, 0, z])/4 - 
  (3*CA*CF*nf*z*G[0, 1, 0, 0, z])/4 + (CF^2*nf*z*G[0, 1, 0, 0, z])/2 + 
  ((3*I)/4)*CA^2*CF*Pi*z*G[0, 1, 0, 0, z] - ((9*I)/4)*CA*CF^2*Pi*z*
   G[0, 1, 0, 0, z] + ((3*I)/2)*CF^3*Pi*z*G[0, 1, 0, 0, z] - 
  (9*C4AF*z*G[0, 1, 0, 0, z])/(4*dA*TF) + (7*CA^3*z^2*G[0, 1, 0, 0, z])/32 - 
  (57*CA^2*CF*z^2*G[0, 1, 0, 0, z])/64 + (33*CA*CF^2*z^2*G[0, 1, 0, 0, z])/
   32 - (3*CF^3*z^2*G[0, 1, 0, 0, z])/8 - (CA^2*nf*z^2*G[0, 1, 0, 0, z])/16 + 
  (3*CA*CF*nf*z^2*G[0, 1, 0, 0, z])/16 - (CF^2*nf*z^2*G[0, 1, 0, 0, z])/8 - 
  ((3*I)/16)*CA^2*CF*Pi*z^2*G[0, 1, 0, 0, z] + ((9*I)/16)*CA*CF^2*Pi*z^2*
   G[0, 1, 0, 0, z] - ((3*I)/8)*CF^3*Pi*z^2*G[0, 1, 0, 0, z] + 
  (3*C4AF*z^2*G[0, 1, 0, 0, z])/(8*dA*TF) + (CA^3*G[0, 1, 0, 0, z])/
   (128*\[Epsilon]^2) + (CA^2*CF*G[0, 1, 0, 0, z])/(64*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 1, 0, 0, z])/(16*\[Epsilon]^2) + 
  (CF^3*G[0, 1, 0, 0, z])/(4*\[Epsilon]^2) - (341*CA^3*G[0, 1, 0, 0, z])/
   (768*\[Epsilon]) + (847*CA^2*CF*G[0, 1, 0, 0, z])/(384*\[Epsilon]) - 
  (235*CA*CF^2*G[0, 1, 0, 0, z])/(96*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 0, 0, z])/(8*\[Epsilon]) + (31*CA^2*nf*G[0, 1, 0, 0, z])/
   (384*\[Epsilon]) - (77*CA*CF*nf*G[0, 1, 0, 0, z])/(192*\[Epsilon]) + 
  (23*CF^2*nf*G[0, 1, 0, 0, z])/(48*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, z])/\[Epsilon] - 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/4)*CF^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (CA^2*CF*z*G[0, 1, 0, 0, z])/(4*\[Epsilon]) - 
  (3*CA*CF^2*z*G[0, 1, 0, 0, z])/(4*\[Epsilon]) + 
  (CF^3*z*G[0, 1, 0, 0, z])/(2*\[Epsilon]) - (CA^2*CF*z^2*G[0, 1, 0, 0, z])/
   (16*\[Epsilon]) + (3*CA*CF^2*z^2*G[0, 1, 0, 0, z])/(16*\[Epsilon]) - 
  (CF^3*z^2*G[0, 1, 0, 0, z])/(8*\[Epsilon]) + (1319*CA^3*G[0, 1, 0, 1, z])/
   2304 - (359*CA^2*CF*G[0, 1, 0, 1, z])/144 + (23*CA*CF^2*G[0, 1, 0, 1, z])/
   16 - (23*CF^3*G[0, 1, 0, 1, z])/16 + (581*CA^2*nf*G[0, 1, 0, 1, z])/1152 - 
  (25*CA*CF*nf*G[0, 1, 0, 1, z])/144 + (3*CF^2*nf*G[0, 1, 0, 1, z])/8 - 
  (CA*nf^2*G[0, 1, 0, 1, z])/16 + ((1087*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z] - 
  ((241*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 1, z] + ((27*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, 1, z] - ((9*I)/16)*CF^3*Pi*G[0, 1, 0, 1, z] - 
  ((89*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 1, z] + ((17*I)/32)*CA*CF*nf*Pi*
   G[0, 1, 0, 1, z] + (1583*CA^3*Pi^2*G[0, 1, 0, 1, z])/1536 - 
  (153*CA^2*CF*Pi^2*G[0, 1, 0, 1, z])/128 + (CA*CF^2*Pi^2*G[0, 1, 0, 1, z])/
   4 - (3*CF^3*Pi^2*G[0, 1, 0, 1, z])/16 - (C4AF*Pi^2*G[0, 1, 0, 1, z])/
   (4*dA*TF) - (CA^2*CF*G[0, 1, 0, 1, z])/(16*z) + 
  (CA*CF^2*G[0, 1, 0, 1, z])/(8*z) - (CF^3*G[0, 1, 0, 1, z])/(16*z) - 
  (11*CA^3*z*G[0, 1, 0, 1, z])/24 + (7*CA^2*CF*z*G[0, 1, 0, 1, z])/4 - 
  (77*CA*CF^2*z*G[0, 1, 0, 1, z])/32 + (9*CF^3*z*G[0, 1, 0, 1, z])/8 - 
  (CA^2*nf*z*G[0, 1, 0, 1, z])/96 - ((3*I)/16)*CA^3*Pi*z*G[0, 1, 0, 1, z] + 
  ((15*I)/16)*CA^2*CF*Pi*z*G[0, 1, 0, 1, z] - ((3*I)/2)*CA*CF^2*Pi*z*
   G[0, 1, 0, 1, z] + ((3*I)/4)*CF^3*Pi*z*G[0, 1, 0, 1, z] + 
  (C4AF*z*G[0, 1, 0, 1, z])/(8*dA*TF) - (C4FF*nf*z*G[0, 1, 0, 1, z])/
   (4*dA*TF) - (CA^3*z^2*G[0, 1, 0, 1, z])/32 + 
  (CA^2*CF*z^2*G[0, 1, 0, 1, z])/64 + (11*CA*CF^2*z^2*G[0, 1, 0, 1, z])/64 - 
  (5*CF^3*z^2*G[0, 1, 0, 1, z])/32 + ((3*I)/64)*CA^3*Pi*z^2*
   G[0, 1, 0, 1, z] - ((15*I)/64)*CA^2*CF*Pi*z^2*G[0, 1, 0, 1, z] + 
  ((3*I)/8)*CA*CF^2*Pi*z^2*G[0, 1, 0, 1, z] - ((3*I)/16)*CF^3*Pi*z^2*
   G[0, 1, 0, 1, z] - (23*CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 1, 0, 1, z])/(16*\[Epsilon]^2) + 
  (1087*CA^3*G[0, 1, 0, 1, z])/(768*\[Epsilon]) - 
  (241*CA^2*CF*G[0, 1, 0, 1, z])/(192*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 0, 1, z])/(16*\[Epsilon]) - (89*CA^2*nf*G[0, 1, 0, 1, z])/
   (384*\[Epsilon]) + (17*CA*CF*nf*G[0, 1, 0, 1, z])/(96*\[Epsilon]) - 
  (((69*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/\[Epsilon] - 
  (CA^3*z*G[0, 1, 0, 1, z])/(16*\[Epsilon]) + (5*CA^2*CF*z*G[0, 1, 0, 1, z])/
   (16*\[Epsilon]) - (CA*CF^2*z*G[0, 1, 0, 1, z])/(2*\[Epsilon]) + 
  (CF^3*z*G[0, 1, 0, 1, z])/(4*\[Epsilon]) + (CA^3*z^2*G[0, 1, 0, 1, z])/
   (64*\[Epsilon]) - (5*CA^2*CF*z^2*G[0, 1, 0, 1, z])/(64*\[Epsilon]) + 
  (CA*CF^2*z^2*G[0, 1, 0, 1, z])/(8*\[Epsilon]) - 
  (CF^3*z^2*G[0, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (417*CA^3*G[0, 1, 1, 0, z])/256 - (797*CA^2*CF*G[0, 1, 1, 0, z])/384 - 
  (207*CA*CF^2*G[0, 1, 1, 0, z])/64 + (57*CF^3*G[0, 1, 1, 0, z])/32 - 
  (97*CA^2*nf*G[0, 1, 1, 0, z])/128 + (301*CA*CF*nf*G[0, 1, 1, 0, z])/192 - 
  (CF^2*nf*G[0, 1, 1, 0, z])/8 + (CA*nf^2*G[0, 1, 1, 0, z])/16 - 
  (CF*nf^2*G[0, 1, 1, 0, z])/8 + ((129*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z] - 
  ((255*I)/128)*CA^2*CF*Pi*G[0, 1, 1, 0, z] + ((27*I)/16)*CA*CF^2*Pi*
   G[0, 1, 1, 0, z] + ((9*I)/16)*CF^3*Pi*G[0, 1, 1, 0, z] - 
  ((15*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z] + ((33*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 1, 0, z] - ((9*I)/16)*CF^2*nf*Pi*G[0, 1, 1, 0, z] + 
  (715*CA^3*Pi^2*G[0, 1, 1, 0, z])/4608 - (251*CA^2*CF*Pi^2*G[0, 1, 1, 0, z])/
   768 + (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, z])/192 - 
  (C4AF*G[0, 1, 1, 0, z])/(8*dA*TF) + (C4FF*nf*G[0, 1, 1, 0, z])/(4*dA*TF) - 
  (C4AF*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TF) + (293*CA^3*z*G[0, 1, 1, 0, z])/
   192 - (351*CA^2*CF*z*G[0, 1, 1, 0, z])/64 + 
  (83*CA*CF^2*z*G[0, 1, 1, 0, z])/16 - (21*CF^3*z*G[0, 1, 1, 0, z])/16 - 
  (47*CA^2*nf*z*G[0, 1, 1, 0, z])/192 + (3*CA*CF*nf*z*G[0, 1, 1, 0, z])/4 - 
  (CF^2*nf*z*G[0, 1, 1, 0, z])/2 + ((3*I)/16)*CA^3*Pi*z*G[0, 1, 1, 0, z] - 
  ((15*I)/16)*CA^2*CF*Pi*z*G[0, 1, 1, 0, z] + ((3*I)/2)*CA*CF^2*Pi*z*
   G[0, 1, 1, 0, z] - ((3*I)/4)*CF^3*Pi*z*G[0, 1, 1, 0, z] + 
  (2*C4AF*z*G[0, 1, 1, 0, z])/(dA*TF) - (C4FF*nf*z*G[0, 1, 1, 0, z])/
   (4*dA*TF) - (45*CA^3*z^2*G[0, 1, 1, 0, z])/128 + 
  (149*CA^2*CF*z^2*G[0, 1, 1, 0, z])/128 - (73*CA*CF^2*z^2*G[0, 1, 1, 0, z])/
   64 + (5*CF^3*z^2*G[0, 1, 1, 0, z])/16 + (CA^2*nf*z^2*G[0, 1, 1, 0, z])/
   16 - (3*CA*CF*nf*z^2*G[0, 1, 1, 0, z])/16 + (CF^2*nf*z^2*G[0, 1, 1, 0, z])/
   8 - ((3*I)/64)*CA^3*Pi*z^2*G[0, 1, 1, 0, z] + 
  ((15*I)/64)*CA^2*CF*Pi*z^2*G[0, 1, 1, 0, z] - 
  ((3*I)/8)*CA*CF^2*Pi*z^2*G[0, 1, 1, 0, z] + ((3*I)/16)*CF^3*Pi*z^2*
   G[0, 1, 1, 0, z] + (3*C4AF*z^2*G[0, 1, 1, 0, z])/(8*dA*TF) - 
  (5*CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + 
  (7*CA^2*CF*G[0, 1, 1, 0, z])/(64*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 1, 1, 0, z])/(16*\[Epsilon]^2) + 
  (43*CA^3*G[0, 1, 1, 0, z])/(256*\[Epsilon]) - 
  (85*CA^2*CF*G[0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 1, 0, z])/(16*\[Epsilon]) - (5*CA^2*nf*G[0, 1, 1, 0, z])/
   (128*\[Epsilon]) + (11*CA*CF*nf*G[0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 1, 1, 0, z])/(16*\[Epsilon]) - 
  (((15*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (((21*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (CA^3*z*G[0, 1, 1, 0, z])/(16*\[Epsilon]) - (5*CA^2*CF*z*G[0, 1, 1, 0, z])/
   (16*\[Epsilon]) + (CA*CF^2*z*G[0, 1, 1, 0, z])/(2*\[Epsilon]) - 
  (CF^3*z*G[0, 1, 1, 0, z])/(4*\[Epsilon]) - (CA^3*z^2*G[0, 1, 1, 0, z])/
   (64*\[Epsilon]) + (5*CA^2*CF*z^2*G[0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (CA*CF^2*z^2*G[0, 1, 1, 0, z])/(8*\[Epsilon]) + 
  (CF^3*z^2*G[0, 1, 1, 0, z])/(16*\[Epsilon]) - 
  (203*CA^3*G[0, 1, 1, 1, z])/256 + (505*CA^2*CF*G[0, 1, 1, 1, z])/288 - 
  (27*CA*CF^2*G[0, 1, 1, 1, z])/32 - (43*CA^2*nf*G[0, 1, 1, 1, z])/128 - 
  (25*CA*CF*nf*G[0, 1, 1, 1, z])/288 + (CA*nf^2*G[0, 1, 1, 1, z])/16 - 
  ((891*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] + ((55*I)/64)*CA^2*CF*Pi*
   G[0, 1, 1, 1, z] + ((81*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 1, z] - 
  ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, 1, z] - (6257*CA^3*Pi^2*G[0, 1, 1, 1, z])/
   4608 + (167*CA^2*CF*Pi^2*G[0, 1, 1, 1, z])/128 - 
  (21*CA*CF^2*Pi^2*G[0, 1, 1, 1, z])/32 + (CF^3*Pi^2*G[0, 1, 1, 1, z])/3 + 
  (5*C4AF*Pi^2*G[0, 1, 1, 1, z])/(12*dA*TF) + (21*CA^3*z*G[0, 1, 1, 1, z])/
   64 - (49*CA^2*CF*z*G[0, 1, 1, 1, z])/64 + (7*CA*CF^2*z*G[0, 1, 1, 1, z])/
   16 + (27*CA^3*G[0, 1, 1, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 1, 1, 1, z])/(8*\[Epsilon]^2) - 
  (297*CA^3*G[0, 1, 1, 1, z])/(256*\[Epsilon]) + 
  (55*CA^2*CF*G[0, 1, 1, 1, z])/(192*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 1, 1, 1, z])/(96*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z])/\[Epsilon] + 
  (1027*CA^2*nf*G[1, 0, 0, 0, z])/1152 - (1297*CA*CF*nf*G[1, 0, 0, 0, z])/
   576 + (15*CF^2*nf*G[1, 0, 0, 0, z])/16 - (CA*nf^2*G[1, 0, 0, 0, z])/16 + 
  (CF*nf^2*G[1, 0, 0, 0, z])/8 - ((517*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z] + 
  ((1111*I)/128)*CA^2*CF*Pi*G[1, 0, 0, 0, z] - 
  ((297*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z] + ((47*I)/128)*CA^2*nf*Pi*
   G[1, 0, 0, 0, z] - ((101*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, 0, z] + 
  ((27*I)/16)*CF^2*nf*Pi*G[1, 0, 0, 0, z] - (9*CA^3*Pi^2*G[1, 0, 0, 0, z])/
   256 - (45*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/128 + 
  (27*CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/16 - (27*CF^3*Pi^2*G[1, 0, 0, 0, z])/
   16 + (7901*CA^3*G[1, 0, 0, 0, z])/(2304*(-1 + z)) - 
  (12257*CA^2*CF*G[1, 0, 0, 0, z])/(1152*(-1 + z)) + 
  (257*CA*CF^2*G[1, 0, 0, 0, z])/(32*(-1 + z)) - 
  (15*CF^3*G[1, 0, 0, 0, z])/(16*(-1 + z)) - (89*CA^3*Pi^2*G[1, 0, 0, 0, z])/
   (1536*(-1 + z)) + (191*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/(768*(-1 + z)) - 
  (7*CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/(32*(-1 + z)) - 
  (3*CF^3*Pi^2*G[1, 0, 0, 0, z])/(32*(-1 + z)) - 
  (8297*CA^3*z*G[1, 0, 0, 0, z])/(2304*(-1 + z)) + 
  (13391*CA^2*CF*z*G[1, 0, 0, 0, z])/(1152*(-1 + z)) - 
  (313*CA*CF^2*z*G[1, 0, 0, 0, z])/(32*(-1 + z)) + 
  (15*CF^3*z*G[1, 0, 0, 0, z])/(8*(-1 + z)) + 
  (89*CA^3*Pi^2*z*G[1, 0, 0, 0, z])/(1536*(-1 + z)) - 
  (191*CA^2*CF*Pi^2*z*G[1, 0, 0, 0, z])/(768*(-1 + z)) + 
  (7*CA*CF^2*Pi^2*z*G[1, 0, 0, 0, z])/(32*(-1 + z)) + 
  (3*CF^3*Pi^2*z*G[1, 0, 0, 0, z])/(32*(-1 + z)) + 
  (11*CA^3*z^2*G[1, 0, 0, 0, z])/(64*(-1 + z)) - 
  (63*CA^2*CF*z^2*G[1, 0, 0, 0, z])/(64*(-1 + z)) + 
  (7*CA*CF^2*z^2*G[1, 0, 0, 0, z])/(4*(-1 + z)) - 
  (15*CF^3*z^2*G[1, 0, 0, 0, z])/(16*(-1 + z)) + 
  (CA^3*G[1, 0, 0, 0, z])/(128*\[Epsilon]^2) + (5*CA^2*CF*G[1, 0, 0, 0, z])/
   (64*\[Epsilon]^2) - (3*CA*CF^2*G[1, 0, 0, 0, z])/(8*\[Epsilon]^2) + 
  (3*CF^3*G[1, 0, 0, 0, z])/(8*\[Epsilon]^2) - (517*CA^3*G[1, 0, 0, 0, z])/
   (768*\[Epsilon]) + (1111*CA^2*CF*G[1, 0, 0, 0, z])/(384*\[Epsilon]) - 
  (99*CA*CF^2*G[1, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (47*CA^2*nf*G[1, 0, 0, 0, z])/(384*\[Epsilon]) - 
  (101*CA*CF*nf*G[1, 0, 0, 0, z])/(192*\[Epsilon]) + 
  (9*CF^2*nf*G[1, 0, 0, 0, z])/(16*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((15*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, z])/\[Epsilon] - 
  (((9*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/8)*CF^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (1555*CA^3*G[1, 0, 0, 1, z])/768 - (6755*CA^2*CF*G[1, 0, 0, 1, z])/1152 + 
  (157*CA*CF^2*G[1, 0, 0, 1, z])/36 - (69*CF^3*G[1, 0, 0, 1, z])/32 - 
  (145*CA^2*nf*G[1, 0, 0, 1, z])/1152 + (4*CA*CF*nf*G[1, 0, 0, 1, z])/9 - 
  (CF^2*nf*G[1, 0, 0, 1, z])/36 - (CA*nf^2*G[1, 0, 0, 1, z])/144 + 
  ((947*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] - ((101*I)/16)*CA^2*CF*Pi*
   G[1, 0, 0, 1, z] + ((71*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, z] - 
  ((9*I)/8)*CF^3*Pi*G[1, 0, 0, 1, z] - ((73*I)/128)*CA^2*nf*Pi*
   G[1, 0, 0, 1, z] + ((31*I)/32)*CA*CF*nf*Pi*G[1, 0, 0, 1, z] - 
  (I/2)*CF^2*nf*Pi*G[1, 0, 0, 1, z] + (3665*CA^3*Pi^2*G[1, 0, 0, 1, z])/
   4608 - (85*CA^2*CF*Pi^2*G[1, 0, 0, 1, z])/64 + 
  (143*CA*CF^2*Pi^2*G[1, 0, 0, 1, z])/192 - (5*CF^3*Pi^2*G[1, 0, 0, 1, z])/
   16 + (2*C4AF*G[1, 0, 0, 1, z])/(dA*TF) + (C4FF*nf*G[1, 0, 0, 1, z])/
   (2*dA*TF) - (C4AF*Pi^2*G[1, 0, 0, 1, z])/(6*dA*TF) - 
  (CA^2*CF*G[1, 0, 0, 1, z])/(8*z) + (CA*CF^2*G[1, 0, 0, 1, z])/(4*z) - 
  (CF^3*G[1, 0, 0, 1, z])/(8*z) + (3*CA^3*z*G[1, 0, 0, 1, z])/64 + 
  (11*CA^2*CF*z*G[1, 0, 0, 1, z])/8 - (367*CA*CF^2*z*G[1, 0, 0, 1, z])/96 + 
  (5*CF^3*z*G[1, 0, 0, 1, z])/2 - (5*CA^2*nf*z*G[1, 0, 0, 1, z])/32 + 
  (CA*CF*nf*z*G[1, 0, 0, 1, z])/2 - (CF^2*nf*z*G[1, 0, 0, 1, z])/3 - 
  ((15*I)/16)*CA^3*Pi*z*G[1, 0, 0, 1, z] + ((57*I)/16)*CA^2*CF*Pi*z*
   G[1, 0, 0, 1, z] - ((33*I)/8)*CA*CF^2*Pi*z*G[1, 0, 0, 1, z] + 
  ((3*I)/2)*CF^3*Pi*z*G[1, 0, 0, 1, z] - (19*C4AF*z*G[1, 0, 0, 1, z])/
   (8*dA*TF) - (C4FF*nf*z*G[1, 0, 0, 1, z])/(2*dA*TF) - 
  (115*CA^3*z^2*G[1, 0, 0, 1, z])/384 + (99*CA^2*CF*z^2*G[1, 0, 0, 1, z])/
   128 - (CA*CF^2*z^2*G[1, 0, 0, 1, z])/3 - (5*CF^3*z^2*G[1, 0, 0, 1, z])/
   32 + (CA^2*nf*z^2*G[1, 0, 0, 1, z])/24 - (CA*CF*nf*z^2*G[1, 0, 0, 1, z])/
   8 + (CF^2*nf*z^2*G[1, 0, 0, 1, z])/12 + ((15*I)/64)*CA^3*Pi*z^2*
   G[1, 0, 0, 1, z] - ((57*I)/64)*CA^2*CF*Pi*z^2*G[1, 0, 0, 1, z] + 
  ((33*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, 0, 1, z] - 
  ((3*I)/8)*CF^3*Pi*z^2*G[1, 0, 0, 1, z] + (3*C4AF*z^2*G[1, 0, 0, 1, z])/
   (8*dA*TF) - (19*CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (7*CA^2*CF*G[1, 0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 0, 1, z])/(16*\[Epsilon]^2) + 
  (947*CA^3*G[1, 0, 0, 1, z])/(768*\[Epsilon]) - 
  (101*CA^2*CF*G[1, 0, 0, 1, z])/(48*\[Epsilon]) + 
  (71*CA*CF^2*G[1, 0, 0, 1, z])/(48*\[Epsilon]) - 
  (3*CF^3*G[1, 0, 0, 1, z])/(8*\[Epsilon]) - (73*CA^2*nf*G[1, 0, 0, 1, z])/
   (384*\[Epsilon]) + (31*CA*CF*nf*G[1, 0, 0, 1, z])/(96*\[Epsilon]) - 
  (CF^2*nf*G[1, 0, 0, 1, z])/(6*\[Epsilon]) - 
  (((57*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] + 
  (((21*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (5*CA^3*z*G[1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (19*CA^2*CF*z*G[1, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (11*CA*CF^2*z*G[1, 0, 0, 1, z])/(8*\[Epsilon]) + 
  (CF^3*z*G[1, 0, 0, 1, z])/(2*\[Epsilon]) + (5*CA^3*z^2*G[1, 0, 0, 1, z])/
   (64*\[Epsilon]) - (19*CA^2*CF*z^2*G[1, 0, 0, 1, z])/(64*\[Epsilon]) + 
  (11*CA*CF^2*z^2*G[1, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (CF^3*z^2*G[1, 0, 0, 1, z])/(8*\[Epsilon]) + (2503*CA^3*G[1, 0, 1, 0, z])/
   768 - (9293*CA^2*CF*G[1, 0, 1, 0, z])/1152 + 
  (925*CA*CF^2*G[1, 0, 1, 0, z])/288 - (5*CF^3*G[1, 0, 1, 0, z])/16 - 
  (365*CA^2*nf*G[1, 0, 1, 0, z])/384 + (1273*CA*CF*nf*G[1, 0, 1, 0, z])/576 - 
  (83*CF^2*nf*G[1, 0, 1, 0, z])/144 + (CA*nf^2*G[1, 0, 1, 0, z])/16 - 
  (CF*nf^2*G[1, 0, 1, 0, z])/8 + ((225*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z] - 
  ((439*I)/128)*CA^2*CF*Pi*G[1, 0, 1, 0, z] + ((107*I)/32)*CA*CF^2*Pi*
   G[1, 0, 1, 0, z] - ((27*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 0, z] + 
  ((53*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, 0, z] - ((13*I)/16)*CF^2*nf*Pi*
   G[1, 0, 1, 0, z] + (955*CA^3*Pi^2*G[1, 0, 1, 0, z])/4608 - 
  (161*CA^2*CF*Pi^2*G[1, 0, 1, 0, z])/256 + 
  (109*CA*CF^2*Pi^2*G[1, 0, 1, 0, z])/192 - (CF^3*Pi^2*G[1, 0, 1, 0, z])/4 + 
  (C4AF*G[1, 0, 1, 0, z])/(4*dA*TF) - (C4FF*nf*G[1, 0, 1, 0, z])/(2*dA*TF) - 
  (C4AF*Pi^2*G[1, 0, 1, 0, z])/(12*dA*TF) - (CA^2*CF*G[1, 0, 1, 0, z])/
   (32*z) + (3*CA*CF^2*G[1, 0, 1, 0, z])/(32*z) - 
  (CF^3*G[1, 0, 1, 0, z])/(16*z) + (11*CA^3*z*G[1, 0, 1, 0, z])/24 - 
  (39*CA^2*CF*z*G[1, 0, 1, 0, z])/32 + (25*CA*CF^2*z*G[1, 0, 1, 0, z])/48 + 
  (CF^3*z*G[1, 0, 1, 0, z])/4 - (5*CA^2*nf*z*G[1, 0, 1, 0, z])/96 + 
  (CA*CF*nf*z*G[1, 0, 1, 0, z])/8 - (CF^2*nf*z*G[1, 0, 1, 0, z])/12 + 
  ((3*I)/16)*CA^3*Pi*z*G[1, 0, 1, 0, z] - ((9*I)/16)*CA^2*CF*Pi*z*
   G[1, 0, 1, 0, z] + ((3*I)/8)*CA*CF^2*Pi*z*G[1, 0, 1, 0, z] - 
  (C4AF*z*G[1, 0, 1, 0, z])/(4*dA*TF) + (C4FF*nf*z*G[1, 0, 1, 0, z])/
   (2*dA*TF) - (CA^3*z^2*G[1, 0, 1, 0, z])/96 - 
  (3*CA^2*CF*z^2*G[1, 0, 1, 0, z])/64 + (41*CA*CF^2*z^2*G[1, 0, 1, 0, z])/
   192 - (5*CF^3*z^2*G[1, 0, 1, 0, z])/32 + (CA^2*nf*z^2*G[1, 0, 1, 0, z])/
   96 - (CA*CF*nf*z^2*G[1, 0, 1, 0, z])/32 + (CF^2*nf*z^2*G[1, 0, 1, 0, z])/
   48 - ((3*I)/64)*CA^3*Pi*z^2*G[1, 0, 1, 0, z] + 
  ((9*I)/64)*CA^2*CF*Pi*z^2*G[1, 0, 1, 0, z] - ((3*I)/32)*CA*CF^2*Pi*z^2*
   G[1, 0, 1, 0, z] - (5*CA^3*G[1, 0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (7*CA^2*CF*G[1, 0, 1, 0, z])/(64*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (75*CA^3*G[1, 0, 1, 0, z])/(256*\[Epsilon]) - 
  (439*CA^2*CF*G[1, 0, 1, 0, z])/(384*\[Epsilon]) + 
  (107*CA*CF^2*G[1, 0, 1, 0, z])/(96*\[Epsilon]) - 
  (9*CA^2*nf*G[1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (53*CA*CF*nf*G[1, 0, 1, 0, z])/(192*\[Epsilon]) - 
  (13*CF^2*nf*G[1, 0, 1, 0, z])/(48*\[Epsilon]) - 
  (((15*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (((21*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (CA^3*z*G[1, 0, 1, 0, z])/(16*\[Epsilon]) - (3*CA^2*CF*z*G[1, 0, 1, 0, z])/
   (16*\[Epsilon]) + (CA*CF^2*z*G[1, 0, 1, 0, z])/(8*\[Epsilon]) - 
  (CA^3*z^2*G[1, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (3*CA^2*CF*z^2*G[1, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (CA*CF^2*z^2*G[1, 0, 1, 0, z])/(32*\[Epsilon]) - 
  (1483*CA^3*G[1, 0, 1, 1, z])/2304 + (715*CA^2*CF*G[1, 0, 1, 1, z])/576 - 
  (45*CA*CF^2*G[1, 0, 1, 1, z])/64 + (19*CF^3*G[1, 0, 1, 1, z])/32 - 
  (229*CA^2*nf*G[1, 0, 1, 1, z])/1152 + (31*CA*CF*nf*G[1, 0, 1, 1, z])/288 - 
  (5*CF^2*nf*G[1, 0, 1, 1, z])/16 + (CA*nf^2*G[1, 0, 1, 1, z])/48 - 
  ((683*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] + ((47*I)/64)*CA^2*CF*Pi*
   G[1, 0, 1, 1, z] - ((9*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 1, z] + 
  ((49*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 1, z] - 
  (I/32)*CA*CF*nf*Pi*G[1, 0, 1, 1, z] - (4121*CA^3*Pi^2*G[1, 0, 1, 1, z])/
   4608 + (293*CA^2*CF*Pi^2*G[1, 0, 1, 1, z])/384 - 
  (7*CA*CF^2*Pi^2*G[1, 0, 1, 1, z])/16 + (CF^3*Pi^2*G[1, 0, 1, 1, z])/6 - 
  (7*C4AF*G[1, 0, 1, 1, z])/(4*dA*TF) - (C4FF*nf*G[1, 0, 1, 1, z])/
   (4*dA*TF) + (C4AF*Pi^2*G[1, 0, 1, 1, z])/(6*dA*TF) + 
  (CA^2*CF*G[1, 0, 1, 1, z])/(8*z) - (CA*CF^2*G[1, 0, 1, 1, z])/(8*z) - 
  (11*CA^3*z*G[1, 0, 1, 1, z])/64 - (11*CA^2*CF*z*G[1, 0, 1, 1, z])/64 + 
  (43*CA*CF^2*z*G[1, 0, 1, 1, z])/48 - (11*CF^3*z*G[1, 0, 1, 1, z])/16 + 
  (15*CA^2*nf*z*G[1, 0, 1, 1, z])/64 - (5*CA*CF*nf*z*G[1, 0, 1, 1, z])/8 + 
  (5*CF^2*nf*z*G[1, 0, 1, 1, z])/12 + ((3*I)/4)*CA^3*Pi*z*G[1, 0, 1, 1, z] - 
  ((9*I)/4)*CA^2*CF*Pi*z*G[1, 0, 1, 1, z] + ((3*I)/2)*CA*CF^2*Pi*z*
   G[1, 0, 1, 1, z] + (11*C4AF*z*G[1, 0, 1, 1, z])/(8*dA*TF) + 
  (C4FF*nf*z*G[1, 0, 1, 1, z])/(4*dA*TF) + (7*CA^3*z^2*G[1, 0, 1, 1, z])/48 - 
  (7*CA^2*CF*z^2*G[1, 0, 1, 1, z])/16 + (35*CA*CF^2*z^2*G[1, 0, 1, 1, z])/
   192 + (3*CF^3*z^2*G[1, 0, 1, 1, z])/32 - (5*CA^2*nf*z^2*G[1, 0, 1, 1, z])/
   96 + (5*CA*CF*nf*z^2*G[1, 0, 1, 1, z])/32 - 
  (5*CF^2*nf*z^2*G[1, 0, 1, 1, z])/48 - ((3*I)/16)*CA^3*Pi*z^2*
   G[1, 0, 1, 1, z] + ((9*I)/16)*CA^2*CF*Pi*z^2*G[1, 0, 1, 1, z] - 
  ((3*I)/8)*CA*CF^2*Pi*z^2*G[1, 0, 1, 1, z] + (3*C4AF*z^2*G[1, 0, 1, 1, z])/
   (8*dA*TF) + (19*CA^3*G[1, 0, 1, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 0, 1, 1, z])/(16*\[Epsilon]^2) - 
  (683*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) + 
  (47*CA^2*CF*G[1, 0, 1, 1, z])/(192*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, z])/(8*\[Epsilon]) + 
  (49*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) - 
  (CA*CF*nf*G[1, 0, 1, 1, z])/(96*\[Epsilon]) + 
  (((57*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/\[Epsilon] + 
  (CA^3*z*G[1, 0, 1, 1, z])/(4*\[Epsilon]) - (3*CA^2*CF*z*G[1, 0, 1, 1, z])/
   (4*\[Epsilon]) + (CA*CF^2*z*G[1, 0, 1, 1, z])/(2*\[Epsilon]) - 
  (CA^3*z^2*G[1, 0, 1, 1, z])/(16*\[Epsilon]) + 
  (3*CA^2*CF*z^2*G[1, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (CA*CF^2*z^2*G[1, 0, 1, 1, z])/(8*\[Epsilon]) + 
  (5281*CA^3*G[1, 1, 0, 0, z])/2304 - (6145*CA^2*CF*G[1, 1, 0, 0, z])/1152 + 
  (21*CA*CF^2*G[1, 1, 0, 0, z])/16 + (9*CF^3*G[1, 1, 0, 0, z])/8 - 
  (731*CA^2*nf*G[1, 1, 0, 0, z])/1152 + (803*CA*CF*nf*G[1, 1, 0, 0, z])/576 - 
  (CF^2*nf*G[1, 1, 0, 0, z])/4 + (CA*nf^2*G[1, 1, 0, 0, z])/16 - 
  (CF*nf^2*G[1, 1, 0, 0, z])/8 + ((341*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z] - 
  ((665*I)/128)*CA^2*CF*Pi*G[1, 1, 0, 0, z] + 
  ((9*I)/2)*CA*CF^2*Pi*G[1, 1, 0, 0, z] + ((9*I)/8)*CF^3*Pi*
   G[1, 1, 0, 0, z] - ((31*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 0, z] + 
  ((67*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, 0, z] - ((9*I)/8)*CF^2*nf*Pi*
   G[1, 1, 0, 0, z] - (35*CA^3*Pi^2*G[1, 1, 0, 0, z])/1536 + 
  (11*CA^2*CF*Pi^2*G[1, 1, 0, 0, z])/256 + (11*CA*CF^2*Pi^2*G[1, 1, 0, 0, z])/
   192 - (CF^3*Pi^2*G[1, 1, 0, 0, z])/48 - (9*C4AF*G[1, 1, 0, 0, z])/
   (4*dA*TF) - (C4AF*Pi^2*G[1, 1, 0, 0, z])/(4*dA*TF) + 
  (23*CA^3*z*G[1, 1, 0, 0, z])/32 - (207*CA^2*CF*z*G[1, 1, 0, 0, z])/64 + 
  (125*CA*CF^2*z*G[1, 1, 0, 0, z])/32 - (3*CF^3*z*G[1, 1, 0, 0, z])/2 - 
  (CA^2*nf*z*G[1, 1, 0, 0, z])/4 + (3*CA*CF*nf*z*G[1, 1, 0, 0, z])/4 - 
  (CF^2*nf*z*G[1, 1, 0, 0, z])/2 - ((3*I)/4)*CA^2*CF*Pi*z*G[1, 1, 0, 0, z] + 
  ((9*I)/4)*CA*CF^2*Pi*z*G[1, 1, 0, 0, z] - ((3*I)/2)*CF^3*Pi*z*
   G[1, 1, 0, 0, z] + (21*C4AF*z*G[1, 1, 0, 0, z])/(8*dA*TF) - 
  (7*CA^3*z^2*G[1, 1, 0, 0, z])/32 + (57*CA^2*CF*z^2*G[1, 1, 0, 0, z])/64 - 
  (33*CA*CF^2*z^2*G[1, 1, 0, 0, z])/32 + (3*CF^3*z^2*G[1, 1, 0, 0, z])/8 + 
  (CA^2*nf*z^2*G[1, 1, 0, 0, z])/16 - (3*CA*CF*nf*z^2*G[1, 1, 0, 0, z])/16 + 
  (CF^2*nf*z^2*G[1, 1, 0, 0, z])/8 + ((3*I)/16)*CA^2*CF*Pi*z^2*
   G[1, 1, 0, 0, z] - ((9*I)/16)*CA*CF^2*Pi*z^2*G[1, 1, 0, 0, z] + 
  ((3*I)/8)*CF^3*Pi*z^2*G[1, 1, 0, 0, z] - (3*C4AF*z^2*G[1, 1, 0, 0, z])/
   (8*dA*TF) - (CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[1, 1, 0, 0, z])/(64*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 1, 0, 0, z])/(16*\[Epsilon]^2) + 
  (341*CA^3*G[1, 1, 0, 0, z])/(768*\[Epsilon]) - 
  (665*CA^2*CF*G[1, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z])/(2*\[Epsilon]) + 
  (3*CF^3*G[1, 1, 0, 0, z])/(8*\[Epsilon]) - (31*CA^2*nf*G[1, 1, 0, 0, z])/
   (384*\[Epsilon]) + (67*CA*CF*nf*G[1, 1, 0, 0, z])/(192*\[Epsilon]) - 
  (3*CF^2*nf*G[1, 1, 0, 0, z])/(8*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (CA^2*CF*z*G[1, 1, 0, 0, z])/(4*\[Epsilon]) + 
  (3*CA*CF^2*z*G[1, 1, 0, 0, z])/(4*\[Epsilon]) - 
  (CF^3*z*G[1, 1, 0, 0, z])/(2*\[Epsilon]) + (CA^2*CF*z^2*G[1, 1, 0, 0, z])/
   (16*\[Epsilon]) - (3*CA*CF^2*z^2*G[1, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (CF^3*z^2*G[1, 1, 0, 0, z])/(8*\[Epsilon]) - (251*CA^3*G[1, 1, 0, 1, z])/
   256 + (9*CA^2*CF*G[1, 1, 0, 1, z])/16 + (77*CA*CF^2*G[1, 1, 0, 1, z])/64 - 
  (11*CF^3*G[1, 1, 0, 1, z])/32 - (47*CA^2*nf*G[1, 1, 0, 1, z])/128 + 
  (5*CA*CF*nf*G[1, 1, 0, 1, z])/32 - (5*CF^2*nf*G[1, 1, 0, 1, z])/16 + 
  (CA*nf^2*G[1, 1, 0, 1, z])/16 - ((1263*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] + 
  ((243*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 1, z] - ((27*I)/32)*CA*CF^2*Pi*
   G[1, 1, 0, 1, z] + ((105*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 1, z] - 
  ((9*I)/16)*CA*CF*nf*Pi*G[1, 1, 0, 1, z] - (5033*CA^3*Pi^2*G[1, 1, 0, 1, z])/
   4608 + (25*CA^2*CF*Pi^2*G[1, 1, 0, 1, z])/32 + 
  (5*CA*CF^2*Pi^2*G[1, 1, 0, 1, z])/96 - (C4AF*G[1, 1, 0, 1, z])/(4*dA*TF) - 
  (C4FF*nf*G[1, 1, 0, 1, z])/(4*dA*TF) + (C4AF*Pi^2*G[1, 1, 0, 1, z])/
   (6*dA*TF) + (CA^2*CF*G[1, 1, 0, 1, z])/(8*z) - 
  (CA*CF^2*G[1, 1, 0, 1, z])/(8*z) - (7*CA^3*z*G[1, 1, 0, 1, z])/16 + 
  2*CA^2*CF*z*G[1, 1, 0, 1, z] - (199*CA*CF^2*z*G[1, 1, 0, 1, z])/96 + 
  (9*CF^3*z*G[1, 1, 0, 1, z])/16 + (3*CA^2*nf*z*G[1, 1, 0, 1, z])/16 - 
  (5*CA*CF*nf*z*G[1, 1, 0, 1, z])/8 + (5*CF^2*nf*z*G[1, 1, 0, 1, z])/12 + 
  ((9*I)/16)*CA^3*Pi*z*G[1, 1, 0, 1, z] - ((27*I)/16)*CA^2*CF*Pi*z*
   G[1, 1, 0, 1, z] + ((9*I)/8)*CA*CF^2*Pi*z*G[1, 1, 0, 1, z] + 
  (C4AF*z*G[1, 1, 0, 1, z])/(4*dA*TF) + (C4FF*nf*z*G[1, 1, 0, 1, z])/
   (4*dA*TF) + (61*CA^3*z^2*G[1, 1, 0, 1, z])/192 - 
  (17*CA^2*CF*z^2*G[1, 1, 0, 1, z])/16 + (185*CA*CF^2*z^2*G[1, 1, 0, 1, z])/
   192 - (7*CF^3*z^2*G[1, 1, 0, 1, z])/32 - (5*CA^2*nf*z^2*G[1, 1, 0, 1, z])/
   96 + (5*CA*CF*nf*z^2*G[1, 1, 0, 1, z])/32 - 
  (5*CF^2*nf*z^2*G[1, 1, 0, 1, z])/48 - ((9*I)/64)*CA^3*Pi*z^2*
   G[1, 1, 0, 1, z] + ((27*I)/64)*CA^2*CF*Pi*z^2*G[1, 1, 0, 1, z] - 
  ((9*I)/32)*CA*CF^2*Pi*z^2*G[1, 1, 0, 1, z] + (27*CA^3*G[1, 1, 0, 1, z])/
   (128*\[Epsilon]^2) - (5*CA^2*CF*G[1, 1, 0, 1, z])/(32*\[Epsilon]^2) - 
  (421*CA^3*G[1, 1, 0, 1, z])/(256*\[Epsilon]) + 
  (81*CA^2*CF*G[1, 1, 0, 1, z])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (35*CA^2*nf*G[1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/\[Epsilon] + 
  (3*CA^3*z*G[1, 1, 0, 1, z])/(16*\[Epsilon]) - 
  (9*CA^2*CF*z*G[1, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (3*CA*CF^2*z*G[1, 1, 0, 1, z])/(8*\[Epsilon]) - 
  (3*CA^3*z^2*G[1, 1, 0, 1, z])/(64*\[Epsilon]) + 
  (9*CA^2*CF*z^2*G[1, 1, 0, 1, z])/(64*\[Epsilon]) - 
  (3*CA*CF^2*z^2*G[1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (2675*CA^3*G[1, 1, 1, 0, z])/2304 + (601*CA^2*CF*G[1, 1, 1, 0, z])/576 + 
  (161*CA*CF^2*G[1, 1, 1, 0, z])/64 - (5*CF^3*G[1, 1, 1, 0, z])/8 + 
  (745*CA^2*nf*G[1, 1, 1, 0, z])/1152 - (733*CA*CF*nf*G[1, 1, 1, 0, z])/576 - 
  (CF^2*nf*G[1, 1, 1, 0, z])/16 - (CA*nf^2*G[1, 1, 1, 0, z])/16 + 
  (CF*nf^2*G[1, 1, 1, 0, z])/8 + ((119*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] - 
  ((173*I)/128)*CA^2*CF*Pi*G[1, 1, 1, 0, z] + ((27*I)/32)*CA*CF^2*Pi*
   G[1, 1, 1, 0, z] - (I/128)*CA^2*nf*Pi*G[1, 1, 1, 0, z] + 
  (I/64)*CA*CF*nf*Pi*G[1, 1, 1, 0, z] - (15*CA^3*Pi^2*G[1, 1, 1, 0, z])/512 - 
  (CA^2*CF*Pi^2*G[1, 1, 1, 0, z])/256 + (CA*CF^2*Pi^2*G[1, 1, 1, 0, z])/12 + 
  (17*C4AF*G[1, 1, 1, 0, z])/(8*dA*TF) + (C4FF*nf*G[1, 1, 1, 0, z])/
   (4*dA*TF) + (C4AF*Pi^2*G[1, 1, 1, 0, z])/(4*dA*TF) - 
  (49*CA^3*z*G[1, 1, 1, 0, z])/64 + (179*CA^2*CF*z*G[1, 1, 1, 0, z])/64 - 
  (121*CA*CF^2*z*G[1, 1, 1, 0, z])/48 + (9*CF^3*z*G[1, 1, 1, 0, z])/16 + 
  (3*CA^2*nf*z*G[1, 1, 1, 0, z])/64 - (CA*CF*nf*z*G[1, 1, 1, 0, z])/8 + 
  (CF^2*nf*z*G[1, 1, 1, 0, z])/12 - ((9*I)/16)*CA^3*Pi*z*G[1, 1, 1, 0, z] + 
  ((27*I)/16)*CA^2*CF*Pi*z*G[1, 1, 1, 0, z] - ((9*I)/8)*CA*CF^2*Pi*z*
   G[1, 1, 1, 0, z] - (7*C4AF*z*G[1, 1, 1, 0, z])/(4*dA*TF) - 
  (C4FF*nf*z*G[1, 1, 1, 0, z])/(4*dA*TF) + (25*CA^3*z^2*G[1, 1, 1, 0, z])/
   384 - (15*CA^2*CF*z^2*G[1, 1, 1, 0, z])/128 + 
  (CA*CF^2*z^2*G[1, 1, 1, 0, z])/192 + (CF^3*z^2*G[1, 1, 1, 0, z])/16 - 
  (CA^2*nf*z^2*G[1, 1, 1, 0, z])/96 + (CA*CF*nf*z^2*G[1, 1, 1, 0, z])/32 - 
  (CF^2*nf*z^2*G[1, 1, 1, 0, z])/48 + ((9*I)/64)*CA^3*Pi*z^2*
   G[1, 1, 1, 0, z] - ((27*I)/64)*CA^2*CF*Pi*z^2*G[1, 1, 1, 0, z] + 
  ((9*I)/32)*CA*CF^2*Pi*z^2*G[1, 1, 1, 0, z] - (3*C4AF*z^2*G[1, 1, 1, 0, z])/
   (8*dA*TF) + (CA^3*G[1, 1, 1, 0, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 1, 1, 0, z])/(64*\[Epsilon]^2) + 
  (119*CA^3*G[1, 1, 1, 0, z])/(768*\[Epsilon]) - 
  (173*CA^2*CF*G[1, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 1, 0, z])/(32*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (CA*CF*nf*G[1, 1, 1, 0, z])/(192*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (3*CA^3*z*G[1, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (9*CA^2*CF*z*G[1, 1, 1, 0, z])/(16*\[Epsilon]) - 
  (3*CA*CF^2*z*G[1, 1, 1, 0, z])/(8*\[Epsilon]) + 
  (3*CA^3*z^2*G[1, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (9*CA^2*CF*z^2*G[1, 1, 1, 0, z])/(64*\[Epsilon]) + 
  (3*CA*CF^2*z^2*G[1, 1, 1, 0, z])/(32*\[Epsilon]) + 
  (151*CA^3*G[1, 1, 1, 1, z])/256 - (CA^2*CF*G[1, 1, 1, 1, z])/8 + 
  (43*CA^2*nf*G[1, 1, 1, 1, z])/128 - (CA*nf^2*G[1, 1, 1, 1, z])/16 + 
  ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] - ((81*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, 1, z] + (1891*CA^3*Pi^2*G[1, 1, 1, 1, z])/1536 - 
  (27*CA^2*CF*Pi^2*G[1, 1, 1, 1, z])/128 - (CA^3*z*G[1, 1, 1, 1, z])/8 + 
  (CA^2*CF*z*G[1, 1, 1, 1, z])/8 - (27*CA^3*G[1, 1, 1, 1, z])/
   (128*\[Epsilon]^2) + (297*CA^3*G[1, 1, 1, 1, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (649*CA^3*G[0, 0, 0, 0, 0, z])/256 + (1419*CA^2*CF*G[0, 0, 0, 0, 0, z])/
   128 - (385*CA*CF^2*G[0, 0, 0, 0, 0, z])/32 + 
  (59*CA^2*nf*G[0, 0, 0, 0, 0, z])/128 - (129*CA*CF*nf*G[0, 0, 0, 0, 0, z])/
   64 + (35*CF^2*nf*G[0, 0, 0, 0, 0, z])/16 - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + ((273*I)/64)*CA^2*CF*Pi*
   G[0, 0, 0, 0, 0, z] - ((45*I)/4)*CA*CF^2*Pi*G[0, 0, 0, 0, 0, z] + 
  ((75*I)/8)*CF^3*Pi*G[0, 0, 0, 0, 0, z] - (21*CA^3*G[0, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) + (91*CA^2*CF*G[0, 0, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 0, 0, 0, 0, z])/(4*\[Epsilon]) + 
  (25*CF^3*G[0, 0, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (143*CA^3*G[0, 0, 0, 0, 1, z])/256 - (205*CA^2*CF*G[0, 0, 0, 0, 1, z])/
   192 + (47*CA*CF^2*G[0, 0, 0, 0, 1, z])/24 - (3*CF^3*G[0, 0, 0, 0, 1, z])/
   8 + (13*CA^2*nf*G[0, 0, 0, 0, 1, z])/128 - (CA*CF*nf*G[0, 0, 0, 0, 1, z])/
   96 - (CF^2*nf*G[0, 0, 0, 0, 1, z])/12 + ((195*I)/128)*CA^3*Pi*
   G[0, 0, 0, 0, 1, z] - ((87*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, 1, z] + 
  ((111*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, 1, z] - 
  (3*I)*CF^3*Pi*G[0, 0, 0, 0, 1, z] + (35*CA^3*z*G[0, 0, 0, 0, 1, z])/64 - 
  (11*CA^2*CF*z*G[0, 0, 0, 0, 1, z])/8 + (5*CA*CF^2*z*G[0, 0, 0, 0, 1, z])/
   8 + (CF^3*z*G[0, 0, 0, 0, 1, z])/4 - (9*C4AF*z*G[0, 0, 0, 0, 1, z])/
   (8*dA*TF) - (CA^3*z^2*G[0, 0, 0, 0, 1, z])/8 + 
  (11*CA^2*CF*z^2*G[0, 0, 0, 0, 1, z])/32 - 
  (5*CA*CF^2*z^2*G[0, 0, 0, 0, 1, z])/32 - (CF^3*z^2*G[0, 0, 0, 0, 1, z])/
   16 + (65*CA^3*G[0, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (29*CA^2*CF*G[0, 0, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (37*CA*CF^2*G[0, 0, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (CF^3*G[0, 0, 0, 0, 1, z])/\[Epsilon] - (31*CA^2*nf*G[0, 0, 0, 1, 0, z])/
   128 + (247*CA*CF*nf*G[0, 0, 0, 1, 0, z])/192 - 
  (77*CF^2*nf*G[0, 0, 0, 1, 0, z])/48 + ((111*I)/128)*CA^3*Pi*
   G[0, 0, 0, 1, 0, z] - ((273*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 1, 0, z] + 
  ((123*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 1, 0, z] - 
  ((21*I)/4)*CF^3*Pi*G[0, 0, 0, 1, 0, z] + (341*CA^3*G[0, 0, 0, 1, 0, z])/
   (256*(-1 + z)^2) - (2879*CA^2*CF*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (919*CA*CF^2*G[0, 0, 0, 1, 0, z])/(96*(-1 + z)^2) + 
  (3*CF^3*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (351*CA^3*z*G[0, 0, 0, 1, 0, z])/(128*(-1 + z)^2) + 
  (2675*CA^2*CF*z*G[0, 0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (751*CA*CF^2*z*G[0, 0, 0, 1, 0, z])/(48*(-1 + z)^2) - 
  (23*CF^3*z*G[0, 0, 0, 1, 0, z])/(8*(-1 + z)^2) - 
  (9*C4AF*z*G[0, 0, 0, 1, 0, z])/(8*dA*TF*(-1 + z)) + 
  (361*CA^3*z^2*G[0, 0, 0, 1, 0, z])/(256*(-1 + z)^2) - 
  (1853*CA^2*CF*z^2*G[0, 0, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (127*CA*CF^2*z^2*G[0, 0, 0, 1, 0, z])/(96*(-1 + z)^2) + 
  (6*CF^3*z^2*G[0, 0, 0, 1, 0, z])/(-1 + z)^2 + 
  (3*C4AF*z^2*G[0, 0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) + 
  (5*CA^3*z^3*G[0, 0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (69*CA^2*CF*z^3*G[0, 0, 0, 1, 0, z])/(32*(-1 + z)^2) + 
  (6*CA*CF^2*z^3*G[0, 0, 0, 1, 0, z])/(-1 + z)^2 - 
  (33*CF^3*z^3*G[0, 0, 0, 1, 0, z])/(8*(-1 + z)^2) + 
  (3*C4AF*z^3*G[0, 0, 0, 1, 0, z])/(8*dA*TF*(-1 + z)) - 
  (5*CA^3*z^4*G[0, 0, 0, 1, 0, z])/(64*(-1 + z)^2) + 
  (35*CA^2*CF*z^4*G[0, 0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (5*CA*CF^2*z^4*G[0, 0, 0, 1, 0, z])/(4*(-1 + z)^2) + 
  (13*CF^3*z^4*G[0, 0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (37*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (91*CA^2*CF*G[0, 0, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (41*CA*CF^2*G[0, 0, 0, 1, 0, z])/(16*\[Epsilon]) - 
  (7*CF^3*G[0, 0, 0, 1, 0, z])/(4*\[Epsilon]) + 
  (2365*CA^3*G[0, 0, 0, 1, 1, z])/768 - (311*CA^2*CF*G[0, 0, 0, 1, 1, z])/
   96 + (121*CA*CF^2*G[0, 0, 0, 1, 1, z])/96 + (3*CF^3*G[0, 0, 0, 1, 1, z])/
   8 - (215*CA^2*nf*G[0, 0, 0, 1, 1, z])/384 + 
  (77*CA*CF*nf*G[0, 0, 0, 1, 1, z])/96 - (5*CF^2*nf*G[0, 0, 0, 1, 1, z])/12 - 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] + ((27*I)/8)*CA^2*CF*Pi*
   G[0, 0, 0, 1, 1, z] - ((3*I)/2)*CA*CF^2*Pi*G[0, 0, 0, 1, 1, z] - 
  (25*CA^3*z*G[0, 0, 0, 1, 1, z])/64 + (13*CA^2*CF*z*G[0, 0, 0, 1, 1, z])/8 - 
  (9*CA*CF^2*z*G[0, 0, 0, 1, 1, z])/4 + CF^3*z*G[0, 0, 0, 1, 1, z] + 
  (3*C4AF*z*G[0, 0, 0, 1, 1, z])/(8*dA*TF) + (3*CA^3*z^2*G[0, 0, 0, 1, 1, z])/
   32 - (13*CA^2*CF*z^2*G[0, 0, 0, 1, 1, z])/32 + 
  (9*CA*CF^2*z^2*G[0, 0, 0, 1, 1, z])/16 - (CF^3*z^2*G[0, 0, 0, 1, 1, z])/4 - 
  (81*CA^3*G[0, 0, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 0, 0, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[0, 0, 0, 1, 1, z])/(2*\[Epsilon]) + 
  (2431*CA^3*G[0, 0, 1, 0, 0, z])/768 - (4585*CA^2*CF*G[0, 0, 1, 0, 0, z])/
   384 + (347*CA*CF^2*G[0, 0, 1, 0, 0, z])/32 + 
  (3*CF^3*G[0, 0, 1, 0, 0, z])/4 - (221*CA^2*nf*G[0, 0, 1, 0, 0, z])/384 + 
  (425*CA*CF*nf*G[0, 0, 1, 0, 0, z])/192 - (17*CF^2*nf*G[0, 0, 1, 0, 0, z])/
   8 + ((15*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] - 
  ((141*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 0, 0, z] + 
  ((27*I)/4)*CA*CF^2*Pi*G[0, 0, 1, 0, 0, z] - 
  ((45*I)/8)*CF^3*Pi*G[0, 0, 1, 0, 0, z] + (CA^3*z*G[0, 0, 1, 0, 0, z])/64 - 
  (5*CA^2*CF*z*G[0, 0, 1, 0, 0, z])/4 + 3*CA*CF^2*z*G[0, 0, 1, 0, 0, z] - 
  (7*CF^3*z*G[0, 0, 1, 0, 0, z])/4 + (15*C4AF*z*G[0, 0, 1, 0, 0, z])/
   (8*dA*TF) + (CA^3*z^2*G[0, 0, 1, 0, 0, z])/16 + 
  (CA^2*CF*z^2*G[0, 0, 1, 0, 0, z])/32 - (3*CA*CF^2*z^2*G[0, 0, 1, 0, 0, z])/
   8 + (CF^3*z^2*G[0, 0, 1, 0, 0, z])/4 - (3*C4AF*z^2*G[0, 0, 1, 0, 0, z])/
   (8*dA*TF) + (5*CA^3*G[0, 0, 1, 0, 0, z])/(128*\[Epsilon]) - 
  (47*CA^2*CF*G[0, 0, 1, 0, 0, z])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, 0, 0, z])/(4*\[Epsilon]) - 
  (15*CF^3*G[0, 0, 1, 0, 0, z])/(8*\[Epsilon]) - 
  (419*CA^3*G[0, 0, 1, 0, 1, z])/768 + (1207*CA^2*CF*G[0, 0, 1, 0, 1, z])/
   192 - (133*CA*CF^2*G[0, 0, 1, 0, 1, z])/32 - 
  (9*CF^3*G[0, 0, 1, 0, 1, z])/16 + (37*CA^2*nf*G[0, 0, 1, 0, 1, z])/384 - 
  (13*CA*CF*nf*G[0, 0, 1, 0, 1, z])/12 + (7*CF^2*nf*G[0, 0, 1, 0, 1, z])/8 - 
  ((135*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 1, z] + 
  ((3*I)/2)*CA^2*CF*Pi*G[0, 0, 1, 0, 1, z] - ((9*I)/16)*CA*CF^2*Pi*
   G[0, 0, 1, 0, 1, z] + (3*C4AF*G[0, 0, 1, 0, 1, z])/(2*dA*TF) - 
  (11*CA^3*z*G[0, 0, 1, 0, 1, z])/32 + (7*CA^2*CF*z*G[0, 0, 1, 0, 1, z])/8 - 
  (CF^3*z*G[0, 0, 1, 0, 1, z])/2 - (3*C4AF*z*G[0, 0, 1, 0, 1, z])/(4*dA*TF) + 
  (3*CA^3*z^2*G[0, 0, 1, 0, 1, z])/32 - (7*CA^2*CF*z^2*G[0, 0, 1, 0, 1, z])/
   32 + (CF^3*z^2*G[0, 0, 1, 0, 1, z])/8 - (45*CA^3*G[0, 0, 1, 0, 1, z])/
   (128*\[Epsilon]) + (CA^2*CF*G[0, 0, 1, 0, 1, z])/(2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 0, 1, z])/(16*\[Epsilon]) - 
  (2107*CA^3*G[0, 0, 1, 1, 0, z])/768 + (3869*CA^2*CF*G[0, 0, 1, 1, 0, z])/
   384 - (905*CA*CF^2*G[0, 0, 1, 1, 0, z])/96 + 
  (161*CA^2*nf*G[0, 0, 1, 1, 0, z])/384 - (301*CA*CF*nf*G[0, 0, 1, 1, 0, z])/
   192 + (35*CF^2*nf*G[0, 0, 1, 1, 0, z])/24 - 
  ((3*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] + ((15*I)/64)*CA^2*CF*Pi*
   G[0, 0, 1, 1, 0, z] - ((15*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, 0, z] + 
  ((9*I)/8)*CF^3*Pi*G[0, 0, 1, 1, 0, z] + (3*C4AF*G[0, 0, 1, 1, 0, z])/
   (2*dA*TF) + (CA^3*z*G[0, 0, 1, 1, 0, z])/8 + 
  (13*CA^2*CF*z*G[0, 0, 1, 1, 0, z])/16 - (23*CA*CF^2*z*G[0, 0, 1, 1, 0, z])/
   8 + 2*CF^3*z*G[0, 0, 1, 1, 0, z] - (3*C4AF*z*G[0, 0, 1, 1, 0, z])/
   (2*dA*TF) - (CA^3*z^2*G[0, 0, 1, 1, 0, z])/64 - 
  (13*CA^2*CF*z^2*G[0, 0, 1, 1, 0, z])/64 + 
  (23*CA*CF^2*z^2*G[0, 0, 1, 1, 0, z])/32 - (CF^3*z^2*G[0, 0, 1, 1, 0, z])/
   2 - (CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (5*CA*CF^2*G[0, 0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 0, 1, 1, 0, z])/(8*\[Epsilon]) - 
  (1837*CA^3*G[0, 0, 1, 1, 1, z])/768 + (5*CA^2*CF*G[0, 0, 1, 1, 1, z])/64 + 
  (167*CA^2*nf*G[0, 0, 1, 1, 1, z])/384 - (CA*CF*nf*G[0, 0, 1, 1, 1, z])/8 + 
  ((195*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 1, z] - 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 0, 1, 1, 1, z] + ((3*I)/16)*CA*CF^2*Pi*
   G[0, 0, 1, 1, 1, z] + (13*CA^3*z*G[0, 0, 1, 1, 1, z])/16 - 
  (39*CA^2*CF*z*G[0, 0, 1, 1, 1, z])/16 + (13*CA*CF^2*z*G[0, 0, 1, 1, 1, z])/
   8 - (13*CA^3*z^2*G[0, 0, 1, 1, 1, z])/64 + 
  (39*CA^2*CF*z^2*G[0, 0, 1, 1, 1, z])/64 - 
  (13*CA*CF^2*z^2*G[0, 0, 1, 1, 1, z])/32 + (65*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) - (3*CA^2*CF*G[0, 0, 1, 1, 1, z])/(8*\[Epsilon]) + 
  (CA*CF^2*G[0, 0, 1, 1, 1, z])/(16*\[Epsilon]) - 
  (51*CA^2*nf*G[0, 1, 0, 0, 0, z])/128 + (111*CA*CF*nf*G[0, 1, 0, 0, 0, z])/
   64 - (15*CF^2*nf*G[0, 1, 0, 0, 0, z])/8 + ((39*I)/128)*CA^3*Pi*
   G[0, 1, 0, 0, 0, z] - ((165*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, 0, z] + 
  ((27*I)/4)*CA*CF^2*Pi*G[0, 1, 0, 0, 0, z] - 
  ((45*I)/8)*CF^3*Pi*G[0, 1, 0, 0, 0, z] + (561*CA^3*G[0, 1, 0, 0, 0, z])/
   (256*(-1 + z)^2) - (1191*CA^2*CF*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (9*CA*CF^2*G[0, 1, 0, 0, 0, z])/(-1 + z)^2 + (27*CF^3*G[0, 1, 0, 0, 0, z])/
   (16*(-1 + z)^2) - (521*CA^3*z*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (1059*CA^2*CF*z*G[0, 1, 0, 0, 0, z])/(64*(-1 + z)^2) - 
  (14*CA*CF^2*z*G[0, 1, 0, 0, 0, z])/(-1 + z)^2 - 
  (45*CF^3*z*G[0, 1, 0, 0, 0, z])/(8*(-1 + z)^2) + 
  (381*CA^3*z^2*G[0, 1, 0, 0, 0, z])/(256*(-1 + z)^2) - 
  (597*CA^2*CF*z^2*G[0, 1, 0, 0, 0, z])/(128*(-1 + z)^2) + 
  (27*CF^3*z^2*G[0, 1, 0, 0, 0, z])/(4*(-1 + z)^2) + 
  (15*CA^3*z^3*G[0, 1, 0, 0, 0, z])/(32*(-1 + z)^2) - 
  (99*CA^2*CF*z^3*G[0, 1, 0, 0, 0, z])/(32*(-1 + z)^2) + 
  (6*CA*CF^2*z^3*G[0, 1, 0, 0, 0, z])/(-1 + z)^2 - 
  (27*CF^3*z^3*G[0, 1, 0, 0, 0, z])/(8*(-1 + z)^2) - 
  (5*CA^3*z^4*G[0, 1, 0, 0, 0, z])/(64*(-1 + z)^2) + 
  (33*CA^2*CF*z^4*G[0, 1, 0, 0, 0, z])/(64*(-1 + z)^2) - 
  (CA*CF^2*z^4*G[0, 1, 0, 0, 0, z])/(-1 + z)^2 + 
  (9*CF^3*z^4*G[0, 1, 0, 0, 0, z])/(16*(-1 + z)^2) + 
  (13*CA^3*G[0, 1, 0, 0, 0, z])/(128*\[Epsilon]) - 
  (55*CA^2*CF*G[0, 1, 0, 0, 0, z])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 0, 0, z])/(4*\[Epsilon]) - 
  (15*CF^3*G[0, 1, 0, 0, 0, z])/(8*\[Epsilon]) + 
  (1009*CA^3*G[0, 1, 0, 0, 1, z])/768 + (185*CA^2*CF*G[0, 1, 0, 0, 1, z])/
   96 - (19*CA*CF^2*G[0, 1, 0, 0, 1, z])/16 - (21*CF^3*G[0, 1, 0, 0, 1, z])/
   16 - (71*CA^2*nf*G[0, 1, 0, 0, 1, z])/384 - 
  (25*CA*CF*nf*G[0, 1, 0, 0, 1, z])/48 + (5*CF^2*nf*G[0, 1, 0, 0, 1, z])/8 - 
  ((207*I)/128)*CA^3*Pi*G[0, 1, 0, 0, 1, z] + ((51*I)/16)*CA^2*CF*Pi*
   G[0, 1, 0, 0, 1, z] - ((39*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, 1, z] + 
  ((3*I)/4)*CF^3*Pi*G[0, 1, 0, 0, 1, z] + (15*C4AF*G[0, 1, 0, 0, 1, z])/
   (8*dA*TF) - (27*CA^3*z*G[0, 1, 0, 0, 1, z])/64 + 
  (23*CA^2*CF*z*G[0, 1, 0, 0, 1, z])/16 - (5*CA*CF^2*z*G[0, 1, 0, 0, 1, z])/
   4 + (CF^3*z*G[0, 1, 0, 0, 1, z])/4 - (3*C4AF*z*G[0, 1, 0, 0, 1, z])/
   (8*dA*TF) + (7*CA^3*z^2*G[0, 1, 0, 0, 1, z])/64 - 
  (23*CA^2*CF*z^2*G[0, 1, 0, 0, 1, z])/64 + 
  (5*CA*CF^2*z^2*G[0, 1, 0, 0, 1, z])/16 - (CF^3*z^2*G[0, 1, 0, 0, 1, z])/
   16 - (69*CA^3*G[0, 1, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (17*CA^2*CF*G[0, 1, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (13*CA*CF^2*G[0, 1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, 0, 1, z])/(4*\[Epsilon]) - (221*CA^3*G[0, 1, 0, 1, 0, z])/
   256 + (687*CA^2*CF*G[0, 1, 0, 1, 0, z])/128 - 
  (117*CA*CF^2*G[0, 1, 0, 1, 0, z])/16 - (3*CF^3*G[0, 1, 0, 1, 0, z])/16 + 
  (15*CA^2*nf*G[0, 1, 0, 1, 0, z])/128 - (51*CA*CF*nf*G[0, 1, 0, 1, 0, z])/
   64 + (9*CF^2*nf*G[0, 1, 0, 1, 0, z])/8 - ((87*I)/128)*CA^3*Pi*
   G[0, 1, 0, 1, 0, z] + ((147*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, z] - 
  ((21*I)/8)*CA*CF^2*Pi*G[0, 1, 0, 1, 0, z] + 
  ((3*I)/2)*CF^3*Pi*G[0, 1, 0, 1, 0, z] + (3*C4AF*G[0, 1, 0, 1, 0, z])/
   (4*dA*TF) + (CA^3*z*G[0, 1, 0, 1, 0, z])/32 + 
  (5*CA^2*CF*z*G[0, 1, 0, 1, 0, z])/8 - (15*CA*CF^2*z*G[0, 1, 0, 1, 0, z])/
   8 + (5*CF^3*z*G[0, 1, 0, 1, 0, z])/4 - (3*C4AF*z*G[0, 1, 0, 1, 0, z])/
   (4*dA*TF) - (5*CA^2*CF*z^2*G[0, 1, 0, 1, 0, z])/32 + 
  (15*CA*CF^2*z^2*G[0, 1, 0, 1, 0, z])/32 - (5*CF^3*z^2*G[0, 1, 0, 1, 0, z])/
   16 - (29*CA^3*G[0, 1, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (49*CA^2*CF*G[0, 1, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (7*CA*CF^2*G[0, 1, 0, 1, 0, z])/(8*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, 1, 0, z])/(2*\[Epsilon]) - (3697*CA^3*G[0, 1, 0, 1, 1, z])/
   768 + (107*CA^2*CF*G[0, 1, 0, 1, 1, z])/32 - 
  (39*CA*CF^2*G[0, 1, 0, 1, 1, z])/32 + (9*CF^3*G[0, 1, 0, 1, 1, z])/16 + 
  (311*CA^2*nf*G[0, 1, 0, 1, 1, z])/384 - (7*CA*CF*nf*G[0, 1, 0, 1, 1, z])/
   16 + ((291*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 1, z] - 
  ((15*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 1, 1, z] - (3*C4AF*G[0, 1, 0, 1, 1, z])/
   (2*dA*TF) + (11*CA^3*z*G[0, 1, 0, 1, 1, z])/48 - 
  CA^2*CF*z*G[0, 1, 0, 1, 1, z] + (5*CA*CF^2*z*G[0, 1, 0, 1, 1, z])/4 - 
  (CF^3*z*G[0, 1, 0, 1, 1, z])/2 + (CA^2*nf*z*G[0, 1, 0, 1, 1, z])/48 - 
  (C4AF*z*G[0, 1, 0, 1, 1, z])/(4*dA*TF) + (C4FF*nf*z*G[0, 1, 0, 1, 1, z])/
   (2*dA*TF) - (CA^3*z^2*G[0, 1, 0, 1, 1, z])/96 + 
  (CA^2*CF*z^2*G[0, 1, 0, 1, 1, z])/4 - (5*CA*CF^2*z^2*G[0, 1, 0, 1, 1, z])/
   16 + (CF^3*z^2*G[0, 1, 0, 1, 1, z])/8 - (CA^2*nf*z^2*G[0, 1, 0, 1, 1, z])/
   48 + (5*C4AF*z^2*G[0, 1, 0, 1, 1, z])/(8*dA*TF) - 
  (C4FF*nf*z^2*G[0, 1, 0, 1, 1, z])/(2*dA*TF) + 
  (97*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (5*CA^2*CF*G[0, 1, 0, 1, 1, z])/(8*\[Epsilon]) - 
  (521*CA^3*G[0, 1, 1, 0, 0, z])/256 + (967*CA^2*CF*G[0, 1, 1, 0, 0, z])/
   128 - (103*CA*CF^2*G[0, 1, 1, 0, 0, z])/16 - 
  (21*CF^3*G[0, 1, 1, 0, 0, z])/16 + (51*CA^2*nf*G[0, 1, 1, 0, 0, z])/128 - 
  (101*CA*CF*nf*G[0, 1, 1, 0, 0, z])/64 + (25*CF^2*nf*G[0, 1, 1, 0, 0, z])/
   16 + ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + 
  ((33*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 0, 0, z] - 
  ((39*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, 0, z] + 
  ((9*I)/4)*CF^3*Pi*G[0, 1, 1, 0, 0, z] + (3*C4AF*G[0, 1, 1, 0, 0, z])/
   (4*dA*TF) - (19*CA^3*z*G[0, 1, 1, 0, 0, z])/32 + 
  (25*CA^2*CF*z*G[0, 1, 1, 0, 0, z])/8 - 5*CA*CF^2*z*G[0, 1, 1, 0, 0, z] + 
  (5*CF^3*z*G[0, 1, 1, 0, 0, z])/2 - (3*C4AF*z*G[0, 1, 1, 0, 0, z])/
   (4*dA*TF) + (5*CA^3*z^2*G[0, 1, 1, 0, 0, z])/32 - 
  (25*CA^2*CF*z^2*G[0, 1, 1, 0, 0, z])/32 + 
  (5*CA*CF^2*z^2*G[0, 1, 1, 0, 0, z])/4 - (5*CF^3*z^2*G[0, 1, 1, 0, 0, z])/
   8 + (3*CA^3*G[0, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (11*CA^2*CF*G[0, 1, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (13*CA*CF^2*G[0, 1, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 1, 0, 0, z])/(4*\[Epsilon]) - 
  (311*CA^3*G[0, 1, 1, 0, 1, z])/256 - (31*CA^2*CF*G[0, 1, 1, 0, 1, z])/8 + 
  (337*CA*CF^2*G[0, 1, 1, 0, 1, z])/96 - (9*CF^3*G[0, 1, 1, 0, 1, z])/16 + 
  (41*CA^2*nf*G[0, 1, 1, 0, 1, z])/128 + (13*CA*CF*nf*G[0, 1, 1, 0, 1, z])/
   32 - (5*CF^2*nf*G[0, 1, 1, 0, 1, z])/12 + ((219*I)/128)*CA^3*Pi*
   G[0, 1, 1, 0, 1, z] - ((3*I)/2)*CA^2*CF*Pi*G[0, 1, 1, 0, 1, z] + 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, 1, z] - (3*C4AF*G[0, 1, 1, 0, 1, z])/
   (dA*TF) - (71*CA^3*z*G[0, 1, 1, 0, 1, z])/192 + 
  (23*CA^2*CF*z*G[0, 1, 1, 0, 1, z])/16 - (17*CA*CF^2*z*G[0, 1, 1, 0, 1, z])/
   8 + CF^3*z*G[0, 1, 1, 0, 1, z] - (CA^2*nf*z*G[0, 1, 1, 0, 1, z])/48 + 
  (17*C4AF*z*G[0, 1, 1, 0, 1, z])/(8*dA*TF) - (C4FF*nf*z*G[0, 1, 1, 0, 1, z])/
   (2*dA*TF) + (5*CA^3*z^2*G[0, 1, 1, 0, 1, z])/192 - 
  (23*CA^2*CF*z^2*G[0, 1, 1, 0, 1, z])/64 + 
  (17*CA*CF^2*z^2*G[0, 1, 1, 0, 1, z])/32 - (CF^3*z^2*G[0, 1, 1, 0, 1, z])/
   4 + (CA^2*nf*z^2*G[0, 1, 1, 0, 1, z])/48 - 
  (5*C4AF*z^2*G[0, 1, 1, 0, 1, z])/(8*dA*TF) + 
  (C4FF*nf*z^2*G[0, 1, 1, 0, 1, z])/(2*dA*TF) + 
  (73*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, 1, z])/(2*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (319*CA^3*G[0, 1, 1, 1, 0, z])/768 - (299*CA^2*CF*G[0, 1, 1, 1, 0, z])/
   128 + (355*CA*CF^2*G[0, 1, 1, 1, 0, z])/96 - 
  (3*CF^3*G[0, 1, 1, 1, 0, z])/4 + (19*CA^2*nf*G[0, 1, 1, 1, 0, z])/384 + 
  (CA*CF*nf*G[0, 1, 1, 1, 0, z])/64 - (11*CF^2*nf*G[0, 1, 1, 1, 0, z])/48 + 
  ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] - ((69*I)/64)*CA^2*CF*Pi*
   G[0, 1, 1, 1, 0, z] + ((9*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 1, 0, z] - 
  (15*C4AF*G[0, 1, 1, 1, 0, z])/(8*dA*TF) + (CA^3*z*G[0, 1, 1, 1, 0, z])/8 - 
  (3*CA^2*CF*z*G[0, 1, 1, 1, 0, z])/4 + (11*CA*CF^2*z*G[0, 1, 1, 1, 0, z])/
   8 - (3*CF^3*z*G[0, 1, 1, 1, 0, z])/4 - (CA^3*z^2*G[0, 1, 1, 1, 0, z])/32 + 
  (3*CA^2*CF*z^2*G[0, 1, 1, 1, 0, z])/16 - 
  (11*CA*CF^2*z^2*G[0, 1, 1, 1, 0, z])/32 + (3*CF^3*z^2*G[0, 1, 1, 1, 0, z])/
   16 + (17*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (23*CA^2*CF*G[0, 1, 1, 1, 0, z])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (891*CA^3*G[0, 1, 1, 1, 1, z])/256 - (33*CA^2*CF*G[0, 1, 1, 1, 1, z])/64 - 
  (81*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 + (3*CA*CF*nf*G[0, 1, 1, 1, 1, z])/
   32 - ((243*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, z] - (81*CA^3*G[0, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (CA^2*CF*G[0, 1, 1, 1, 1, z])/(4*\[Epsilon]) + 
  (649*CA^3*G[1, 0, 0, 0, 0, z])/256 - (1353*CA^2*CF*G[1, 0, 0, 0, 0, z])/
   128 + 11*CA*CF^2*G[1, 0, 0, 0, 0, z] - (59*CA^2*nf*G[1, 0, 0, 0, 0, z])/
   128 + (123*CA*CF*nf*G[1, 0, 0, 0, 0, z])/64 - 
  2*CF^2*nf*G[1, 0, 0, 0, 0, z] + ((63*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 0, z] - 
  ((237*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, z] + 
  ((141*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, 0, z] - 
  ((27*I)/4)*CF^3*Pi*G[1, 0, 0, 0, 0, z] + (21*CA^3*G[1, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) - (79*CA^2*CF*G[1, 0, 0, 0, 0, z])/(64*\[Epsilon]) + 
  (47*CA*CF^2*G[1, 0, 0, 0, 0, z])/(16*\[Epsilon]) - 
  (9*CF^3*G[1, 0, 0, 0, 0, z])/(4*\[Epsilon]) + 
  (375*CA^3*G[1, 0, 0, 0, 1, z])/256 + (23*CA^2*CF*G[1, 0, 0, 0, 1, z])/48 - 
  (23*CA*CF^2*G[1, 0, 0, 0, 1, z])/96 - (3*CF^3*G[1, 0, 0, 0, 1, z])/4 - 
  (17*CA^2*nf*G[1, 0, 0, 0, 1, z])/128 - (7*CA*CF*nf*G[1, 0, 0, 0, 1, z])/
   24 + (CF^2*nf*G[1, 0, 0, 0, 1, z])/3 - ((243*I)/128)*CA^3*Pi*
   G[1, 0, 0, 0, 1, z] + ((165*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 0, 1, z] - 
  ((45*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, z] + 
  ((9*I)/4)*CF^3*Pi*G[1, 0, 0, 0, 1, z] - (15*C4AF*G[1, 0, 0, 0, 1, z])/
   (8*dA*TF) - (7*CA^3*z*G[1, 0, 0, 0, 1, z])/8 + 
  (13*CA^2*CF*z*G[1, 0, 0, 0, 1, z])/4 - (29*CA*CF^2*z*G[1, 0, 0, 0, 1, z])/
   8 + (5*CF^3*z*G[1, 0, 0, 0, 1, z])/4 + (7*CA^3*z^2*G[1, 0, 0, 0, 1, z])/
   32 - (13*CA^2*CF*z^2*G[1, 0, 0, 0, 1, z])/16 + 
  (29*CA*CF^2*z^2*G[1, 0, 0, 0, 1, z])/32 - (5*CF^3*z^2*G[1, 0, 0, 0, 1, z])/
   16 - (81*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (55*CA^2*CF*G[1, 0, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 0, 0, 0, 1, z])/(8*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 0, 0, 1, z])/(4*\[Epsilon]) - 
  (931*CA^3*G[1, 0, 0, 1, 0, z])/768 + (779*CA^2*CF*G[1, 0, 0, 1, 0, z])/
   128 - (335*CA*CF^2*G[1, 0, 0, 1, 0, z])/48 - 
  (3*CF^3*G[1, 0, 0, 1, 0, z])/16 + (89*CA^2*nf*G[1, 0, 0, 1, 0, z])/384 - 
  (67*CA*CF*nf*G[1, 0, 0, 1, 0, z])/64 + (7*CF^2*nf*G[1, 0, 0, 1, 0, z])/6 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] + ((207*I)/64)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 0, z] - ((75*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, 0, z] + 
  ((21*I)/8)*CF^3*Pi*G[1, 0, 0, 1, 0, z] - (3*C4AF*G[1, 0, 0, 1, 0, z])/
   (2*dA*TF) + (5*CA^3*z*G[1, 0, 0, 1, 0, z])/64 + 
  (5*CA^2*CF*z*G[1, 0, 0, 1, 0, z])/16 - (5*CA*CF^2*z*G[1, 0, 0, 1, 0, z])/
   4 + CF^3*z*G[1, 0, 0, 1, 0, z] - (9*C4AF*z*G[1, 0, 0, 1, 0, z])/
   (8*dA*TF) + (5*CA^3*z^2*G[1, 0, 0, 1, 0, z])/64 - 
  (23*CA^2*CF*z^2*G[1, 0, 0, 1, 0, z])/64 + 
  (11*CA*CF^2*z^2*G[1, 0, 0, 1, 0, z])/16 - (7*CF^3*z^2*G[1, 0, 0, 1, 0, z])/
   16 - (3*C4AF*z^2*G[1, 0, 0, 1, 0, z])/(8*dA*TF) - 
  (33*CA^3*G[1, 0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (69*CA^2*CF*G[1, 0, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (25*CA*CF^2*G[1, 0, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (7*CF^3*G[1, 0, 0, 1, 0, z])/(8*\[Epsilon]) - 
  (3353*CA^3*G[1, 0, 0, 1, 1, z])/768 + (505*CA^2*CF*G[1, 0, 0, 1, 1, z])/
   96 - (301*CA*CF^2*G[1, 0, 0, 1, 1, z])/96 + (3*CF^3*G[1, 0, 0, 1, 1, z])/
   16 + (259*CA^2*nf*G[1, 0, 0, 1, 1, z])/384 - 
  (41*CA*CF*nf*G[1, 0, 0, 1, 1, z])/48 + (5*CF^2*nf*G[1, 0, 0, 1, 1, z])/12 + 
  ((291*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 1, z] - ((51*I)/16)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 1, z] + ((21*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, 1, z] + 
  (19*CA^3*z*G[1, 0, 0, 1, 1, z])/32 - 2*CA^2*CF*z*G[1, 0, 0, 1, 1, z] + 
  (13*CA*CF^2*z*G[1, 0, 0, 1, 1, z])/8 - (CF^3*z*G[1, 0, 0, 1, 1, z])/4 + 
  (3*C4AF*z*G[1, 0, 0, 1, 1, z])/(4*dA*TF) - (5*CA^3*z^2*G[1, 0, 0, 1, 1, z])/
   32 + (CA^2*CF*z^2*G[1, 0, 0, 1, 1, z])/2 - 
  (13*CA*CF^2*z^2*G[1, 0, 0, 1, 1, z])/32 + (CF^3*z^2*G[1, 0, 0, 1, 1, z])/
   16 + (97*CA^3*G[1, 0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (17*CA^2*CF*G[1, 0, 0, 1, 1, z])/(16*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (1759*CA^3*G[1, 0, 1, 0, 0, z])/768 + (3523*CA^2*CF*G[1, 0, 1, 0, 0, z])/
   384 - 9*CA*CF^2*G[1, 0, 1, 0, 0, z] + (173*CA^2*nf*G[1, 0, 1, 0, 0, z])/
   384 - (335*CA*CF*nf*G[1, 0, 1, 0, 0, z])/192 + 
  (27*CF^2*nf*G[1, 0, 1, 0, 0, z])/16 - ((15*I)/128)*CA^3*Pi*
   G[1, 0, 1, 0, 0, z] + ((93*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, 0, z] - 
  ((63*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, z] + 
  (3*I)*CF^3*Pi*G[1, 0, 1, 0, 0, z] - (9*C4AF*G[1, 0, 1, 0, 0, z])/
   (8*dA*TF) - (CA^3*z*G[1, 0, 1, 0, 0, z])/8 + 
  (11*CA^2*CF*z*G[1, 0, 1, 0, 0, z])/16 - (7*CA*CF^2*z*G[1, 0, 1, 0, 0, z])/
   8 + (CF^3*z*G[1, 0, 1, 0, 0, z])/4 - (3*C4AF*z*G[1, 0, 1, 0, 0, z])/
   (4*dA*TF) - (3*CA^3*z^2*G[1, 0, 1, 0, 0, z])/64 + 
  (7*CA^2*CF*z^2*G[1, 0, 1, 0, 0, z])/64 - 
  (5*CA*CF^2*z^2*G[1, 0, 1, 0, 0, z])/32 + (CF^3*z^2*G[1, 0, 1, 0, 0, z])/8 + 
  (3*C4AF*z^2*G[1, 0, 1, 0, 0, z])/(8*dA*TF) - (5*CA^3*G[1, 0, 1, 0, 0, z])/
   (128*\[Epsilon]) + (31*CA^2*CF*G[1, 0, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (21*CA*CF^2*G[1, 0, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (CF^3*G[1, 0, 1, 0, 0, z])/\[Epsilon] - (167*CA^3*G[1, 0, 1, 0, 1, z])/
   256 - (223*CA^2*CF*G[1, 0, 1, 0, 1, z])/48 + 
  (199*CA*CF^2*G[1, 0, 1, 0, 1, z])/96 + (3*CF^3*G[1, 0, 1, 0, 1, z])/8 + 
  (CA^2*nf*G[1, 0, 1, 0, 1, z])/128 + (95*CA*CF*nf*G[1, 0, 1, 0, 1, z])/96 - 
  (2*CF^2*nf*G[1, 0, 1, 0, 1, z])/3 + ((171*I)/128)*CA^3*Pi*
   G[1, 0, 1, 0, 1, z] - ((33*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, 1, z] + 
  ((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, z] + (15*CA^3*z*G[1, 0, 1, 0, 1, z])/
   32 - (3*CA^2*CF*z*G[1, 0, 1, 0, 1, z])/2 + CA*CF^2*z*G[1, 0, 1, 0, 1, z] + 
  (3*C4AF*z*G[1, 0, 1, 0, 1, z])/(4*dA*TF) - (CA^3*z^2*G[1, 0, 1, 0, 1, z])/
   8 + (3*CA^2*CF*z^2*G[1, 0, 1, 0, 1, z])/8 - 
  (CA*CF^2*z^2*G[1, 0, 1, 0, 1, z])/4 + (57*CA^3*G[1, 0, 1, 0, 1, z])/
   (128*\[Epsilon]) - (11*CA^2*CF*G[1, 0, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (1387*CA^3*G[1, 0, 1, 1, 0, z])/768 - (2423*CA^2*CF*G[1, 0, 1, 1, 0, z])/
   384 + (119*CA*CF^2*G[1, 0, 1, 1, 0, z])/24 + 
  (3*CF^3*G[1, 0, 1, 1, 0, z])/8 - (137*CA^2*nf*G[1, 0, 1, 1, 0, z])/384 + 
  (235*CA*CF*nf*G[1, 0, 1, 1, 0, z])/192 - (49*CF^2*nf*G[1, 0, 1, 1, 0, z])/
   48 - ((21*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 0, z] + 
  ((39*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, z] - 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, z] + (3*C4AF*G[1, 0, 1, 1, 0, z])/
   (2*dA*TF) - (CA^3*z*G[1, 0, 1, 1, 0, z])/64 - 
  (3*CA^2*CF*z*G[1, 0, 1, 1, 0, z])/8 + (9*CA*CF^2*z*G[1, 0, 1, 1, 0, z])/8 - 
  (3*CF^3*z*G[1, 0, 1, 1, 0, z])/4 + (3*C4AF*z*G[1, 0, 1, 1, 0, z])/
   (8*dA*TF) + (3*CA^2*CF*z^2*G[1, 0, 1, 1, 0, z])/32 - 
  (9*CA*CF^2*z^2*G[1, 0, 1, 1, 0, z])/32 + (3*CF^3*z^2*G[1, 0, 1, 1, 0, z])/
   16 - (7*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (13*CA^2*CF*G[1, 0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (2305*CA^3*G[1, 0, 1, 1, 1, z])/768 - (25*CA^2*CF*G[1, 0, 1, 1, 1, z])/32 + 
  (39*CA*CF^2*G[1, 0, 1, 1, 1, z])/32 - (167*CA^2*nf*G[1, 0, 1, 1, 1, z])/
   384 + (CA*CF*nf*G[1, 0, 1, 1, 1, z])/32 - ((195*I)/128)*CA^3*Pi*
   G[1, 0, 1, 1, 1, z] + ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, z] - 
  (13*CA^3*z*G[1, 0, 1, 1, 1, z])/16 + (39*CA^2*CF*z*G[1, 0, 1, 1, 1, z])/
   16 - (13*CA*CF^2*z*G[1, 0, 1, 1, 1, z])/8 + 
  (13*CA^3*z^2*G[1, 0, 1, 1, 1, z])/64 - (39*CA^2*CF*z^2*G[1, 0, 1, 1, 1, z])/
   64 + (13*CA*CF^2*z^2*G[1, 0, 1, 1, 1, z])/32 - 
  (65*CA^3*G[1, 0, 1, 1, 1, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[1, 0, 1, 1, 1, z])/(8*\[Epsilon]) - 
  (501*CA^3*G[1, 1, 0, 0, 0, z])/256 + (957*CA^2*CF*G[1, 1, 0, 0, 0, z])/
   128 - (201*CA*CF^2*G[1, 1, 0, 0, 0, z])/32 - 
  (27*CF^3*G[1, 1, 0, 0, 0, z])/16 + (51*CA^2*nf*G[1, 1, 0, 0, 0, z])/128 - 
  (105*CA*CF*nf*G[1, 1, 0, 0, 0, z])/64 + (27*CF^2*nf*G[1, 1, 0, 0, 0, z])/
   16 - ((39*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 0, z] + 
  ((129*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 0, 0, z] - 
  ((9*I)/2)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, z] + 
  ((27*I)/8)*CF^3*Pi*G[1, 1, 0, 0, 0, z] - (5*CA^3*z*G[1, 1, 0, 0, 0, z])/
   16 + (33*CA^2*CF*z*G[1, 1, 0, 0, 0, z])/16 - 
  4*CA*CF^2*z*G[1, 1, 0, 0, 0, z] + (9*CF^3*z*G[1, 1, 0, 0, 0, z])/4 + 
  (5*CA^3*z^2*G[1, 1, 0, 0, 0, z])/64 - (33*CA^2*CF*z^2*G[1, 1, 0, 0, 0, z])/
   64 + CA*CF^2*z^2*G[1, 1, 0, 0, 0, z] - (9*CF^3*z^2*G[1, 1, 0, 0, 0, z])/
   16 - (13*CA^3*G[1, 1, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (43*CA^2*CF*G[1, 1, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, z])/(2*\[Epsilon]) + 
  (9*CF^3*G[1, 1, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (667*CA^3*G[1, 1, 0, 0, 1, z])/256 - (103*CA^2*CF*G[1, 1, 0, 0, 1, z])/96 + 
  (17*CA*CF^2*G[1, 1, 0, 0, 1, z])/12 + (3*CF^3*G[1, 1, 0, 0, 1, z])/8 + 
  (41*CA^2*nf*G[1, 1, 0, 0, 1, z])/128 + (49*CA*CF*nf*G[1, 1, 0, 0, 1, z])/
   96 - (2*CF^2*nf*G[1, 1, 0, 0, 1, z])/3 + ((279*I)/128)*CA^3*Pi*
   G[1, 1, 0, 0, 1, z] - ((99*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, z] + 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, z] + CA^3*z*G[1, 1, 0, 0, 1, z] - 
  (55*CA^2*CF*z*G[1, 1, 0, 0, 1, z])/16 + (23*CA*CF^2*z*G[1, 1, 0, 0, 1, z])/
   8 - (CF^3*z*G[1, 1, 0, 0, 1, z])/2 + (3*C4AF*z*G[1, 1, 0, 0, 1, z])/
   (2*dA*TF) - (17*CA^3*z^2*G[1, 1, 0, 0, 1, z])/64 + 
  (55*CA^2*CF*z^2*G[1, 1, 0, 0, 1, z])/64 - 
  (23*CA*CF^2*z^2*G[1, 1, 0, 0, 1, z])/32 + (CF^3*z^2*G[1, 1, 0, 0, 1, z])/
   8 + (93*CA^3*G[1, 1, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (33*CA^2*CF*G[1, 1, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (301*CA^3*G[1, 1, 0, 1, 0, z])/256 - (1711*CA^2*CF*G[1, 1, 0, 1, 0, z])/
   384 + (89*CA*CF^2*G[1, 1, 0, 1, 0, z])/24 + (3*CF^3*G[1, 1, 0, 1, 0, z])/
   4 - (27*CA^2*nf*G[1, 1, 0, 1, 0, z])/128 + 
  (167*CA*CF*nf*G[1, 1, 0, 1, 0, z])/192 - (43*CF^2*nf*G[1, 1, 0, 1, 0, z])/
   48 + ((51*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] - 
  ((69*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 1, 0, z] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, z] + (3*C4AF*G[1, 1, 0, 1, 0, z])/
   (4*dA*TF) - (9*CA^3*z*G[1, 1, 0, 1, 0, z])/32 + 
  (CA^2*CF*z*G[1, 1, 0, 1, 0, z])/4 + CA*CF^2*z*G[1, 1, 0, 1, 0, z] - 
  CF^3*z*G[1, 1, 0, 1, 0, z] + (3*C4AF*z*G[1, 1, 0, 1, 0, z])/(4*dA*TF) + 
  (CA^3*z^2*G[1, 1, 0, 1, 0, z])/16 - (CA^2*CF*z^2*G[1, 1, 0, 1, 0, z])/16 - 
  (CA*CF^2*z^2*G[1, 1, 0, 1, 0, z])/4 + (CF^3*z^2*G[1, 1, 0, 1, 0, z])/4 + 
  (17*CA^3*G[1, 1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (23*CA^2*CF*G[1, 1, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (4181*CA^3*G[1, 1, 0, 1, 1, z])/768 - (643*CA^2*CF*G[1, 1, 0, 1, 1, z])/
   192 + (15*CA*CF^2*G[1, 1, 0, 1, 1, z])/32 + (3*CF^3*G[1, 1, 0, 1, 1, z])/
   16 - (355*CA^2*nf*G[1, 1, 0, 1, 1, z])/384 + 
  (47*CA*CF*nf*G[1, 1, 0, 1, 1, z])/96 - ((339*I)/128)*CA^3*Pi*
   G[1, 1, 0, 1, 1, z] + ((27*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, z] + 
  (3*C4AF*G[1, 1, 0, 1, 1, z])/(2*dA*TF) - (83*CA^3*z*G[1, 1, 0, 1, 1, z])/
   192 + (11*CA^2*CF*z*G[1, 1, 0, 1, 1, z])/8 - 
  (5*CA*CF^2*z*G[1, 1, 0, 1, 1, z])/8 - (CF^3*z*G[1, 1, 0, 1, 1, z])/4 - 
  (CA^2*nf*z*G[1, 1, 0, 1, 1, z])/48 - (7*C4AF*z*G[1, 1, 0, 1, 1, z])/
   (8*dA*TF) - (C4FF*nf*z*G[1, 1, 0, 1, 1, z])/(2*dA*TF) + 
  (7*CA^3*z^2*G[1, 1, 0, 1, 1, z])/96 - (11*CA^2*CF*z^2*G[1, 1, 0, 1, 1, z])/
   32 + (5*CA*CF^2*z^2*G[1, 1, 0, 1, 1, z])/32 + 
  (CF^3*z^2*G[1, 1, 0, 1, 1, z])/16 + (CA^2*nf*z^2*G[1, 1, 0, 1, 1, z])/48 - 
  (5*C4AF*z^2*G[1, 1, 0, 1, 1, z])/(8*dA*TF) + 
  (C4FF*nf*z^2*G[1, 1, 0, 1, 1, z])/(2*dA*TF) - 
  (113*CA^3*G[1, 1, 0, 1, 1, z])/(128*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, 1, 1, z])/(16*\[Epsilon]) + 
  (249*CA^3*G[1, 1, 1, 0, 0, z])/256 - (535*CA^2*CF*G[1, 1, 1, 0, 0, z])/
   128 + (129*CA*CF^2*G[1, 1, 1, 0, 0, z])/32 + 
  (3*CF^3*G[1, 1, 1, 0, 0, z])/4 - (35*CA^2*nf*G[1, 1, 1, 0, 0, z])/128 + 
  (71*CA*CF*nf*G[1, 1, 1, 0, 0, z])/64 - (9*CF^2*nf*G[1, 1, 1, 0, 0, z])/8 - 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 0, 0, z] + ((15*I)/64)*CA^2*CF*Pi*
   G[1, 1, 1, 0, 0, z] - ((3*I)/16)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, z] + 
  (3*C4AF*G[1, 1, 1, 0, 0, z])/(8*dA*TF) + (45*CA^3*z*G[1, 1, 1, 0, 0, z])/
   64 - (41*CA^2*CF*z*G[1, 1, 1, 0, 0, z])/16 + 
  (23*CA*CF^2*z*G[1, 1, 1, 0, 0, z])/8 - CF^3*z*G[1, 1, 1, 0, 0, z] - 
  (3*C4AF*z*G[1, 1, 1, 0, 0, z])/(8*dA*TF) - 
  (11*CA^3*z^2*G[1, 1, 1, 0, 0, z])/64 + (41*CA^2*CF*z^2*G[1, 1, 1, 0, 0, z])/
   64 - (23*CA*CF^2*z^2*G[1, 1, 1, 0, 0, z])/32 + 
  (CF^3*z^2*G[1, 1, 1, 0, 0, z])/4 - (3*CA^3*G[1, 1, 1, 0, 0, z])/
   (128*\[Epsilon]) + (5*CA^2*CF*G[1, 1, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (2185*CA^3*G[1, 1, 1, 0, 1, z])/768 + (75*CA^2*CF*G[1, 1, 1, 0, 1, z])/64 - 
  (15*CA*CF^2*G[1, 1, 1, 0, 1, z])/8 + (21*CF^3*G[1, 1, 1, 0, 1, z])/16 - 
  (203*CA^2*nf*G[1, 1, 1, 0, 1, z])/384 - ((279*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 1, z] + ((39*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, z] + 
  (3*C4AF*G[1, 1, 1, 0, 1, z])/(2*dA*TF) - (CA^3*z*G[1, 1, 1, 0, 1, z])/192 - 
  (11*CA^2*CF*z*G[1, 1, 1, 0, 1, z])/16 + (5*CA*CF^2*z*G[1, 1, 1, 0, 1, z])/
   2 - (7*CF^3*z*G[1, 1, 1, 0, 1, z])/4 + (CA^2*nf*z*G[1, 1, 1, 0, 1, z])/
   48 - (17*C4AF*z*G[1, 1, 1, 0, 1, z])/(8*dA*TF) + 
  (C4FF*nf*z*G[1, 1, 1, 0, 1, z])/(2*dA*TF) + 
  (13*CA^3*z^2*G[1, 1, 1, 0, 1, z])/192 + 
  (11*CA^2*CF*z^2*G[1, 1, 1, 0, 1, z])/64 - 
  (5*CA*CF^2*z^2*G[1, 1, 1, 0, 1, z])/8 + (7*CF^3*z^2*G[1, 1, 1, 0, 1, z])/
   16 - (CA^2*nf*z^2*G[1, 1, 1, 0, 1, z])/48 + 
  (5*C4AF*z^2*G[1, 1, 1, 0, 1, z])/(8*dA*TF) - 
  (C4FF*nf*z^2*G[1, 1, 1, 0, 1, z])/(2*dA*TF) - 
  (93*CA^3*G[1, 1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (13*CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (11*CA^3*G[1, 1, 1, 1, 0, z])/256 - (29*CA^2*CF*G[1, 1, 1, 1, 0, z])/128 + 
  (3*CA*CF^2*G[1, 1, 1, 1, 0, z])/4 - (9*CF^3*G[1, 1, 1, 1, 0, z])/16 - 
  (CA^2*nf*G[1, 1, 1, 1, 0, z])/128 + (CA*CF*nf*G[1, 1, 1, 1, 0, z])/64 - 
  ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 0, z] + ((3*I)/64)*CA^2*CF*Pi*
   G[1, 1, 1, 1, 0, z] - (9*C4AF*G[1, 1, 1, 1, 0, z])/(8*dA*TF) + 
  (CA^3*z*G[1, 1, 1, 1, 0, z])/64 + (3*CA^2*CF*z*G[1, 1, 1, 1, 0, z])/16 - 
  CA*CF^2*z*G[1, 1, 1, 1, 0, z] + (3*CF^3*z*G[1, 1, 1, 1, 0, z])/4 + 
  (9*C4AF*z*G[1, 1, 1, 1, 0, z])/(8*dA*TF) - (CA^3*z^2*G[1, 1, 1, 1, 0, z])/
   64 - (3*CA^2*CF*z^2*G[1, 1, 1, 1, 0, z])/64 + 
  (CA*CF^2*z^2*G[1, 1, 1, 1, 0, z])/4 - (3*CF^3*z^2*G[1, 1, 1, 1, 0, z])/16 - 
  (CA^3*G[1, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[1, 1, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, z])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, z])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, z] + (81*CA^3*G[1, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (119*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - 
  (417*CA^2*CF*G[0, 0, 0, 0, 0, 0, z])/64 + 
  (239*CA*CF^2*G[0, 0, 0, 0, 0, 0, z])/16 - (45*CF^3*G[0, 0, 0, 0, 0, 0, z])/
   4 + (87*CA^3*G[0, 0, 0, 0, 0, 1, z])/128 - 
  (5*CA^2*CF*G[0, 0, 0, 0, 0, 1, z])/8 - (25*CA*CF^2*G[0, 0, 0, 0, 0, 1, z])/
   16 + (3*CF^3*G[0, 0, 0, 0, 0, 1, z])/2 - (27*CA^3*G[0, 0, 0, 0, 1, 0, z])/
   128 + (157*CA^2*CF*G[0, 0, 0, 0, 1, 0, z])/64 - 
  (29*CA*CF^2*G[0, 0, 0, 0, 1, 0, z])/4 + (51*CF^3*G[0, 0, 0, 0, 1, 0, z])/
   8 - (223*CA^3*G[0, 0, 0, 0, 1, 1, z])/128 + 
  (119*CA^2*CF*G[0, 0, 0, 0, 1, 1, z])/32 - 
  (13*CA*CF^2*G[0, 0, 0, 0, 1, 1, z])/4 + (5*CF^3*G[0, 0, 0, 0, 1, 1, z])/4 - 
  (139*CA^3*G[0, 0, 0, 1, 0, 0, z])/128 + 
  (399*CA^2*CF*G[0, 0, 0, 1, 0, 0, z])/64 - 
  (101*CA*CF^2*G[0, 0, 0, 1, 0, 0, z])/8 + 9*CF^3*G[0, 0, 0, 1, 0, 0, z] - 
  (151*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 + 4*CA*CF^2*G[0, 0, 0, 1, 0, 1, z] - 
  (11*CF^3*G[0, 0, 0, 1, 0, 1, z])/4 + (3*C4AF*G[0, 0, 0, 1, 0, 1, z])/
   (2*dA*TF) + (3*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 - 
  (109*CA^2*CF*G[0, 0, 0, 1, 1, 0, z])/64 + 
  5*CA*CF^2*G[0, 0, 0, 1, 1, 0, z] - (31*CF^3*G[0, 0, 0, 1, 1, 0, z])/8 + 
  (3*C4AF*G[0, 0, 0, 1, 1, 0, z])/(2*dA*TF) + 
  (303*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 - 
  (113*CA^2*CF*G[0, 0, 0, 1, 1, 1, z])/32 + 
  (13*CA*CF^2*G[0, 0, 0, 1, 1, 1, z])/8 - (111*CA^3*G[0, 0, 1, 0, 0, 0, z])/
   128 + (389*CA^2*CF*G[0, 0, 1, 0, 0, 0, z])/64 - 
  (215*CA*CF^2*G[0, 0, 1, 0, 0, 0, z])/16 + (19*CF^3*G[0, 0, 1, 0, 0, 0, z])/
   2 - (161*CA^3*G[0, 0, 1, 0, 0, 1, z])/384 - 
  (81*CA^2*CF*G[0, 0, 1, 0, 0, 1, z])/32 + 
  (109*CA*CF^2*G[0, 0, 1, 0, 0, 1, z])/16 - (31*CF^3*G[0, 0, 1, 0, 0, 1, z])/
   8 + (2*C4AF*G[0, 0, 1, 0, 0, 1, z])/(dA*TF) + 
  (7*CA^3*G[0, 0, 1, 0, 1, 0, z])/128 - (125*CA^2*CF*G[0, 0, 1, 0, 1, 0, z])/
   64 + (45*CA*CF^2*G[0, 0, 1, 0, 1, 0, z])/8 - 
  (35*CF^3*G[0, 0, 1, 0, 1, 0, z])/8 + (3*C4AF*G[0, 0, 1, 0, 1, 0, z])/
   (2*dA*TF) + (231*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 - 
  (69*CA^2*CF*G[0, 0, 1, 0, 1, 1, z])/32 + 
  (13*CA*CF^2*G[0, 0, 1, 0, 1, 1, z])/8 - (3*CF^3*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (3*C4AF*G[0, 0, 1, 0, 1, 1, z])/(2*dA*TF) + 
  (253*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 - 
  (285*CA^2*CF*G[0, 0, 1, 1, 0, 0, z])/64 + 
  9*CA*CF^2*G[0, 0, 1, 1, 0, 0, z] - (49*CF^3*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (2*C4AF*G[0, 0, 1, 1, 0, 0, z])/(dA*TF) + (275*CA^3*G[0, 0, 1, 1, 0, 1, z])/
   128 - (115*CA^2*CF*G[0, 0, 1, 1, 0, 1, z])/32 + 
  (41*CA*CF^2*G[0, 0, 1, 1, 0, 1, z])/16 - (7*CF^3*G[0, 0, 1, 1, 0, 1, z])/
   8 - (3*C4AF*G[0, 0, 1, 1, 0, 1, z])/(dA*TF) + 
  (199*CA^3*G[0, 0, 1, 1, 1, 0, z])/384 - 
  (113*CA^2*CF*G[0, 0, 1, 1, 1, 0, z])/64 + 
  (29*CA*CF^2*G[0, 0, 1, 1, 1, 0, z])/16 - (3*CF^3*G[0, 0, 1, 1, 1, 0, z])/
   8 - (C4AF*G[0, 0, 1, 1, 1, 0, z])/(dA*TF) - 
  (211*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 + (3*CA^2*CF*G[0, 0, 1, 1, 1, 1, z])/
   4 - (CA*CF^2*G[0, 0, 1, 1, 1, 1, z])/16 - (95*CA^3*G[0, 1, 0, 0, 0, 0, z])/
   128 + (325*CA^2*CF*G[0, 1, 0, 0, 0, 0, z])/64 - 
  (183*CA*CF^2*G[0, 1, 0, 0, 0, 0, z])/16 + (17*CF^3*G[0, 1, 0, 0, 0, 0, z])/
   2 - (147*CA^3*G[0, 1, 0, 0, 0, 1, z])/128 - 
  (15*CA^2*CF*G[0, 1, 0, 0, 0, 1, z])/32 + 
  (75*CA*CF^2*G[0, 1, 0, 0, 0, 1, z])/16 - (25*CF^3*G[0, 1, 0, 0, 0, 1, z])/
   8 + (3*C4AF*G[0, 1, 0, 0, 0, 1, z])/(2*dA*TF) + 
  (15*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 - (133*CA^2*CF*G[0, 1, 0, 0, 1, 0, z])/
   64 + (45*CA*CF^2*G[0, 1, 0, 0, 1, 0, z])/8 - 
  (35*CF^3*G[0, 1, 0, 0, 1, 0, z])/8 + (3*C4AF*G[0, 1, 0, 0, 1, 0, z])/
   (2*dA*TF) + (965*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - 
  (105*CA^2*CF*G[0, 1, 0, 0, 1, 1, z])/32 + 
  2*CA*CF^2*G[0, 1, 0, 0, 1, 1, z] - (3*CF^3*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (2*C4AF*G[0, 1, 0, 0, 1, 1, z])/(dA*TF) + (257*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 - (239*CA^2*CF*G[0, 1, 0, 1, 0, 0, z])/64 + 
  (29*CA*CF^2*G[0, 1, 0, 1, 0, 0, z])/4 - (21*CF^3*G[0, 1, 0, 1, 0, 0, z])/
   4 + (C4AF*G[0, 1, 0, 1, 0, 0, z])/(dA*TF) + 
  (881*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - (13*CA^2*CF*G[0, 1, 0, 1, 0, 1, z])/
   8 - (5*CA*CF^2*G[0, 1, 0, 1, 0, 1, z])/4 + (3*CF^3*G[0, 1, 0, 1, 0, 1, z])/
   4 - (2*C4AF*G[0, 1, 0, 1, 0, 1, z])/(dA*TF) - 
  (5*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 + (59*CA^2*CF*G[0, 1, 0, 1, 1, 0, z])/
   64 - (5*CA*CF^2*G[0, 1, 0, 1, 1, 0, z])/2 + 
  (7*CF^3*G[0, 1, 0, 1, 1, 0, z])/4 - (C4AF*G[0, 1, 0, 1, 1, 0, z])/(dA*TF) - 
  (335*CA^3*G[0, 1, 0, 1, 1, 1, z])/128 + (57*CA^2*CF*G[0, 1, 0, 1, 1, 1, z])/
   32 + (67*CA^3*G[0, 1, 1, 0, 0, 0, z])/128 - 
  (239*CA^2*CF*G[0, 1, 1, 0, 0, 0, z])/64 + 
  (67*CA*CF^2*G[0, 1, 1, 0, 0, 0, z])/8 - 6*CF^3*G[0, 1, 1, 0, 0, 0, z] + 
  (593*CA^3*G[0, 1, 1, 0, 0, 1, z])/384 + (11*CA^2*CF*G[0, 1, 1, 0, 0, 1, z])/
   32 - (57*CA*CF^2*G[0, 1, 1, 0, 0, 1, z])/16 + 
  (15*CF^3*G[0, 1, 1, 0, 0, 1, z])/8 - (2*C4AF*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TF) + (19*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 + 
  (59*CA^2*CF*G[0, 1, 1, 0, 1, 0, z])/64 - 
  (23*CA*CF^2*G[0, 1, 1, 0, 1, 0, z])/8 + 2*CF^3*G[0, 1, 1, 0, 1, 0, z] - 
  (C4AF*G[0, 1, 1, 0, 1, 0, z])/(dA*TF) - (949*CA^3*G[0, 1, 1, 0, 1, 1, z])/
   384 + (71*CA^2*CF*G[0, 1, 1, 0, 1, 1, z])/32 - 
  (19*CA*CF^2*G[0, 1, 1, 0, 1, 1, z])/16 + (CF^3*G[0, 1, 1, 0, 1, 1, z])/2 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, z])/(dA*TF) - (97*CA^3*G[0, 1, 1, 1, 0, 0, z])/
   384 + (75*CA^2*CF*G[0, 1, 1, 1, 0, 0, z])/64 - 
  2*CA*CF^2*G[0, 1, 1, 1, 0, 0, z] + (3*CF^3*G[0, 1, 1, 1, 0, 0, z])/2 - 
  (C4AF*G[0, 1, 1, 1, 0, 0, z])/(2*dA*TF) - (351*CA^3*G[0, 1, 1, 1, 0, 1, z])/
   128 + (103*CA^2*CF*G[0, 1, 1, 1, 0, 1, z])/32 - 
  (37*CA*CF^2*G[0, 1, 1, 1, 0, 1, z])/16 + (5*CF^3*G[0, 1, 1, 1, 0, 1, z])/
   4 + (3*C4AF*G[0, 1, 1, 1, 0, 1, z])/(2*dA*TF) + 
  (97*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 - (67*CA^2*CF*G[0, 1, 1, 1, 1, 0, z])/
   64 + (13*CA*CF^2*G[0, 1, 1, 1, 1, 0, z])/8 - 
  (3*CF^3*G[0, 1, 1, 1, 1, 0, z])/4 - (C4AF*G[0, 1, 1, 1, 1, 0, z])/(dA*TF) + 
  (243*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 - (CA^2*CF*G[0, 1, 1, 1, 1, 1, z])/
   2 - (119*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + 
  (389*CA^2*CF*G[1, 0, 0, 0, 0, 0, z])/64 - 
  (105*CA*CF^2*G[1, 0, 0, 0, 0, 0, z])/8 + (75*CF^3*G[1, 0, 0, 0, 0, 0, z])/
   8 - (401*CA^3*G[1, 0, 0, 0, 0, 1, z])/384 + 
  (CA^2*CF*G[1, 0, 0, 0, 0, 1, z])/4 + (27*CA*CF^2*G[1, 0, 0, 0, 0, 1, z])/
   8 - (5*CF^3*G[1, 0, 0, 0, 0, 1, z])/2 - (C4AF*G[1, 0, 0, 0, 0, 1, z])/
   (dA*TF) + (23*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 - 
  (153*CA^2*CF*G[1, 0, 0, 0, 1, 0, z])/64 + 
  6*CA*CF^2*G[1, 0, 0, 0, 1, 0, z] - (35*CF^3*G[1, 0, 0, 0, 1, 0, z])/8 + 
  (3*C4AF*G[1, 0, 0, 0, 1, 0, z])/(2*dA*TF) + 
  (821*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 - (97*CA^2*CF*G[1, 0, 0, 0, 1, 1, z])/
   32 + (33*CA*CF^2*G[1, 0, 0, 0, 1, 1, z])/16 - 
  (3*CF^3*G[1, 0, 0, 0, 1, 1, z])/4 - (C4AF*G[1, 0, 0, 0, 1, 1, z])/
   (2*dA*TF) + (317*CA^3*G[1, 0, 0, 1, 0, 0, z])/384 - 
  (297*CA^2*CF*G[1, 0, 0, 1, 0, 0, z])/64 + 
  (35*CA*CF^2*G[1, 0, 0, 1, 0, 0, z])/4 - (47*CF^3*G[1, 0, 0, 1, 0, 0, z])/
   8 + (C4AF*G[1, 0, 0, 1, 0, 0, z])/(dA*TF) + 
  (613*CA^3*G[1, 0, 0, 1, 0, 1, z])/384 - (13*CA^2*CF*G[1, 0, 0, 1, 0, 1, z])/
   16 - (31*CA*CF^2*G[1, 0, 0, 1, 0, 1, z])/16 + 
  (5*CF^3*G[1, 0, 0, 1, 0, 1, z])/4 - (C4AF*G[1, 0, 0, 1, 0, 1, z])/(dA*TF) + 
  (35*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 + (43*CA^2*CF*G[1, 0, 0, 1, 1, 0, z])/
   64 - (35*CA*CF^2*G[1, 0, 0, 1, 1, 0, z])/16 + 
  (13*CF^3*G[1, 0, 0, 1, 1, 0, z])/8 - (2*C4AF*G[1, 0, 0, 1, 1, 0, z])/
   (dA*TF) - (355*CA^3*G[1, 0, 0, 1, 1, 1, z])/128 + 
  (7*CA^2*CF*G[1, 0, 0, 1, 1, 1, z])/2 - (25*CA*CF^2*G[1, 0, 0, 1, 1, 1, z])/
   16 + (91*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 - 
  (299*CA^2*CF*G[1, 0, 1, 0, 0, 0, z])/64 + 
  (79*CA*CF^2*G[1, 0, 1, 0, 0, 0, z])/8 - (27*CF^3*G[1, 0, 1, 0, 0, 0, z])/
   4 + (349*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 + 
  (31*CA^2*CF*G[1, 0, 1, 0, 0, 1, z])/16 - 
  (83*CA*CF^2*G[1, 0, 1, 0, 0, 1, z])/16 + (5*CF^3*G[1, 0, 1, 0, 0, 1, z])/
   2 - (C4AF*G[1, 0, 1, 0, 0, 1, z])/(dA*TF) - 
  (37*CA^3*G[1, 0, 1, 0, 1, 0, z])/384 + (101*CA^2*CF*G[1, 0, 1, 0, 1, 0, z])/
   64 - (57*CA*CF^2*G[1, 0, 1, 0, 1, 0, z])/16 + 
  (9*CF^3*G[1, 0, 1, 0, 1, 0, z])/4 - (2*C4AF*G[1, 0, 1, 0, 1, 0, z])/
   (dA*TF) - (733*CA^3*G[1, 0, 1, 0, 1, 1, z])/384 + 
  (41*CA^2*CF*G[1, 0, 1, 0, 1, 1, z])/32 - 
  (15*CA*CF^2*G[1, 0, 1, 0, 1, 1, z])/16 + (CF^3*G[1, 0, 1, 0, 1, 1, z])/2 + 
  (C4AF*G[1, 0, 1, 0, 1, 1, z])/(dA*TF) - (133*CA^3*G[1, 0, 1, 1, 0, 0, z])/
   384 + (169*CA^2*CF*G[1, 0, 1, 1, 0, 0, z])/64 - 
  (85*CA*CF^2*G[1, 0, 1, 1, 0, 0, z])/16 + (7*CF^3*G[1, 0, 1, 1, 0, 0, z])/
   2 - (2*C4AF*G[1, 0, 1, 1, 0, 0, z])/(dA*TF) - 
  (267*CA^3*G[1, 0, 1, 1, 0, 1, z])/128 + (39*CA^2*CF*G[1, 0, 1, 1, 0, 1, z])/
   16 - (33*CA*CF^2*G[1, 0, 1, 1, 0, 1, z])/16 + 
  CF^3*G[1, 0, 1, 1, 0, 1, z] + (3*C4AF*G[1, 0, 1, 1, 0, 1, z])/(2*dA*TF) - 
  (85*CA^3*G[1, 0, 1, 1, 1, 0, z])/128 + (147*CA^2*CF*G[1, 0, 1, 1, 1, 0, z])/
   64 - (43*CA*CF^2*G[1, 0, 1, 1, 1, 0, z])/16 + 
  CF^3*G[1, 0, 1, 1, 1, 0, z] + (3*C4AF*G[1, 0, 1, 1, 1, 0, z])/(2*dA*TF) + 
  (211*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 - (CA^2*CF*G[1, 0, 1, 1, 1, 1, z])/
   4 + (95*CA^3*G[1, 1, 0, 0, 0, 0, z])/128 - 
  (297*CA^2*CF*G[1, 1, 0, 0, 0, 0, z])/64 + 
  (155*CA*CF^2*G[1, 1, 0, 0, 0, 0, z])/16 - (27*CF^3*G[1, 1, 0, 0, 0, 0, z])/
   4 + (649*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 + 
  (5*CA^2*CF*G[1, 1, 0, 0, 0, 1, z])/16 - (77*CA*CF^2*G[1, 1, 0, 0, 0, 1, z])/
   16 + 3*CF^3*G[1, 1, 0, 0, 0, 1, z] - (C4AF*G[1, 1, 0, 0, 0, 1, z])/
   (dA*TF) + (CA^3*G[1, 1, 0, 0, 1, 0, z])/128 + 
  (115*CA^2*CF*G[1, 1, 0, 0, 1, 0, z])/64 - 
  (75*CA*CF^2*G[1, 1, 0, 0, 1, 0, z])/16 + (25*CF^3*G[1, 1, 0, 0, 1, 0, z])/
   8 - (3*C4AF*G[1, 1, 0, 0, 1, 0, z])/(dA*TF) - 
  (1121*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 + 
  (37*CA^2*CF*G[1, 1, 0, 0, 1, 1, z])/16 - (5*CA*CF^2*G[1, 1, 0, 0, 1, 1, z])/
   16 + (2*C4AF*G[1, 1, 0, 0, 1, 1, z])/(dA*TF) - 
  (59*CA^3*G[1, 1, 0, 1, 0, 0, z])/128 + (175*CA^2*CF*G[1, 1, 0, 1, 0, 0, z])/
   64 - 5*CA*CF^2*G[1, 1, 0, 1, 0, 0, z] + (13*CF^3*G[1, 1, 0, 1, 0, 0, z])/
   4 - (3*C4AF*G[1, 1, 0, 1, 0, 0, z])/(2*dA*TF) - 
  (327*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + (51*CA^2*CF*G[1, 1, 0, 1, 0, 1, z])/
   32 + (5*CA*CF^2*G[1, 1, 0, 1, 0, 1, z])/16 + 
  (3*C4AF*G[1, 1, 0, 1, 0, 1, z])/(2*dA*TF) - 
  (131*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + (45*CA^2*CF*G[1, 1, 0, 1, 1, 0, z])/
   64 - (3*CA*CF^2*G[1, 1, 0, 1, 1, 0, z])/8 + 
  (2*C4AF*G[1, 1, 0, 1, 1, 0, z])/(dA*TF) + (387*CA^3*G[1, 1, 0, 1, 1, 1, z])/
   128 - (7*CA^2*CF*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (47*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 + (149*CA^2*CF*G[1, 1, 1, 0, 0, 0, z])/
   64 - (39*CA*CF^2*G[1, 1, 1, 0, 0, 0, z])/8 + 
  (27*CF^3*G[1, 1, 1, 0, 0, 0, z])/8 - (299*CA^3*G[1, 1, 1, 0, 0, 1, z])/
   128 + (27*CA^2*CF*G[1, 1, 1, 0, 0, 1, z])/32 + 
  (15*CA*CF^2*G[1, 1, 1, 0, 0, 1, z])/16 + (3*C4AF*G[1, 1, 1, 0, 0, 1, z])/
   (2*dA*TF) + (3*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 - 
  (25*CA^2*CF*G[1, 1, 1, 0, 1, 0, z])/64 + (7*CA*CF^2*G[1, 1, 1, 0, 1, 0, z])/
   16 + (3*C4AF*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TF) + 
  (331*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 - (17*CA^2*CF*G[1, 1, 1, 0, 1, 1, z])/
   16 - (CA^3*G[1, 1, 1, 1, 0, 0, z])/128 + 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, 0, z])/64 - (CA*CF^2*G[1, 1, 1, 1, 0, 0, z])/
   16 + (339*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 - 
  (41*CA^2*CF*G[1, 1, 1, 1, 0, 1, z])/32 + (CA^3*G[1, 1, 1, 1, 1, 0, z])/
   128 - (CA^2*CF*G[1, 1, 1, 1, 1, 0, z])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 + (79289*CA^3*Log[q2/\[Mu]2])/
   186624 + (529*CA^2*CF*Log[q2/\[Mu]2])/256 - (39*CA*CF^2*Log[q2/\[Mu]2])/
   256 + (100297*CA^2*nf*Log[q2/\[Mu]2])/93312 - 
  (12667*CA*CF*nf*Log[q2/\[Mu]2])/6912 + (3*CF^2*nf*Log[q2/\[Mu]2])/64 - 
  (1289*CA*nf^2*Log[q2/\[Mu]2])/5832 + (25*CF*nf^2*Log[q2/\[Mu]2])/144 + 
  ((26233*I)/6912)*CA^3*Pi*Log[q2/\[Mu]2] - ((451*I)/256)*CA^2*CF*Pi*
   Log[q2/\[Mu]2] + ((27*I)/128)*CA*CF^2*Pi*Log[q2/\[Mu]2] - 
  ((671*I)/864)*CA^2*nf*Pi*Log[q2/\[Mu]2] - ((25*I)/96)*CA*CF*nf*Pi*
   Log[q2/\[Mu]2] - (I/48)*CA*nf^2*Pi*Log[q2/\[Mu]2] + 
  (I/16)*CF*nf^2*Pi*Log[q2/\[Mu]2] - (552349*CA^3*Pi^2*Log[q2/\[Mu]2])/
   248832 + (16421*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/9216 - 
  (15*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/64 + (53011*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/
   62208 - (6971*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/13824 + 
  (3*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/64 - (145*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/
   2592 + (5*CF*nf^2*Pi^2*Log[q2/\[Mu]2])/216 - 
  ((1349*I)/27648)*CA^3*Pi^3*Log[q2/\[Mu]2] - ((161*I)/1536)*CA^2*CF*Pi^3*
   Log[q2/\[Mu]2] + ((9*I)/64)*CA*CF^2*Pi^3*Log[q2/\[Mu]2] + 
  ((3073*I)/13824)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((21*I)/128)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2] - ((17*I)/576)*CA*nf^2*Pi^3*
   Log[q2/\[Mu]2] + (I/48)*CF*nf^2*Pi^3*Log[q2/\[Mu]2] - 
  (328657*CA^3*Pi^4*Log[q2/\[Mu]2])/1105920 + 
  (37*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/120 - (19*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/
   640 + (27923*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/552960 - 
  (619*CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/11520 + (CF^2*nf*Pi^4*Log[q2/\[Mu]2])/
   160 + ((1991*I)/184320)*CA^3*Pi^5*Log[q2/\[Mu]2] - 
  ((7*I)/256)*CA^2*CF*Pi^5*Log[q2/\[Mu]2] + ((9*I)/640)*CA*CF^2*Pi^5*
   Log[q2/\[Mu]2] + (63*CA^3*z*Log[q2/\[Mu]2])/32 - 
  (529*CA^2*CF*z*Log[q2/\[Mu]2])/256 + (39*CA*CF^2*z*Log[q2/\[Mu]2])/256 - 
  (1835*CA^2*nf*z*Log[q2/\[Mu]2])/1152 + (113*CA*CF*nf*z*Log[q2/\[Mu]2])/72 - 
  (3*CF^2*nf*z*Log[q2/\[Mu]2])/64 + (17*CA*nf^2*z*Log[q2/\[Mu]2])/72 - 
  (25*CF*nf^2*z*Log[q2/\[Mu]2])/144 - ((433*I)/256)*CA^3*Pi*z*
   Log[q2/\[Mu]2] + ((451*I)/256)*CA^2*CF*Pi*z*Log[q2/\[Mu]2] - 
  ((27*I)/128)*CA*CF^2*Pi*z*Log[q2/\[Mu]2] + ((3*I)/128)*CA^2*nf*Pi*z*
   Log[q2/\[Mu]2] + ((15*I)/128)*CA*CF*nf*Pi*z*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*z*Log[q2/\[Mu]2] - (I/16)*CF*nf^2*Pi*z*Log[q2/\[Mu]2] + 
  (877*CA^3*Pi^2*z*Log[q2/\[Mu]2])/1024 - 
  (2783*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2])/3072 + 
  (11*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2])/192 - 
  (111*CA^2*nf*Pi^2*z*Log[q2/\[Mu]2])/512 + 
  (385*CA*CF*nf*Pi^2*z*Log[q2/\[Mu]2])/1536 - (CF^2*nf*Pi^2*z*Log[q2/\[Mu]2])/
   24 - ((81*I)/512)*CA^3*Pi^3*z*Log[q2/\[Mu]2] + 
  ((129*I)/512)*CA^2*CF*Pi^3*z*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi^3*z*Log[q2/\[Mu]2] + (CA^3*Pi^4*z*Log[q2/\[Mu]2])/
   48 - (CA^2*CF*Pi^4*z*Log[q2/\[Mu]2])/16 + (CA*CF^2*Pi^4*z*Log[q2/\[Mu]2])/
   24 - (CA^3*Pi^4*z^2*Log[q2/\[Mu]2])/192 + 
  (CA^2*CF*Pi^4*z^2*Log[q2/\[Mu]2])/64 - (CA*CF^2*Pi^4*z^2*Log[q2/\[Mu]2])/
   96 + (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) - 
  (11*CA^3*Log[q2/\[Mu]2])/(256*\[Epsilon]^4) + 
  (CA^2*nf*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (281*CA^3*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) + 
  (3*CA^2*CF*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (19*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^3*z*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (3*CA^2*CF*z*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (6517*CA^3*Log[q2/\[Mu]2])/(20736*\[Epsilon]^2) - 
  (43*CA^2*CF*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (325*CA^2*nf*Log[q2/\[Mu]2])/(2592*\[Epsilon]^2) + 
  (13*CA*CF*nf*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[q2/\[Mu]2])/(648*\[Epsilon]^2) - 
  (((281*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (6677*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (55*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (607*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (5*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (((21*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/128)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (43*CA^3*z*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (43*CA^2*CF*z*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (5*CA^2*nf*z*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (5*CA*CF*nf*z*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*z*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*CF*Pi*z*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (26233*CA^3*Log[q2/\[Mu]2])/(20736*\[Epsilon]) - 
  (451*CA^2*CF*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (9*CA*CF^2*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (671*CA^2*nf*Log[q2/\[Mu]2])/(2592*\[Epsilon]) - 
  (25*CA*CF*nf*Log[q2/\[Mu]2])/(288*\[Epsilon]) - 
  (CA*nf^2*Log[q2/\[Mu]2])/(144*\[Epsilon]) + (CF*nf^2*Log[q2/\[Mu]2])/
   (48*\[Epsilon]) + (((6517*I)/6912)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((129*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((325*I)/864)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((13*I)/128)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/216)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (8767*CA^3*Pi^2*Log[q2/\[Mu]2])/(82944*\[Epsilon]) - 
  (485*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (4621*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (7*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (29*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (CF*nf^2*Pi^2*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((3113*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((55*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((283*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/128)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3379*CA^3*Pi^4*Log[q2/\[Mu]2])/(110592*\[Epsilon]) - 
  (25*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (3*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(640*\[Epsilon]) - 
  (433*CA^3*z*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (451*CA^2*CF*z*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (9*CA*CF^2*z*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (CA^2*nf*z*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (5*CA*CF*nf*z*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (CA*nf^2*z*Log[q2/\[Mu]2])/(48*\[Epsilon]) - (CF*nf^2*z*Log[q2/\[Mu]2])/
   (48*\[Epsilon]) - (((129*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((129*I)/256)*CA^2*CF*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((15*I)/128)*CA^2*nf*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((15*I)/128)*CA*CF*nf*Pi*z*Log[q2/\[Mu]2])/\[Epsilon] - 
  (63*CA^3*Pi^2*z*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (79*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (2981*CA^3*G[0, z]*Log[q2/\[Mu]2])/864 - 
  (14165*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/1728 + 
  (341*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/128 - (9*CF^3*G[0, z]*Log[q2/\[Mu]2])/
   64 - (3791*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/3456 + 
  (7843*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/3456 - 
  (29*CF^2*nf*G[0, z]*Log[q2/\[Mu]2])/192 + (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/
   16 - (CF*nf^2*G[0, z]*Log[q2/\[Mu]2])/8 + ((1015*I)/576)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2] - ((4627*I)/1152)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((63*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((1003*I)/1152)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((1057*I)/576)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CF^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/36)*CF*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (19105*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/27648 - 
  (26863*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/13824 + 
  (449*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/384 - 
  (3*CF^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/32 + 
  (1057*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/13824 - 
  (661*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/6912 - 
  (11*CF^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/96 - 
  (13*CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/576 + 
  (13*CF*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/288 + 
  ((1661*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((1949*I)/1536)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((151*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((187*I)/768)*CA*CF*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CF^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  (3331*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/36864 - 
  (24671*CA^2*CF*Pi^4*G[0, z]*Log[q2/\[Mu]2])/92160 + 
  (343*CA*CF^2*Pi^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (3*CF^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/320 - 
  (187*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (141*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2])/32 - 
  (389*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (9*CF^3*z*G[0, z]*Log[q2/\[Mu]2])/64 + 
  (29*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/64 - 
  (21*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/16 + 
  (13*CF^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/16 - ((9*I)/128)*CA^3*Pi*z*G[0, z]*
   Log[q2/\[Mu]2] + ((27*I)/128)*CA^2*CF*Pi*z*G[0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA*CF^2*Pi*z*G[0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/64)*CA^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/64)*CA*CF*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CF^2*nf*Pi*z*G[0, z]*Log[q2/\[Mu]2] - 
  (97*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/768 + 
  (105*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/256 - 
  (133*CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/384 + 
  (CF^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/16 - 
  (CA^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*CF*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*nf*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/12 - ((3*I)/32)*CA^3*Pi^3*z*G[0, z]*
   Log[q2/\[Mu]2] + ((9*I)/32)*CA^2*CF*Pi^3*z*G[0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/16)*CA*CF^2*Pi^3*z*G[0, z]*Log[q2/\[Mu]2] - 
  (13*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/384 + 
  (13*CA^2*CF*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (13*CA*CF^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/192 + 
  (CA^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/96 - 
  (CA*CF*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/32 + 
  (CF^2*nf*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  ((3*I)/128)*CA^3*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*CF*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF^2*Pi^3*z^2*G[0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (3*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (33*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (3*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (227*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (281*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) + 
  (43*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (CF*nf^2*G[0, z]*Log[q2/\[Mu]2])/(72*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((99*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (53*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (57*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (3*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (9*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (1015*CA^3*G[0, z]*Log[q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (4627*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (21*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (1003*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (1057*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (CF^2*nf*G[0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) - 
  (5*CF*nf^2*G[0, z]*Log[q2/\[Mu]2])/(108*\[Epsilon]) - 
  (((227*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((281*I)/384)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/192)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CF*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (5225*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (5513*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (475*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (511*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((51*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((63*I)/256)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*z*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CF^2*nf*z*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*z*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*z*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*z*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (385*CA^3*G[1, z]*Log[q2/\[Mu]2])/108 + 
  (119*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/64 - 
  (57*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/128 + 
  (4169*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/3456 - 
  (245*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/384 + 
  (3*CF^2*nf*G[1, z]*Log[q2/\[Mu]2])/8 - (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/
   24 - ((799*I)/576)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((99*I)/128)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((1057*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  (16945*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/27648 + 
  (49*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/32 - 
  (1489*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/13824 - 
  (71*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/384 - 
  (CF^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  (13*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/576 + 
  (CF*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/48 - ((1877*I)/3072)*CA^3*Pi^3*
   G[1, z]*Log[q2/\[Mu]2] - ((15*I)/256)*CA^2*CF*Pi^3*G[1, z]*
   Log[q2/\[Mu]2] - ((9*I)/64)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((151*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/128)*CA*CF*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (18143*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/184320 + 
  (17*CA^2*CF*Pi^4*G[1, z]*Log[q2/\[Mu]2])/192 - 
  (CA*CF^2*Pi^4*G[1, z]*Log[q2/\[Mu]2])/60 + 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (187*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/128 - 
  (119*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2])/64 + 
  (57*CA*CF^2*z*G[1, z]*Log[q2/\[Mu]2])/128 - 
  (29*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/64 + 
  (25*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2])/32 - 
  (3*CF^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/8 + ((9*I)/128)*CA^3*Pi*z*G[1, z]*
   Log[q2/\[Mu]2] + ((99*I)/128)*CA^2*CF*Pi*z*G[1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*z*G[1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA^2*nf*Pi*z*G[1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/64)*CA*CF*nf*Pi*z*G[1, z]*Log[q2/\[Mu]2] + 
  (97*CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/768 + 
  (13*CA^2*CF*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/256 - 
  (17*CA*CF^2*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/96 + 
  (CA^2*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*CF*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*nf*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/12 + ((3*I)/32)*CA^3*Pi^3*z*G[1, z]*
   Log[q2/\[Mu]2] - ((9*I)/32)*CA^2*CF*Pi^3*z*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/16)*CA*CF^2*Pi^3*z*G[1, z]*Log[q2/\[Mu]2] + 
  (13*CA^3*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/384 - 
  (13*CA^2*CF*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/128 + 
  (13*CA*CF^2*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/192 - 
  (CA^2*nf*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/96 + 
  (CA*CF*nf*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/32 - 
  (CF^2*nf*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/48 - 
  ((3*I)/128)*CA^3*Pi^3*z^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/128)*CA^2*CF*Pi^3*z^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/64)*CA*CF^2*Pi^3*z^2*G[1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (227*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (53*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (799*CA^3*G[1, z]*Log[q2/\[Mu]2])/(1728*\[Epsilon]) - 
  (33*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (1057*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((227*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (5441*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (5*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (475*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((51*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*z*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (33*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA*CF^2*z*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (((9*I)/64)*CA^3*Pi*z*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*z*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*CF*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (CA^3*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3457*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/1152 + 
  (4571*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/576 - 
  (73*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/18 + 
  (3*CF^3*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (373*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/384 - 
  (155*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (121*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/288 - 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (5*CF*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/36 - ((417*I)/256)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] + ((721*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((161*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CF^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((83*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((103*I)/64)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/8)*CF^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/8)*CF*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (187*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1024 - 
  (1331*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1536 + 
  (455*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/192 + 
  (3*CF^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (17*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (121*CA*CF*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/768 - 
  (43*CF^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/96 - 
  ((51*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((141*I)/256)*CA^2*CF*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((51*I)/64)*CA*CF^2*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/16)*CF^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (57*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (47*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*nf*z*G[0, 0, z]*Log[q2/\[Mu]2])/8 - ((9*I)/32)*CA^2*CF*Pi*z*
   G[0, 0, z]*Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*z*G[0, 0, z]*
   Log[q2/\[Mu]2] - ((9*I)/16)*CF^3*Pi*z*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*CF*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF^2*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^3*Pi^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*CF*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (3*CA*CF^2*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (CF^3*Pi^2*z^2*G[0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (3*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (33*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (721*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (161*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(96*\[Epsilon]) + 
  (3*CF^3*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (83*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (103*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]) + 
  (5*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CF*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((99*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((33*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CF^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (53*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (155*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (53*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (9*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CF^3*z*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (1409*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (265*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/144 + 
  (31*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CF^3*G[0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (1003*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (95*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/576 + 
  (CF^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 + ((227*I)/256)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] - ((215*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((43*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/16)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (6749*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/3072 + 
  (435*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (33*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (3*CF^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (607*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/1536 - 
  (39*CA*CF*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CF^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/32 + 
  ((213*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((15*I)/32)*CA^2*CF*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (13*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (89*CA^2*CF*z*G[0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (7*CA*CF^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (9*CF^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA^2*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*CF*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*nf*z*G[0, 1, z]*Log[q2/\[Mu]2])/8 - ((27*I)/64)*CA^3*Pi*z*G[0, 1, z]*
   Log[q2/\[Mu]2] + ((63*I)/64)*CA^2*CF*Pi*z*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF^2*Pi*z*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*CF*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF^2*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CF^3*Pi^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA^2*CF*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (CF^3*Pi^2*z^2*G[0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (99*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (11*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (227*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (215*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (5*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((33*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/16)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (179*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (21*CA^2*CF*z*G[0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*z*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3835*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (4393*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/576 + 
  (71*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CF^3*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (391*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/384 + 
  (203*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/96 - 
  (5*CF^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CF*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/36 + ((381*I)/256)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2] - ((363*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((83*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((83*I)/64)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/8)*CF*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (7*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/3072 - 
  (35*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/512 + 
  (19*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/192 + 
  (3*CF^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (19*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/1536 + 
  (13*CA*CF*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (5*CF^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/96 + 
  ((75*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((75*I)/256)*CA^2*CF*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (35*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (123*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (31*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (9*CF^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CA^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*nf*z*G[1, 0, z]*Log[q2/\[Mu]2])/4 + ((9*I)/64)*CA^3*Pi*z*G[1, 0, z]*
   Log[q2/\[Mu]2] - ((27*I)/64)*CA^2*CF*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*z*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CA^2*CF*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*CF^2*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF^3*Pi^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA^3*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CA^2*CF*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (5*CA*CF^2*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CF^3*Pi^2*z^2*G[1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (3*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (11*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (11*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (127*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (121*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (83*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CF*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((33*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (61*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (61*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (3*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (1049*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (49*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (967*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - ((191*I)/256)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] + ((9*I)/32)*CA^2*CF*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((43*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (2391*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1024 - 
  (443*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/768 + 
  (3*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (213*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (37*CA*CF*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/384 - 
  ((237*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*CF*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (13*CA^3*z*G[1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (49*CA^2*CF*z*G[1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (9*CA*CF^2*z*G[1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA^2*nf*z*G[1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*CF*nf*z*G[1, 1, z]*Log[q2/\[Mu]2])/16 + ((9*I)/32)*CA^3*Pi*z*G[1, 1, z]*
   Log[q2/\[Mu]2] - ((9*I)/32)*CA^2*CF*Pi*z*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^3*Pi^2*z*G[1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^2*CF*Pi^2*z*G[1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA*CF^2*Pi^2*z*G[1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA^3*Pi^2*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA^2*CF*Pi^2*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (CA*CF^2*Pi^2*z^2*G[1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (191*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (187*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^3*z*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*CF*z*G[1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (709*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (1159*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (117*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (103*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (133*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (15*CF^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 + ((297*I)/256)*CA^3*Pi*
   G[0, 0, 0, z]*Log[q2/\[Mu]2] - ((891*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] + ((297*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((81*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CF^2*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (151*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/512 - 
  (249*CA^2*CF*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (CA*CF^2*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (45*CF^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (3*CA^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (9*CA^2*CF*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (33*CA*CF^2*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (9*CF^3*z*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (15*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (3*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (99*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (297*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (99*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (27*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CF^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((45*I)/64)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/8)*CF^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (433*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/768 - 
  (193*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (57*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (3*CF^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (11*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/48 + ((363*I)/256)*CA^3*Pi*
   G[0, 0, 1, z]*Log[q2/\[Mu]2] - ((9*I)/8)*CA^2*CF*Pi*G[0, 0, 1, z]*
   Log[q2/\[Mu]2] - ((33*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (321*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/512 - 
  (95*CA^2*CF*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (55*CA*CF^2*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (3*CF^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (11*CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (27*CA^2*CF*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA*CF^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA^2*nf*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*nf*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*nf*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  ((9*I)/16)*CA^3*Pi*z*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*z*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*z*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (13*CA^3*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (39*CA^2*CF*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (13*CA*CF^2*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF*nf*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CF^2*nf*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  ((9*I)/64)*CA^3*Pi*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/64)*CA^2*CF*Pi*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (15*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (121*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (11*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((45*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/32)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CA^2*CF*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA*CF^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA^3*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (417*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (461*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (11*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (83*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (81*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (CF^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CF*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[0, 1, 0, z]*Log[q2/\[Mu]2] + ((153*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z]*
   Log[q2/\[Mu]2] - ((63*I)/16)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CF^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (69*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/512 - 
  (81*CA^2*CF*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (CA*CF^2*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CF^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (43*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (123*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (17*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CA^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*nf*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  ((9*I)/16)*CA^3*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA*CF^2*Pi*z*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (13*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (39*CA^2*CF*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (13*CA*CF^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*nf*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  ((9*I)/64)*CA^3*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/64)*CA^2*CF*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (33*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (51*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CF^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (9*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (215*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (145*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  (43*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (5*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] + ((99*I)/64)*CA^2*CF*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (549*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (117*CA^2*CF*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^3*z*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (27*CA^2*CF*z*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (15*CA*CF^2*z*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (297*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (709*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (1037*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (11*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CF^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (103*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (123*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (5*CF^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CF*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - ((297*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] + ((693*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - ((99*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((63*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CF^2*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (151*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (237*CA^2*CF*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (45*CA*CF^2*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CF^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^3*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA^2*CF*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (21*CA*CF^2*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^3*z*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (15*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (99*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (231*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (33*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CF^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((45*I)/64)*CA^2*CF*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/768 + 
  (21*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (35*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/48 - ((471*I)/256)*CA^3*Pi*
   G[1, 0, 1, z]*Log[q2/\[Mu]2] + ((27*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((33*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (345*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/512 + 
  (47*CA^2*CF*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (7*CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (45*CA^2*CF*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (31*CA*CF^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*nf*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*nf*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  ((9*I)/16)*CA^3*Pi*z*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*z*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA*CF^2*Pi*z*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (13*CA^3*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (39*CA^2*CF*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (13*CA*CF^2*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF*nf*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*nf*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  ((9*I)/64)*CA^3*Pi*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/64)*CA^2*CF*Pi*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF^2*Pi*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (15*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (157*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (11*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((45*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3*CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (9*CA^2*CF*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (3*CA^3*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA^2*CF*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (321*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (273*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (59*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (47*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CF^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + ((9*I)/256)*CA^3*Pi*
   G[1, 1, 0, z]*Log[q2/\[Mu]2] - ((63*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (85*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/512 + 
  (101*CA^2*CF*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (CA*CF^2*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (37*CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (111*CA^2*CF*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (37*CA*CF^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (CA^2*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*nf*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  ((9*I)/16)*CA^3*Pi*z*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA^2*CF*Pi*z*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*z*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (13*CA^3*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (39*CA^2*CF*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (13*CA*CF^2*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF*nf*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CF^2*nf*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  ((9*I)/64)*CA^3*Pi*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/64)*CA^2*CF*Pi*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF^2*Pi*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (21*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CA^2*CF*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CA*CF^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (3*CA^3*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA^2*CF*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (167*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (3*CA^2*CF*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (43*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] + (589*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 - 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^3*z*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^2*CF*z*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (517*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (1221*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  11*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (47*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (111*CA*CF*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  2*CF^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((81*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((99*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/4)*CF^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (27*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (33*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (627*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (69*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (61*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (57*CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA*CF*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  ((135*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/4)*CA^2*CF*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (45*CA^2*CF*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (9*CF^3*z*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (9*CA^3*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (45*CA^2*CF*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (9*CF^3*z^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (45*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (473*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (903*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (197*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (9*CF^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (43*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (87*CA*CF*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (11*CF^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  ((81*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((117*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CF^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^2*CF*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF^2*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^3*z*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^3*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA^2*CF*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CF^3*z^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (27*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (39*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CF^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (539*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (15*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (49*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA*CF*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  ((171*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*z*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (9*CA^2*CF*z*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF^2*z*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^3*z^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA^2*CF*z^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*z^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (57*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (341*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (847*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (235*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 + 
  (9*CF^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (31*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (77*CA*CF*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (23*CF^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/4)*CF^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*CF*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (9*CA*CF^2*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^3*z*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA^2*CF*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CF^3*z^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (1087*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (241*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (9*CF^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (89*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (17*CA*CF*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  ((207*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (15*CA^2*CF*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF^2*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CF^3*z*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^3*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (15*CA^2*CF*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^3*z^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (69*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (129*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (255*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CF^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((45*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((63*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA^2*CF*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CF^3*z*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^3*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (15*CA^2*CF*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^3*z^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (891*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (55*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  (81*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (5*CA*CF*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  ((243*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (81*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (517*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (1111*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (297*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (47*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (101*CA*CF*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (27*CF^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((45*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/8)*CF^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (9*CF^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (947*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (101*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (71*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (9*CF^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (73*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (31*CA*CF*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CF^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  ((171*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((63*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (15*CA^3*z*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (57*CA^2*CF*z*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (33*CA*CF^2*z*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^3*z*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (15*CA^3*z^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (57*CA^2*CF*z^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (33*CA*CF^2*z^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (3*CF^3*z^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (57*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (225*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (439*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (107*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (27*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (53*CA*CF*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (13*CF^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((45*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((63*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA^2*CF*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF^2*z*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA^3*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA^2*CF*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*z^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (683*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (47*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (49*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*CF*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  ((171*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*z*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (9*CA^2*CF*z*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF^2*z*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA^3*z^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA^2*CF*z^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF^2*z^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (57*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (341*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (665*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (9*CF^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (31*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (67*CA*CF*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CF^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*CF*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (9*CA*CF^2*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CF^3*z*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*CF*z^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA*CF^2*z^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^3*z^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (1263*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (243*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (27*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (105*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*z*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (27*CA^2*CF*z*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (9*CA*CF^2*z*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (9*CA^3*z^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA^2*CF*z^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*z^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (81*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (119*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (173*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA*CF^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (CA*CF*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA^3*z*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (27*CA^2*CF*z*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA*CF^2*z*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (9*CA^3*z^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (27*CA^2*CF*z^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA*CF^2*z^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (63*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (273*CA^2*CF*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (45*CA*CF^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (75*CF^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (195*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (87*CA^2*CF*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (111*CA*CF^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  3*CF^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (111*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (273*CA^2*CF*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (123*CA*CF^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (21*CF^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (243*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (15*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (141*CA^2*CF*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (45*CF^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (135*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (15*CA*CF^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (195*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (39*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (165*CA^2*CF*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (45*CF^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (207*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^2*CF*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (39*CA*CF^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (87*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (147*CA^2*CF*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (21*CA*CF^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (291*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^2*CF*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (9*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA^2*CF*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (39*CA*CF^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (219*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (51*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (69*CA^2*CF*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (243*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (63*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (237*CA^2*CF*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (141*CA*CF^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (27*CF^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (243*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (165*CA^2*CF*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (45*CA*CF^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (9*CF^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (99*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (207*CA^2*CF*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (75*CA*CF^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (21*CF^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (291*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (51*CA^2*CF*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (21*CA*CF^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (93*CA^2*CF*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (63*CA*CF^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  3*CF^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (171*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (33*CA^2*CF*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (21*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (39*CA^2*CF*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (195*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (39*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (129*CA^2*CF*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (27*CF^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (279*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (99*CA^2*CF*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA*CF^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (51*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (69*CA^2*CF*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (339*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (279*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (39*CA^2*CF*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (26233*CA^3*Log[q2/\[Mu]2]^2)/13824 + (451*CA^2*CF*Log[q2/\[Mu]2]^2)/512 - 
  (27*CA*CF^2*Log[q2/\[Mu]2]^2)/256 + (671*CA^2*nf*Log[q2/\[Mu]2]^2)/1728 + 
  (25*CA*CF*nf*Log[q2/\[Mu]2]^2)/192 + (CA*nf^2*Log[q2/\[Mu]2]^2)/96 - 
  (CF*nf^2*Log[q2/\[Mu]2]^2)/32 - ((6517*I)/4608)*CA^3*Pi*Log[q2/\[Mu]2]^2 + 
  ((387*I)/512)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2 + ((325*I)/576)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 - ((39*I)/256)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - 
  ((5*I)/144)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2 - (8767*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   55296 + (485*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/3072 - 
  (9*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/128 - 
  (4621*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 + 
  (21*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/256 + 
  (29*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/1152 - (CF*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/
   96 - ((3113*I)/6144)*CA^3*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((165*I)/512)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((283*I)/3072)*CA^2*nf*Pi^3*Log[q2/\[Mu]2]^2 - 
  ((15*I)/256)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2]^2 - 
  (3379*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/73728 + 
  (25*CA^2*CF*Pi^4*Log[q2/\[Mu]2]^2)/512 - (9*CA*CF^2*Pi^4*Log[q2/\[Mu]2]^2)/
   1280 + (433*CA^3*z*Log[q2/\[Mu]2]^2)/512 - 
  (451*CA^2*CF*z*Log[q2/\[Mu]2]^2)/512 + (27*CA*CF^2*z*Log[q2/\[Mu]2]^2)/
   256 - (3*CA^2*nf*z*Log[q2/\[Mu]2]^2)/256 - 
  (15*CA*CF*nf*z*Log[q2/\[Mu]2]^2)/256 - (CA*nf^2*z*Log[q2/\[Mu]2]^2)/32 + 
  (CF*nf^2*z*Log[q2/\[Mu]2]^2)/32 + ((387*I)/512)*CA^3*Pi*z*
   Log[q2/\[Mu]2]^2 - ((387*I)/512)*CA^2*CF*Pi*z*Log[q2/\[Mu]2]^2 - 
  ((45*I)/256)*CA^2*nf*Pi*z*Log[q2/\[Mu]2]^2 + ((45*I)/256)*CA*CF*nf*Pi*z*
   Log[q2/\[Mu]2]^2 + (189*CA^3*Pi^2*z*Log[q2/\[Mu]2]^2)/1024 - 
  (237*CA^2*CF*Pi^2*z*Log[q2/\[Mu]2]^2)/1024 + 
  (3*CA*CF^2*Pi^2*z*Log[q2/\[Mu]2]^2)/64 - (3*CA^3*Log[q2/\[Mu]2]^2)/
   (256*\[Epsilon]^4) + (33*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (281*CA^3*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) - 
  (9*CA^2*CF*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[q2/\[Mu]2]^2)/(288*\[Epsilon]^2) + 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (57*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (3*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^3*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (9*CA^2*CF*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (6517*CA^3*Log[q2/\[Mu]2]^2)/(13824*\[Epsilon]) + 
  (129*CA^2*CF*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (325*CA^2*nf*Log[q2/\[Mu]2]^2)/(1728*\[Epsilon]) - 
  (13*CA*CF*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (5*CA*nf^2*Log[q2/\[Mu]2]^2)/(432*\[Epsilon]) + 
  (((281*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((43*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (6677*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (55*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (607*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (5*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((63*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (129*CA^3*z*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (129*CA^2*CF*z*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (15*CA^2*nf*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (15*CA*CF*nf*z*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*CF*Pi*z*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (1015*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/1152 + 
  (4627*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (63*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (1003*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (1057*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/1152 + 
  (3*CF^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/144 + 
  (5*CF*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/72 + ((227*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((281*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((43*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((43*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + (I/16)*CF*nf^2*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - (5225*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (5513*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (3*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (475*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (511*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/1536 + 
  (3*CF^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/64 + 
  ((153*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((189*I)/512)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/64)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA*CF*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CF^2*nf*z*G[0, z]*Log[q2/\[Mu]2]^2)/64 - ((27*I)/128)*CA^3*Pi*z*G[0, z]*
   Log[q2/\[Mu]2]^2 + ((81*I)/128)*CA^2*CF*Pi*z*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/64)*CA*CF^2*Pi*z*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (9*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (3*CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (3*CA^3*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (3*CA*CF^2*Pi^2*z^2*G[0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (99*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (227*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (281*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) - 
  (43*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CF*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((297*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (159*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (171*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (27*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (799*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/1152 + 
  (99*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (1057*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 + 
  (3*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 - ((227*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 + ((27*I)/128)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((43*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (5441*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (15*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (475*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (3*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((153*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*z*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (99*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA*CF^2*z*G[1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*z*G[1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF*nf*z*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  ((27*I)/128)*CA^3*Pi*z*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/128)*CA^2*CF*Pi*z*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*Pi^2*z*G[1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (3*CA*CF^2*Pi^2*z*G[1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (3*CA^3*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (3*CA*CF^2*Pi^2*z^2*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (227*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) + 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (159*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^3*z*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (417*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (721*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (161*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (9*CF^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (83*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (103*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (5*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (CF*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/16 - ((99*I)/512)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2]^2 - ((297*I)/256)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((99*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/128)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/16)*CF^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (159*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (465*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (159*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (3*CF^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CA^2*CF*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA*CF^2*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CF^3*z*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (99*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (33*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((81*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (227*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (215*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (43*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (5*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2]^2 + ((99*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/32)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (537*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (21*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (3*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^3*z*G[0, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (63*CA^2*CF*z*G[0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*z*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (297*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (381*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (363*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (83*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CF*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/16 + ((99*I)/512)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2]^2 - ((99*I)/256)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (183*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (183*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (9*CA^3*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*z*G[1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (33*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (191*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (9*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (561*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (27*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^3*z*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*z*G[1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (297*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (891*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (297*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (81*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CF^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((81*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((135*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/16)*CF^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (45*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (363*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (33*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  ((135*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/64)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CA^2*CF*z*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CA*CF^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 - 
  (9*CA^3*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*z^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (99*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (153*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CF^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (27*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA^3*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*z^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (891*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (99*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (81*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  ((243*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (81*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (297*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (693*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CF^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  ((81*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((135*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (45*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (471*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (27*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (33*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((135*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (27*CA^2*CF*z*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA^3*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA^2*CF*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*z^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (45*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) - 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (63*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (9*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  ((27*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CA^2*CF*z*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CA*CF^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  (9*CA^3*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA^2*CF*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*z^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (81*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (99*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CF^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (135*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (9*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (81*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (117*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CF^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  (171*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CF^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (207*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (243*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (45*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (27*CF^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  (171*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (171*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (243*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (243*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (6517*CA^3*Log[q2/\[Mu]2]^3)/13824 - (129*CA^2*CF*Log[q2/\[Mu]2]^3)/512 - 
  (325*CA^2*nf*Log[q2/\[Mu]2]^3)/1728 + (13*CA*CF*nf*Log[q2/\[Mu]2]^3)/256 + 
  (5*CA*nf^2*Log[q2/\[Mu]2]^3)/432 - ((281*I)/1536)*CA^3*Pi*
   Log[q2/\[Mu]2]^3 + ((27*I)/256)*CA^2*CF*Pi*Log[q2/\[Mu]2]^3 - 
  ((43*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3 + 
  (I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^3 + (6677*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/
   18432 - (55*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/512 - 
  (607*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 + 
  (5*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^3)/256 - ((63*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 + ((9*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^3 - 
  (129*CA^3*z*Log[q2/\[Mu]2]^3)/512 + (129*CA^2*CF*z*Log[q2/\[Mu]2]^3)/512 + 
  (15*CA^2*nf*z*Log[q2/\[Mu]2]^3)/256 - (15*CA*CF*nf*z*Log[q2/\[Mu]2]^3)/
   256 + ((27*I)/256)*CA^3*Pi*z*Log[q2/\[Mu]2]^3 - 
  ((27*I)/256)*CA^2*CF*Pi*z*Log[q2/\[Mu]2]^3 + (3*CA^3*Log[q2/\[Mu]2]^3)/
   (256*\[Epsilon]^3) - (33*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (281*CA^3*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) + 
  (9*CA^2*CF*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (43*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2]^3)/(288*\[Epsilon]) - 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (57*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^3*z*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (9*CA^2*CF*z*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (227*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (281*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^3)/64 - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 + 
  (43*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/384 + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/96 - (CF*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/
   48 - ((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  ((297*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((27*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (159*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 + 
  (171*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (9*CA^3*z*G[0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (27*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (99*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (9*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (227*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 - 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^3)/128 + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (159*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*z*G[1, z]*Log[q2/\[Mu]2]^3)/128 + 
  (9*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2]^3)/128 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (99*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (33*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/32 - 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (3*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/16 + 
  ((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  ((81*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (297*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (33*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  ((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (33*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (45*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (9*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/16 - 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (81*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (45*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/32 + 
  (45*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 + 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (281*CA^3*Log[q2/\[Mu]2]^4)/6144 - (27*CA^2*CF*Log[q2/\[Mu]2]^4)/1024 + 
  (43*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 - (CA*nf^2*Log[q2/\[Mu]2]^4)/384 + 
  ((297*I)/2048)*CA^3*Pi*Log[q2/\[Mu]2]^4 - ((27*I)/1024)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^4 + (171*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/4096 - 
  (9*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^4)/1024 - (27*CA^3*z*Log[q2/\[Mu]2]^4)/
   1024 + (27*CA^2*CF*z*Log[q2/\[Mu]2]^4)/1024 - 
  (9*CA^3*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) + 
  (99*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 - 
  (297*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (27*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^4)/512 - ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 + ((81*I)/512)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (27*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (81*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^4)/512 - 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/128 + 
  (81*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^4)/512 - 
  (81*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 + 
  ((81*I)/5120)*CA^3*Pi*Log[q2/\[Mu]2]^5 + (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 - 
  (81*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 + (415*CA*nf^2*Zeta[3])/1944 + ((1403*I)/768)*CA^3*Pi*Zeta[3] + 
  ((249*I)/64)*CA^2*CF*Pi*Zeta[3] - ((69*I)/32)*CA*CF^2*Pi*Zeta[3] - 
  ((2461*I)/3456)*CA^2*nf*Pi*Zeta[3] - ((185*I)/72)*CA*CF*nf*Pi*Zeta[3] + 
  ((3*I)/2)*CF^2*nf*Pi*Zeta[3] + ((83*I)/432)*CA*nf^2*Pi*Zeta[3] + 
  (553*CA^3*Pi^2*Zeta[3])/1536 + (351*CA^2*CF*Pi^2*Zeta[3])/128 - 
  (27*CA*CF^2*Pi^2*Zeta[3])/16 - (275*CA^2*nf*Pi^2*Zeta[3])/768 + 
  (CA*CF*nf*Pi^2*Zeta[3])/16 + ((155*I)/2304)*CA^3*Pi^3*Zeta[3] - 
  ((21*I)/64)*CA^2*CF*Pi^3*Zeta[3] + ((7*I)/32)*CA*CF^2*Pi^3*Zeta[3] - 
  (7*C4AF*Zeta[3])/(24*dA*TF) + (7*C4FF*nf*Zeta[3])/(12*dA*TF) - 
  ((I/4)*C4AF*Pi^3*Zeta[3])/(dA*TF) + (136613*CA^3*Zeta[3])/
   (62208*(-1 + z)) - (17153*CA^2*CF*Zeta[3])/(768*(-1 + z)) + 
  (3565*CA*CF^2*Zeta[3])/(384*(-1 + z)) + (133*CF^3*Zeta[3])/(32*(-1 + z)) + 
  (7*CA^2*nf*Zeta[3])/(864*(-1 + z)) + (74239*CA*CF*nf*Zeta[3])/
   (10368*(-1 + z)) - (215*CF^2*nf*Zeta[3])/(48*(-1 + z)) + 
  (13637*CA^3*Pi^2*Zeta[3])/(27648*(-1 + z)) - (229*CA^2*CF*Pi^2*Zeta[3])/
   (128*(-1 + z)) + (479*CA*CF^2*Pi^2*Zeta[3])/(288*(-1 + z)) - 
  (9*CF^3*Pi^2*Zeta[3])/(32*(-1 + z)) - (103*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + z)) + (97*CA*CF*nf*Pi^2*Zeta[3])/(1152*(-1 + z)) - 
  (13*CF^2*nf*Pi^2*Zeta[3])/(144*(-1 + z)) + ((99*I)/64)*CA^3*Pi*z*Zeta[3] - 
  ((279*I)/64)*CA^2*CF*Pi*z*Zeta[3] + ((45*I)/16)*CA*CF^2*Pi*z*Zeta[3] - 
  ((3*I)/4)*CA^2*nf*Pi*z*Zeta[3] + ((9*I)/4)*CA*CF*nf*Pi*z*Zeta[3] - 
  ((3*I)/2)*CF^2*nf*Pi*z*Zeta[3] + (27*CA^3*Pi^2*z*Zeta[3])/32 - 
  (81*CA^2*CF*Pi^2*z*Zeta[3])/32 + (27*CA*CF^2*Pi^2*z*Zeta[3])/16 + 
  (69*C4AF*z*Zeta[3])/(16*dA*TF) - (15*C4FF*nf*z*Zeta[3])/(8*dA*TF) - 
  (23*C4AF*Pi^2*z*Zeta[3])/(48*dA*TF) + (C4FF*nf*Pi^2*z*Zeta[3])/(12*dA*TF) - 
  (9479*CA^3*z*Zeta[3])/(972*(-1 + z)) + (5821*CA^2*CF*z*Zeta[3])/
   (128*(-1 + z)) - (8569*CA*CF^2*z*Zeta[3])/(384*(-1 + z)) - 
  (215*CF^3*z*Zeta[3])/(32*(-1 + z)) + (829*CA^2*nf*z*Zeta[3])/
   (432*(-1 + z)) - (68453*CA*CF*nf*z*Zeta[3])/(5184*(-1 + z)) + 
  (413*CF^2*nf*z*Zeta[3])/(48*(-1 + z)) - (13901*CA^3*Pi^2*z*Zeta[3])/
   (27648*(-1 + z)) + (243*CA^2*CF*Pi^2*z*Zeta[3])/(128*(-1 + z)) - 
  (73*CA*CF^2*Pi^2*z*Zeta[3])/(36*(-1 + z)) + (17*CF^3*Pi^2*z*Zeta[3])/
   (32*(-1 + z)) + (55*CA^2*nf*Pi^2*z*Zeta[3])/(13824*(-1 + z)) - 
  (97*CA*CF*nf*Pi^2*z*Zeta[3])/(1152*(-1 + z)) + 
  (13*CF^2*nf*Pi^2*z*Zeta[3])/(144*(-1 + z)) - 
  ((39*I)/64)*CA^3*Pi*z^2*Zeta[3] + ((117*I)/64)*CA^2*CF*Pi*z^2*Zeta[3] - 
  ((39*I)/32)*CA*CF^2*Pi*z^2*Zeta[3] + ((3*I)/16)*CA^2*nf*Pi*z^2*Zeta[3] - 
  ((9*I)/16)*CA*CF*nf*Pi*z^2*Zeta[3] + ((3*I)/8)*CF^2*nf*Pi*z^2*Zeta[3] - 
  (27*CA^3*Pi^2*z^2*Zeta[3])/128 + (81*CA^2*CF*Pi^2*z^2*Zeta[3])/128 - 
  (27*CA*CF^2*Pi^2*z^2*Zeta[3])/64 - (39*C4AF*z^2*Zeta[3])/(16*dA*TF) + 
  (3*C4FF*nf*z^2*Zeta[3])/(8*dA*TF) + (5*C4AF*Pi^2*z^2*Zeta[3])/(48*dA*TF) - 
  (C4FF*nf*Pi^2*z^2*Zeta[3])/(12*dA*TF) + (2443*CA^3*z^2*Zeta[3])/
   (256*(-1 + z)) - (23065*CA^2*CF*z^2*Zeta[3])/(768*(-1 + z)) + 
  (913*CA*CF^2*z^2*Zeta[3])/(48*(-1 + z)) + (23*CF^3*z^2*Zeta[3])/
   (16*(-1 + z)) - (289*CA^2*nf*z^2*Zeta[3])/(128*(-1 + z)) + 
  (2735*CA*CF*nf*z^2*Zeta[3])/(384*(-1 + z)) - (473*CF^2*nf*z^2*Zeta[3])/
   (96*(-1 + z)) - (CA^3*Pi^2*z^2*Zeta[3])/(2304*(-1 + z)) - 
  (35*CA^2*CF*Pi^2*z^2*Zeta[3])/(256*(-1 + z)) + 
  (175*CA*CF^2*Pi^2*z^2*Zeta[3])/(384*(-1 + z)) - 
  (5*CF^3*Pi^2*z^2*Zeta[3])/(16*(-1 + z)) + (CA^2*nf*Pi^2*z^2*Zeta[3])/
   (144*(-1 + z)) - (703*CA^3*z^3*Zeta[3])/(384*(-1 + z)) + 
  (383*CA^2*CF*z^3*Zeta[3])/(64*(-1 + z)) - (425*CA*CF^2*z^3*Zeta[3])/
   (96*(-1 + z)) + (3*CF^3*z^3*Zeta[3])/(8*(-1 + z)) + 
  (151*CA^2*nf*z^3*Zeta[3])/(384*(-1 + z)) - (77*CA*CF*nf*z^3*Zeta[3])/
   (64*(-1 + z)) + (77*CF^2*nf*z^3*Zeta[3])/(96*(-1 + z)) + 
  (23*CA^3*Pi^2*z^3*Zeta[3])/(2304*(-1 + z)) + (7*CA^2*CF*Pi^2*z^3*Zeta[3])/
   (256*(-1 + z)) - (35*CA*CF^2*Pi^2*z^3*Zeta[3])/(384*(-1 + z)) + 
  (CF^3*Pi^2*z^3*Zeta[3])/(16*(-1 + z)) - (CA^2*nf*Pi^2*z^3*Zeta[3])/
   (288*(-1 + z)) + (CA^3*Zeta[3])/(96*\[Epsilon]^3) - 
  (553*CA^3*Zeta[3])/(6912*\[Epsilon]^2) - (39*CA^2*CF*Zeta[3])/
   (64*\[Epsilon]^2) + (3*CA*CF^2*Zeta[3])/(8*\[Epsilon]^2) + 
  (275*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(72*\[Epsilon]^2) + ((I/32)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 - (3*CA^3*z*Zeta[3])/(16*\[Epsilon]^2) + 
  (9*CA^2*CF*z*Zeta[3])/(16*\[Epsilon]^2) - (3*CA*CF^2*z*Zeta[3])/
   (8*\[Epsilon]^2) + (3*CA^3*z^2*Zeta[3])/(64*\[Epsilon]^2) - 
  (9*CA^2*CF*z^2*Zeta[3])/(64*\[Epsilon]^2) + (3*CA*CF^2*z^2*Zeta[3])/
   (32*\[Epsilon]^2) + (1403*CA^3*Zeta[3])/(2304*\[Epsilon]) + 
  (83*CA^2*CF*Zeta[3])/(64*\[Epsilon]) - (23*CA*CF^2*Zeta[3])/
   (32*\[Epsilon]) - (2461*CA^2*nf*Zeta[3])/(10368*\[Epsilon]) - 
  (185*CA*CF*nf*Zeta[3])/(216*\[Epsilon]) + 
  (CF^2*nf*Zeta[3])/(2*\[Epsilon]) + (83*CA*nf^2*Zeta[3])/(1296*\[Epsilon]) - 
  (((553*I)/2304)*CA^3*Pi*Zeta[3])/\[Epsilon] - 
  (((117*I)/64)*CA^2*CF*Pi*Zeta[3])/\[Epsilon] + 
  (((9*I)/8)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] + 
  (((275*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - (61*CA^3*Pi^2*Zeta[3])/
   (6912*\[Epsilon]) - (7*CA^2*CF*Pi^2*Zeta[3])/(64*\[Epsilon]) + 
  (7*CA*CF^2*Pi^2*Zeta[3])/(96*\[Epsilon]) - (C4AF*Pi^2*Zeta[3])/
   (12*dA*TF*\[Epsilon]) + (33*CA^3*z*Zeta[3])/(64*\[Epsilon]) - 
  (93*CA^2*CF*z*Zeta[3])/(64*\[Epsilon]) + (15*CA*CF^2*z*Zeta[3])/
   (16*\[Epsilon]) - (CA^2*nf*z*Zeta[3])/(4*\[Epsilon]) + 
  (3*CA*CF*nf*z*Zeta[3])/(4*\[Epsilon]) - (CF^2*nf*z*Zeta[3])/
   (2*\[Epsilon]) - (((9*I)/16)*CA^3*Pi*z*Zeta[3])/\[Epsilon] + 
  (((27*I)/16)*CA^2*CF*Pi*z*Zeta[3])/\[Epsilon] - 
  (((9*I)/8)*CA*CF^2*Pi*z*Zeta[3])/\[Epsilon] - 
  (13*CA^3*z^2*Zeta[3])/(64*\[Epsilon]) + (39*CA^2*CF*z^2*Zeta[3])/
   (64*\[Epsilon]) - (13*CA*CF^2*z^2*Zeta[3])/(32*\[Epsilon]) + 
  (CA^2*nf*z^2*Zeta[3])/(16*\[Epsilon]) - (3*CA*CF*nf*z^2*Zeta[3])/
   (16*\[Epsilon]) + (CF^2*nf*z^2*Zeta[3])/(8*\[Epsilon]) + 
  (((9*I)/64)*CA^3*Pi*z^2*Zeta[3])/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*z^2*Zeta[3])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*z^2*Zeta[3])/\[Epsilon] + 
  (23*CA*nf^2*G[0, z]*Zeta[3])/432 - (23*CF*nf^2*G[0, z]*Zeta[3])/216 + 
  ((659*I)/768)*CA^3*Pi*G[0, z]*Zeta[3] - ((2423*I)/384)*CA^2*CF*Pi*G[0, z]*
   Zeta[3] + ((165*I)/16)*CA*CF^2*Pi*G[0, z]*Zeta[3] - 
  ((9*I)/4)*CF^3*Pi*G[0, z]*Zeta[3] + ((47*I)/384)*CA^2*nf*Pi*G[0, z]*
   Zeta[3] + (I/192)*CA*CF*nf*Pi*G[0, z]*Zeta[3] - 
  (I/2)*CF^2*nf*Pi*G[0, z]*Zeta[3] + (9*CA^3*Pi^2*G[0, z]*Zeta[3])/32 - 
  (63*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/64 + (27*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/
   32 + (7865*CA^3*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) - 
  (11165*CA^2*CF*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) + 
  (1535*CA*CF^2*G[0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (145*CF^3*G[0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (199*CA^3*Pi^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (25*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) + 
  (17*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (13*CF^3*Pi^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (2209*CA^2*nf*G[0, z]*Zeta[3])/(3456*(-1 + z)) - 
  (1639*CA*CF*nf*G[0, z]*Zeta[3])/(1728*(-1 + z)) - 
  (95*CF^2*nf*G[0, z]*Zeta[3])/(144*(-1 + z)) - 
  (C4AF*Pi^2*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  ((3*I)/16)*CA^3*Pi*z*G[0, z]*Zeta[3] + ((9*I)/16)*CA^2*CF*Pi*z*G[0, z]*
   Zeta[3] - (3*I)*CA*CF^2*Pi*z*G[0, z]*Zeta[3] + 
  ((9*I)/4)*CF^3*Pi*z*G[0, z]*Zeta[3] + (C4FF*nf*z*G[0, z]*Zeta[3])/
   (4*dA*TF) - (9833*CA^3*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) + 
  (7693*CA^2*CF*z*G[0, z]*Zeta[3])/(288*(-1 + z)^2) - 
  (1211*CA*CF^2*z*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (203*CF^3*z*G[0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (199*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (25*CA^2*CF*Pi^2*z*G[0, z]*Zeta[3])/(144*(-1 + z)^2) - 
  (17*CA*CF^2*Pi^2*z*G[0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (13*CF^3*Pi^2*z*G[0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (3631*CA^2*nf*z*G[0, z]*Zeta[3])/(3456*(-1 + z)) + 
  (3799*CA*CF*nf*z*G[0, z]*Zeta[3])/(1728*(-1 + z)) - 
  (25*CF^2*nf*z*G[0, z]*Zeta[3])/(144*(-1 + z)) + 
  (19*C4AF*z*G[0, z]*Zeta[3])/(8*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*z*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) - 
  ((3*I)/64)*CA^3*Pi*z^2*G[0, z]*Zeta[3] - ((9*I)/64)*CA^2*CF*Pi*z^2*G[0, z]*
   Zeta[3] + ((3*I)/4)*CA*CF^2*Pi*z^2*G[0, z]*Zeta[3] - 
  ((9*I)/16)*CF^3*Pi*z^2*G[0, z]*Zeta[3] + (17003*CA^3*z^2*G[0, z]*Zeta[3])/
   (2304*(-1 + z)^2) - (7631*CA^2*CF*z^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) + 
  (2791*CA*CF^2*z^2*G[0, z]*Zeta[3])/(96*(-1 + z)^2) - 
  (409*CF^3*z^2*G[0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (199*CA^3*Pi^2*z^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (25*CA^2*CF*Pi^2*z^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) + 
  (17*CA*CF^2*Pi^2*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (13*CF^3*Pi^2*z^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (33*CA^2*nf*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)) - 
  (25*CA*CF*nf*z^2*G[0, z]*Zeta[3])/(16*(-1 + z)) + 
  (25*CF^2*nf*z^2*G[0, z]*Zeta[3])/(24*(-1 + z)) - 
  (19*C4AF*z^2*G[0, z]*Zeta[3])/(8*dA*TF*(-1 + z)) - 
  (539*CA^3*z^3*G[0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (93*CA^2*CF*z^3*G[0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (231*CA*CF^2*z^3*G[0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (45*CF^3*z^3*G[0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (5*CA^2*nf*z^3*G[0, z]*Zeta[3])/(48*(-1 + z)) + 
  (5*CA*CF*nf*z^3*G[0, z]*Zeta[3])/(16*(-1 + z)) - 
  (5*CF^2*nf*z^3*G[0, z]*Zeta[3])/(24*(-1 + z)) + 
  (211*CA^3*z^4*G[0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (275*CA^2*CF*z^4*G[0, z]*Zeta[3])/(128*(-1 + z)^2) + 
  (499*CA*CF^2*z^4*G[0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (CF^3*z^4*G[0, z]*Zeta[3])/(-1 + z)^2 - (CA^3*G[0, z]*Zeta[3])/
   (16*\[Epsilon]^2) + (7*CA^2*CF*G[0, z]*Zeta[3])/(32*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, z]*Zeta[3])/(16*\[Epsilon]^2) + 
  (659*CA^3*G[0, z]*Zeta[3])/(2304*\[Epsilon]) - 
  (2423*CA^2*CF*G[0, z]*Zeta[3])/(1152*\[Epsilon]) + 
  (55*CA*CF^2*G[0, z]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CF^3*G[0, z]*Zeta[3])/(4*\[Epsilon]) + (47*CA^2*nf*G[0, z]*Zeta[3])/
   (1152*\[Epsilon]) + (CA*CF*nf*G[0, z]*Zeta[3])/(576*\[Epsilon]) - 
  (CF^2*nf*G[0, z]*Zeta[3])/(6*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[0, z]*Zeta[3])/\[Epsilon] + 
  (((21*I)/32)*CA^2*CF*Pi*G[0, z]*Zeta[3])/\[Epsilon] - 
  (((9*I)/16)*CA*CF^2*Pi*G[0, z]*Zeta[3])/\[Epsilon] + 
  (CA^3*z*G[0, z]*Zeta[3])/(16*\[Epsilon]) + (3*CA^2*CF*z*G[0, z]*Zeta[3])/
   (16*\[Epsilon]) - (CA*CF^2*z*G[0, z]*Zeta[3])/\[Epsilon] + 
  (3*CF^3*z*G[0, z]*Zeta[3])/(4*\[Epsilon]) - (CA^3*z^2*G[0, z]*Zeta[3])/
   (64*\[Epsilon]) - (3*CA^2*CF*z^2*G[0, z]*Zeta[3])/(64*\[Epsilon]) + 
  (CA*CF^2*z^2*G[0, z]*Zeta[3])/(4*\[Epsilon]) - 
  (3*CF^3*z^2*G[0, z]*Zeta[3])/(16*\[Epsilon]) - 
  (13307*CA^3*G[1, z]*Zeta[3])/2304 + (1867*CA^2*CF*G[1, z]*Zeta[3])/384 - 
  (161*CA*CF^2*G[1, z]*Zeta[3])/64 + (3*CF^3*G[1, z]*Zeta[3])/16 + 
  (4135*CA^2*nf*G[1, z]*Zeta[3])/3456 - (37*CA*CF*nf*G[1, z]*Zeta[3])/288 + 
  (CF^2*nf*G[1, z]*Zeta[3])/16 - (23*CA*nf^2*G[1, z]*Zeta[3])/432 - 
  ((2027*I)/768)*CA^3*Pi*G[1, z]*Zeta[3] + ((417*I)/64)*CA^2*CF*Pi*G[1, z]*
   Zeta[3] - ((9*I)/8)*CA*CF^2*Pi*G[1, z]*Zeta[3] + 
  ((97*I)/384)*CA^2*nf*Pi*G[1, z]*Zeta[3] - ((5*I)/8)*CA*CF*nf*Pi*G[1, z]*
   Zeta[3] - (1303*CA^3*Pi^2*G[1, z]*Zeta[3])/2304 + 
  (97*CA^2*CF*Pi^2*G[1, z]*Zeta[3])/192 + (CA*CF^2*Pi^2*G[1, z]*Zeta[3])/6 - 
  (4*C4AF*G[1, z]*Zeta[3])/(dA*TF) + (5*C4FF*nf*G[1, z]*Zeta[3])/(4*dA*TF) - 
  (C4AF*Pi^2*G[1, z]*Zeta[3])/(6*dA*TF) - (CA^2*CF*G[1, z]*Zeta[3])/(16*z) + 
  (CA*CF^2*G[1, z]*Zeta[3])/(16*z) - (13*CA^3*z*G[1, z]*Zeta[3])/32 + 
  (139*CA^2*CF*z*G[1, z]*Zeta[3])/64 - (101*CA*CF^2*z*G[1, z]*Zeta[3])/48 + 
  (9*CF^3*z*G[1, z]*Zeta[3])/16 + (5*CA^2*nf*z*G[1, z]*Zeta[3])/64 - 
  (5*CA*CF*nf*z*G[1, z]*Zeta[3])/8 + (5*CF^2*nf*z*G[1, z]*Zeta[3])/12 + 
  ((15*I)/16)*CA^3*Pi*z*G[1, z]*Zeta[3] - ((45*I)/16)*CA^2*CF*Pi*z*G[1, z]*
   Zeta[3] + ((15*I)/8)*CA*CF^2*Pi*z*G[1, z]*Zeta[3] + 
  (4*C4AF*z*G[1, z]*Zeta[3])/(dA*TF) - (5*C4FF*nf*z*G[1, z]*Zeta[3])/
   (4*dA*TF) + (119*CA^3*z^2*G[1, z]*Zeta[3])/384 - 
  (127*CA^2*CF*z^2*G[1, z]*Zeta[3])/128 + (155*CA*CF^2*z^2*G[1, z]*Zeta[3])/
   192 - (CF^3*z^2*G[1, z]*Zeta[3])/8 - (5*CA^2*nf*z^2*G[1, z]*Zeta[3])/96 + 
  (5*CA*CF*nf*z^2*G[1, z]*Zeta[3])/32 - (5*CF^2*nf*z^2*G[1, z]*Zeta[3])/48 - 
  ((15*I)/64)*CA^3*Pi*z^2*G[1, z]*Zeta[3] + ((45*I)/64)*CA^2*CF*Pi*z^2*
   G[1, z]*Zeta[3] - ((15*I)/32)*CA*CF^2*Pi*z^2*G[1, z]*Zeta[3] + 
  (5*CA^3*G[1, z]*Zeta[3])/(32*\[Epsilon]^2) - (3*CA^2*CF*G[1, z]*Zeta[3])/
   (16*\[Epsilon]^2) - (2027*CA^3*G[1, z]*Zeta[3])/(2304*\[Epsilon]) + 
  (139*CA^2*CF*G[1, z]*Zeta[3])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, z]*Zeta[3])/(8*\[Epsilon]) + (97*CA^2*nf*G[1, z]*Zeta[3])/
   (1152*\[Epsilon]) - (5*CA*CF*nf*G[1, z]*Zeta[3])/(24*\[Epsilon]) + 
  (((15*I)/32)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, z]*Zeta[3])/\[Epsilon] + 
  (5*CA^3*z*G[1, z]*Zeta[3])/(16*\[Epsilon]) - (15*CA^2*CF*z*G[1, z]*Zeta[3])/
   (16*\[Epsilon]) + (5*CA*CF^2*z*G[1, z]*Zeta[3])/(8*\[Epsilon]) - 
  (5*CA^3*z^2*G[1, z]*Zeta[3])/(64*\[Epsilon]) + 
  (15*CA^2*CF*z^2*G[1, z]*Zeta[3])/(64*\[Epsilon]) - 
  (5*CA*CF^2*z^2*G[1, z]*Zeta[3])/(32*\[Epsilon]) + 
  (71*CA^2*nf*G[0, 0, z]*Zeta[3])/128 - (377*CA*CF*nf*G[0, 0, z]*Zeta[3])/
   192 + (41*CF^2*nf*G[0, 0, z]*Zeta[3])/24 + ((3*I)/4)*CA^3*Pi*G[0, 0, z]*
   Zeta[3] - ((45*I)/32)*CA^2*CF*Pi*G[0, 0, z]*Zeta[3] - 
  ((21*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Zeta[3] + ((9*I)/4)*CF^3*Pi*G[0, 0, z]*
   Zeta[3] - (1029*CA^3*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (5317*CA^2*CF*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (1043*CA*CF^2*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^2) - 
  (3*CF^3*G[0, 0, z]*Zeta[3])/(2*(-1 + z)^2) + 
  (1113*CA^3*z*G[0, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (6049*CA^2*CF*z*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (1391*CA*CF^2*z*G[0, 0, z]*Zeta[3])/(48*(-1 + z)^2) - 
  (5*CF^3*z*G[0, 0, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (3*C4AF*z*G[0, 0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) - 
  (1449*CA^3*z^2*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (8827*CA^2*CF*z^2*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (2681*CA*CF^2*z^2*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (135*CF^3*z^2*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (3*C4AF*z^2*G[0, 0, z]*Zeta[3])/(2*dA*TF*(-1 + z)) + 
  (21*CA^3*z^3*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (219*CA^2*CF*z^3*G[0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (99*CA*CF^2*z^3*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (57*CF^3*z^3*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (3*C4AF*z^3*G[0, 0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) - 
  (21*CA^3*z^4*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (97*CA^2*CF*z^4*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (41*CA*CF^2*z^4*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (23*CF^3*z^4*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (CA^3*G[0, 0, z]*Zeta[3])/(4*\[Epsilon]) - (15*CA^2*CF*G[0, 0, z]*Zeta[3])/
   (32*\[Epsilon]) - (7*CA*CF^2*G[0, 0, z]*Zeta[3])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 0, z]*Zeta[3])/(4*\[Epsilon]) + (5177*CA^3*G[0, 1, z]*Zeta[3])/
   768 - (783*CA^2*CF*G[0, 1, z]*Zeta[3])/64 + 
  (113*CA*CF^2*G[0, 1, z]*Zeta[3])/16 - (3*CF^3*G[0, 1, z]*Zeta[3])/2 - 
  (475*CA^2*nf*G[0, 1, z]*Zeta[3])/384 + 2*CA*CF*nf*G[0, 1, z]*Zeta[3] - 
  (7*CF^2*nf*G[0, 1, z]*Zeta[3])/8 - ((21*I)/32)*CA^3*Pi*G[0, 1, z]*Zeta[3] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, z]*Zeta[3] + ((3*I)/16)*CA*CF^2*Pi*G[0, 1, z]*
   Zeta[3] - (3*C4AF*G[0, 1, z]*Zeta[3])/(8*dA*TF) - 
  (337*CA^3*z*G[0, 1, z]*Zeta[3])/192 + (53*CA^2*CF*z*G[0, 1, z]*Zeta[3])/8 - 
  (61*CA*CF^2*z*G[0, 1, z]*Zeta[3])/8 + (11*CF^3*z*G[0, 1, z]*Zeta[3])/4 - 
  (5*CA^2*nf*z*G[0, 1, z]*Zeta[3])/48 + (31*C4AF*z*G[0, 1, z]*Zeta[3])/
   (8*dA*TF) - (5*C4FF*nf*z*G[0, 1, z]*Zeta[3])/(2*dA*TF) + 
  (17*CA^3*z^2*G[0, 1, z]*Zeta[3])/96 - (53*CA^2*CF*z^2*G[0, 1, z]*Zeta[3])/
   32 + (61*CA*CF^2*z^2*G[0, 1, z]*Zeta[3])/32 - 
  (11*CF^3*z^2*G[0, 1, z]*Zeta[3])/16 + (5*CA^2*nf*z^2*G[0, 1, z]*Zeta[3])/
   48 - (25*C4AF*z^2*G[0, 1, z]*Zeta[3])/(8*dA*TF) + 
  (5*C4FF*nf*z^2*G[0, 1, z]*Zeta[3])/(2*dA*TF) - 
  (7*CA^3*G[0, 1, z]*Zeta[3])/(32*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, z]*Zeta[3])/(4*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, z]*Zeta[3])/(16*\[Epsilon]) + 
  (3983*CA^3*G[1, 0, z]*Zeta[3])/768 - (5647*CA^2*CF*G[1, 0, z]*Zeta[3])/
   384 + (913*CA*CF^2*G[1, 0, z]*Zeta[3])/96 - (21*CF^3*G[1, 0, z]*Zeta[3])/
   16 - (229*CA^2*nf*G[1, 0, z]*Zeta[3])/384 + 
  (317*CA*CF*nf*G[1, 0, z]*Zeta[3])/192 - (11*CF^2*nf*G[1, 0, z]*Zeta[3])/
   12 - ((9*I)/16)*CA^3*Pi*G[1, 0, z]*Zeta[3] + 
  ((39*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Zeta[3] - ((3*I)/16)*CA*CF^2*Pi*
   G[1, 0, z]*Zeta[3] - (9*C4AF*G[1, 0, z]*Zeta[3])/(8*dA*TF) - 
  (11*CA^3*z*G[1, 0, z]*Zeta[3])/8 + (73*CA^2*CF*z*G[1, 0, z]*Zeta[3])/16 - 
  (41*CA*CF^2*z*G[1, 0, z]*Zeta[3])/8 + 2*CF^3*z*G[1, 0, z]*Zeta[3] + 
  (3*C4AF*z*G[1, 0, z]*Zeta[3])/(dA*TF) + (31*CA^3*z^2*G[1, 0, z]*Zeta[3])/
   64 - (109*CA^2*CF*z^2*G[1, 0, z]*Zeta[3])/64 + 
  (65*CA*CF^2*z^2*G[1, 0, z]*Zeta[3])/32 - (7*CF^3*z^2*G[1, 0, z]*Zeta[3])/
   8 - (3*C4AF*z^2*G[1, 0, z]*Zeta[3])/(4*dA*TF) - 
  (3*CA^3*G[1, 0, z]*Zeta[3])/(16*\[Epsilon]) + 
  (13*CA^2*CF*G[1, 0, z]*Zeta[3])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, z]*Zeta[3])/(16*\[Epsilon]) - 
  (4537*CA^3*G[1, 1, z]*Zeta[3])/768 + (31*CA^2*CF*G[1, 1, z]*Zeta[3])/4 - 
  (51*CA*CF^2*G[1, 1, z]*Zeta[3])/8 + (51*CF^3*G[1, 1, z]*Zeta[3])/16 + 
  (371*CA^2*nf*G[1, 1, z]*Zeta[3])/384 - (3*CA*CF*nf*G[1, 1, z]*Zeta[3])/4 - 
  ((3*I)/32)*CA^3*Pi*G[1, 1, z]*Zeta[3] + (3*C4AF*G[1, 1, z]*Zeta[3])/
   (2*dA*TF) + (331*CA^3*z*G[1, 1, z]*Zeta[3])/192 - 
  7*CA^2*CF*z*G[1, 1, z]*Zeta[3] + (77*CA*CF^2*z*G[1, 1, z]*Zeta[3])/8 - 
  (17*CF^3*z*G[1, 1, z]*Zeta[3])/4 + (5*CA^2*nf*z*G[1, 1, z]*Zeta[3])/48 - 
  (49*C4AF*z*G[1, 1, z]*Zeta[3])/(8*dA*TF) + (5*C4FF*nf*z*G[1, 1, z]*Zeta[3])/
   (2*dA*TF) - (7*CA^3*z^2*G[1, 1, z]*Zeta[3])/48 + 
  (7*CA^2*CF*z^2*G[1, 1, z]*Zeta[3])/4 - (77*CA*CF^2*z^2*G[1, 1, z]*Zeta[3])/
   32 + (17*CF^3*z^2*G[1, 1, z]*Zeta[3])/16 - 
  (5*CA^2*nf*z^2*G[1, 1, z]*Zeta[3])/48 + (25*C4AF*z^2*G[1, 1, z]*Zeta[3])/
   (8*dA*TF) - (5*C4FF*nf*z^2*G[1, 1, z]*Zeta[3])/(2*dA*TF) - 
  (CA^3*G[1, 1, z]*Zeta[3])/(32*\[Epsilon]) + (5*CA^3*G[0, 0, 0, z]*Zeta[3])/
   (8*(-1 + z)^2) - (163*CA^2*CF*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (179*CA*CF^2*G[0, 0, 0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (7*CF^3*G[0, 0, 0, z]*Zeta[3])/(-1 + z)^2 - 
  (5*CA^3*z*G[0, 0, 0, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (163*CA^2*CF*z*G[0, 0, 0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (179*CA*CF^2*z*G[0, 0, 0, z]*Zeta[3])/(8*(-1 + z)^2) + 
  (14*CF^3*z*G[0, 0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (5*CA^3*z^2*G[0, 0, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (163*CA^2*CF*z^2*G[0, 0, 0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (179*CA*CF^2*z^2*G[0, 0, 0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (7*CF^3*z^2*G[0, 0, 0, z]*Zeta[3])/(-1 + z)^2 + 
  (CA^3*G[0, 0, 1, z]*Zeta[3])/2 - (25*CA^2*CF*G[0, 0, 1, z]*Zeta[3])/16 + 
  (9*CA*CF^2*G[0, 0, 1, z]*Zeta[3])/8 - (CF^3*G[0, 0, 1, z]*Zeta[3])/8 - 
  (3*C4AF*G[0, 0, 1, z]*Zeta[3])/(2*dA*TF) - (3*C4AF*G[0, 1, 0, z]*Zeta[3])/
   (2*dA*TF) + (CA^3*G[0, 1, 0, z]*Zeta[3])/(4*(-1 + z)) - 
  (29*CA^2*CF*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (25*CA*CF^2*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)) - 
  (3*CF^3*G[0, 1, 0, z]*Zeta[3])/(2*(-1 + z)) - 
  (CA^3*z*G[0, 1, 0, z]*Zeta[3])/(4*(-1 + z)) + 
  (29*CA^2*CF*z*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (25*CA*CF^2*z*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)) + 
  (3*CF^3*z*G[0, 1, 0, z]*Zeta[3])/(2*(-1 + z)) - 
  (13*CA^3*G[0, 1, 1, z]*Zeta[3])/16 + (99*CA^2*CF*G[0, 1, 1, z]*Zeta[3])/
   32 - (73*CA*CF^2*G[0, 1, 1, z]*Zeta[3])/16 + 
  (17*CF^3*G[0, 1, 1, z]*Zeta[3])/8 + (3*C4AF*G[0, 1, 1, z]*Zeta[3])/
   (dA*TF) - (71*CA^3*G[1, 0, 0, z]*Zeta[3])/96 + 
  (133*CA^2*CF*G[1, 0, 0, z]*Zeta[3])/32 - 
  (115*CA*CF^2*G[1, 0, 0, z]*Zeta[3])/16 + (7*CF^3*G[1, 0, 0, z]*Zeta[3])/2 + 
  (C4AF*G[1, 0, 0, z]*Zeta[3])/(2*dA*TF) + (5*CA^3*G[1, 0, 1, z]*Zeta[3])/
   32 - (7*CA^2*CF*G[1, 0, 1, z]*Zeta[3])/32 - 
  CA*CF^2*G[1, 0, 1, z]*Zeta[3] + CF^3*G[1, 0, 1, z]*Zeta[3] + 
  (83*CA^3*G[1, 1, 0, z]*Zeta[3])/96 - (41*CA^2*CF*G[1, 1, 0, z]*Zeta[3])/
   16 + (3*CA*CF^2*G[1, 1, 0, z]*Zeta[3])/2 + (C4AF*G[1, 1, 0, z]*Zeta[3])/
   (dA*TF) + (CA^3*G[1, 1, 1, z]*Zeta[3])/32 + 
  (3*CA^2*CF*G[1, 1, 1, z]*Zeta[3])/16 - (3*C4AF*G[1, 1, 1, z]*Zeta[3])/
   (2*dA*TF) - (1403*CA^3*Log[q2/\[Mu]2]*Zeta[3])/768 - 
  (249*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (69*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (2461*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/3456 + 
  (185*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/72 - 
  (3*CF^2*nf*Log[q2/\[Mu]2]*Zeta[3])/2 - (83*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/
   432 + ((553*I)/768)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  ((351*I)/64)*CA^2*CF*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((27*I)/8)*CA*CF^2*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((275*I)/384)*CA^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (I/8)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (61*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/2304 + 
  (21*CA^2*CF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (7*CA*CF^2*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (C4AF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TF) - 
  (99*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (279*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (45*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (9*CA*CF*nf*z*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (3*CF^2*nf*z*Log[q2/\[Mu]2]*Zeta[3])/2 + ((27*I)/16)*CA^3*Pi*z*
   Log[q2/\[Mu]2]*Zeta[3] - ((81*I)/16)*CA^2*CF*Pi*z*Log[q2/\[Mu]2]*Zeta[3] + 
  ((27*I)/8)*CA*CF^2*Pi*z*Log[q2/\[Mu]2]*Zeta[3] + 
  (39*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (117*CA^2*CF*z^2*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (39*CA*CF^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CA*CF*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (3*CF^2*nf*z^2*Log[q2/\[Mu]2]*Zeta[3])/8 - ((27*I)/64)*CA^3*Pi*z^2*
   Log[q2/\[Mu]2]*Zeta[3] + ((81*I)/64)*CA^2*CF*Pi*z^2*Log[q2/\[Mu]2]*
   Zeta[3] - ((27*I)/32)*CA*CF^2*Pi*z^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (CA^3*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]^2) + 
  (553*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) + 
  (117*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) - 
  (275*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(24*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] + 
  (9*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (27*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (9*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[3])/(8*\[Epsilon]) - 
  (9*CA^3*z^2*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) + 
  (27*CA^2*CF*z^2*Log[q2/\[Mu]2]*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA*CF^2*z^2*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (659*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/768 + 
  (2423*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/384 - 
  (165*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CF^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (47*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/384 - 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/192 + 
  (CF^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + ((9*I)/16)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]*Zeta[3] - ((63*I)/32)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]*
   Zeta[3] + ((27*I)/16)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*CA^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (9*CA^2*CF*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  3*CA*CF^2*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (9*CF^3*z*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (3*CA^3*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (9*CA^2*CF*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (3*CA*CF^2*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (9*CF^3*z^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (21*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (2027*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/768 - 
  (417*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  (97*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/384 + 
  (5*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  ((45*I)/32)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (15*CA^3*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (45*CA^2*CF*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (15*CA*CF^2*z*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  (15*CA^3*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (45*CA^2*CF*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (15*CA*CF^2*z^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (15*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (45*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (21*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (9*CF^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (21*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (3*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (39*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (553*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/1536 - 
  (351*CA^2*CF*Log[q2/\[Mu]2]^2*Zeta[3])/128 + 
  (27*CA*CF^2*Log[q2/\[Mu]2]^2*Zeta[3])/16 + 
  (275*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/768 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/16 + ((9*I)/64)*CA^3*Pi*
   Log[q2/\[Mu]2]^2*Zeta[3] - (27*CA^3*z*Log[q2/\[Mu]2]^2*Zeta[3])/32 + 
  (81*CA^2*CF*z*Log[q2/\[Mu]2]^2*Zeta[3])/32 - 
  (27*CA*CF^2*z*Log[q2/\[Mu]2]^2*Zeta[3])/16 + 
  (27*CA^3*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/128 - 
  (81*CA^2*CF*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/128 + 
  (27*CA*CF^2*z^2*Log[q2/\[Mu]2]^2*Zeta[3])/64 + 
  (3*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/(64*\[Epsilon]) - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/32 + 
  (63*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/32 + 
  (45*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (27*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/32 - 
  (3*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/64 - (3*C4AF*Zeta[3]^2)/(dA*TF) - 
  (257*CA^3*Zeta[3]^2)/(2304*(-1 + z)) - (89*CA^2*CF*Zeta[3]^2)/
   (64*(-1 + z)) + (3*CA*CF^2*Zeta[3]^2)/(2*(-1 + z)) - 
  (CF^3*Zeta[3]^2)/(8*(-1 + z)) + (257*CA^3*z*Zeta[3]^2)/(2304*(-1 + z)) + 
  (89*CA^2*CF*z*Zeta[3]^2)/(64*(-1 + z)) - (3*CA*CF^2*z*Zeta[3]^2)/
   (2*(-1 + z)) + (CF^3*z*Zeta[3]^2)/(8*(-1 + z)) + 
  ((249*I)/320)*CA^3*Pi*Zeta[5] + ((195*I)/64)*CA^2*CF*Pi*Zeta[5] - 
  ((93*I)/32)*CA*CF^2*Pi*Zeta[5] + (55*C4AF*Zeta[5])/(6*dA*TF) - 
  (10*C4FF*nf*Zeta[5])/(3*dA*TF) - (((3*I)/4)*C4AF*Pi*Zeta[5])/(dA*TF) + 
  (10261*CA^3*Zeta[5])/(1280*(-1 + z)) - (5*CA^2*CF*Zeta[5])/(96*(-1 + z)) + 
  (1705*CA*CF^2*Zeta[5])/(192*(-1 + z)) - (309*CF^3*Zeta[5])/(32*(-1 + z)) - 
  (9029*CA^2*nf*Zeta[5])/(5760*(-1 + z)) - (13*CA*CF*nf*Zeta[5])/
   (9*(-1 + z)) + (71*CF^2*nf*Zeta[5])/(48*(-1 + z)) - 
  (25*C4AF*z*Zeta[5])/(4*dA*TF) + (5*C4FF*nf*z*Zeta[5])/(dA*TF) - 
  (30823*CA^3*z*Zeta[5])/(3840*(-1 + z)) + (473*CA^2*CF*z*Zeta[5])/
   (96*(-1 + z)) - (4609*CA*CF^2*z*Zeta[5])/(192*(-1 + z)) + 
  (669*CF^3*z*Zeta[5])/(32*(-1 + z)) + (7829*CA^2*nf*z*Zeta[5])/
   (5760*(-1 + z)) + (13*CA*CF*nf*z*Zeta[5])/(9*(-1 + z)) - 
  (71*CF^2*nf*z*Zeta[5])/(48*(-1 + z)) + (10*C4AF*z^2*Zeta[5])/(dA*TF) - 
  (5*C4FF*nf*z^2*Zeta[5])/(dA*TF) + (35*CA^3*z^2*Zeta[5])/(96*(-1 + z)) - 
  (285*CA^2*CF*z^2*Zeta[5])/(32*(-1 + z)) + (725*CA*CF^2*z^2*Zeta[5])/
   (32*(-1 + z)) - (255*CF^3*z^2*Zeta[5])/(16*(-1 + z)) + 
  (5*CA^2*nf*z^2*Zeta[5])/(12*(-1 + z)) - (17*CA^3*z^3*Zeta[5])/
   (48*(-1 + z)) + (129*CA^2*CF*z^3*Zeta[5])/(32*(-1 + z)) - 
  (241*CA*CF^2*z^3*Zeta[5])/(32*(-1 + z)) + (75*CF^3*z^3*Zeta[5])/
   (16*(-1 + z)) - (5*CA^2*nf*z^3*Zeta[5])/(24*(-1 + z)) + 
  (83*CA^3*Zeta[5])/(320*\[Epsilon]) + (65*CA^2*CF*Zeta[5])/(64*\[Epsilon]) - 
  (31*CA*CF^2*Zeta[5])/(32*\[Epsilon]) - 
  (C4AF*Zeta[5])/(4*dA*TF*\[Epsilon]) - (881*CA^3*G[0, z]*Zeta[5])/
   (320*(-1 + z)^2) + (2997*CA^2*CF*G[0, z]*Zeta[5])/(320*(-1 + z)^2) - 
  (261*CA*CF^2*G[0, z]*Zeta[5])/(32*(-1 + z)^2) + 
  (5*CF^3*G[0, z]*Zeta[5])/(8*(-1 + z)^2) - (3*C4AF*G[0, z]*Zeta[5])/
   (4*dA*TF*(-1 + z)) + (881*CA^3*z*G[0, z]*Zeta[5])/(160*(-1 + z)^2) - 
  (2997*CA^2*CF*z*G[0, z]*Zeta[5])/(160*(-1 + z)^2) + 
  (261*CA*CF^2*z*G[0, z]*Zeta[5])/(16*(-1 + z)^2) - 
  (5*CF^3*z*G[0, z]*Zeta[5])/(4*(-1 + z)^2) + (3*C4AF*z*G[0, z]*Zeta[5])/
   (4*dA*TF*(-1 + z)) - (881*CA^3*z^2*G[0, z]*Zeta[5])/(320*(-1 + z)^2) + 
  (2997*CA^2*CF*z^2*G[0, z]*Zeta[5])/(320*(-1 + z)^2) - 
  (261*CA*CF^2*z^2*G[0, z]*Zeta[5])/(32*(-1 + z)^2) + 
  (5*CF^3*z^2*G[0, z]*Zeta[5])/(8*(-1 + z)^2) + 
  (2683*CA^3*G[1, z]*Zeta[5])/960 - (61*CA^2*CF*G[1, z]*Zeta[5])/16 - 
  (3*CA*CF^2*G[1, z]*Zeta[5])/16 + (11*C4AF*G[1, z]*Zeta[5])/(4*dA*TF) - 
  (249*CA^3*Log[q2/\[Mu]2]*Zeta[5])/320 - 
  (195*CA^2*CF*Log[q2/\[Mu]2]*Zeta[5])/64 + 
  (93*CA*CF^2*Log[q2/\[Mu]2]*Zeta[5])/32 + (3*C4AF*Log[q2/\[Mu]2]*Zeta[5])/
   (4*dA*TF), (10*CA*nf^2)/6561 - ((446705*I)/186624)*CA^3*Pi + 
  ((24169*I)/46656)*CA^2*nf*Pi + ((1819*I)/6912)*CA*CF*nf*Pi - 
  ((11*I)/729)*CA*nf^2*Pi + (7271*CA^3*Pi^2)/6912 - 
  (2603*CA^2*nf*Pi^2)/6912 - (55*CA*CF*nf*Pi^2)/768 + 
  (107*CA*nf^2*Pi^2)/2592 - (CF*nf^2*Pi^2)/48 + 
  ((114683*I)/124416)*CA^3*Pi^3 - ((395*I)/576)*CA^2*CF*Pi^3 - 
  (I/192)*CA*CF^2*Pi^3 - ((47477*I)/124416)*CA^2*nf*Pi^3 + 
  ((1573*I)/6912)*CA*CF*nf*Pi^3 + ((7*I)/192)*CF^2*nf*Pi^3 + 
  ((85*I)/2592)*CA*nf^2*Pi^3 - ((5*I)/216)*CF*nf^2*Pi^3 - 
  (3397*CA^3*Pi^4)/27648 + (185*CA^2*CF*Pi^4)/1536 - (3*CA*CF^2*Pi^4)/128 + 
  (1343*CA^2*nf*Pi^4)/13824 - (21*CA*CF*nf*Pi^4)/256 - 
  (5011*CA*nf^2*Pi^4)/622080 + (37*CF*nf^2*Pi^4)/4320 + 
  ((7369*I)/1105920)*CA^3*Pi^5 - ((17*I)/960)*CA^2*CF*Pi^5 - 
  ((3*I)/320)*CA*CF^2*Pi^5 - ((1739*I)/552960)*CA^2*nf*Pi^5 + 
  ((169*I)/11520)*CA*CF*nf*Pi^5 - (I/160)*CF^2*nf*Pi^5 - 
  (763*CA^3*Pi^6)/368640 - (5*CA^2*CF*Pi^6)/1024 + (9*CA*CF^2*Pi^6)/1280 - 
  (8206861*CA^3)/(3359232*(-1 + z)^2) + (397699*CA^2*nf)/
   (1679616*(-1 + z)^2) + (45967*CA*CF*nf)/(124416*(-1 + z)^2) + 
  (958837*CA^3*Pi^2)/(1119744*(-1 + z)^2) - (5791*CA^2*CF*Pi^2)/
   (62208*(-1 + z)^2) - (6145*CA*CF^2*Pi^2)/(6912*(-1 + z)^2) + 
  (CF^3*Pi^2)/(16*(-1 + z)^2) - (244189*CA^2*nf*Pi^2)/(1119744*(-1 + z)^2) + 
  (4115*CA*CF*nf*Pi^2)/(124416*(-1 + z)^2) + 
  (815*CF^2*nf*Pi^2)/(3456*(-1 + z)^2) + (556741*CA^3*Pi^4)/
   (9953280*(-1 + z)^2) + (CA^2*CF*Pi^4)/(8640*(-1 + z)^2) - 
  (1357*CA*CF^2*Pi^4)/(5760*(-1 + z)^2) + (127*CF^3*Pi^4)/(576*(-1 + z)^2) - 
  (14617*CA^2*nf*Pi^4)/(331776*(-1 + z)^2) + (6377*CA*CF*nf*Pi^4)/
   (103680*(-1 + z)^2) - (193*CF^2*nf*Pi^4)/(5760*(-1 + z)^2) + 
  (757087*CA^3*Pi^6)/(83607552*(-1 + z)^2) - (227099*CA^2*CF*Pi^6)/
   (11612160*(-1 + z)^2) + (23339*CA*CF^2*Pi^6)/(1451520*(-1 + z)^2) - 
  (1637*CF^3*Pi^6)/(362880*(-1 + z)^2) - (C4AF*Pi^2)/(48*dA*TF*(-1 + z)) + 
  (C4FF*nf*Pi^2)/(24*dA*TF*(-1 + z)) - (37*C4AF*Pi^4)/(576*dA*TF*(-1 + z)) + 
  (137*C4FF*nf*Pi^4)/(1440*dA*TF*(-1 + z)) + 
  (47*C4AF*Pi^6)/(3024*dA*TF*(-1 + z)) + (CA*nf^2*Pi^2)/(288*z) + 
  ((I/384)*CA^3*Pi^3)/z - (((73*I)/384)*CA^2*CF*Pi^3)/z + 
  (((35*I)/192)*CA*CF^2*Pi^3)/z + ((I/192)*CA^2*nf*Pi^3)/z + 
  ((I/24)*CA*CF*nf*Pi^3)/z - ((I/24)*CF^2*nf*Pi^3)/z - 
  (3*CA^2*CF*Pi^4)/(64*z) + (3*CA*CF^2*Pi^4)/(64*z) - 
  (65*CA^3*Pi^2)/(6912*(-1 + z)^2*z) - (2173*CA^2*CF*Pi^2)/
   (6912*(-1 + z)^2*z) + (1433*CA*CF^2*Pi^2)/(3456*(-1 + z)^2*z) - 
  (5*CF^3*Pi^2)/(64*(-1 + z)^2*z) - (CA^2*nf*Pi^2)/(108*(-1 + z)^2*z) + 
  (79*CA*CF*nf*Pi^2)/(1728*(-1 + z)^2*z) - (11*CF^2*nf*Pi^2)/
   (216*(-1 + z)^2*z) + (127*CA^3*Pi^4)/(7680*(-1 + z)^2*z) - 
  (1141*CA^2*CF*Pi^4)/(23040*(-1 + z)^2*z) + 
  (43*CA*CF^2*Pi^4)/(480*(-1 + z)^2*z) - (329*CF^3*Pi^4)/
   (5760*(-1 + z)^2*z) - (CA^2*nf*Pi^4)/(768*(-1 + z)^2*z) + 
  (C4AF*Pi^2)/(24*dA*TF*(-1 + z)*z) - (C4FF*nf*Pi^2)/(12*dA*TF*(-1 + z)*z) + 
  (5*C4AF*Pi^4)/(64*dA*TF*(-1 + z)*z) - (C4FF*nf*Pi^4)/
   (16*dA*TF*(-1 + z)*z) + (8206861*CA^3*z)/(1679616*(-1 + z)^2) - 
  (397699*CA^2*nf*z)/(839808*(-1 + z)^2) - (45967*CA*CF*nf*z)/
   (62208*(-1 + z)^2) - (471521*CA^3*Pi^2*z)/(279936*(-1 + z)^2) + 
  (70253*CA^2*CF*Pi^2*z)/(62208*(-1 + z)^2) + 
  (923*CA*CF^2*Pi^2*z)/(1728*(-1 + z)^2) + (7*CF^3*Pi^2*z)/(64*(-1 + z)^2) + 
  (259741*CA^2*nf*Pi^2*z)/(559872*(-1 + z)^2) - 
  (12647*CA*CF*nf*Pi^2*z)/(62208*(-1 + z)^2) - 
  (551*CF^2*nf*Pi^2*z)/(1728*(-1 + z)^2) - (812269*CA^3*Pi^4*z)/
   (4976640*(-1 + z)^2) + (10613*CA^2*CF*Pi^4*z)/(69120*(-1 + z)^2) + 
  (191*CA*CF^2*Pi^4*z)/(960*(-1 + z)^2) - (1553*CF^3*Pi^4*z)/
   (5760*(-1 + z)^2) + (15265*CA^2*nf*Pi^4*z)/(165888*(-1 + z)^2) - 
  (6377*CA*CF*nf*Pi^4*z)/(51840*(-1 + z)^2) + 
  (193*CF^2*nf*Pi^4*z)/(2880*(-1 + z)^2) - (757087*CA^3*Pi^6*z)/
   (41803776*(-1 + z)^2) + (227099*CA^2*CF*Pi^6*z)/(5806080*(-1 + z)^2) - 
  (23339*CA*CF^2*Pi^6*z)/(725760*(-1 + z)^2) + 
  (1637*CF^3*Pi^6*z)/(181440*(-1 + z)^2) - 
  (C4AF*Pi^2*z)/(48*dA*TF*(-1 + z)) + (C4FF*nf*Pi^2*z)/(24*dA*TF*(-1 + z)) - 
  (C4AF*Pi^4*z)/(72*dA*TF*(-1 + z)) - (47*C4FF*nf*Pi^4*z)/
   (1440*dA*TF*(-1 + z)) - (47*C4AF*Pi^6*z)/(3024*dA*TF*(-1 + z)) - 
  (8206861*CA^3*z^2)/(3359232*(-1 + z)^2) + (397699*CA^2*nf*z^2)/
   (1679616*(-1 + z)^2) + (45967*CA*CF*nf*z^2)/(124416*(-1 + z)^2) + 
  (937777*CA^3*Pi^2*z^2)/(1119744*(-1 + z)^2) - 
  (44905*CA^2*CF*Pi^2*z^2)/(62208*(-1 + z)^2) - 
  (413*CA*CF^2*Pi^2*z^2)/(6912*(-1 + z)^2) - 
  (3*CF^3*Pi^2*z^2)/(32*(-1 + z)^2) - (264925*CA^2*nf*Pi^2*z^2)/
   (1119744*(-1 + z)^2) + (15491*CA*CF*nf*Pi^2*z^2)/(124416*(-1 + z)^2) + 
  (463*CF^2*nf*Pi^2*z^2)/(3456*(-1 + z)^2) + (184097*CA^3*Pi^4*z^2)/
   (1990656*(-1 + z)^2) - (3779*CA^2*CF*Pi^4*z^2)/(34560*(-1 + z)^2) - 
  (19*CA*CF^2*Pi^4*z^2)/(384*(-1 + z)^2) + (17*CF^3*Pi^4*z^2)/
   (160*(-1 + z)^2) - (15481*CA^2*nf*Pi^4*z^2)/(331776*(-1 + z)^2) + 
  (6377*CA*CF*nf*Pi^4*z^2)/(103680*(-1 + z)^2) - 
  (193*CF^2*nf*Pi^4*z^2)/(5760*(-1 + z)^2) + (757087*CA^3*Pi^6*z^2)/
   (83607552*(-1 + z)^2) - (227099*CA^2*CF*Pi^6*z^2)/(11612160*(-1 + z)^2) + 
  (23339*CA*CF^2*Pi^6*z^2)/(1451520*(-1 + z)^2) - 
  (1637*CF^3*Pi^6*z^2)/(362880*(-1 + z)^2) - 
  (CA^3*Pi^4*z^3)/(576*(-1 + z)^2) + (CA^2*CF*Pi^4*z^3)/(192*(-1 + z)^2) - 
  (CA*CF^2*Pi^4*z^3)/(288*(-1 + z)^2) - CA^3/(384*\[Epsilon]^6) + 
  (11*CA^3)/(768*\[Epsilon]^5) - (CA^2*nf)/(384*\[Epsilon]^5) - 
  ((I/128)*CA^3*Pi)/\[Epsilon]^5 + (119*CA^3)/(20736*\[Epsilon]^4) + 
  (43*CA^2*nf)/(10368*\[Epsilon]^4) - (CA*nf^2)/(1296*\[Epsilon]^4) + 
  (((11*I)/256)*CA^3*Pi)/\[Epsilon]^4 - ((I/128)*CA^2*nf*Pi)/\[Epsilon]^4 + 
  (19*CA^3*Pi^2)/(1536*\[Epsilon]^4) - (CA^2*CF*Pi^2)/(384*\[Epsilon]^4) - 
  (1517*CA^3)/(31104*\[Epsilon]^3) + (895*CA^2*nf)/(31104*\[Epsilon]^3) + 
  (CA*CF*nf)/(576*\[Epsilon]^3) - (5*CA*nf^2)/(1944*\[Epsilon]^3) + 
  (((119*I)/6912)*CA^3*Pi)/\[Epsilon]^3 + (((43*I)/3456)*CA^2*nf*Pi)/
   \[Epsilon]^3 - ((I/432)*CA*nf^2*Pi)/\[Epsilon]^3 - 
  (6677*CA^3*Pi^2)/(82944*\[Epsilon]^3) + (55*CA^2*CF*Pi^2)/
   (2304*\[Epsilon]^3) + (607*CA^2*nf*Pi^2)/(41472*\[Epsilon]^3) - 
  (5*CA*CF*nf*Pi^2)/(1152*\[Epsilon]^3) + (((7*I)/512)*CA^3*Pi^3)/
   \[Epsilon]^3 - ((I/128)*CA^2*CF*Pi^3)/\[Epsilon]^3 - 
  (7271*CA^3)/(31104*\[Epsilon]^2) + (2603*CA^2*nf)/(31104*\[Epsilon]^2) + 
  (55*CA*CF*nf)/(3456*\[Epsilon]^2) - (CA*nf^2)/(216*\[Epsilon]^2) - 
  (((1517*I)/10368)*CA^3*Pi)/\[Epsilon]^2 + (((895*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon]^2 + ((I/192)*CA*CF*nf*Pi)/\[Epsilon]^2 - 
  (((5*I)/648)*CA*nf^2*Pi)/\[Epsilon]^2 + (1439*CA^3*Pi^2)/
   (248832*\[Epsilon]^2) - (185*CA^2*CF*Pi^2)/(6912*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2)/(192*\[Epsilon]^2) - (4621*CA^2*nf*Pi^2)/
   (124416*\[Epsilon]^2) + (7*CA*CF*nf*Pi^2)/(384*\[Epsilon]^2) + 
  (29*CA*nf^2*Pi^2)/(5184*\[Epsilon]^2) - (CF*nf^2*Pi^2)/(432*\[Epsilon]^2) - 
  (((3113*I)/27648)*CA^3*Pi^3)/\[Epsilon]^2 + (((55*I)/768)*CA^2*CF*Pi^3)/
   \[Epsilon]^2 + (((283*I)/13824)*CA^2*nf*Pi^3)/\[Epsilon]^2 - 
  (((5*I)/384)*CA*CF*nf*Pi^3)/\[Epsilon]^2 - 
  (3379*CA^3*Pi^4)/(331776*\[Epsilon]^2) + (25*CA^2*CF*Pi^4)/
   (2304*\[Epsilon]^2) - (CA*CF^2*Pi^4)/(640*\[Epsilon]^2) + 
  (CA^2*CF*Pi^2)/(96*z*\[Epsilon]^2) - (CA*CF^2*Pi^2)/(96*z*\[Epsilon]^2) - 
  (446705*CA^3)/(559872*\[Epsilon]) + (24169*CA^2*nf)/(139968*\[Epsilon]) + 
  (1819*CA*CF*nf)/(20736*\[Epsilon]) - (11*CA*nf^2)/(2187*\[Epsilon]) - 
  (((7271*I)/10368)*CA^3*Pi)/\[Epsilon] + (((2603*I)/10368)*CA^2*nf*Pi)/
   \[Epsilon] + (((55*I)/1152)*CA*CF*nf*Pi)/\[Epsilon] - 
  ((I/72)*CA*nf^2*Pi)/\[Epsilon] + (169295*CA^3*Pi^2)/(373248*\[Epsilon]) - 
  (395*CA^2*CF*Pi^2)/(1728*\[Epsilon]) - (CA*CF^2*Pi^2)/(576*\[Epsilon]) - 
  (79697*CA^2*nf*Pi^2)/(373248*\[Epsilon]) + (1465*CA*CF*nf*Pi^2)/
   (20736*\[Epsilon]) + (7*CF^2*nf*Pi^2)/(576*\[Epsilon]) + 
  (145*CA*nf^2*Pi^2)/(7776*\[Epsilon]) - (5*CF*nf^2*Pi^2)/(648*\[Epsilon]) + 
  (((5723*I)/82944)*CA^3*Pi^3)/\[Epsilon] - (((185*I)/2304)*CA^2*CF*Pi^3)/
   \[Epsilon] + ((I/64)*CA*CF^2*Pi^3)/\[Epsilon] - 
  (((3073*I)/41472)*CA^2*nf*Pi^3)/\[Epsilon] + (((7*I)/128)*CA*CF*nf*Pi^3)/
   \[Epsilon] + (((17*I)/1728)*CA*nf^2*Pi^3)/\[Epsilon] - 
  ((I/144)*CF*nf^2*Pi^3)/\[Epsilon] + (295393*CA^3*Pi^4)/
   (3317760*\[Epsilon]) - (893*CA^2*CF*Pi^4)/(11520*\[Epsilon]) - 
  (CA*CF^2*Pi^4)/(320*\[Epsilon]) - (27923*CA^2*nf*Pi^4)/
   (1658880*\[Epsilon]) + (619*CA*CF*nf*Pi^4)/(34560*\[Epsilon]) - 
  (CF^2*nf*Pi^4)/(480*\[Epsilon]) - (((1991*I)/552960)*CA^3*Pi^5)/
   \[Epsilon] + (((7*I)/768)*CA^2*CF*Pi^5)/\[Epsilon] - 
  (((3*I)/640)*CA*CF^2*Pi^5)/\[Epsilon] + (CA^3*Pi^2)/(1152*z*\[Epsilon]) - 
  (73*CA^2*CF*Pi^2)/(1152*z*\[Epsilon]) + (35*CA*CF^2*Pi^2)/
   (576*z*\[Epsilon]) + (CA^2*nf*Pi^2)/(576*z*\[Epsilon]) + 
  (CA*CF*nf*Pi^2)/(72*z*\[Epsilon]) - (CF^2*nf*Pi^2)/(72*z*\[Epsilon]) + 
  ((I/32)*CA^2*CF*Pi^3)/(z*\[Epsilon]) - ((I/32)*CA*CF^2*Pi^3)/
   (z*\[Epsilon]) - (38*CA*nf^2*G[0, z])/729 + (76*CF*nf^2*G[0, z])/729 - 
  ((6875*I)/3456)*CA^3*Pi*G[0, z] + ((6551*I)/1728)*CA^2*CF*Pi*G[0, z] + 
  ((3*I)/8)*CA*CF^2*Pi*G[0, z] + ((2225*I)/3456)*CA^2*nf*Pi*G[0, z] - 
  ((3307*I)/3456)*CA*CF*nf*Pi*G[0, z] - ((127*I)/192)*CF^2*nf*Pi*G[0, z] - 
  (I/16)*CA*nf^2*Pi*G[0, z] + (I/8)*CF*nf^2*Pi*G[0, z] + 
  (1949*CA^3*Pi^2*G[0, z])/2304 - (137*CA^2*CF*Pi^2*G[0, z])/72 + 
  (27*CA*CF^2*Pi^2*G[0, z])/64 - (841*CA^2*nf*Pi^2*G[0, z])/2304 + 
  (407*CA*CF*nf*Pi^2*G[0, z])/576 + (3*CF^2*nf*Pi^2*G[0, z])/64 + 
  (65*CA*nf^2*Pi^2*G[0, z])/2592 - (65*CF*nf^2*Pi^2*G[0, z])/1296 - 
  ((13849*I)/27648)*CA^3*Pi^3*G[0, z] + ((18637*I)/13824)*CA^2*CF*Pi^3*
   G[0, z] - ((65*I)/96)*CA*CF^2*Pi^3*G[0, z] - (I/32)*CF^3*Pi^3*G[0, z] + 
  ((1355*I)/13824)*CA^2*nf*Pi^3*G[0, z] - ((1967*I)/6912)*CA*CF*nf*Pi^3*
   G[0, z] + ((17*I)/96)*CF^2*nf*Pi^3*G[0, z] + 
  (I/576)*CA*nf^2*Pi^3*G[0, z] - (I/288)*CF*nf^2*Pi^3*G[0, z] + 
  (169*CA^3*Pi^4*G[0, z])/3072 - (259*CA^2*CF*Pi^4*G[0, z])/1536 + 
  (15*CA*CF^2*Pi^4*G[0, z])/128 - (35*CA^2*nf*Pi^4*G[0, z])/1536 + 
  (53*CA*CF*nf*Pi^4*G[0, z])/768 - (3*CF^2*nf*Pi^4*G[0, z])/64 - 
  ((6071*I)/184320)*CA^3*Pi^5*G[0, z] + ((9767*I)/92160)*CA^2*CF*Pi^5*
   G[0, z] - ((163*I)/1920)*CA*CF^2*Pi^5*G[0, z] + 
  ((3*I)/320)*CF^3*Pi^5*G[0, z] + (47881*CA^3*G[0, z])/(186624*(-1 + z)^2) - 
  (179339*CA^2*CF*G[0, z])/(46656*(-1 + z)^2) + 
  (237*CA*CF^2*G[0, z])/(32*(-1 + z)^2) - (37*CF^3*G[0, z])/(32*(-1 + z)^2) + 
  (7429*CA^2*nf*G[0, z])/(46656*(-1 + z)^2) + (84937*CA*CF*nf*G[0, z])/
   (186624*(-1 + z)^2) - (5923*CF^2*nf*G[0, z])/(3456*(-1 + z)^2) - 
  (97825*CA^3*Pi^2*G[0, z])/(124416*(-1 + z)^2) + 
  (109687*CA^2*CF*Pi^2*G[0, z])/(62208*(-1 + z)^2) + 
  (389*CA*CF^2*Pi^2*G[0, z])/(3456*(-1 + z)^2) - 
  (155*CF^3*Pi^2*G[0, z])/(192*(-1 + z)^2) + (31279*CA^2*nf*Pi^2*G[0, z])/
   (124416*(-1 + z)^2) - (19937*CA*CF*nf*Pi^2*G[0, z])/(31104*(-1 + z)^2) + 
  (931*CF^2*nf*Pi^2*G[0, z])/(3456*(-1 + z)^2) + 
  (28723*CA^3*Pi^4*G[0, z])/(368640*(-1 + z)^2) - 
  (110273*CA^2*CF*Pi^4*G[0, z])/(552960*(-1 + z)^2) + 
  (317*CA*CF^2*Pi^4*G[0, z])/(6912*(-1 + z)^2) + 
  (17*CF^3*Pi^4*G[0, z])/(240*(-1 + z)^2) - (2057*CA^2*nf*Pi^4*G[0, z])/
   (184320*(-1 + z)^2) + (8971*CA*CF*nf*Pi^4*G[0, z])/(276480*(-1 + z)^2) - 
  (35*CF^2*nf*Pi^4*G[0, z])/(1728*(-1 + z)^2) + 
  (C4AF*G[0, z])/(dA*TF*(-1 + z)) - (2*C4FF*nf*G[0, z])/(dA*TF*(-1 + z)) + 
  (5*C4AF*Pi^2*G[0, z])/(12*dA*TF*(-1 + z)) - (C4FF*nf*Pi^2*G[0, z])/
   (12*dA*TF*(-1 + z)) - (17*C4AF*Pi^4*G[0, z])/(480*dA*TF*(-1 + z)) + 
  ((I/32)*CA^2*CF*Pi^3*G[0, z])/z - (((3*I)/32)*CA*CF^2*Pi^3*G[0, z])/z + 
  ((I/16)*CF^3*Pi^3*G[0, z])/z - (11*CA^3*Pi^2*G[0, z])/(1152*(-1 + z)^2*z) + 
  (91*CA^2*CF*Pi^2*G[0, z])/(1152*(-1 + z)^2*z) - 
  (5*CA*CF^2*Pi^2*G[0, z])/(24*(-1 + z)^2*z) + 
  (13*CF^3*Pi^2*G[0, z])/(96*(-1 + z)^2*z) + (CA^2*nf*Pi^2*G[0, z])/
   (576*(-1 + z)^2*z) - (CA*CF*nf*Pi^2*G[0, z])/(288*(-1 + z)^2*z) - 
  (C4AF*Pi^2*G[0, z])/(8*dA*TF*(-1 + z)*z) + (I/128)*CA^3*Pi^3*z*G[0, z] - 
  ((3*I)/128)*CA^2*CF*Pi^3*z*G[0, z] + (I/64)*CA*CF^2*Pi^3*z*G[0, z] - 
  (47881*CA^3*z*G[0, z])/(93312*(-1 + z)^2) + (179339*CA^2*CF*z*G[0, z])/
   (23328*(-1 + z)^2) - (237*CA*CF^2*z*G[0, z])/(16*(-1 + z)^2) + 
  (37*CF^3*z*G[0, z])/(16*(-1 + z)^2) - (7429*CA^2*nf*z*G[0, z])/
   (23328*(-1 + z)^2) - (84937*CA*CF*nf*z*G[0, z])/(93312*(-1 + z)^2) + 
  (5923*CF^2*nf*z*G[0, z])/(1728*(-1 + z)^2) + (98905*CA^3*Pi^2*z*G[0, z])/
   (62208*(-1 + z)^2) - (117949*CA^2*CF*Pi^2*z*G[0, z])/(31104*(-1 + z)^2) + 
  (1871*CA*CF^2*Pi^2*z*G[0, z])/(3456*(-1 + z)^2) + 
  (71*CF^3*Pi^2*z*G[0, z])/(64*(-1 + z)^2) - (30901*CA^2*nf*Pi^2*z*G[0, z])/
   (62208*(-1 + z)^2) + (19775*CA*CF*nf*Pi^2*z*G[0, z])/(15552*(-1 + z)^2) - 
  (919*CF^2*nf*Pi^2*z*G[0, z])/(1728*(-1 + z)^2) - 
  (28723*CA^3*Pi^4*z*G[0, z])/(184320*(-1 + z)^2) + 
  (110273*CA^2*CF*Pi^4*z*G[0, z])/(276480*(-1 + z)^2) - 
  (317*CA*CF^2*Pi^4*z*G[0, z])/(3456*(-1 + z)^2) - 
  (17*CF^3*Pi^4*z*G[0, z])/(120*(-1 + z)^2) + (2057*CA^2*nf*Pi^4*z*G[0, z])/
   (92160*(-1 + z)^2) - (8971*CA*CF*nf*Pi^4*z*G[0, z])/(138240*(-1 + z)^2) + 
  (35*CF^2*nf*Pi^4*z*G[0, z])/(864*(-1 + z)^2) - 
  (C4AF*z*G[0, z])/(dA*TF*(-1 + z)) + (2*C4FF*nf*z*G[0, z])/
   (dA*TF*(-1 + z)) - (17*C4AF*Pi^2*z*G[0, z])/(48*dA*TF*(-1 + z)) + 
  (5*C4FF*nf*Pi^2*z*G[0, z])/(24*dA*TF*(-1 + z)) + 
  (17*C4AF*Pi^4*z*G[0, z])/(480*dA*TF*(-1 + z)) + 
  (47881*CA^3*z^2*G[0, z])/(186624*(-1 + z)^2) - 
  (179339*CA^2*CF*z^2*G[0, z])/(46656*(-1 + z)^2) + 
  (237*CA*CF^2*z^2*G[0, z])/(32*(-1 + z)^2) - (37*CF^3*z^2*G[0, z])/
   (32*(-1 + z)^2) + (7429*CA^2*nf*z^2*G[0, z])/(46656*(-1 + z)^2) + 
  (84937*CA*CF*nf*z^2*G[0, z])/(186624*(-1 + z)^2) - 
  (5923*CF^2*nf*z^2*G[0, z])/(3456*(-1 + z)^2) - 
  (95773*CA^3*Pi^2*z^2*G[0, z])/(124416*(-1 + z)^2) + 
  (118381*CA^2*CF*Pi^2*z^2*G[0, z])/(62208*(-1 + z)^2) - 
  (1579*CA*CF^2*Pi^2*z^2*G[0, z])/(3456*(-1 + z)^2) - 
  (77*CF^3*Pi^2*z^2*G[0, z])/(192*(-1 + z)^2) + 
  (29551*CA^2*nf*Pi^2*z^2*G[0, z])/(124416*(-1 + z)^2) - 
  (19181*CA*CF*nf*Pi^2*z^2*G[0, z])/(31104*(-1 + z)^2) + 
  (883*CF^2*nf*Pi^2*z^2*G[0, z])/(3456*(-1 + z)^2) + 
  (28723*CA^3*Pi^4*z^2*G[0, z])/(368640*(-1 + z)^2) - 
  (110273*CA^2*CF*Pi^4*z^2*G[0, z])/(552960*(-1 + z)^2) + 
  (317*CA*CF^2*Pi^4*z^2*G[0, z])/(6912*(-1 + z)^2) + 
  (17*CF^3*Pi^4*z^2*G[0, z])/(240*(-1 + z)^2) - 
  (2057*CA^2*nf*Pi^4*z^2*G[0, z])/(184320*(-1 + z)^2) + 
  (8971*CA*CF*nf*Pi^4*z^2*G[0, z])/(276480*(-1 + z)^2) - 
  (35*CF^2*nf*Pi^4*z^2*G[0, z])/(1728*(-1 + z)^2) + 
  (C4AF*Pi^2*z^2*G[0, z])/(16*dA*TF*(-1 + z)) - 
  (C4FF*nf*Pi^2*z^2*G[0, z])/(8*dA*TF*(-1 + z)) - 
  (7*CA^3*Pi^2*z^3*G[0, z])/(288*(-1 + z)^2) + (3*CA^2*CF*Pi^2*z^3*G[0, z])/
   (64*(-1 + z)^2) + (13*CA*CF^2*Pi^2*z^3*G[0, z])/(1152*(-1 + z)^2) - 
  (7*CF^3*Pi^2*z^3*G[0, z])/(192*(-1 + z)^2) + (7*CA^2*nf*Pi^2*z^3*G[0, z])/
   (1152*(-1 + z)^2) - (CA*CF*nf*Pi^2*z^3*G[0, z])/(96*(-1 + z)^2) + 
  (CF^2*nf*Pi^2*z^3*G[0, z])/(144*(-1 + z)^2) - 
  (CA^3*G[0, z])/(128*\[Epsilon]^5) + (CA^2*CF*G[0, z])/(64*\[Epsilon]^5) + 
  (11*CA^3*G[0, z])/(256*\[Epsilon]^4) - (11*CA^2*CF*G[0, z])/
   (128*\[Epsilon]^4) - (CA^2*nf*G[0, z])/(128*\[Epsilon]^4) + 
  (CA*CF*nf*G[0, z])/(64*\[Epsilon]^4) - (((3*I)/128)*CA^3*Pi*G[0, z])/
   \[Epsilon]^4 + (((3*I)/64)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^4 + 
  (119*CA^3*G[0, z])/(6912*\[Epsilon]^3) - (119*CA^2*CF*G[0, z])/
   (3456*\[Epsilon]^3) + (43*CA^2*nf*G[0, z])/(3456*\[Epsilon]^3) - 
  (43*CA*CF*nf*G[0, z])/(1728*\[Epsilon]^3) - 
  (CA*nf^2*G[0, z])/(432*\[Epsilon]^3) + (CF*nf^2*G[0, z])/
   (216*\[Epsilon]^3) + (((33*I)/256)*CA^3*Pi*G[0, z])/\[Epsilon]^3 - 
  (((33*I)/128)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^3 - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^3 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^3 + 
  (53*CA^3*Pi^2*G[0, z])/(1536*\[Epsilon]^3) - (19*CA^2*CF*Pi^2*G[0, z])/
   (256*\[Epsilon]^3) + (CA*CF^2*Pi^2*G[0, z])/(96*\[Epsilon]^3) - 
  (1949*CA^3*G[0, z])/(10368*\[Epsilon]^2) + (137*CA^2*CF*G[0, z])/
   (324*\[Epsilon]^2) - (3*CA*CF^2*G[0, z])/(32*\[Epsilon]^2) + 
  (841*CA^2*nf*G[0, z])/(10368*\[Epsilon]^2) - 
  (407*CA*CF*nf*G[0, z])/(2592*\[Epsilon]^2) - 
  (CF^2*nf*G[0, z])/(96*\[Epsilon]^2) - (5*CA*nf^2*G[0, z])/
   (648*\[Epsilon]^2) + (5*CF*nf^2*G[0, z])/(324*\[Epsilon]^2) + 
  (((119*I)/2304)*CA^3*Pi*G[0, z])/\[Epsilon]^2 - 
  (((119*I)/1152)*CA^2*CF*Pi*G[0, z])/\[Epsilon]^2 + 
  (((43*I)/1152)*CA^2*nf*Pi*G[0, z])/\[Epsilon]^2 - 
  (((43*I)/576)*CA*CF*nf*Pi*G[0, z])/\[Epsilon]^2 - 
  ((I/144)*CA*nf^2*Pi*G[0, z])/\[Epsilon]^2 + ((I/72)*CF*nf^2*Pi*G[0, z])/
   \[Epsilon]^2 - (4793*CA^3*Pi^2*G[0, z])/(27648*\[Epsilon]^2) + 
  (4973*CA^2*CF*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (5*CA*CF^2*Pi^2*G[0, z])/(192*\[Epsilon]^2) + 
  (475*CA^2*nf*Pi^2*G[0, z])/(13824*\[Epsilon]^2) - 
  (511*CA*CF*nf*Pi^2*G[0, z])/(6912*\[Epsilon]^2) + 
  (CF^2*nf*Pi^2*G[0, z])/(96*\[Epsilon]^2) + (((17*I)/512)*CA^3*Pi^3*G[0, z])/
   \[Epsilon]^2 - (((21*I)/256)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon]^2 + 
  ((I/32)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon]^2 - 
  (6875*CA^3*G[0, z])/(10368*\[Epsilon]) + (6551*CA^2*CF*G[0, z])/
   (5184*\[Epsilon]) + (CA*CF^2*G[0, z])/(8*\[Epsilon]) + 
  (2225*CA^2*nf*G[0, z])/(10368*\[Epsilon]) - (3307*CA*CF*nf*G[0, z])/
   (10368*\[Epsilon]) - (127*CF^2*nf*G[0, z])/(576*\[Epsilon]) - 
  (CA*nf^2*G[0, z])/(48*\[Epsilon]) + (CF*nf^2*G[0, z])/(24*\[Epsilon]) - 
  (((1949*I)/3456)*CA^3*Pi*G[0, z])/\[Epsilon] + 
  (((137*I)/108)*CA^2*CF*Pi*G[0, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, z])/\[Epsilon] + 
  (((841*I)/3456)*CA^2*nf*Pi*G[0, z])/\[Epsilon] - 
  (((407*I)/864)*CA*CF*nf*Pi*G[0, z])/\[Epsilon] - 
  ((I/32)*CF^2*nf*Pi*G[0, z])/\[Epsilon] - (((5*I)/216)*CA*nf^2*Pi*G[0, z])/
   \[Epsilon] + (((5*I)/108)*CF*nf^2*Pi*G[0, z])/\[Epsilon] - 
  (18133*CA^3*Pi^2*G[0, z])/(82944*\[Epsilon]) + 
  (22921*CA^2*CF*Pi^2*G[0, z])/(41472*\[Epsilon]) - 
  (65*CA*CF^2*Pi^2*G[0, z])/(288*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, z])/(96*\[Epsilon]) - (193*CA^2*nf*Pi^2*G[0, z])/
   (41472*\[Epsilon]) - (419*CA*CF*nf*Pi^2*G[0, z])/(20736*\[Epsilon]) + 
  (17*CF^2*nf*Pi^2*G[0, z])/(288*\[Epsilon]) + (13*CA*nf^2*Pi^2*G[0, z])/
   (1728*\[Epsilon]) - (13*CF*nf^2*Pi^2*G[0, z])/(864*\[Epsilon]) - 
  (((1229*I)/9216)*CA^3*Pi^3*G[0, z])/\[Epsilon] + 
  (((1409*I)/4608)*CA^2*CF*Pi^3*G[0, z])/\[Epsilon] - 
  (((5*I)/64)*CA*CF^2*Pi^3*G[0, z])/\[Epsilon] + 
  (((151*I)/4608)*CA^2*nf*Pi^3*G[0, z])/\[Epsilon] - 
  (((187*I)/2304)*CA*CF*nf*Pi^3*G[0, z])/\[Epsilon] + 
  ((I/32)*CF^2*nf*Pi^3*G[0, z])/\[Epsilon] - (3331*CA^3*Pi^4*G[0, z])/
   (110592*\[Epsilon]) + (24671*CA^2*CF*Pi^4*G[0, z])/(276480*\[Epsilon]) - 
  (343*CA*CF^2*Pi^4*G[0, z])/(5760*\[Epsilon]) + 
  (CF^3*Pi^4*G[0, z])/(320*\[Epsilon]) + (CA^2*CF*Pi^2*G[0, z])/
   (96*z*\[Epsilon]) - (CA*CF^2*Pi^2*G[0, z])/(32*z*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, z])/(48*z*\[Epsilon]) + (CA^3*Pi^2*z*G[0, z])/
   (384*\[Epsilon]) - (CA^2*CF*Pi^2*z*G[0, z])/(128*\[Epsilon]) + 
  (CA*CF^2*Pi^2*z*G[0, z])/(192*\[Epsilon]) - (47881*CA^3*G[1, z])/186624 + 
  (1163*CA^2*CF*G[1, z])/128 - (237*CA*CF^2*G[1, z])/32 + 
  (37*CF^3*G[1, z])/32 - (7429*CA^2*nf*G[1, z])/46656 - 
  (14347*CA*CF*nf*G[1, z])/6912 + (39*CF^2*nf*G[1, z])/32 + 
  (38*CA*nf^2*G[1, z])/729 + ((6875*I)/3456)*CA^3*Pi*G[1, z] + 
  ((9*I)/16)*CA^2*CF*Pi*G[1, z] - ((3*I)/8)*CA*CF^2*Pi*G[1, z] - 
  ((2225*I)/3456)*CA^2*nf*Pi*G[1, z] - ((271*I)/384)*CA*CF*nf*Pi*G[1, z] + 
  ((3*I)/8)*CF^2*nf*Pi*G[1, z] + (I/16)*CA*nf^2*Pi*G[1, z] - 
  (3425*CA^3*Pi^2*G[1, z])/124416 - (2429*CA^2*CF*Pi^2*G[1, z])/1728 - 
  (47*CA*CF^2*Pi^2*G[1, z])/384 + (77*CF^3*Pi^2*G[1, z])/192 + 
  (14351*CA^2*nf*Pi^2*G[1, z])/124416 + (177*CA*CF*nf*Pi^2*G[1, z])/256 - 
  (15*CF^2*nf*Pi^2*G[1, z])/64 - (65*CA*nf^2*Pi^2*G[1, z])/2592 - 
  (5*CF*nf^2*Pi^2*G[1, z])/216 + ((13849*I)/27648)*CA^3*Pi^3*G[1, z] - 
  ((279*I)/256)*CA^2*CF*Pi^3*G[1, z] + ((23*I)/64)*CA*CF^2*Pi^3*G[1, z] - 
  ((1355*I)/13824)*CA^2*nf*Pi^3*G[1, z] + ((155*I)/384)*CA*CF*nf*Pi^3*
   G[1, z] - (I/8)*CF^2*nf*Pi^3*G[1, z] - (I/576)*CA*nf^2*Pi^3*G[1, z] - 
  (I/48)*CF*nf^2*Pi^3*G[1, z] - (143521*CA^3*Pi^4*G[1, z])/1105920 - 
  (2177*CA^2*CF*Pi^4*G[1, z])/11520 + (1793*CA*CF^2*Pi^4*G[1, z])/5760 - 
  (23*CF^3*Pi^4*G[1, z])/192 + (21059*CA^2*nf*Pi^4*G[1, z])/552960 - 
  (257*CA*CF*nf*Pi^4*G[1, z])/11520 + (23*CF^2*nf*Pi^4*G[1, z])/2880 + 
  ((7559*I)/184320)*CA^3*Pi^5*G[1, z] - ((25*I)/384)*CA^2*CF*Pi^5*G[1, z] + 
  (I/60)*CA*CF^2*Pi^5*G[1, z] + (C4AF*G[1, z])/(dA*TF) - 
  (2*C4FF*nf*G[1, z])/(dA*TF) + (7*C4AF*Pi^2*G[1, z])/(24*dA*TF) - 
  (C4FF*nf*Pi^2*G[1, z])/(12*dA*TF) - (17*C4AF*Pi^4*G[1, z])/(480*dA*TF) - 
  (179*CA^3*Pi^2*G[1, z])/(6912*z^2) - (1123*CA^2*CF*Pi^2*G[1, z])/
   (6912*z^2) + (557*CA*CF^2*Pi^2*G[1, z])/(3456*z^2) + 
  (7*CF^3*Pi^2*G[1, z])/(192*z^2) - (19*CA^2*nf*Pi^2*G[1, z])/(1728*z^2) + 
  (55*CA*CF*nf*Pi^2*G[1, z])/(1728*z^2) - (CF^2*nf*Pi^2*G[1, z])/(27*z^2) + 
  (CA*nf^2*Pi^2*G[1, z])/(288*z^2) + ((I/384)*CA^3*Pi^3*G[1, z])/z^2 - 
  (((85*I)/384)*CA^2*CF*Pi^3*G[1, z])/z^2 + 
  (((41*I)/192)*CA*CF^2*Pi^3*G[1, z])/z^2 + ((I/192)*CA^2*nf*Pi^3*G[1, z])/
   z^2 + ((I/24)*CA*CF*nf*Pi^3*G[1, z])/z^2 - ((I/24)*CF^2*nf*Pi^3*G[1, z])/
   z^2 + (127*CA^3*Pi^4*G[1, z])/(7680*z^2) - (2221*CA^2*CF*Pi^4*G[1, z])/
   (23040*z^2) + (131*CA*CF^2*Pi^4*G[1, z])/(960*z^2) - 
  (329*CF^3*Pi^4*G[1, z])/(5760*z^2) - (CA^2*nf*Pi^4*G[1, z])/(768*z^2) + 
  (C4AF*Pi^2*G[1, z])/(12*dA*TF*z^2) + (C4FF*nf*Pi^2*G[1, z])/
   (12*dA*TF*z^2) - (5*C4AF*Pi^4*G[1, z])/(64*dA*TF*z^2) + 
  (C4FF*nf*Pi^4*G[1, z])/(16*dA*TF*z^2) + (3053*CA^3*G[1, z])/(1152*z) - 
  (1163*CA^2*CF*G[1, z])/(128*z) + (237*CA*CF^2*G[1, z])/(32*z) - 
  (37*CF^3*G[1, z])/(32*z) - (155*CA^2*nf*G[1, z])/(432*z) + 
  (29*CA*CF*nf*G[1, z])/(16*z) - (39*CF^2*nf*G[1, z])/(32*z) - 
  (CA*nf^2*G[1, z])/(27*z) + (((11*I)/96)*CA^3*Pi*G[1, z])/z - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, z])/z + (((3*I)/8)*CA*CF^2*Pi*G[1, z])/z - 
  (((7*I)/64)*CA^2*nf*Pi*G[1, z])/z + (((9*I)/16)*CA*CF*nf*Pi*G[1, z])/z - 
  (((3*I)/8)*CF^2*nf*Pi*G[1, z])/z - ((I/48)*CA*nf^2*Pi*G[1, z])/z - 
  (271*CA^3*Pi^2*G[1, z])/(1728*z) - (101*CA^2*CF*Pi^2*G[1, z])/(6912*z) + 
  (281*CA*CF^2*Pi^2*G[1, z])/(1728*z) - (91*CF^3*Pi^2*G[1, z])/(192*z) + 
  (1033*CA^2*nf*Pi^2*G[1, z])/(6912*z) - (257*CA*CF*nf*Pi^2*G[1, z])/
   (864*z) + (59*CF^2*nf*Pi^2*G[1, z])/(216*z) - 
  (CA*nf^2*Pi^2*G[1, z])/(288*z) - (((19*I)/96)*CA^3*Pi^3*G[1, z])/z + 
  (((13*I)/24)*CA^2*CF*Pi^3*G[1, z])/z - (((55*I)/96)*CA*CF^2*Pi^3*G[1, z])/
   z + (((11*I)/192)*CA^2*nf*Pi^3*G[1, z])/z - ((I/6)*CA*CF*nf*Pi^3*G[1, z])/
   z + ((I/6)*CF^2*nf*Pi^3*G[1, z])/z - (249*CA^3*Pi^4*G[1, z])/(2560*z) + 
  (3929*CA^2*CF*Pi^4*G[1, z])/(11520*z) - (437*CA*CF^2*Pi^4*G[1, z])/
   (960*z) + (121*CF^3*Pi^4*G[1, z])/(720*z) + 
  (CA^2*nf*Pi^4*G[1, z])/(768*z) - (C4AF*G[1, z])/(dA*TF*z) + 
  (2*C4FF*nf*G[1, z])/(dA*TF*z) - (5*C4AF*Pi^2*G[1, z])/(16*dA*TF*z) - 
  (C4FF*nf*Pi^2*G[1, z])/(8*dA*TF*z) + (7*C4AF*Pi^4*G[1, z])/(80*dA*TF*z) - 
  (C4FF*nf*Pi^4*G[1, z])/(16*dA*TF*z) + (7*CA^3*Pi^2*z*G[1, z])/288 - 
  (3*CA^2*CF*Pi^2*z*G[1, z])/64 - (13*CA*CF^2*Pi^2*z*G[1, z])/1152 + 
  (7*CF^3*Pi^2*z*G[1, z])/192 - (7*CA^2*nf*Pi^2*z*G[1, z])/1152 + 
  (CA*CF*nf*Pi^2*z*G[1, z])/96 - (CF^2*nf*Pi^2*z*G[1, z])/144 - 
  (I/128)*CA^3*Pi^3*z*G[1, z] + ((3*I)/128)*CA^2*CF*Pi^3*z*G[1, z] - 
  (I/64)*CA*CF^2*Pi^3*z*G[1, z] - (C4AF*Pi^2*z*G[1, z])/(16*dA*TF) + 
  (C4FF*nf*Pi^2*z*G[1, z])/(8*dA*TF) + (CA^3*G[1, z])/(128*\[Epsilon]^5) - 
  (11*CA^3*G[1, z])/(256*\[Epsilon]^4) + (CA^2*nf*G[1, z])/
   (128*\[Epsilon]^4) + (((3*I)/128)*CA^3*Pi*G[1, z])/\[Epsilon]^4 - 
  (119*CA^3*G[1, z])/(6912*\[Epsilon]^3) - (43*CA^2*nf*G[1, z])/
   (3456*\[Epsilon]^3) + (CA*nf^2*G[1, z])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*G[1, z])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^3 - 
  (53*CA^3*Pi^2*G[1, z])/(1536*\[Epsilon]^3) + 
  (CA^2*CF*Pi^2*G[1, z])/(384*\[Epsilon]^3) + 
  (1949*CA^3*G[1, z])/(10368*\[Epsilon]^2) - (9*CA^2*CF*G[1, z])/
   (64*\[Epsilon]^2) + (3*CA*CF^2*G[1, z])/(32*\[Epsilon]^2) - 
  (841*CA^2*nf*G[1, z])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*G[1, z])/(192*\[Epsilon]^2) + (5*CA*nf^2*G[1, z])/
   (648*\[Epsilon]^2) - (((119*I)/2304)*CA^3*Pi*G[1, z])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*G[1, z])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*G[1, z])/\[Epsilon]^2 + (4793*CA^3*Pi^2*G[1, z])/
   (27648*\[Epsilon]^2) + (47*CA^2*CF*Pi^2*G[1, z])/(768*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[1, z])/(32*\[Epsilon]^2) - (475*CA^2*nf*Pi^2*G[1, z])/
   (13824*\[Epsilon]^2) - (CA*CF*nf*Pi^2*G[1, z])/(384*\[Epsilon]^2) - 
  (((17*I)/512)*CA^3*Pi^3*G[1, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon]^2 + 
  (CA^2*CF*Pi^2*G[1, z])/(96*z^2*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[1, z])/(96*z^2*\[Epsilon]^2) - 
  (CA^3*G[1, z])/(24*z*\[Epsilon]^2) + (9*CA^2*CF*G[1, z])/
   (64*z*\[Epsilon]^2) - (3*CA*CF^2*G[1, z])/(32*z*\[Epsilon]^2) - 
  (CA^2*nf*G[1, z])/(192*z*\[Epsilon]^2) + (CA^3*Pi^2*G[1, z])/
   (64*z*\[Epsilon]^2) - (CA^2*CF*Pi^2*G[1, z])/(24*z*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[1, z])/(24*z*\[Epsilon]^2) + 
  (6875*CA^3*G[1, z])/(10368*\[Epsilon]) + (3*CA^2*CF*G[1, z])/
   (16*\[Epsilon]) - (CA*CF^2*G[1, z])/(8*\[Epsilon]) - 
  (2225*CA^2*nf*G[1, z])/(10368*\[Epsilon]) - (271*CA*CF*nf*G[1, z])/
   (1152*\[Epsilon]) + (CF^2*nf*G[1, z])/(8*\[Epsilon]) + 
  (CA*nf^2*G[1, z])/(48*\[Epsilon]) + (((1949*I)/3456)*CA^3*Pi*G[1, z])/
   \[Epsilon] - (((27*I)/64)*CA^2*CF*Pi*G[1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z])/\[Epsilon] - 
  (((841*I)/3456)*CA^2*nf*Pi*G[1, z])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*G[1, z])/\[Epsilon] + (((5*I)/216)*CA*nf^2*Pi*G[1, z])/
   \[Epsilon] + (18133*CA^3*Pi^2*G[1, z])/(82944*\[Epsilon]) - 
  (93*CA^2*CF*Pi^2*G[1, z])/(256*\[Epsilon]) + (23*CA*CF^2*Pi^2*G[1, z])/
   (192*\[Epsilon]) + (193*CA^2*nf*Pi^2*G[1, z])/(41472*\[Epsilon]) + 
  (155*CA*CF*nf*Pi^2*G[1, z])/(1152*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[1, z])/(24*\[Epsilon]) - (13*CA*nf^2*Pi^2*G[1, z])/
   (1728*\[Epsilon]) - (CF*nf^2*Pi^2*G[1, z])/(144*\[Epsilon]) + 
  (((1229*I)/9216)*CA^3*Pi^3*G[1, z])/\[Epsilon] + 
  (((47*I)/256)*CA^2*CF*Pi^3*G[1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi^3*G[1, z])/\[Epsilon] - 
  (((151*I)/4608)*CA^2*nf*Pi^3*G[1, z])/\[Epsilon] - 
  ((I/128)*CA*CF*nf*Pi^3*G[1, z])/\[Epsilon] + (18143*CA^3*Pi^4*G[1, z])/
   (552960*\[Epsilon]) - (17*CA^2*CF*Pi^4*G[1, z])/(576*\[Epsilon]) + 
  (CA*CF^2*Pi^4*G[1, z])/(180*\[Epsilon]) + (CA^3*Pi^2*G[1, z])/
   (1152*z^2*\[Epsilon]) - (85*CA^2*CF*Pi^2*G[1, z])/(1152*z^2*\[Epsilon]) + 
  (41*CA*CF^2*Pi^2*G[1, z])/(576*z^2*\[Epsilon]) + 
  (CA^2*nf*Pi^2*G[1, z])/(576*z^2*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*G[1, z])/(72*z^2*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[1, z])/(72*z^2*\[Epsilon]) + ((I/32)*CA^2*CF*Pi^3*G[1, z])/
   (z^2*\[Epsilon]) - ((I/32)*CA*CF^2*Pi^3*G[1, z])/(z^2*\[Epsilon]) + 
  (11*CA^3*G[1, z])/(288*z*\[Epsilon]) - (3*CA^2*CF*G[1, z])/
   (16*z*\[Epsilon]) + (CA*CF^2*G[1, z])/(8*z*\[Epsilon]) - 
  (7*CA^2*nf*G[1, z])/(192*z*\[Epsilon]) + (3*CA*CF*nf*G[1, z])/
   (16*z*\[Epsilon]) - (CF^2*nf*G[1, z])/(8*z*\[Epsilon]) - 
  (CA*nf^2*G[1, z])/(144*z*\[Epsilon]) - ((I/8)*CA^3*Pi*G[1, z])/
   (z*\[Epsilon]) + (((27*I)/64)*CA^2*CF*Pi*G[1, z])/(z*\[Epsilon]) - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, z])/(z*\[Epsilon]) - 
  ((I/64)*CA^2*nf*Pi*G[1, z])/(z*\[Epsilon]) - 
  (19*CA^3*Pi^2*G[1, z])/(288*z*\[Epsilon]) + (13*CA^2*CF*Pi^2*G[1, z])/
   (72*z*\[Epsilon]) - (55*CA*CF^2*Pi^2*G[1, z])/(288*z*\[Epsilon]) + 
  (11*CA^2*nf*Pi^2*G[1, z])/(576*z*\[Epsilon]) - 
  (CA*CF*nf*Pi^2*G[1, z])/(18*z*\[Epsilon]) + (CF^2*nf*Pi^2*G[1, z])/
   (18*z*\[Epsilon]) + (((3*I)/64)*CA^3*Pi^3*G[1, z])/(z*\[Epsilon]) - 
  ((I/8)*CA^2*CF*Pi^3*G[1, z])/(z*\[Epsilon]) + 
  ((I/8)*CA*CF^2*Pi^3*G[1, z])/(z*\[Epsilon]) - 
  (CA^3*Pi^2*z*G[1, z])/(384*\[Epsilon]) + (CA^2*CF*Pi^2*z*G[1, z])/
   (128*\[Epsilon]) - (CA*CF^2*Pi^2*z*G[1, z])/(192*\[Epsilon]) + 
  (CA*nf^2*G[0, 0, z])/16 - (CF*nf^2*G[0, 0, z])/8 + 
  ((3061*I)/1152)*CA^3*Pi*G[0, 0, z] - ((3545*I)/576)*CA^2*CF*Pi*G[0, 0, z] + 
  ((161*I)/144)*CA*CF^2*Pi*G[0, 0, z] + ((9*I)/8)*CF^3*Pi*G[0, 0, z] - 
  ((349*I)/384)*CA^2*nf*Pi*G[0, 0, z] + ((283*I)/144)*CA*CF*nf*Pi*
   G[0, 0, z] - ((85*I)/288)*CF^2*nf*Pi*G[0, 0, z] + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, 0, z] - ((5*I)/36)*CF*nf^2*Pi*G[0, 0, z] - 
  (417*CA^3*Pi^2*G[0, 0, z])/512 + (685*CA^2*CF*Pi^2*G[0, 0, z])/256 - 
  (67*CA*CF^2*Pi^2*G[0, 0, z])/32 + (83*CA^2*nf*Pi^2*G[0, 0, z])/256 - 
  (103*CA*CF*nf*Pi^2*G[0, 0, z])/128 + (5*CF^2*nf*Pi^2*G[0, 0, z])/16 - 
  (13*CA*nf^2*Pi^2*G[0, 0, z])/576 + (13*CF*nf^2*Pi^2*G[0, 0, z])/288 + 
  ((55*I)/1024)*CA^3*Pi^3*G[0, 0, z] - ((145*I)/1536)*CA^2*CF*Pi^3*
   G[0, 0, z] + ((31*I)/192)*CA*CF^2*Pi^3*G[0, 0, z] - 
  ((3*I)/8)*CF^3*Pi^3*G[0, 0, z] - ((5*I)/512)*CA^2*nf*Pi^3*G[0, 0, z] - 
  ((13*I)/768)*CA*CF*nf*Pi^3*G[0, 0, z] + ((7*I)/96)*CF^2*nf*Pi^3*
   G[0, 0, z] - (3*CA^3*Pi^4*G[0, 0, z])/128 + (15*CA^2*CF*Pi^4*G[0, 0, z])/
   128 - (3*CA*CF^2*Pi^4*G[0, 0, z])/16 + (3*CF^3*Pi^4*G[0, 0, z])/32 + 
  (19339*CA^3*G[0, 0, z])/(10368*(-1 + z)^2) - (1751*CA^2*CF*G[0, 0, z])/
   (864*(-1 + z)^2) - (24713*CA*CF^2*G[0, 0, z])/(5184*(-1 + z)^2) + 
  (87*CF^3*G[0, 0, z])/(32*(-1 + z)^2) - (7789*CA^2*nf*G[0, 0, z])/
   (10368*(-1 + z)^2) + (4487*CA*CF*nf*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (2117*CF^2*nf*G[0, 0, z])/(5184*(-1 + z)^2) + 
  (5017*CA^3*Pi^2*G[0, 0, z])/(9216*(-1 + z)^2) - 
  (25235*CA^2*CF*Pi^2*G[0, 0, z])/(13824*(-1 + z)^2) + 
  (5533*CA*CF^2*Pi^2*G[0, 0, z])/(3456*(-1 + z)^2) - 
  (23*CF^3*Pi^2*G[0, 0, z])/(64*(-1 + z)^2) - (241*CA^2*nf*Pi^2*G[0, 0, z])/
   (1536*(-1 + z)^2) + (2821*CA*CF*nf*Pi^2*G[0, 0, z])/(6912*(-1 + z)^2) - 
  (163*CF^2*nf*Pi^2*G[0, 0, z])/(864*(-1 + z)^2) + 
  (169*CA^3*Pi^4*G[0, 0, z])/(61440*(-1 + z)^2) + 
  (853*CA^2*CF*Pi^4*G[0, 0, z])/(30720*(-1 + z)^2) - 
  (2177*CA*CF^2*Pi^4*G[0, 0, z])/(23040*(-1 + z)^2) + 
  (161*CF^3*Pi^4*G[0, 0, z])/(2880*(-1 + z)^2) - 
  (5*C4AF*Pi^2*G[0, 0, z])/(16*dA*TF*(-1 + z)) - 
  (CA^2*CF*Pi^2*G[0, 0, z])/(96*(-1 + z)^2*z) + 
  (CA*CF^2*Pi^2*G[0, 0, z])/(32*(-1 + z)^2*z) - 
  (CF^3*Pi^2*G[0, 0, z])/(48*(-1 + z)^2*z) - (19339*CA^3*z*G[0, 0, z])/
   (5184*(-1 + z)^2) + (1751*CA^2*CF*z*G[0, 0, z])/(432*(-1 + z)^2) + 
  (24713*CA*CF^2*z*G[0, 0, z])/(2592*(-1 + z)^2) - 
  (87*CF^3*z*G[0, 0, z])/(16*(-1 + z)^2) + (7789*CA^2*nf*z*G[0, 0, z])/
   (5184*(-1 + z)^2) - (4487*CA*CF*nf*z*G[0, 0, z])/(1728*(-1 + z)^2) - 
  (2117*CF^2*nf*z*G[0, 0, z])/(2592*(-1 + z)^2) - 
  (5017*CA^3*Pi^2*z*G[0, 0, z])/(4608*(-1 + z)^2) + 
  (25379*CA^2*CF*Pi^2*z*G[0, 0, z])/(6912*(-1 + z)^2) - 
  (5641*CA*CF^2*Pi^2*z*G[0, 0, z])/(1728*(-1 + z)^2) + 
  (73*CF^3*Pi^2*z*G[0, 0, z])/(96*(-1 + z)^2) + 
  (241*CA^2*nf*Pi^2*z*G[0, 0, z])/(768*(-1 + z)^2) - 
  (2821*CA*CF*nf*Pi^2*z*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (163*CF^2*nf*Pi^2*z*G[0, 0, z])/(432*(-1 + z)^2) - 
  (169*CA^3*Pi^4*z*G[0, 0, z])/(30720*(-1 + z)^2) - 
  (853*CA^2*CF*Pi^4*z*G[0, 0, z])/(15360*(-1 + z)^2) + 
  (2177*CA*CF^2*Pi^4*z*G[0, 0, z])/(11520*(-1 + z)^2) - 
  (161*CF^3*Pi^4*z*G[0, 0, z])/(1440*(-1 + z)^2) + 
  (5*C4AF*Pi^2*z*G[0, 0, z])/(16*dA*TF*(-1 + z)) + 
  (19339*CA^3*z^2*G[0, 0, z])/(10368*(-1 + z)^2) - 
  (1751*CA^2*CF*z^2*G[0, 0, z])/(864*(-1 + z)^2) - 
  (24713*CA*CF^2*z^2*G[0, 0, z])/(5184*(-1 + z)^2) + 
  (87*CF^3*z^2*G[0, 0, z])/(32*(-1 + z)^2) - (7789*CA^2*nf*z^2*G[0, 0, z])/
   (10368*(-1 + z)^2) + (4487*CA*CF*nf*z^2*G[0, 0, z])/(3456*(-1 + z)^2) + 
  (2117*CF^2*nf*z^2*G[0, 0, z])/(5184*(-1 + z)^2) + 
  (5017*CA^3*Pi^2*z^2*G[0, 0, z])/(9216*(-1 + z)^2) - 
  (25235*CA^2*CF*Pi^2*z^2*G[0, 0, z])/(13824*(-1 + z)^2) + 
  (5533*CA*CF^2*Pi^2*z^2*G[0, 0, z])/(3456*(-1 + z)^2) - 
  (23*CF^3*Pi^2*z^2*G[0, 0, z])/(64*(-1 + z)^2) - 
  (241*CA^2*nf*Pi^2*z^2*G[0, 0, z])/(1536*(-1 + z)^2) + 
  (2821*CA*CF*nf*Pi^2*z^2*G[0, 0, z])/(6912*(-1 + z)^2) - 
  (163*CF^2*nf*Pi^2*z^2*G[0, 0, z])/(864*(-1 + z)^2) + 
  (169*CA^3*Pi^4*z^2*G[0, 0, z])/(61440*(-1 + z)^2) + 
  (853*CA^2*CF*Pi^4*z^2*G[0, 0, z])/(30720*(-1 + z)^2) - 
  (2177*CA*CF^2*Pi^4*z^2*G[0, 0, z])/(23040*(-1 + z)^2) + 
  (161*CF^3*Pi^4*z^2*G[0, 0, z])/(2880*(-1 + z)^2) - 
  (CA^2*CF*Pi^2*z^3*G[0, 0, z])/(96*(-1 + z)^2) + 
  (CA*CF^2*Pi^2*z^3*G[0, 0, z])/(32*(-1 + z)^2) - 
  (CF^3*Pi^2*z^3*G[0, 0, z])/(48*(-1 + z)^2) - 
  (CA^3*G[0, 0, z])/(128*\[Epsilon]^4) + (3*CA^2*CF*G[0, 0, z])/
   (64*\[Epsilon]^4) - (CA*CF^2*G[0, 0, z])/(16*\[Epsilon]^4) - 
  (11*CA^3*G[0, 0, z])/(768*\[Epsilon]^3) - (11*CA^2*CF*G[0, 0, z])/
   (128*\[Epsilon]^3) + (11*CA*CF^2*G[0, 0, z])/(48*\[Epsilon]^3) + 
  (CA^2*nf*G[0, 0, z])/(384*\[Epsilon]^3) + (CA*CF*nf*G[0, 0, z])/
   (64*\[Epsilon]^3) - (CF^2*nf*G[0, 0, z])/(24*\[Epsilon]^3) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon]^3 - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^3 + 
  (139*CA^3*G[0, 0, z])/(768*\[Epsilon]^2) - (685*CA^2*CF*G[0, 0, z])/
   (1152*\[Epsilon]^2) + (67*CA*CF^2*G[0, 0, z])/(144*\[Epsilon]^2) - 
  (83*CA^2*nf*G[0, 0, z])/(1152*\[Epsilon]^2) + 
  (103*CA*CF*nf*G[0, 0, z])/(576*\[Epsilon]^2) - 
  (5*CF^2*nf*G[0, 0, z])/(72*\[Epsilon]^2) + (CA*nf^2*G[0, 0, z])/
   (144*\[Epsilon]^2) - (CF*nf^2*G[0, 0, z])/(72*\[Epsilon]^2) - 
  (((11*I)/256)*CA^3*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  (((33*I)/128)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (((11*I)/16)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  ((I/128)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon]^2 - 
  ((I/8)*CF^2*nf*Pi*G[0, 0, z])/\[Epsilon]^2 + (53*CA^3*Pi^2*G[0, 0, z])/
   (1536*\[Epsilon]^2) - (155*CA^2*CF*Pi^2*G[0, 0, z])/(768*\[Epsilon]^2) + 
  (53*CA*CF^2*Pi^2*G[0, 0, z])/(192*\[Epsilon]^2) - 
  (CF^3*Pi^2*G[0, 0, z])/(48*\[Epsilon]^2) + (3061*CA^3*G[0, 0, z])/
   (3456*\[Epsilon]) - (3545*CA^2*CF*G[0, 0, z])/(1728*\[Epsilon]) + 
  (161*CA*CF^2*G[0, 0, z])/(432*\[Epsilon]) + 
  (3*CF^3*G[0, 0, z])/(8*\[Epsilon]) - (349*CA^2*nf*G[0, 0, z])/
   (1152*\[Epsilon]) + (283*CA*CF*nf*G[0, 0, z])/(432*\[Epsilon]) - 
  (85*CF^2*nf*G[0, 0, z])/(864*\[Epsilon]) + (5*CA*nf^2*G[0, 0, z])/
   (216*\[Epsilon]) - (5*CF*nf^2*G[0, 0, z])/(108*\[Epsilon]) + 
  (((139*I)/256)*CA^3*Pi*G[0, 0, z])/\[Epsilon] - 
  (((685*I)/384)*CA^2*CF*Pi*G[0, 0, z])/\[Epsilon] + 
  (((67*I)/48)*CA*CF^2*Pi*G[0, 0, z])/\[Epsilon] - 
  (((83*I)/384)*CA^2*nf*Pi*G[0, 0, z])/\[Epsilon] + 
  (((103*I)/192)*CA*CF*nf*Pi*G[0, 0, z])/\[Epsilon] - 
  (((5*I)/24)*CF^2*nf*Pi*G[0, 0, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 0, z])/\[Epsilon] - ((I/24)*CF*nf^2*Pi*G[0, 0, z])/
   \[Epsilon] + (187*CA^3*Pi^2*G[0, 0, z])/(3072*\[Epsilon]) + 
  (1043*CA^2*CF*Pi^2*G[0, 0, z])/(4608*\[Epsilon]) - 
  (365*CA*CF^2*Pi^2*G[0, 0, z])/(576*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 0, z])/(8*\[Epsilon]) - (17*CA^2*nf*Pi^2*G[0, 0, z])/
   (1536*\[Epsilon]) - (121*CA*CF*nf*Pi^2*G[0, 0, z])/(2304*\[Epsilon]) + 
  (43*CF^2*nf*Pi^2*G[0, 0, z])/(288*\[Epsilon]) + 
  (((17*I)/512)*CA^3*Pi^3*G[0, 0, z])/\[Epsilon] - 
  (((47*I)/256)*CA^2*CF*Pi^3*G[0, 0, z])/\[Epsilon] + 
  (((17*I)/64)*CA*CF^2*Pi^3*G[0, 0, z])/\[Epsilon] - 
  ((I/16)*CF^3*Pi^3*G[0, 0, z])/\[Epsilon] + (9401*CA^3*G[0, 1, z])/3456 - 
  (8023*CA^2*CF*G[0, 1, z])/5184 + (361*CA*CF^2*G[0, 1, z])/96 - 
  (15*CF^3*G[0, 1, z])/8 - (2303*CA^2*nf*G[0, 1, z])/3456 - 
  (7171*CA*CF*nf*G[0, 1, z])/10368 + (13*CF^2*nf*G[0, 1, z])/48 + 
  (CA*nf^2*G[0, 1, z])/16 + ((2039*I)/1152)*CA^3*Pi*G[0, 1, z] - 
  ((245*I)/576)*CA^2*CF*Pi*G[0, 1, z] + ((15*I)/8)*CA*CF^2*Pi*G[0, 1, z] - 
  ((9*I)/16)*CF^3*Pi*G[0, 1, z] - ((823*I)/1152)*CA^2*nf*Pi*G[0, 1, z] - 
  ((139*I)/576)*CA*CF*nf*Pi*G[0, 1, z] + ((5*I)/72)*CA*nf^2*Pi*G[0, 1, z] + 
  (4753*CA^3*Pi^2*G[0, 1, z])/27648 - (595*CA^2*CF*Pi^2*G[0, 1, z])/768 - 
  (35*CA*CF^2*Pi^2*G[0, 1, z])/128 + (29*CF^3*Pi^2*G[0, 1, z])/192 + 
  (3865*CA^2*nf*Pi^2*G[0, 1, z])/13824 + (11*CA*CF*nf*Pi^2*G[0, 1, z])/384 - 
  (CF^2*nf*Pi^2*G[0, 1, z])/48 - (29*CA*nf^2*Pi^2*G[0, 1, z])/576 + 
  (CF*nf^2*Pi^2*G[0, 1, z])/48 + ((2537*I)/3072)*CA^3*Pi^3*G[0, 1, z] - 
  ((27*I)/256)*CA^2*CF*Pi^3*G[0, 1, z] - ((9*I)/8)*CA*CF^2*Pi^3*G[0, 1, z] + 
  ((3*I)/16)*CF^3*Pi^3*G[0, 1, z] - ((283*I)/1536)*CA^2*nf*Pi^3*G[0, 1, z] + 
  ((15*I)/128)*CA*CF*nf*Pi^3*G[0, 1, z] + ((3*I)/32)*CF^2*nf*Pi^3*
   G[0, 1, z] + (6709*CA^3*Pi^4*G[0, 1, z])/61440 - 
  (5281*CA^2*CF*Pi^4*G[0, 1, z])/46080 - (65*CA*CF^2*Pi^4*G[0, 1, z])/1152 + 
  (73*CF^3*Pi^4*G[0, 1, z])/2880 + (C4AF*G[0, 1, z])/(4*dA*TF) - 
  (C4FF*nf*G[0, 1, z])/(2*dA*TF) - (7*C4AF*Pi^2*G[0, 1, z])/(16*dA*TF) + 
  (C4FF*nf*Pi^2*G[0, 1, z])/(8*dA*TF) + (C4AF*Pi^4*G[0, 1, z])/(60*dA*TF) + 
  (5*CA^3*Pi^2*G[0, 1, z])/(288*z^2) - (CA^2*CF*Pi^2*G[0, 1, z])/(8*z^2) + 
  (31*CA*CF^2*Pi^2*G[0, 1, z])/(288*z^2) + (CA^2*nf*Pi^2*G[0, 1, z])/
   (288*z^2) + (CA*CF*nf*Pi^2*G[0, 1, z])/(96*z^2) - 
  (CF^2*nf*Pi^2*G[0, 1, z])/(72*z^2) + ((I/16)*CA^2*CF*Pi^3*G[0, 1, z])/z^2 - 
  ((I/8)*CA*CF^2*Pi^3*G[0, 1, z])/z^2 + ((I/16)*CF^3*Pi^3*G[0, 1, z])/z^2 - 
  (29*CA^3*G[0, 1, z])/(384*z) - (85*CA^2*CF*G[0, 1, z])/(288*z) - 
  (1051*CA*CF^2*G[0, 1, z])/(1152*z) + (39*CF^3*G[0, 1, z])/(32*z) - 
  (31*CA^2*nf*G[0, 1, z])/(288*z) + (353*CA*CF*nf*G[0, 1, z])/(576*z) - 
  (125*CF^2*nf*G[0, 1, z])/(288*z) - (CA*nf^2*G[0, 1, z])/(144*z) - 
  (((11*I)/32)*CA^3*Pi*G[0, 1, z])/z + (((7*I)/8)*CA^2*CF*Pi*G[0, 1, z])/z - 
  (((35*I)/32)*CA*CF^2*Pi*G[0, 1, z])/z + (((9*I)/16)*CF^3*Pi*G[0, 1, z])/z - 
  ((I/32)*CA^2*nf*Pi*G[0, 1, z])/z + (((5*I)/32)*CA*CF*nf*Pi*G[0, 1, z])/z - 
  ((I/8)*CF^2*nf*Pi*G[0, 1, z])/z - (19*CA^3*Pi^2*G[0, 1, z])/(1152*z) - 
  (23*CA^2*CF*Pi^2*G[0, 1, z])/(128*z) + (347*CA*CF^2*Pi^2*G[0, 1, z])/
   (1152*z) - (11*CF^3*Pi^2*G[0, 1, z])/(48*z) + 
  (11*CA^2*nf*Pi^2*G[0, 1, z])/(576*z) - (5*CA*CF*nf*Pi^2*G[0, 1, z])/
   (96*z) + (CF^2*nf*Pi^2*G[0, 1, z])/(18*z) + 
  (((3*I)/32)*CA^3*Pi^3*G[0, 1, z])/z - (((11*I)/32)*CA^2*CF*Pi^3*G[0, 1, z])/
   z + ((I/2)*CA*CF^2*Pi^3*G[0, 1, z])/z - ((I/4)*CF^3*Pi^3*G[0, 1, z])/z - 
  (C4AF*G[0, 1, z])/(8*dA*TF*z) + (C4FF*nf*G[0, 1, z])/(4*dA*TF*z) - 
  (7*C4AF*Pi^2*G[0, 1, z])/(48*dA*TF*z) - (C4FF*nf*Pi^2*G[0, 1, z])/
   (12*dA*TF*z) + (CA^2*CF*Pi^2*z*G[0, 1, z])/192 - 
  (CA*CF^2*Pi^2*z*G[0, 1, z])/64 + (CF^3*Pi^2*z*G[0, 1, z])/96 + 
  (3*CA^3*G[0, 1, z])/(128*\[Epsilon]^4) - (CA^2*CF*G[0, 1, z])/
   (32*\[Epsilon]^4) - (33*CA^3*G[0, 1, z])/(256*\[Epsilon]^3) + 
  (11*CA^2*CF*G[0, 1, z])/(96*\[Epsilon]^3) + (3*CA^2*nf*G[0, 1, z])/
   (128*\[Epsilon]^3) - (CA*CF*nf*G[0, 1, z])/(48*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[0, 1, z])/\[Epsilon]^3 - 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^3 - 
  (119*CA^3*G[0, 1, z])/(2304*\[Epsilon]^2) + (67*CA^2*CF*G[0, 1, z])/
   (288*\[Epsilon]^2) - (43*CA^2*nf*G[0, 1, z])/(1152*\[Epsilon]^2) - 
  (5*CA*CF*nf*G[0, 1, z])/(144*\[Epsilon]^2) + 
  (CA*nf^2*G[0, 1, z])/(144*\[Epsilon]^2) - (((99*I)/256)*CA^3*Pi*G[0, 1, z])/
   \[Epsilon]^2 + (((11*I)/32)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  ((I/16)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon]^2 - 
  (179*CA^3*Pi^2*G[0, 1, z])/(1536*\[Epsilon]^2) + 
  (7*CA^2*CF*Pi^2*G[0, 1, z])/(48*\[Epsilon]^2) + 
  (CA*CF^2*Pi^2*G[0, 1, z])/(96*\[Epsilon]^2) + 
  (CA^2*CF*G[0, 1, z])/(32*z*\[Epsilon]^2) - (CA*CF^2*G[0, 1, z])/
   (32*z*\[Epsilon]^2) + (2039*CA^3*G[0, 1, z])/(3456*\[Epsilon]) - 
  (245*CA^2*CF*G[0, 1, z])/(1728*\[Epsilon]) + 
  (5*CA*CF^2*G[0, 1, z])/(8*\[Epsilon]) - (3*CF^3*G[0, 1, z])/
   (16*\[Epsilon]) - (823*CA^2*nf*G[0, 1, z])/(3456*\[Epsilon]) - 
  (139*CA*CF*nf*G[0, 1, z])/(1728*\[Epsilon]) + 
  (5*CA*nf^2*G[0, 1, z])/(216*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[0, 1, z])/\[Epsilon] + 
  (((67*I)/96)*CA^2*CF*Pi*G[0, 1, z])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[0, 1, z])/\[Epsilon] - 
  (((5*I)/48)*CA*CF*nf*Pi*G[0, 1, z])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, 1, z])/\[Epsilon] + (6101*CA^3*Pi^2*G[0, 1, z])/
   (9216*\[Epsilon]) - (97*CA^2*CF*Pi^2*G[0, 1, z])/(256*\[Epsilon]) - 
  (3*CA*CF^2*Pi^2*G[0, 1, z])/(8*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 1, z])/(16*\[Epsilon]) - (607*CA^2*nf*Pi^2*G[0, 1, z])/
   (4608*\[Epsilon]) + (13*CA*CF*nf*Pi^2*G[0, 1, z])/(128*\[Epsilon]) + 
  (CF^2*nf*Pi^2*G[0, 1, z])/(32*\[Epsilon]) - 
  (((71*I)/512)*CA^3*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (((5*I)/32)*CA^2*CF*Pi^3*G[0, 1, z])/\[Epsilon] + 
  ((I/32)*CA*CF^2*Pi^3*G[0, 1, z])/\[Epsilon] + 
  (CA^2*CF*Pi^2*G[0, 1, z])/(48*z^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, z])/(24*z^2*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 1, z])/(48*z^2*\[Epsilon]) - 
  (11*CA^3*G[0, 1, z])/(96*z*\[Epsilon]) + (7*CA^2*CF*G[0, 1, z])/
   (24*z*\[Epsilon]) - (35*CA*CF^2*G[0, 1, z])/(96*z*\[Epsilon]) + 
  (3*CF^3*G[0, 1, z])/(16*z*\[Epsilon]) - (CA^2*nf*G[0, 1, z])/
   (96*z*\[Epsilon]) + (5*CA*CF*nf*G[0, 1, z])/(96*z*\[Epsilon]) - 
  (CF^2*nf*G[0, 1, z])/(24*z*\[Epsilon]) + (((3*I)/32)*CA^2*CF*Pi*G[0, 1, z])/
   (z*\[Epsilon]) - (((3*I)/32)*CA*CF^2*Pi*G[0, 1, z])/(z*\[Epsilon]) + 
  (CA^3*Pi^2*G[0, 1, z])/(32*z*\[Epsilon]) - (11*CA^2*CF*Pi^2*G[0, 1, z])/
   (96*z*\[Epsilon]) + (CA*CF^2*Pi^2*G[0, 1, z])/(6*z*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 1, z])/(12*z*\[Epsilon]) - (24253*CA^3*G[1, 0, z])/10368 + 
  (17719*CA^2*CF*G[1, 0, z])/5184 + (275*CA*CF^2*G[1, 0, z])/96 - 
  (13*CF^3*G[1, 0, z])/16 + (8167*CA^2*nf*G[1, 0, z])/10368 - 
  (12797*CA*CF*nf*G[1, 0, z])/10368 - (119*CF^2*nf*G[1, 0, z])/192 - 
  (CA*nf^2*G[1, 0, z])/16 + (CF*nf^2*G[1, 0, z])/8 - 
  ((3007*I)/1152)*CA^3*Pi*G[1, 0, z] + ((1409*I)/288)*CA^2*CF*Pi*G[1, 0, z] + 
  ((15*I)/16)*CA*CF^2*Pi*G[1, 0, z] - ((9*I)/16)*CF^3*Pi*G[1, 0, z] + 
  ((349*I)/384)*CA^2*nf*Pi*G[1, 0, z] - ((85*I)/48)*CA*CF*nf*Pi*G[1, 0, z] - 
  ((3*I)/32)*CF^2*nf*Pi*G[1, 0, z] - ((5*I)/72)*CA*nf^2*Pi*G[1, 0, z] + 
  ((5*I)/36)*CF*nf^2*Pi*G[1, 0, z] + (10019*CA^3*Pi^2*G[1, 0, z])/27648 - 
  (167*CA^2*CF*Pi^2*G[1, 0, z])/1536 - (4819*CA*CF^2*Pi^2*G[1, 0, z])/3456 + 
  (77*CF^3*Pi^2*G[1, 0, z])/192 - (2641*CA^2*nf*Pi^2*G[1, 0, z])/13824 + 
  (755*CA*CF*nf*Pi^2*G[1, 0, z])/2304 + (53*CF^2*nf*Pi^2*G[1, 0, z])/432 + 
  (13*CA*nf^2*Pi^2*G[1, 0, z])/576 - (13*CF*nf^2*Pi^2*G[1, 0, z])/288 + 
  ((115*I)/3072)*CA^3*Pi^3*G[1, 0, z] + ((95*I)/512)*CA^2*CF*Pi^3*
   G[1, 0, z] - ((59*I)/96)*CA*CF^2*Pi^3*G[1, 0, z] + 
  ((3*I)/16)*CF^3*Pi^3*G[1, 0, z] - ((17*I)/1536)*CA^2*nf*Pi^3*G[1, 0, z] - 
  (I/256)*CA*CF*nf*Pi^3*G[1, 0, z] + ((5*I)/96)*CF^2*nf*Pi^3*G[1, 0, z] + 
  (22639*CA^3*Pi^4*G[1, 0, z])/552960 - (8573*CA^2*CF*Pi^4*G[1, 0, z])/
   92160 + (97*CA*CF^2*Pi^4*G[1, 0, z])/2880 - (43*CF^3*Pi^4*G[1, 0, z])/
   2880 + (3*C4AF*G[1, 0, z])/(8*dA*TF) - (3*C4FF*nf*G[1, 0, z])/(4*dA*TF) - 
  (11*C4AF*Pi^2*G[1, 0, z])/(48*dA*TF) - (C4FF*nf*Pi^2*G[1, 0, z])/
   (6*dA*TF) - (17*C4AF*Pi^4*G[1, 0, z])/(720*dA*TF) - 
  (23*CA^3*Pi^2*G[1, 0, z])/(1152*z^2) + (115*CA^2*CF*Pi^2*G[1, 0, z])/
   (1152*z^2) - (19*CA*CF^2*Pi^2*G[1, 0, z])/(96*z^2) + 
  (11*CF^3*Pi^2*G[1, 0, z])/(96*z^2) + (CA^2*nf*Pi^2*G[1, 0, z])/(576*z^2) - 
  (CA*CF*nf*Pi^2*G[1, 0, z])/(288*z^2) + ((I/32)*CA^2*CF*Pi^3*G[1, 0, z])/
   z^2 - (((3*I)/32)*CA*CF^2*Pi^3*G[1, 0, z])/z^2 + 
  ((I/16)*CF^3*Pi^3*G[1, 0, z])/z^2 + (C4AF*Pi^2*G[1, 0, z])/(8*dA*TF*z^2) + 
  (59*CA^3*G[1, 0, z])/(576*z) + (29*CA^2*CF*G[1, 0, z])/(576*z) - 
  (7*CA*CF^2*G[1, 0, z])/(12*z) + (7*CF^3*G[1, 0, z])/(16*z) - 
  (13*CA^2*nf*G[1, 0, z])/(288*z) + (11*CA*CF*nf*G[1, 0, z])/(288*z) - 
  (CF^2*nf*G[1, 0, z])/(24*z) - (((11*I)/64)*CA^3*Pi*G[1, 0, z])/z + 
  (((13*I)/16)*CA^2*CF*Pi*G[1, 0, z])/z - (((39*I)/32)*CA*CF^2*Pi*G[1, 0, z])/
   z + (((9*I)/16)*CF^3*Pi*G[1, 0, z])/z - ((I/64)*CA^2*nf*Pi*G[1, 0, z])/z + 
  ((I/32)*CA*CF*nf*Pi*G[1, 0, z])/z + (161*CA^3*Pi^2*G[1, 0, z])/(1152*z) - 
  (823*CA^2*CF*Pi^2*G[1, 0, z])/(1152*z) + (113*CA*CF^2*Pi^2*G[1, 0, z])/
   (96*z) - (61*CF^3*Pi^2*G[1, 0, z])/(96*z) - (5*CA^2*nf*Pi^2*G[1, 0, z])/
   (1152*z) + (CA*CF*nf*Pi^2*G[1, 0, z])/(288*z) + 
  (((3*I)/64)*CA^3*Pi^3*G[1, 0, z])/z - (((7*I)/32)*CA^2*CF*Pi^3*G[1, 0, z])/
   z + (((3*I)/8)*CA*CF^2*Pi^3*G[1, 0, z])/z - ((I/4)*CF^3*Pi^3*G[1, 0, z])/
   z - (7*C4AF*G[1, 0, z])/(8*dA*TF*z) + (7*C4FF*nf*G[1, 0, z])/(4*dA*TF*z) + 
  (C4AF*Pi^2*G[1, 0, z])/(16*dA*TF*z) + (C4FF*nf*Pi^2*G[1, 0, z])/
   (8*dA*TF*z) - (CA^3*Pi^2*z*G[1, 0, z])/192 + 
  (CA^2*CF*Pi^2*z*G[1, 0, z])/48 - (5*CA*CF^2*Pi^2*z*G[1, 0, z])/192 + 
  (CF^3*Pi^2*z*G[1, 0, z])/96 + (CA^3*G[1, 0, z])/(128*\[Epsilon]^4) - 
  (CA^2*CF*G[1, 0, z])/(64*\[Epsilon]^4) + (11*CA^3*G[1, 0, z])/
   (768*\[Epsilon]^3) - (11*CA^2*CF*G[1, 0, z])/(384*\[Epsilon]^3) - 
  (CA^2*nf*G[1, 0, z])/(384*\[Epsilon]^3) + (CA*CF*nf*G[1, 0, z])/
   (192*\[Epsilon]^3) + (((3*I)/128)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^3 - 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^3 - 
  (139*CA^3*G[1, 0, z])/(768*\[Epsilon]^2) + (139*CA^2*CF*G[1, 0, z])/
   (384*\[Epsilon]^2) + (83*CA^2*nf*G[1, 0, z])/(1152*\[Epsilon]^2) - 
  (83*CA*CF*nf*G[1, 0, z])/(576*\[Epsilon]^2) - 
  (CA*nf^2*G[1, 0, z])/(144*\[Epsilon]^2) + (CF*nf^2*G[1, 0, z])/
   (72*\[Epsilon]^2) + (((11*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (((11*I)/128)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  ((I/128)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon]^2 + 
  ((I/64)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon]^2 - 
  (61*CA^3*Pi^2*G[1, 0, z])/(1536*\[Epsilon]^2) + 
  (61*CA^2*CF*Pi^2*G[1, 0, z])/(768*\[Epsilon]^2) - 
  (3007*CA^3*G[1, 0, z])/(3456*\[Epsilon]) + (1409*CA^2*CF*G[1, 0, z])/
   (864*\[Epsilon]) + (5*CA*CF^2*G[1, 0, z])/(16*\[Epsilon]) - 
  (3*CF^3*G[1, 0, z])/(16*\[Epsilon]) + (349*CA^2*nf*G[1, 0, z])/
   (1152*\[Epsilon]) - (85*CA*CF*nf*G[1, 0, z])/(144*\[Epsilon]) - 
  (CF^2*nf*G[1, 0, z])/(32*\[Epsilon]) - (5*CA*nf^2*G[1, 0, z])/
   (216*\[Epsilon]) + (5*CF*nf^2*G[1, 0, z])/(108*\[Epsilon]) - 
  (((139*I)/256)*CA^3*Pi*G[1, 0, z])/\[Epsilon] + 
  (((139*I)/128)*CA^2*CF*Pi*G[1, 0, z])/\[Epsilon] + 
  (((83*I)/384)*CA^2*nf*Pi*G[1, 0, z])/\[Epsilon] - 
  (((83*I)/192)*CA*CF*nf*Pi*G[1, 0, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 0, z])/\[Epsilon] + ((I/24)*CF*nf^2*Pi*G[1, 0, z])/
   \[Epsilon] - (281*CA^3*Pi^2*G[1, 0, z])/(9216*\[Epsilon]) + 
  (227*CA^2*CF*Pi^2*G[1, 0, z])/(1536*\[Epsilon]) - 
  (59*CA*CF^2*Pi^2*G[1, 0, z])/(288*\[Epsilon]) + 
  (CF^3*Pi^2*G[1, 0, z])/(16*\[Epsilon]) + (19*CA^2*nf*Pi^2*G[1, 0, z])/
   (4608*\[Epsilon]) - (13*CA*CF*nf*Pi^2*G[1, 0, z])/(768*\[Epsilon]) + 
  (5*CF^2*nf*Pi^2*G[1, 0, z])/(288*\[Epsilon]) - 
  (((25*I)/512)*CA^3*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (((25*I)/256)*CA^2*CF*Pi^3*G[1, 0, z])/\[Epsilon] + 
  (CA^2*CF*Pi^2*G[1, 0, z])/(96*z^2*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 0, z])/(32*z^2*\[Epsilon]) + 
  (CF^3*Pi^2*G[1, 0, z])/(48*z^2*\[Epsilon]) - 
  (11*CA^3*G[1, 0, z])/(192*z*\[Epsilon]) + (13*CA^2*CF*G[1, 0, z])/
   (48*z*\[Epsilon]) - (13*CA*CF^2*G[1, 0, z])/(32*z*\[Epsilon]) + 
  (3*CF^3*G[1, 0, z])/(16*z*\[Epsilon]) - (CA^2*nf*G[1, 0, z])/
   (192*z*\[Epsilon]) + (CA*CF*nf*G[1, 0, z])/(96*z*\[Epsilon]) + 
  (CA^3*Pi^2*G[1, 0, z])/(64*z*\[Epsilon]) - (7*CA^2*CF*Pi^2*G[1, 0, z])/
   (96*z*\[Epsilon]) + (CA*CF^2*Pi^2*G[1, 0, z])/(8*z*\[Epsilon]) - 
  (CF^3*Pi^2*G[1, 0, z])/(12*z*\[Epsilon]) - (7763*CA^3*G[1, 1, z])/3456 + 
  (5*CA^2*CF*G[1, 1, z])/32 + (CA*CF^2*G[1, 1, z])/64 - 
  (CF^3*G[1, 1, z])/32 + (2177*CA^2*nf*G[1, 1, z])/3456 + 
  (241*CA*CF*nf*G[1, 1, z])/384 - (5*CF^2*nf*G[1, 1, z])/16 - 
  (CA*nf^2*G[1, 1, z])/16 - ((2093*I)/1152)*CA^3*Pi*G[1, 1, z] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, 1, z] - ((9*I)/8)*CA*CF^2*Pi*G[1, 1, z] + 
  ((823*I)/1152)*CA^2*nf*Pi*G[1, 1, z] + ((3*I)/64)*CA*CF*nf*Pi*G[1, 1, z] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, 1, z] - (2435*CA^3*Pi^2*G[1, 1, z])/9216 + 
  (373*CA^2*CF*Pi^2*G[1, 1, z])/6912 - (43*CA*CF^2*Pi^2*G[1, 1, z])/384 - 
  (29*CF^3*Pi^2*G[1, 1, z])/192 - (131*CA^2*nf*Pi^2*G[1, 1, z])/512 + 
  (139*CA*CF*nf*Pi^2*G[1, 1, z])/3456 + (5*CF^2*nf*Pi^2*G[1, 1, z])/48 + 
  (29*CA*nf^2*Pi^2*G[1, 1, z])/576 - (CF*nf^2*Pi^2*G[1, 1, z])/48 - 
  ((939*I)/1024)*CA^3*Pi^3*G[1, 1, z] + ((11*I)/768)*CA^2*CF*Pi^3*
   G[1, 1, z] + ((3*I)/8)*CA*CF^2*Pi^3*G[1, 1, z] + 
  ((105*I)/512)*CA^2*nf*Pi^3*G[1, 1, z] - ((37*I)/384)*CA*CF*nf*Pi^3*
   G[1, 1, z] - (83309*CA^3*Pi^4*G[1, 1, z])/552960 + 
  (157*CA^2*CF*Pi^4*G[1, 1, z])/1280 - (101*CA*CF^2*Pi^4*G[1, 1, z])/5760 - 
  (5*C4AF*G[1, 1, z])/(8*dA*TF) + (5*C4FF*nf*G[1, 1, z])/(4*dA*TF) + 
  (17*C4AF*Pi^2*G[1, 1, z])/(48*dA*TF) + (C4FF*nf*Pi^2*G[1, 1, z])/
   (24*dA*TF) + (19*C4AF*Pi^4*G[1, 1, z])/(720*dA*TF) - 
  (17*CA^3*Pi^2*G[1, 1, z])/(576*z^2) + (313*CA^2*CF*Pi^2*G[1, 1, z])/
   (1152*z^2) - (265*CA*CF^2*Pi^2*G[1, 1, z])/(1152*z^2) - 
  (CF^3*Pi^2*G[1, 1, z])/(64*z^2) - (CA^2*nf*Pi^2*G[1, 1, z])/(144*z^2) - 
  (5*CA*CF*nf*Pi^2*G[1, 1, z])/(144*z^2) + (5*CF^2*nf*Pi^2*G[1, 1, z])/
   (144*z^2) - ((I/8)*CA^2*CF*Pi^3*G[1, 1, z])/z^2 + 
  ((I/8)*CA*CF^2*Pi^3*G[1, 1, z])/z^2 - (C4AF*Pi^2*G[1, 1, z])/
   (8*dA*TF*z^2) + (41*CA^3*G[1, 1, z])/(288*z) - 
  (5*CA^2*CF*G[1, 1, z])/(32*z) - (CA*CF^2*G[1, 1, z])/(64*z) + 
  (CF^3*G[1, 1, z])/(32*z) + (71*CA^2*nf*G[1, 1, z])/(576*z) - 
  (31*CA*CF*nf*G[1, 1, z])/(64*z) + (5*CF^2*nf*G[1, 1, z])/(16*z) + 
  (CA*nf^2*G[1, 1, z])/(48*z) + ((I/2)*CA^3*Pi*G[1, 1, z])/z - 
  (((27*I)/16)*CA^2*CF*Pi*G[1, 1, z])/z + (((9*I)/8)*CA*CF^2*Pi*G[1, 1, z])/
   z + ((I/16)*CA^2*nf*Pi*G[1, 1, z])/z + (35*CA^3*Pi^2*G[1, 1, z])/(128*z) - 
  (95*CA^2*CF*Pi^2*G[1, 1, z])/(144*z) + (47*CA*CF^2*Pi^2*G[1, 1, z])/
   (144*z) + (CF^3*Pi^2*G[1, 1, z])/(6*z) - (23*CA^2*nf*Pi^2*G[1, 1, z])/
   (384*z) + (49*CA*CF*nf*Pi^2*G[1, 1, z])/(288*z) - 
  (5*CF^2*nf*Pi^2*G[1, 1, z])/(36*z) - (((27*I)/128)*CA^3*Pi^3*G[1, 1, z])/
   z + (((35*I)/64)*CA^2*CF*Pi^3*G[1, 1, z])/z - 
  ((I/2)*CA*CF^2*Pi^3*G[1, 1, z])/z + (5*C4AF*G[1, 1, z])/(8*dA*TF*z) - 
  (5*C4FF*nf*G[1, 1, z])/(4*dA*TF*z) - (11*C4AF*Pi^2*G[1, 1, z])/
   (48*dA*TF*z) - (C4FF*nf*Pi^2*G[1, 1, z])/(24*dA*TF*z) + 
  (CA^3*Pi^2*z*G[1, 1, z])/192 - (CA^2*CF*Pi^2*z*G[1, 1, z])/64 + 
  (CA*CF^2*Pi^2*z*G[1, 1, z])/96 - (3*CA^3*G[1, 1, z])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, 1, z])/(256*\[Epsilon]^3) - (3*CA^2*nf*G[1, 1, z])/
   (128*\[Epsilon]^3) - (((9*I)/128)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^3 + 
  (119*CA^3*G[1, 1, z])/(2304*\[Epsilon]^2) + (43*CA^2*nf*G[1, 1, z])/
   (1152*\[Epsilon]^2) - (CA*nf^2*G[1, 1, z])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, 1, z])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon]^2 + 
  (187*CA^3*Pi^2*G[1, 1, z])/(1536*\[Epsilon]^2) - 
  (3*CA^2*CF*Pi^2*G[1, 1, z])/(128*\[Epsilon]^2) - 
  (2093*CA^3*G[1, 1, z])/(3456*\[Epsilon]) + (9*CA^2*CF*G[1, 1, z])/
   (16*\[Epsilon]) - (3*CA*CF^2*G[1, 1, z])/(8*\[Epsilon]) + 
  (823*CA^2*nf*G[1, 1, z])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, 1, z])/(64*\[Epsilon]) - (5*CA*nf^2*G[1, 1, z])/
   (216*\[Epsilon]) + (((119*I)/768)*CA^3*Pi*G[1, 1, z])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, 1, z])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, 1, z])/\[Epsilon] - (709*CA^3*Pi^2*G[1, 1, z])/
   (1024*\[Epsilon]) + (11*CA^2*CF*Pi^2*G[1, 1, z])/(2304*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, z])/(8*\[Epsilon]) + (71*CA^2*nf*Pi^2*G[1, 1, z])/
   (512*\[Epsilon]) - (37*CA*CF*nf*Pi^2*G[1, 1, z])/(1152*\[Epsilon]) + 
  (((79*I)/512)*CA^3*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (((9*I)/128)*CA^2*CF*Pi^3*G[1, 1, z])/\[Epsilon] - 
  (CA^2*CF*Pi^2*G[1, 1, z])/(24*z^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, z])/(24*z^2*\[Epsilon]) + 
  (CA^3*G[1, 1, z])/(6*z*\[Epsilon]) - (9*CA^2*CF*G[1, 1, z])/
   (16*z*\[Epsilon]) + (3*CA*CF^2*G[1, 1, z])/(8*z*\[Epsilon]) + 
  (CA^2*nf*G[1, 1, z])/(48*z*\[Epsilon]) - (9*CA^3*Pi^2*G[1, 1, z])/
   (128*z*\[Epsilon]) + (35*CA^2*CF*Pi^2*G[1, 1, z])/(192*z*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, 1, z])/(6*z*\[Epsilon]) - (3593*CA^3*G[0, 0, 0, z])/
   1152 + (523*CA^2*CF*G[0, 0, 0, z])/72 - (29*CA*CF^2*G[0, 0, 0, z])/24 - 
  (27*CF^3*G[0, 0, 0, z])/16 + (1153*CA^2*nf*G[0, 0, 0, z])/1152 - 
  (647*CA*CF*nf*G[0, 0, 0, z])/288 + (47*CF^2*nf*G[0, 0, 0, z])/96 - 
  (5*CA*nf^2*G[0, 0, 0, z])/72 + (5*CF*nf^2*G[0, 0, 0, z])/36 - 
  ((685*I)/256)*CA^3*Pi*G[0, 0, 0, z] + ((1087*I)/128)*CA^2*CF*Pi*
   G[0, 0, 0, z] - ((201*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z] + 
  ((103*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z] - ((133*I)/64)*CA*CF*nf*Pi*
   G[0, 0, 0, z] + ((15*I)/16)*CF^2*nf*Pi*G[0, 0, 0, z] - 
  (I/16)*CA*nf^2*Pi*G[0, 0, 0, z] + (I/8)*CF*nf^2*Pi*G[0, 0, 0, z] + 
  (4417*CA^3*Pi^2*G[0, 0, 0, z])/9216 - (11803*CA^2*CF*Pi^2*G[0, 0, 0, z])/
   4608 + (1123*CA*CF^2*Pi^2*G[0, 0, 0, z])/384 + 
  (9*CF^3*Pi^2*G[0, 0, 0, z])/16 - (467*CA^2*nf*Pi^2*G[0, 0, 0, z])/4608 + 
  (1289*CA*CF*nf*Pi^2*G[0, 0, 0, z])/2304 - (137*CF^2*nf*Pi^2*G[0, 0, 0, z])/
   192 - ((43*I)/512)*CA^3*Pi^3*G[0, 0, 0, z] + 
  ((69*I)/256)*CA^2*CF*Pi^3*G[0, 0, 0, z] - (I/16)*CA*CF^2*Pi^3*
   G[0, 0, 0, z] - ((9*I)/32)*CF^3*Pi^3*G[0, 0, 0, z] + 
  (3*CA^3*G[0, 0, 0, z])/(128*\[Epsilon]^3) - (5*CA^2*CF*G[0, 0, 0, z])/
   (64*\[Epsilon]^3) + (CF^3*G[0, 0, 0, z])/(8*\[Epsilon]^3) - 
  (33*CA^3*G[0, 0, 0, z])/(256*\[Epsilon]^2) + (99*CA^2*CF*G[0, 0, 0, z])/
   (128*\[Epsilon]^2) - (33*CA*CF^2*G[0, 0, 0, z])/(32*\[Epsilon]^2) + 
  (3*CA^2*nf*G[0, 0, 0, z])/(128*\[Epsilon]^2) - 
  (9*CA*CF*nf*G[0, 0, 0, z])/(64*\[Epsilon]^2) + 
  (3*CF^2*nf*G[0, 0, 0, z])/(16*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 - 
  (((15*I)/64)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon]^2 + 
  (((3*I)/8)*CF^3*Pi*G[0, 0, 0, z])/\[Epsilon]^2 - 
  (685*CA^3*G[0, 0, 0, z])/(768*\[Epsilon]) + (1087*CA^2*CF*G[0, 0, 0, z])/
   (384*\[Epsilon]) - (67*CA*CF^2*G[0, 0, 0, z])/(32*\[Epsilon]) + 
  (103*CA^2*nf*G[0, 0, 0, z])/(384*\[Epsilon]) - 
  (133*CA*CF*nf*G[0, 0, 0, z])/(192*\[Epsilon]) + 
  (5*CF^2*nf*G[0, 0, 0, z])/(16*\[Epsilon]) - (CA*nf^2*G[0, 0, 0, z])/
   (48*\[Epsilon]) + (CF*nf^2*G[0, 0, 0, z])/(24*\[Epsilon]) - 
  (((99*I)/256)*CA^3*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((297*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (((99*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (((27*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/16)*CF^2*nf*Pi*G[0, 0, 0, z])/\[Epsilon] - 
  (151*CA^3*Pi^2*G[0, 0, 0, z])/(1536*\[Epsilon]) + 
  (83*CA^2*CF*Pi^2*G[0, 0, 0, z])/(256*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 0, 0, z])/(48*\[Epsilon]) - 
  (15*CF^3*Pi^2*G[0, 0, 0, z])/(32*\[Epsilon]) - 
  (103*CA^3*G[0, 0, 1, z])/288 + (925*CA^2*CF*G[0, 0, 1, z])/288 + 
  (713*CA*CF^2*G[0, 0, 1, z])/384 - (71*CF^3*G[0, 0, 1, z])/32 + 
  (241*CA^2*nf*G[0, 0, 1, z])/3456 - (773*CA*CF*nf*G[0, 0, 1, z])/576 + 
  (61*CF^2*nf*G[0, 0, 1, z])/96 + (5*CA*nf^2*G[0, 0, 1, z])/216 - 
  ((757*I)/768)*CA^3*Pi*G[0, 0, 1, z] + ((119*I)/32)*CA^2*CF*Pi*
   G[0, 0, 1, z] - ((21*I)/16)*CA*CF^2*Pi*G[0, 0, 1, z] + 
  ((13*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z] - ((29*I)/32)*CA*CF*nf*Pi*
   G[0, 0, 1, z] + ((3*I)/8)*CF^2*nf*Pi*G[0, 0, 1, z] + 
  (I/48)*CA*nf^2*Pi*G[0, 0, 1, z] + (1789*CA^3*Pi^2*G[0, 0, 1, z])/3072 + 
  (7*CA^2*CF*Pi^2*G[0, 0, 1, z])/288 - (155*CA*CF^2*Pi^2*G[0, 0, 1, z])/384 + 
  (CF^3*Pi^2*G[0, 0, 1, z])/4 - (251*CA^2*nf*Pi^2*G[0, 0, 1, z])/1536 + 
  (65*CA*CF*nf*Pi^2*G[0, 0, 1, z])/288 - (5*CF^2*nf*Pi^2*G[0, 0, 1, z])/48 - 
  ((141*I)/512)*CA^3*Pi^3*G[0, 0, 1, z] + ((41*I)/64)*CA^2*CF*Pi^3*
   G[0, 0, 1, z] - ((19*I)/64)*CA*CF^2*Pi^3*G[0, 0, 1, z] - 
  ((3*I)/16)*CF^3*Pi^3*G[0, 0, 1, z] - (15*C4AF*G[0, 0, 1, z])/(8*dA*TF) + 
  (3*C4FF*nf*G[0, 0, 1, z])/(4*dA*TF) + (CA^2*CF*Pi^2*G[0, 0, 1, z])/
   (48*z^2) - (CA*CF^2*Pi^2*G[0, 0, 1, z])/(24*z^2) + 
  (CF^3*Pi^2*G[0, 0, 1, z])/(48*z^2) - (155*CA^3*G[0, 0, 1, z])/(384*z) + 
  (181*CA^2*CF*G[0, 0, 1, z])/(128*z) - (115*CA*CF^2*G[0, 0, 1, z])/(48*z) + 
  (11*CF^3*G[0, 0, 1, z])/(8*z) - (5*CA^2*nf*G[0, 0, 1, z])/(192*z) + 
  (CA*CF*nf*G[0, 0, 1, z])/(8*z) - (5*CF^2*nf*G[0, 0, 1, z])/(48*z) + 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 0, 1, z])/z - 
  (((3*I)/4)*CA*CF^2*Pi*G[0, 0, 1, z])/z + (((3*I)/8)*CF^3*Pi*G[0, 0, 1, z])/
   z + (CA^3*Pi^2*G[0, 0, 1, z])/(32*z) - (11*CA^2*CF*Pi^2*G[0, 0, 1, z])/
   (96*z) + (CA*CF^2*Pi^2*G[0, 0, 1, z])/(6*z) - 
  (CF^3*Pi^2*G[0, 0, 1, z])/(12*z) + (3*C4AF*G[0, 0, 1, z])/(8*dA*TF*z) - 
  (7*CA^3*z*G[0, 0, 1, z])/48 + (9*CA^2*CF*z*G[0, 0, 1, z])/32 + 
  (13*CA*CF^2*z*G[0, 0, 1, z])/192 - (7*CF^3*z*G[0, 0, 1, z])/32 + 
  (7*CA^2*nf*z*G[0, 0, 1, z])/192 - (CA*CF*nf*z*G[0, 0, 1, z])/16 + 
  (CF^2*nf*z*G[0, 0, 1, z])/24 + ((3*I)/64)*CA^3*Pi*z*G[0, 0, 1, z] - 
  ((9*I)/64)*CA^2*CF*Pi*z*G[0, 0, 1, z] + ((3*I)/32)*CA*CF^2*Pi*z*
   G[0, 0, 1, z] + (3*C4AF*z*G[0, 0, 1, z])/(8*dA*TF) - 
  (3*C4FF*nf*z*G[0, 0, 1, z])/(4*dA*TF) + (5*CA^3*G[0, 0, 1, z])/
   (128*\[Epsilon]^3) - (3*CA^2*CF*G[0, 0, 1, z])/(32*\[Epsilon]^3) + 
  (CA*CF^2*G[0, 0, 1, z])/(16*\[Epsilon]^3) - (85*CA^3*G[0, 0, 1, z])/
   (768*\[Epsilon]^2) - (CA^2*CF*G[0, 0, 1, z])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*G[0, 0, 1, z])/(32*\[Epsilon]^2) + 
  (11*CA^2*nf*G[0, 0, 1, z])/(384*\[Epsilon]^2) - 
  (CA*CF*nf*G[0, 0, 1, z])/(32*\[Epsilon]^2) + 
  (((15*I)/128)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon]^2 - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon]^2 - 
  (757*CA^3*G[0, 0, 1, z])/(2304*\[Epsilon]) + (119*CA^2*CF*G[0, 0, 1, z])/
   (96*\[Epsilon]) - (7*CA*CF^2*G[0, 0, 1, z])/(16*\[Epsilon]) + 
  (13*CA^2*nf*G[0, 0, 1, z])/(384*\[Epsilon]) - 
  (29*CA*CF*nf*G[0, 0, 1, z])/(96*\[Epsilon]) + 
  (CF^2*nf*G[0, 0, 1, z])/(8*\[Epsilon]) + (CA*nf^2*G[0, 0, 1, z])/
   (144*\[Epsilon]) - (((85*I)/256)*CA^3*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/64)*CA^2*CF*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z])/\[Epsilon] + 
  (((11*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, 0, 1, z])/\[Epsilon] - 
  (107*CA^3*Pi^2*G[0, 0, 1, z])/(512*\[Epsilon]) + 
  (95*CA^2*CF*Pi^2*G[0, 0, 1, z])/(192*\[Epsilon]) - 
  (55*CA*CF^2*Pi^2*G[0, 0, 1, z])/(192*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 0, 1, z])/(16*\[Epsilon]) + (CA^2*CF*G[0, 0, 1, z])/
   (8*z*\[Epsilon]) - (CA*CF^2*G[0, 0, 1, z])/(4*z*\[Epsilon]) + 
  (CF^3*G[0, 0, 1, z])/(8*z*\[Epsilon]) + (CA^3*z*G[0, 0, 1, z])/
   (64*\[Epsilon]) - (3*CA^2*CF*z*G[0, 0, 1, z])/(64*\[Epsilon]) + 
  (CA*CF^2*z*G[0, 0, 1, z])/(32*\[Epsilon]) + (5*CA*nf^2*G[0, 1, 0, z])/72 - 
  (5*CF*nf^2*G[0, 1, 0, z])/36 + ((369*I)/256)*CA^3*Pi*G[0, 1, 0, z] - 
  ((479*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z] + ((55*I)/32)*CA*CF^2*Pi*
   G[0, 1, 0, z] - ((83*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z] + 
  ((93*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z] - ((5*I)/16)*CF^2*nf*Pi*
   G[0, 1, 0, z] + (I/16)*CA*nf^2*Pi*G[0, 1, 0, z] - 
  (I/8)*CF*nf^2*Pi*G[0, 1, 0, z] + (99*CA^3*Pi^2*G[0, 1, 0, z])/512 + 
  (99*CA^2*CF*Pi^2*G[0, 1, 0, z])/256 - (99*CA*CF^2*Pi^2*G[0, 1, 0, z])/64 - 
  (9*CA^2*nf*Pi^2*G[0, 1, 0, z])/256 - (9*CA*CF*nf*Pi^2*G[0, 1, 0, z])/128 + 
  (9*CF^2*nf*Pi^2*G[0, 1, 0, z])/32 - ((33*I)/512)*CA^3*Pi^3*G[0, 1, 0, z] + 
  ((45*I)/256)*CA^2*CF*Pi^3*G[0, 1, 0, z] - (I/32)*CA*CF^2*Pi^3*
   G[0, 1, 0, z] - (I/8)*CF^3*Pi^3*G[0, 1, 0, z] - 
  (C4AF*G[0, 1, 0, z])/(dA*TF) - (C4FF*nf*G[0, 1, 0, z])/(dA*TF) - 
  (5*C4AF*Pi^2*G[0, 1, 0, z])/(16*dA*TF) - (2087*CA^3*G[0, 1, 0, z])/
   (576*(-1 + z)) + (3779*CA^2*CF*G[0, 1, 0, z])/(384*(-1 + z)) - 
  (449*CA*CF^2*G[0, 1, 0, z])/(72*(-1 + z)) + (59*CF^3*G[0, 1, 0, z])/
   (32*(-1 + z)) + (123*CA^2*nf*G[0, 1, 0, z])/(128*(-1 + z)) - 
  (625*CA*CF*nf*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (107*CF^2*nf*G[0, 1, 0, z])/(288*(-1 + z)) - (493*CA^3*Pi^2*G[0, 1, 0, z])/
   (9216*(-1 + z)) + (677*CA^2*CF*Pi^2*G[0, 1, 0, z])/(1536*(-1 + z)) - 
  (1021*CA*CF^2*Pi^2*G[0, 1, 0, z])/(1152*(-1 + z)) + 
  (CF^3*Pi^2*G[0, 1, 0, z])/(4*(-1 + z)) - (49*CA^2*nf*Pi^2*G[0, 1, 0, z])/
   (4608*(-1 + z)) - (7*CA*CF*nf*Pi^2*G[0, 1, 0, z])/(768*(-1 + z)) + 
  (35*CF^2*nf*Pi^2*G[0, 1, 0, z])/(576*(-1 + z)) - 
  (CA^3*Pi^2*G[0, 1, 0, z])/(96*(-1 + z)*z^2) + 
  (CA^2*CF*Pi^2*G[0, 1, 0, z])/(32*(-1 + z)*z^2) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, z])/(48*(-1 + z)*z^2) + 
  (((3*I)/32)*CA^2*CF*Pi*G[0, 1, 0, z])/z - 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z])/z + 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 0, z])/z - (C4AF*G[0, 1, 0, z])/(4*dA*TF*z) + 
  (C4FF*nf*G[0, 1, 0, z])/(2*dA*TF*z) + (C4AF*Pi^2*G[0, 1, 0, z])/
   (4*dA*TF*z) + (43*CA^3*G[0, 1, 0, z])/(384*(-1 + z)*z) - 
  (301*CA^2*CF*G[0, 1, 0, z])/(384*(-1 + z)*z) + 
  (23*CA*CF^2*G[0, 1, 0, z])/(16*(-1 + z)*z) - 
  (23*CF^3*G[0, 1, 0, z])/(32*(-1 + z)*z) + (CA^2*nf*G[0, 1, 0, z])/
   (48*(-1 + z)*z) - (CA*CF*nf*G[0, 1, 0, z])/(48*(-1 + z)*z) + 
  (CA^3*Pi^2*G[0, 1, 0, z])/(16*(-1 + z)*z) - (5*CA^2*CF*Pi^2*G[0, 1, 0, z])/
   (32*(-1 + z)*z) + (5*CA*CF^2*Pi^2*G[0, 1, 0, z])/(48*(-1 + z)*z) - 
  ((3*I)/64)*CA^3*Pi*z*G[0, 1, 0, z] + ((9*I)/64)*CA^2*CF*Pi*z*
   G[0, 1, 0, z] - ((3*I)/32)*CA*CF^2*Pi*z*G[0, 1, 0, z] - 
  (3*C4AF*z*G[0, 1, 0, z])/(8*dA*TF) + (3*C4FF*nf*z*G[0, 1, 0, z])/
   (4*dA*TF) + (3787*CA^3*z*G[0, 1, 0, z])/(1152*(-1 + z)) - 
  (799*CA^2*CF*z*G[0, 1, 0, z])/(96*(-1 + z)) + 
  (2353*CA*CF^2*z*G[0, 1, 0, z])/(576*(-1 + z)) - 
  (31*CF^3*z*G[0, 1, 0, z])/(32*(-1 + z)) - (125*CA^2*nf*z*G[0, 1, 0, z])/
   (128*(-1 + z)) + (631*CA*CF*nf*z*G[0, 1, 0, z])/(288*(-1 + z)) - 
  (95*CF^2*nf*z*G[0, 1, 0, z])/(288*(-1 + z)) + 
  (13*CA^3*Pi^2*z*G[0, 1, 0, z])/(9216*(-1 + z)) - 
  (485*CA^2*CF*Pi^2*z*G[0, 1, 0, z])/(1536*(-1 + z)) + 
  (925*CA*CF^2*Pi^2*z*G[0, 1, 0, z])/(1152*(-1 + z)) - 
  (CF^3*Pi^2*z*G[0, 1, 0, z])/(4*(-1 + z)) + 
  (49*CA^2*nf*Pi^2*z*G[0, 1, 0, z])/(4608*(-1 + z)) + 
  (7*CA*CF*nf*Pi^2*z*G[0, 1, 0, z])/(768*(-1 + z)) - 
  (35*CF^2*nf*Pi^2*z*G[0, 1, 0, z])/(576*(-1 + z)) + 
  (7*CA^3*z^2*G[0, 1, 0, z])/(48*(-1 + z)) - (9*CA^2*CF*z^2*G[0, 1, 0, z])/
   (32*(-1 + z)) - (13*CA*CF^2*z^2*G[0, 1, 0, z])/(192*(-1 + z)) + 
  (7*CF^3*z^2*G[0, 1, 0, z])/(32*(-1 + z)) - (7*CA^2*nf*z^2*G[0, 1, 0, z])/
   (192*(-1 + z)) + (CA*CF*nf*z^2*G[0, 1, 0, z])/(16*(-1 + z)) - 
  (CF^2*nf*z^2*G[0, 1, 0, z])/(24*(-1 + z)) + 
  (CA^3*G[0, 1, 0, z])/(128*\[Epsilon]^3) - (CA^2*CF*G[0, 1, 0, z])/
   (64*\[Epsilon]^3) - (11*CA^3*G[0, 1, 0, z])/(256*\[Epsilon]^2) - 
  (11*CA^2*CF*G[0, 1, 0, z])/(128*\[Epsilon]^2) + 
  (11*CA*CF^2*G[0, 1, 0, z])/(32*\[Epsilon]^2) + 
  (CA^2*nf*G[0, 1, 0, z])/(128*\[Epsilon]^2) + (CA*CF*nf*G[0, 1, 0, z])/
   (64*\[Epsilon]^2) - (CF^2*nf*G[0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon]^2 - 
  (((3*I)/64)*CA^2*CF*Pi*G[0, 1, 0, z])/\[Epsilon]^2 + 
  (123*CA^3*G[0, 1, 0, z])/(256*\[Epsilon]) - (479*CA^2*CF*G[0, 1, 0, z])/
   (384*\[Epsilon]) + (55*CA*CF^2*G[0, 1, 0, z])/(96*\[Epsilon]) - 
  (83*CA^2*nf*G[0, 1, 0, z])/(384*\[Epsilon]) + 
  (31*CA*CF*nf*G[0, 1, 0, z])/(64*\[Epsilon]) - 
  (5*CF^2*nf*G[0, 1, 0, z])/(48*\[Epsilon]) + (CA*nf^2*G[0, 1, 0, z])/
   (48*\[Epsilon]) - (CF*nf^2*G[0, 1, 0, z])/(24*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((33*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((33*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CF^2*nf*Pi*G[0, 1, 0, z])/\[Epsilon] - 
  (23*CA^3*Pi^2*G[0, 1, 0, z])/(512*\[Epsilon]) + 
  (27*CA^2*CF*Pi^2*G[0, 1, 0, z])/(256*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 0, z])/(96*\[Epsilon]) - 
  (CF^3*Pi^2*G[0, 1, 0, z])/(24*\[Epsilon]) + (CA^2*CF*G[0, 1, 0, z])/
   (32*z*\[Epsilon]) - (3*CA*CF^2*G[0, 1, 0, z])/(32*z*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, z])/(16*z*\[Epsilon]) - (CA^3*z*G[0, 1, 0, z])/
   (64*\[Epsilon]) + (3*CA^2*CF*z*G[0, 1, 0, z])/(64*\[Epsilon]) - 
  (CA*CF^2*z*G[0, 1, 0, z])/(32*\[Epsilon]) - (2069*CA^3*G[0, 1, 1, z])/
   1152 + (649*CA^2*CF*G[0, 1, 1, z])/576 - (53*CA*CF^2*G[0, 1, 1, z])/32 + 
  (3*CF^3*G[0, 1, 1, z])/8 + (817*CA^2*nf*G[0, 1, 1, z])/1152 + 
  (83*CA*CF*nf*G[0, 1, 1, z])/576 - (5*CA*nf^2*G[0, 1, 1, z])/72 + 
  ((119*I)/256)*CA^3*Pi*G[0, 1, 1, z] - ((67*I)/64)*CA^2*CF*Pi*
   G[0, 1, 1, z] + ((43*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z] + 
  ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, z] - (I/16)*CA*nf^2*Pi*G[0, 1, 1, z] - 
  (16483*CA^3*Pi^2*G[0, 1, 1, z])/9216 + (179*CA^2*CF*Pi^2*G[0, 1, 1, z])/
   576 + (13*CA*CF^2*Pi^2*G[0, 1, 1, z])/64 + (5*CF^3*Pi^2*G[0, 1, 1, z])/
   32 + (1577*CA^2*nf*Pi^2*G[0, 1, 1, z])/4608 - 
  (53*CA*CF*nf*Pi^2*G[0, 1, 1, z])/576 - (CF^2*nf*Pi^2*G[0, 1, 1, z])/32 + 
  ((225*I)/512)*CA^3*Pi^3*G[0, 1, 1, z] - ((45*I)/128)*CA^2*CF*Pi^3*
   G[0, 1, 1, z] - (I/16)*CA*CF^2*Pi^3*G[0, 1, 1, z] + 
  (9*C4AF*Pi^2*G[0, 1, 1, z])/(16*dA*TF) - (CA^3*Pi^2*G[0, 1, 1, z])/
   (48*z^2) + (CA^2*CF*Pi^2*G[0, 1, 1, z])/(48*z^2) + 
  (11*CA^3*G[0, 1, 1, z])/(32*z) - (61*CA^2*CF*G[0, 1, 1, z])/(64*z) + 
  (169*CA*CF^2*G[0, 1, 1, z])/(192*z) - (11*CF^3*G[0, 1, 1, z])/(32*z) + 
  (3*CA^2*nf*G[0, 1, 1, z])/(64*z) - (CA*CF*nf*G[0, 1, 1, z])/(8*z) + 
  (5*CF^2*nf*G[0, 1, 1, z])/(48*z) - (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, z])/z + 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 1, 1, z])/z + (5*CA^3*Pi^2*G[0, 1, 1, z])/
   (192*z) - (7*CA^2*CF*Pi^2*G[0, 1, 1, z])/(192*z) - 
  (CA*CF^2*Pi^2*G[0, 1, 1, z])/(32*z) + (C4AF*G[0, 1, 1, z])/(4*dA*TF*z) - 
  (C4FF*nf*G[0, 1, 1, z])/(2*dA*TF*z) - (C4AF*Pi^2*G[0, 1, 1, z])/
   (2*dA*TF*z) - (9*CA^3*G[0, 1, 1, z])/(128*\[Epsilon]^3) + 
  (CA^2*CF*G[0, 1, 1, z])/(16*\[Epsilon]^3) + (99*CA^3*G[0, 1, 1, z])/
   (256*\[Epsilon]^2) - (11*CA^2*CF*G[0, 1, 1, z])/(64*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, 1, 1, z])/(32*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon]^2 + 
  (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 1, z])/\[Epsilon]^2 + 
  (119*CA^3*G[0, 1, 1, z])/(768*\[Epsilon]) - (67*CA^2*CF*G[0, 1, 1, z])/
   (192*\[Epsilon]) + (43*CA^2*nf*G[0, 1, 1, z])/(384*\[Epsilon]) + 
  (5*CA*CF*nf*G[0, 1, 1, z])/(96*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, 1, z])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((33*I)/64)*CA^2*CF*Pi*G[0, 1, 1, z])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (((3*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, z])/\[Epsilon] + 
  (183*CA^3*Pi^2*G[0, 1, 1, z])/(512*\[Epsilon]) - 
  (39*CA^2*CF*Pi^2*G[0, 1, 1, z])/(128*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, 1, z])/(48*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, z])/(8*z*\[Epsilon]) + (CA*CF^2*G[0, 1, 1, z])/
   (8*z*\[Epsilon]) + (5*CA*nf^2*G[1, 0, 0, z])/72 - 
  (5*CF*nf^2*G[1, 0, 0, z])/36 + ((685*I)/256)*CA^3*Pi*G[1, 0, 0, z] - 
  ((953*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z] + ((67*I)/16)*CA*CF^2*Pi*
   G[1, 0, 0, z] - ((103*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z] + 
  ((123*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z] - ((5*I)/8)*CF^2*nf*Pi*
   G[1, 0, 0, z] + (I/16)*CA*nf^2*Pi*G[1, 0, 0, z] - 
  (I/8)*CF*nf^2*Pi*G[1, 0, 0, z] - (297*CA^3*Pi^2*G[1, 0, 0, z])/512 + 
  (693*CA^2*CF*Pi^2*G[1, 0, 0, z])/256 - (99*CA*CF^2*Pi^2*G[1, 0, 0, z])/32 + 
  (27*CA^2*nf*Pi^2*G[1, 0, 0, z])/256 - (63*CA*CF*nf*Pi^2*G[1, 0, 0, z])/
   128 + (9*CF^2*nf*Pi^2*G[1, 0, 0, z])/16 + ((43*I)/512)*CA^3*Pi^3*
   G[1, 0, 0, z] - ((57*I)/256)*CA^2*CF*Pi^3*G[1, 0, 0, z] + 
  ((9*I)/64)*CA*CF^2*Pi^3*G[1, 0, 0, z] - (I/16)*CF^3*Pi^3*G[1, 0, 0, z] - 
  (3545*CA^3*G[1, 0, 0, z])/(1152*(-1 + z)) + (1277*CA^2*CF*G[1, 0, 0, z])/
   (192*(-1 + z)) - (53*CA*CF^2*G[1, 0, 0, z])/(144*(-1 + z)) - 
  (5*CF^3*G[1, 0, 0, z])/(4*(-1 + z)) + (1159*CA^2*nf*G[1, 0, 0, z])/
   (1152*(-1 + z)) - (311*CA*CF*nf*G[1, 0, 0, z])/(144*(-1 + z)) + 
  (85*CF^2*nf*G[1, 0, 0, z])/(288*(-1 + z)) - (17*CA^3*Pi^2*G[1, 0, 0, z])/
   (9216*(-1 + z)) + (2357*CA^2*CF*Pi^2*G[1, 0, 0, z])/(4608*(-1 + z)) - 
  (239*CA*CF^2*Pi^2*G[1, 0, 0, z])/(192*(-1 + z)) + 
  (11*CF^3*Pi^2*G[1, 0, 0, z])/(24*(-1 + z)) - 
  (77*CA^2*nf*Pi^2*G[1, 0, 0, z])/(4608*(-1 + z)) - 
  (7*CA*CF*nf*Pi^2*G[1, 0, 0, z])/(2304*(-1 + z)) + 
  (7*CF^2*nf*Pi^2*G[1, 0, 0, z])/(96*(-1 + z)) + 
  (CA^2*CF*Pi^2*G[1, 0, 0, z])/(96*(-1 + z)*z^2) - 
  (CA*CF^2*Pi^2*G[1, 0, 0, z])/(32*(-1 + z)*z^2) + 
  (CF^3*Pi^2*G[1, 0, 0, z])/(48*(-1 + z)*z^2) - 
  (CA^3*G[1, 0, 0, z])/(24*(-1 + z)*z) + (31*CA^2*CF*G[1, 0, 0, z])/
   (192*(-1 + z)*z) - (3*CA*CF^2*G[1, 0, 0, z])/(16*(-1 + z)*z) + 
  (CF^3*G[1, 0, 0, z])/(16*(-1 + z)*z) - (CA^2*nf*G[1, 0, 0, z])/
   (192*(-1 + z)*z) + (CA*CF*nf*G[1, 0, 0, z])/(96*(-1 + z)*z) + 
  (CA^3*Pi^2*G[1, 0, 0, z])/(64*(-1 + z)*z) - (CA^2*CF*Pi^2*G[1, 0, 0, z])/
   (12*(-1 + z)*z) + (5*CA*CF^2*Pi^2*G[1, 0, 0, z])/(32*(-1 + z)*z) - 
  (5*CF^3*Pi^2*G[1, 0, 0, z])/(48*(-1 + z)*z) + 
  (3593*CA^3*z*G[1, 0, 0, z])/(1152*(-1 + z)) - 
  (109*CA^2*CF*z*G[1, 0, 0, z])/(16*(-1 + z)) + 
  (5*CA*CF^2*z*G[1, 0, 0, z])/(9*(-1 + z)) + (19*CF^3*z*G[1, 0, 0, z])/
   (16*(-1 + z)) - (1153*CA^2*nf*z*G[1, 0, 0, z])/(1152*(-1 + z)) + 
  (619*CA*CF*nf*z*G[1, 0, 0, z])/(288*(-1 + z)) - 
  (85*CF^2*nf*z*G[1, 0, 0, z])/(288*(-1 + z)) - 
  (127*CA^3*Pi^2*z*G[1, 0, 0, z])/(9216*(-1 + z)) - 
  (2021*CA^2*CF*Pi^2*z*G[1, 0, 0, z])/(4608*(-1 + z)) + 
  (215*CA*CF^2*Pi^2*z*G[1, 0, 0, z])/(192*(-1 + z)) - 
  (3*CF^3*Pi^2*z*G[1, 0, 0, z])/(8*(-1 + z)) + 
  (77*CA^2*nf*Pi^2*z*G[1, 0, 0, z])/(4608*(-1 + z)) + 
  (7*CA*CF*nf*Pi^2*z*G[1, 0, 0, z])/(2304*(-1 + z)) - 
  (7*CF^2*nf*Pi^2*z*G[1, 0, 0, z])/(96*(-1 + z)) - 
  (3*CA^3*G[1, 0, 0, z])/(128*\[Epsilon]^3) + (5*CA^2*CF*G[1, 0, 0, z])/
   (64*\[Epsilon]^3) - (CA*CF^2*G[1, 0, 0, z])/(16*\[Epsilon]^3) + 
  (33*CA^3*G[1, 0, 0, z])/(256*\[Epsilon]^2) - (77*CA^2*CF*G[1, 0, 0, z])/
   (128*\[Epsilon]^2) + (11*CA*CF^2*G[1, 0, 0, z])/(16*\[Epsilon]^2) - 
  (3*CA^2*nf*G[1, 0, 0, z])/(128*\[Epsilon]^2) + 
  (7*CA*CF*nf*G[1, 0, 0, z])/(64*\[Epsilon]^2) - 
  (CF^2*nf*G[1, 0, 0, z])/(8*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon]^2 + 
  (((15*I)/64)*CA^2*CF*Pi*G[1, 0, 0, z])/\[Epsilon]^2 - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon]^2 + 
  (685*CA^3*G[1, 0, 0, z])/(768*\[Epsilon]) - (953*CA^2*CF*G[1, 0, 0, z])/
   (384*\[Epsilon]) + (67*CA*CF^2*G[1, 0, 0, z])/(48*\[Epsilon]) - 
  (103*CA^2*nf*G[1, 0, 0, z])/(384*\[Epsilon]) + 
  (41*CA*CF*nf*G[1, 0, 0, z])/(64*\[Epsilon]) - 
  (5*CF^2*nf*G[1, 0, 0, z])/(24*\[Epsilon]) + (CA*nf^2*G[1, 0, 0, z])/
   (48*\[Epsilon]) - (CF*nf^2*G[1, 0, 0, z])/(24*\[Epsilon]) + 
  (((99*I)/256)*CA^3*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((231*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((33*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (((21*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/8)*CF^2*nf*Pi*G[1, 0, 0, z])/\[Epsilon] + 
  (151*CA^3*Pi^2*G[1, 0, 0, z])/(1536*\[Epsilon]) - 
  (79*CA^2*CF*Pi^2*G[1, 0, 0, z])/(256*\[Epsilon]) + 
  (15*CA*CF^2*Pi^2*G[1, 0, 0, z])/(64*\[Epsilon]) - 
  (CF^3*Pi^2*G[1, 0, 0, z])/(48*\[Epsilon]) + (47*CA^3*G[1, 0, 1, z])/144 - 
  (61*CA^2*CF*G[1, 0, 1, z])/24 - (593*CA*CF^2*G[1, 0, 1, z])/384 + 
  (63*CF^3*G[1, 0, 1, z])/32 - (241*CA^2*nf*G[1, 0, 1, z])/3456 + 
  (239*CA*CF*nf*G[1, 0, 1, z])/192 - (61*CF^2*nf*G[1, 0, 1, z])/96 - 
  (5*CA*nf^2*G[1, 0, 1, z])/216 + ((757*I)/768)*CA^3*Pi*G[1, 0, 1, z] - 
  ((171*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z] + ((21*I)/16)*CA*CF^2*Pi*
   G[1, 0, 1, z] - ((13*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z] + 
  ((3*I)/4)*CA*CF*nf*Pi*G[1, 0, 1, z] - ((3*I)/8)*CF^2*nf*Pi*G[1, 0, 1, z] - 
  (I/48)*CA*nf^2*Pi*G[1, 0, 1, z] - (2093*CA^3*Pi^2*G[1, 0, 1, z])/3072 - 
  (1123*CA^2*CF*Pi^2*G[1, 0, 1, z])/2304 - (35*CA*CF^2*Pi^2*G[1, 0, 1, z])/
   1152 - (CF^3*Pi^2*G[1, 0, 1, z])/32 + (259*CA^2*nf*Pi^2*G[1, 0, 1, z])/
   1536 - (91*CA*CF*nf*Pi^2*G[1, 0, 1, z])/1152 + 
  (29*CF^2*nf*Pi^2*G[1, 0, 1, z])/288 + ((165*I)/512)*CA^3*Pi^3*
   G[1, 0, 1, z] - ((29*I)/64)*CA^2*CF*Pi^3*G[1, 0, 1, z] + 
  ((3*I)/16)*CA*CF^2*Pi^3*G[1, 0, 1, z] + (15*C4AF*G[1, 0, 1, z])/(8*dA*TF) - 
  (3*C4FF*nf*G[1, 0, 1, z])/(4*dA*TF) - (23*CA^3*G[1, 0, 1, z])/(144*z^2) - 
  (215*CA^2*CF*G[1, 0, 1, z])/(1152*z^2) + (179*CA*CF^2*G[1, 0, 1, z])/
   (1152*z^2) + (7*CF^3*G[1, 0, 1, z])/(32*z^2) - 
  (5*CA^2*nf*G[1, 0, 1, z])/(288*z^2) + (7*CA*CF*nf*G[1, 0, 1, z])/
   (144*z^2) - (23*CF^2*nf*G[1, 0, 1, z])/(288*z^2) + 
  (CA*nf^2*G[1, 0, 1, z])/(96*z^2) + ((I/32)*CA^3*Pi*G[1, 0, 1, z])/z^2 - 
  (((47*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z])/z^2 + 
  (((11*I)/16)*CA*CF^2*Pi*G[1, 0, 1, z])/z^2 + 
  ((I/64)*CA^2*nf*Pi*G[1, 0, 1, z])/z^2 + ((I/8)*CA*CF*nf*Pi*G[1, 0, 1, z])/
   z^2 - ((I/8)*CF^2*nf*Pi*G[1, 0, 1, z])/z^2 - 
  (47*CA^3*Pi^2*G[1, 0, 1, z])/(1152*z^2) - (13*CA^2*CF*Pi^2*G[1, 0, 1, z])/
   (128*z^2) + (53*CA*CF^2*Pi^2*G[1, 0, 1, z])/(384*z^2) + 
  (CA^2*nf*Pi^2*G[1, 0, 1, z])/(576*z^2) + (C4AF*G[1, 0, 1, z])/
   (4*dA*TF*z^2) + (C4FF*nf*G[1, 0, 1, z])/(4*dA*TF*z^2) + 
  (5*C4AF*Pi^2*G[1, 0, 1, z])/(48*dA*TF*z^2) - (C4FF*nf*Pi^2*G[1, 0, 1, z])/
   (12*dA*TF*z^2) - (179*CA^3*G[1, 0, 1, z])/(1152*z) - 
  (1525*CA^2*CF*G[1, 0, 1, z])/(1152*z) + (721*CA*CF^2*G[1, 0, 1, z])/
   (288*z) - (77*CF^3*G[1, 0, 1, z])/(32*z) + (49*CA^2*nf*G[1, 0, 1, z])/
   (144*z) - (91*CA*CF*nf*G[1, 0, 1, z])/(144*z) + 
  (91*CF^2*nf*G[1, 0, 1, z])/(144*z) - (CA*nf^2*G[1, 0, 1, z])/(96*z) - 
  (((47*I)/64)*CA^3*Pi*G[1, 0, 1, z])/z + 
  (((131*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z])/z - 
  ((2*I)*CA*CF^2*Pi*G[1, 0, 1, z])/z + (((11*I)/64)*CA^2*nf*Pi*G[1, 0, 1, z])/
   z - ((I/2)*CA*CF*nf*Pi*G[1, 0, 1, z])/z + ((I/2)*CF^2*nf*Pi*G[1, 0, 1, z])/
   z - (455*CA^3*Pi^2*G[1, 0, 1, z])/(2304*z) + 
  (CA^2*CF*Pi^2*G[1, 0, 1, z])/(2*z) - (7*CA*CF^2*Pi^2*G[1, 0, 1, z])/
   (12*z) - (CA^2*nf*Pi^2*G[1, 0, 1, z])/(576*z) - 
  (7*C4AF*G[1, 0, 1, z])/(4*dA*TF*z) - (C4FF*nf*G[1, 0, 1, z])/(4*dA*TF*z) - 
  (7*C4AF*Pi^2*G[1, 0, 1, z])/(24*dA*TF*z) + (C4FF*nf*Pi^2*G[1, 0, 1, z])/
   (12*dA*TF*z) + (7*CA^3*z*G[1, 0, 1, z])/48 - 
  (9*CA^2*CF*z*G[1, 0, 1, z])/32 - (13*CA*CF^2*z*G[1, 0, 1, z])/192 + 
  (7*CF^3*z*G[1, 0, 1, z])/32 - (7*CA^2*nf*z*G[1, 0, 1, z])/192 + 
  (CA*CF*nf*z*G[1, 0, 1, z])/16 - (CF^2*nf*z*G[1, 0, 1, z])/24 - 
  ((3*I)/64)*CA^3*Pi*z*G[1, 0, 1, z] + ((9*I)/64)*CA^2*CF*Pi*z*
   G[1, 0, 1, z] - ((3*I)/32)*CA*CF^2*Pi*z*G[1, 0, 1, z] - 
  (3*C4AF*z*G[1, 0, 1, z])/(8*dA*TF) + (3*C4FF*nf*z*G[1, 0, 1, z])/
   (4*dA*TF) - (5*CA^3*G[1, 0, 1, z])/(128*\[Epsilon]^3) + 
  (CA^2*CF*G[1, 0, 1, z])/(32*\[Epsilon]^3) + (85*CA^3*G[1, 0, 1, z])/
   (768*\[Epsilon]^2) + (3*CA^2*CF*G[1, 0, 1, z])/(16*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 1, z])/(32*\[Epsilon]^2) - 
  (11*CA^2*nf*G[1, 0, 1, z])/(384*\[Epsilon]^2) - 
  (((15*I)/128)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon]^2 + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z])/\[Epsilon]^2 + 
  (CA^2*CF*G[1, 0, 1, z])/(32*z^2*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 1, z])/(32*z^2*\[Epsilon]^2) + 
  (3*CA^3*G[1, 0, 1, z])/(64*z*\[Epsilon]^2) - 
  (CA^2*CF*G[1, 0, 1, z])/(8*z*\[Epsilon]^2) + 
  (CA*CF^2*G[1, 0, 1, z])/(8*z*\[Epsilon]^2) + (757*CA^3*G[1, 0, 1, z])/
   (2304*\[Epsilon]) - (57*CA^2*CF*G[1, 0, 1, z])/(64*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 0, 1, z])/(16*\[Epsilon]) - (13*CA^2*nf*G[1, 0, 1, z])/
   (384*\[Epsilon]) + (CA*CF*nf*G[1, 0, 1, z])/(4*\[Epsilon]) - 
  (CF^2*nf*G[1, 0, 1, z])/(8*\[Epsilon]) - (CA*nf^2*G[1, 0, 1, z])/
   (144*\[Epsilon]) + (((85*I)/256)*CA^3*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/\[Epsilon] - 
  (((11*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z])/\[Epsilon] + 
  (115*CA^3*Pi^2*G[1, 0, 1, z])/(512*\[Epsilon]) - 
  (47*CA^2*CF*Pi^2*G[1, 0, 1, z])/(192*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 0, 1, z])/(16*\[Epsilon]) + 
  (CA^3*G[1, 0, 1, z])/(96*z^2*\[Epsilon]) - (47*CA^2*CF*G[1, 0, 1, z])/
   (192*z^2*\[Epsilon]) + (11*CA*CF^2*G[1, 0, 1, z])/(48*z^2*\[Epsilon]) + 
  (CA^2*nf*G[1, 0, 1, z])/(192*z^2*\[Epsilon]) + 
  (CA*CF*nf*G[1, 0, 1, z])/(24*z^2*\[Epsilon]) - 
  (CF^2*nf*G[1, 0, 1, z])/(24*z^2*\[Epsilon]) + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) - 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z])/(z^2*\[Epsilon]) - 
  (47*CA^3*G[1, 0, 1, z])/(192*z*\[Epsilon]) + (131*CA^2*CF*G[1, 0, 1, z])/
   (192*z*\[Epsilon]) - (2*CA*CF^2*G[1, 0, 1, z])/(3*z*\[Epsilon]) + 
  (11*CA^2*nf*G[1, 0, 1, z])/(192*z*\[Epsilon]) - 
  (CA*CF*nf*G[1, 0, 1, z])/(6*z*\[Epsilon]) + (CF^2*nf*G[1, 0, 1, z])/
   (6*z*\[Epsilon]) + (((9*I)/64)*CA^3*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) - 
  (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, z])/(z*\[Epsilon]) - 
  (CA^3*z*G[1, 0, 1, z])/(64*\[Epsilon]) + (3*CA^2*CF*z*G[1, 0, 1, z])/
   (64*\[Epsilon]) - (CA*CF^2*z*G[1, 0, 1, z])/(32*\[Epsilon]) - 
  (3991*CA^3*G[1, 1, 0, z])/1152 + (2357*CA^2*CF*G[1, 1, 0, z])/288 - 
  (311*CA*CF^2*G[1, 1, 0, z])/96 + (9*CF^3*G[1, 1, 0, z])/8 + 
  (389*CA^2*nf*G[1, 1, 0, z])/384 - (69*CA*CF*nf*G[1, 1, 0, z])/32 + 
  (17*CF^2*nf*G[1, 1, 0, z])/96 - (5*CA*nf^2*G[1, 1, 0, z])/72 + 
  (5*CF*nf^2*G[1, 1, 0, z])/36 - ((369*I)/256)*CA^3*Pi*G[1, 1, 0, z] + 
  ((345*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z] + ((3*I)/8)*CA*CF^2*Pi*
   G[1, 1, 0, z] + ((83*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z] - 
  ((83*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z] - (I/16)*CA*nf^2*Pi*G[1, 1, 0, z] + 
  (I/8)*CF*nf^2*Pi*G[1, 1, 0, z] - (1043*CA^3*Pi^2*G[1, 1, 0, z])/9216 + 
  (373*CA^2*CF*Pi^2*G[1, 1, 0, z])/1536 - (11*CA*CF^2*Pi^2*G[1, 1, 0, z])/
   288 - (3*CF^3*Pi^2*G[1, 1, 0, z])/32 + (97*CA^2*nf*Pi^2*G[1, 1, 0, z])/
   4608 - (47*CA*CF*nf*Pi^2*G[1, 1, 0, z])/768 + 
  (11*CF^2*nf*Pi^2*G[1, 1, 0, z])/288 + ((49*I)/512)*CA^3*Pi^3*
   G[1, 1, 0, z] - ((65*I)/256)*CA^2*CF*Pi^3*G[1, 1, 0, z] + 
  (I/8)*CA*CF^2*Pi^3*G[1, 1, 0, z] + (C4AF*G[1, 1, 0, z])/(dA*TF) + 
  (C4FF*nf*G[1, 1, 0, z])/(dA*TF) + (5*C4AF*Pi^2*G[1, 1, 0, z])/(16*dA*TF) - 
  (21*CA^3*G[1, 1, 0, z])/(128*z^2) + (77*CA^2*CF*G[1, 1, 0, z])/(128*z^2) - 
  (21*CA*CF^2*G[1, 1, 0, z])/(32*z^2) + (7*CF^3*G[1, 1, 0, z])/(32*z^2) + 
  (CA^2*nf*G[1, 1, 0, z])/(32*z^2) - (3*CA*CF*nf*G[1, 1, 0, z])/(32*z^2) + 
  (CF^2*nf*G[1, 1, 0, z])/(16*z^2) + (((3*I)/64)*CA^3*Pi*G[1, 1, 0, z])/z^2 - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, z])/z^2 + 
  (((3*I)/32)*CA*CF^2*Pi*G[1, 1, 0, z])/z^2 + (5*CA^3*Pi^2*G[1, 1, 0, z])/
   (1152*z^2) - (CA^2*CF*Pi^2*G[1, 1, 0, z])/(384*z^2) + 
  (CF^3*Pi^2*G[1, 1, 0, z])/(96*z^2) - (CA^2*nf*Pi^2*G[1, 1, 0, z])/
   (576*z^2) - (5*C4AF*Pi^2*G[1, 1, 0, z])/(48*dA*TF*z^2) + 
  (C4FF*nf*Pi^2*G[1, 1, 0, z])/(12*dA*TF*z^2) + 
  (413*CA^3*G[1, 1, 0, z])/(384*z) - (1391*CA^2*CF*G[1, 1, 0, z])/(384*z) + 
  (239*CA*CF^2*G[1, 1, 0, z])/(64*z) - (9*CF^3*G[1, 1, 0, z])/(8*z) - 
  (17*CA^2*nf*G[1, 1, 0, z])/(96*z) + (53*CA*CF*nf*G[1, 1, 0, z])/(96*z) - 
  (3*CF^2*nf*G[1, 1, 0, z])/(8*z) - (((9*I)/32)*CA^3*Pi*G[1, 1, 0, z])/z + 
  (((27*I)/32)*CA^2*CF*Pi*G[1, 1, 0, z])/z - 
  (((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, z])/z - (23*CA^3*Pi^2*G[1, 1, 0, z])/
   (1152*z) + (13*CA^2*CF*Pi^2*G[1, 1, 0, z])/(96*z) - 
  (7*CA*CF^2*Pi^2*G[1, 1, 0, z])/(32*z) + (CF^3*Pi^2*G[1, 1, 0, z])/(12*z) + 
  (CA^2*nf*Pi^2*G[1, 1, 0, z])/(576*z) - (11*C4AF*G[1, 1, 0, z])/
   (8*dA*TF*z) - (C4FF*nf*G[1, 1, 0, z])/(4*dA*TF*z) - 
  (C4AF*Pi^2*G[1, 1, 0, z])/(12*dA*TF*z) - (C4FF*nf*Pi^2*G[1, 1, 0, z])/
   (12*dA*TF*z) - (7*CA^3*z*G[1, 1, 0, z])/48 + 
  (9*CA^2*CF*z*G[1, 1, 0, z])/32 + (13*CA*CF^2*z*G[1, 1, 0, z])/192 - 
  (7*CF^3*z*G[1, 1, 0, z])/32 + (7*CA^2*nf*z*G[1, 1, 0, z])/192 - 
  (CA*CF*nf*z*G[1, 1, 0, z])/16 + (CF^2*nf*z*G[1, 1, 0, z])/24 + 
  ((3*I)/64)*CA^3*Pi*z*G[1, 1, 0, z] - ((9*I)/64)*CA^2*CF*Pi*z*
   G[1, 1, 0, z] + ((3*I)/32)*CA*CF^2*Pi*z*G[1, 1, 0, z] + 
  (3*C4AF*z*G[1, 1, 0, z])/(8*dA*TF) - (3*C4FF*nf*z*G[1, 1, 0, z])/
   (4*dA*TF) - (CA^3*G[1, 1, 0, z])/(128*\[Epsilon]^3) + 
  (CA^2*CF*G[1, 1, 0, z])/(64*\[Epsilon]^3) + (11*CA^3*G[1, 1, 0, z])/
   (256*\[Epsilon]^2) - (11*CA^2*CF*G[1, 1, 0, z])/(128*\[Epsilon]^2) - 
  (CA^2*nf*G[1, 1, 0, z])/(128*\[Epsilon]^2) + (CA*CF*nf*G[1, 1, 0, z])/
   (64*\[Epsilon]^2) - (((3*I)/128)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon]^2 + 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon]^2 - 
  (123*CA^3*G[1, 1, 0, z])/(256*\[Epsilon]) + (115*CA^2*CF*G[1, 1, 0, z])/
   (128*\[Epsilon]) + (CA*CF^2*G[1, 1, 0, z])/(8*\[Epsilon]) + 
  (83*CA^2*nf*G[1, 1, 0, z])/(384*\[Epsilon]) - 
  (83*CA*CF*nf*G[1, 1, 0, z])/(192*\[Epsilon]) - 
  (CA*nf^2*G[1, 1, 0, z])/(48*\[Epsilon]) + (CF*nf^2*G[1, 1, 0, z])/
   (24*\[Epsilon]) + (((33*I)/256)*CA^3*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((33*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z])/\[Epsilon] + 
  (85*CA^3*Pi^2*G[1, 1, 0, z])/(1536*\[Epsilon]) - 
  (101*CA^2*CF*Pi^2*G[1, 1, 0, z])/(768*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, 1, 0, z])/(24*\[Epsilon]) + 
  (CA^3*G[1, 1, 0, z])/(64*z^2*\[Epsilon]) - (3*CA^2*CF*G[1, 1, 0, z])/
   (64*z^2*\[Epsilon]) + (CA*CF^2*G[1, 1, 0, z])/(32*z^2*\[Epsilon]) - 
  (3*CA^3*G[1, 1, 0, z])/(32*z*\[Epsilon]) + (9*CA^2*CF*G[1, 1, 0, z])/
   (32*z*\[Epsilon]) - (3*CA*CF^2*G[1, 1, 0, z])/(16*z*\[Epsilon]) + 
  (CA^3*z*G[1, 1, 0, z])/(64*\[Epsilon]) - (3*CA^2*CF*z*G[1, 1, 0, z])/
   (64*\[Epsilon]) + (CA*CF^2*z*G[1, 1, 0, z])/(32*\[Epsilon]) + 
  (2141*CA^3*G[1, 1, 1, z])/1152 - (117*CA^2*CF*G[1, 1, 1, z])/64 + 
  (39*CA*CF^2*G[1, 1, 1, z])/32 - (817*CA^2*nf*G[1, 1, 1, z])/1152 - 
  (3*CA*CF*nf*G[1, 1, 1, z])/64 + (5*CA*nf^2*G[1, 1, 1, z])/72 - 
  ((119*I)/256)*CA^3*Pi*G[1, 1, 1, z] - ((43*I)/128)*CA^2*nf*Pi*
   G[1, 1, 1, z] + (I/16)*CA*nf^2*Pi*G[1, 1, 1, z] + 
  (17699*CA^3*Pi^2*G[1, 1, 1, z])/9216 + (101*CA^2*CF*Pi^2*G[1, 1, 1, z])/
   768 + (CA*CF^2*Pi^2*G[1, 1, 1, z])/16 - (7*CF^3*Pi^2*G[1, 1, 1, z])/32 - 
  (1681*CA^2*nf*Pi^2*G[1, 1, 1, z])/4608 - (CA*CF*nf*Pi^2*G[1, 1, 1, z])/
   384 - ((265*I)/512)*CA^3*Pi^3*G[1, 1, 1, z] + 
  ((25*I)/128)*CA^2*CF*Pi^3*G[1, 1, 1, z] - (9*C4AF*Pi^2*G[1, 1, 1, z])/
   (16*dA*TF) + (13*CA^3*Pi^2*G[1, 1, 1, z])/(384*z^2) + 
  (7*CA^2*CF*Pi^2*G[1, 1, 1, z])/(384*z^2) + (CA*CF^2*Pi^2*G[1, 1, 1, z])/
   (48*z^2) - (7*CF^3*Pi^2*G[1, 1, 1, z])/(96*z^2) - 
  (13*CA^3*G[1, 1, 1, z])/(24*z) + (117*CA^2*CF*G[1, 1, 1, z])/(64*z) - 
  (39*CA*CF^2*G[1, 1, 1, z])/(32*z) - (13*CA^2*nf*G[1, 1, 1, z])/(192*z) + 
  (5*CA^3*Pi^2*G[1, 1, 1, z])/(96*z) - (5*CA^2*CF*Pi^2*G[1, 1, 1, z])/
   (192*z) - (CA*CF^2*Pi^2*G[1, 1, 1, z])/(12*z) + 
  (7*CF^3*Pi^2*G[1, 1, 1, z])/(24*z) + (9*C4AF*Pi^2*G[1, 1, 1, z])/
   (16*dA*TF*z) + (9*CA^3*G[1, 1, 1, z])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, 1, z])/(256*\[Epsilon]^2) + (9*CA^2*nf*G[1, 1, 1, z])/
   (128*\[Epsilon]^2) + (((27*I)/128)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, 1, z])/(768*\[Epsilon]) - (43*CA^2*nf*G[1, 1, 1, z])/
   (384*\[Epsilon]) + (CA*nf^2*G[1, 1, 1, z])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, 1, z])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z])/\[Epsilon] - 
  (589*CA^3*Pi^2*G[1, 1, 1, z])/(1536*\[Epsilon]) + 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, z])/(384*\[Epsilon]) + 
  (7505*CA^3*G[0, 0, 0, 0, z])/2304 - (3931*CA^2*CF*G[0, 0, 0, 0, z])/384 + 
  (67*CA*CF^2*G[0, 0, 0, 0, z])/9 - (1027*CA^2*nf*G[0, 0, 0, 0, z])/1152 + 
  (449*CA*CF*nf*G[0, 0, 0, 0, z])/192 - (10*CF^2*nf*G[0, 0, 0, 0, z])/9 + 
  (CA*nf^2*G[0, 0, 0, 0, z])/16 - (CF*nf^2*G[0, 0, 0, 0, z])/8 + 
  ((517*I)/256)*CA^3*Pi*G[0, 0, 0, 0, z] - ((1221*I)/128)*CA^2*CF*Pi*
   G[0, 0, 0, 0, z] + (11*I)*CA*CF^2*Pi*G[0, 0, 0, 0, z] - 
  ((47*I)/128)*CA^2*nf*Pi*G[0, 0, 0, 0, z] + ((111*I)/64)*CA*CF*nf*Pi*
   G[0, 0, 0, 0, z] - (2*I)*CF^2*nf*Pi*G[0, 0, 0, 0, z] + 
  (5*CA^3*Pi^2*G[0, 0, 0, 0, z])/1536 + (553*CA^2*CF*Pi^2*G[0, 0, 0, 0, z])/
   768 - (571*CA*CF^2*Pi^2*G[0, 0, 0, 0, z])/192 + 
  (73*CF^3*Pi^2*G[0, 0, 0, 0, z])/24 - (CA^3*G[0, 0, 0, 0, z])/
   (128*\[Epsilon]^2) - (9*CA^2*CF*G[0, 0, 0, 0, z])/(64*\[Epsilon]^2) + 
  (11*CA*CF^2*G[0, 0, 0, 0, z])/(16*\[Epsilon]^2) - 
  (3*CF^3*G[0, 0, 0, 0, z])/(4*\[Epsilon]^2) + (517*CA^3*G[0, 0, 0, 0, z])/
   (768*\[Epsilon]) - (407*CA^2*CF*G[0, 0, 0, 0, z])/(128*\[Epsilon]) + 
  (11*CA*CF^2*G[0, 0, 0, 0, z])/(3*\[Epsilon]) - 
  (47*CA^2*nf*G[0, 0, 0, 0, z])/(384*\[Epsilon]) + 
  (37*CA*CF*nf*G[0, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (2*CF^2*nf*G[0, 0, 0, 0, z])/(3*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 0, z])/\[Epsilon] + 
  (((33*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (((9*I)/4)*CF^3*Pi*G[0, 0, 0, 0, z])/\[Epsilon] - 
  (3641*CA^3*G[0, 0, 0, 1, z])/2304 + (1217*CA^2*CF*G[0, 0, 0, 1, z])/384 + 
  (41*CA*CF^2*G[0, 0, 0, 1, z])/36 - (13*CF^3*G[0, 0, 0, 1, z])/8 + 
  (269*CA^2*nf*G[0, 0, 0, 1, z])/1152 - (5*CA*CF*nf*G[0, 0, 0, 1, z])/6 + 
  (29*CF^2*nf*G[0, 0, 0, 1, z])/72 + (CA*nf^2*G[0, 0, 0, 1, z])/144 - 
  ((483*I)/256)*CA^3*Pi*G[0, 0, 0, 1, z] + ((123*I)/64)*CA^2*CF*Pi*
   G[0, 0, 0, 1, z] + ((7*I)/4)*CA*CF^2*Pi*G[0, 0, 0, 1, z] - 
  ((27*I)/16)*CF^3*Pi*G[0, 0, 0, 1, z] + ((57*I)/128)*CA^2*nf*Pi*
   G[0, 0, 0, 1, z] - ((15*I)/16)*CA*CF*nf*Pi*G[0, 0, 0, 1, z] + 
  (I/2)*CF^2*nf*Pi*G[0, 0, 0, 1, z] - (1055*CA^3*Pi^2*G[0, 0, 0, 1, z])/
   1536 + (599*CA^2*CF*Pi^2*G[0, 0, 0, 1, z])/384 - 
  (107*CA*CF^2*Pi^2*G[0, 0, 0, 1, z])/96 + (19*CF^3*Pi^2*G[0, 0, 0, 1, z])/
   48 + (3*C4AF*G[0, 0, 0, 1, z])/(8*dA*TF) + (C4AF*Pi^2*G[0, 0, 0, 1, z])/
   (4*dA*TF) + (3*CA^3*G[0, 0, 0, 1, z])/(64*z) + 
  (11*CA^2*CF*G[0, 0, 0, 1, z])/(64*z) - (15*CA*CF^2*G[0, 0, 0, 1, z])/
   (32*z) + (CF^3*G[0, 0, 0, 1, z])/(4*z) + (3*CA^3*z*G[0, 0, 0, 1, z])/64 - 
  (15*CA^2*CF*z*G[0, 0, 0, 1, z])/64 + (3*CA*CF^2*z*G[0, 0, 0, 1, z])/8 - 
  (3*CF^3*z*G[0, 0, 0, 1, z])/16 + (15*CA^3*G[0, 0, 0, 1, z])/
   (128*\[Epsilon]^2) - (CA^2*CF*G[0, 0, 0, 1, z])/(4*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 0, 0, 1, z])/(8*\[Epsilon]^2) - 
  (161*CA^3*G[0, 0, 0, 1, z])/(256*\[Epsilon]) + 
  (41*CA^2*CF*G[0, 0, 0, 1, z])/(64*\[Epsilon]) + 
  (7*CA*CF^2*G[0, 0, 0, 1, z])/(12*\[Epsilon]) - 
  (9*CF^3*G[0, 0, 0, 1, z])/(16*\[Epsilon]) + (19*CA^2*nf*G[0, 0, 0, 1, z])/
   (128*\[Epsilon]) - (5*CA*CF*nf*G[0, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (CF^2*nf*G[0, 0, 0, 1, z])/(6*\[Epsilon]) + 
  (((45*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/4)*CA^2*CF*Pi*G[0, 0, 0, 1, z])/\[Epsilon] + 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 0, 0, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[0, 0, 1, 0, z])/16 + (CF*nf^2*G[0, 0, 1, 0, z])/8 - 
  ((437*I)/256)*CA^3*Pi*G[0, 0, 1, 0, z] + ((813*I)/128)*CA^2*CF*Pi*
   G[0, 0, 1, 0, z] - ((179*I)/32)*CA*CF^2*Pi*G[0, 0, 1, 0, z] - 
  ((9*I)/16)*CF^3*Pi*G[0, 0, 1, 0, z] + ((43*I)/128)*CA^2*nf*Pi*
   G[0, 0, 1, 0, z] - ((87*I)/64)*CA*CF*nf*Pi*G[0, 0, 1, 0, z] + 
  ((11*I)/8)*CF^2*nf*Pi*G[0, 0, 1, 0, z] - (81*CA^3*Pi^2*G[0, 0, 1, 0, z])/
   256 + (117*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/128 - 
  (9*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/32 - (9*CF^3*Pi^2*G[0, 0, 1, 0, z])/16 - 
  (5539*CA^3*G[0, 0, 1, 0, z])/(2304*(-1 + z)^2) + 
  (1213*CA^2*CF*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (923*CA*CF^2*G[0, 0, 1, 0, z])/(576*(-1 + z)^2) - 
  (19*CF^3*G[0, 0, 1, 0, z])/(8*(-1 + z)^2) + (977*CA^2*nf*G[0, 0, 1, 0, z])/
   (1152*(-1 + z)^2) - (445*CA*CF*nf*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (41*CF^2*nf*G[0, 0, 1, 0, z])/(36*(-1 + z)^2) - 
  (71*CA^3*Pi^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^2) + 
  (119*CA^2*CF*Pi^2*G[0, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (61*CA*CF^2*Pi^2*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (29*CF^3*Pi^2*G[0, 0, 1, 0, z])/(96*(-1 + z)^2) + 
  (3*C4AF*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) - 
  (3*C4FF*nf*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) - 
  (CA^3*G[0, 0, 1, 0, z])/(6*(-1 + z)^2*z) + (11*CA^2*CF*G[0, 0, 1, 0, z])/
   (16*(-1 + z)^2*z) - (9*CA*CF^2*G[0, 0, 1, 0, z])/(8*(-1 + z)^2*z) + 
  (5*CF^3*G[0, 0, 1, 0, z])/(8*(-1 + z)^2*z) + (CA^2*nf*G[0, 0, 1, 0, z])/
   (96*(-1 + z)^2*z) - (5*C4AF*G[0, 0, 1, 0, z])/(8*dA*TF*(-1 + z)*z) + 
  (C4FF*nf*G[0, 0, 1, 0, z])/(2*dA*TF*(-1 + z)*z) + 
  (6133*CA^3*z*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) - 
  (2825*CA^2*CF*z*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (1877*CA*CF^2*z*G[0, 0, 1, 0, z])/(288*(-1 + z)^2) + 
  (47*CF^3*z*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) - 
  (995*CA^2*nf*z*G[0, 0, 1, 0, z])/(576*(-1 + z)^2) + 
  (445*CA*CF*nf*z*G[0, 0, 1, 0, z])/(96*(-1 + z)^2) - 
  (41*CF^2*nf*z*G[0, 0, 1, 0, z])/(18*(-1 + z)^2) + 
  (71*CA^3*Pi^2*z*G[0, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (119*CA^2*CF*Pi^2*z*G[0, 0, 1, 0, z])/(384*(-1 + z)^2) + 
  (61*CA*CF^2*Pi^2*z*G[0, 0, 1, 0, z])/(96*(-1 + z)^2) - 
  (29*CF^3*Pi^2*z*G[0, 0, 1, 0, z])/(48*(-1 + z)^2) - 
  (C4AF*z*G[0, 0, 1, 0, z])/(8*dA*TF*(-1 + z)) + 
  (C4FF*nf*z*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*z*G[0, 0, 1, 0, z])/(4*dA*TF*(-1 + z)) - 
  (6379*CA^3*z^2*G[0, 0, 1, 0, z])/(2304*(-1 + z)^2) + 
  (1483*CA^2*CF*z^2*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) - 
  (2147*CA*CF^2*z^2*G[0, 0, 1, 0, z])/(576*(-1 + z)^2) - 
  (5*CF^3*z^2*G[0, 0, 1, 0, z])/(4*(-1 + z)^2) + 
  (1001*CA^2*nf*z^2*G[0, 0, 1, 0, z])/(1152*(-1 + z)^2) - 
  (445*CA*CF*nf*z^2*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (41*CF^2*nf*z^2*G[0, 0, 1, 0, z])/(36*(-1 + z)^2) - 
  (71*CA^3*Pi^2*z^2*G[0, 0, 1, 0, z])/(1536*(-1 + z)^2) + 
  (119*CA^2*CF*Pi^2*z^2*G[0, 0, 1, 0, z])/(768*(-1 + z)^2) - 
  (61*CA*CF^2*Pi^2*z^2*G[0, 0, 1, 0, z])/(192*(-1 + z)^2) + 
  (29*CF^3*Pi^2*z^2*G[0, 0, 1, 0, z])/(96*(-1 + z)^2) + 
  (CA^3*z^3*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (CA^2*CF*z^3*G[0, 0, 1, 0, z])/(64*(-1 + z)^2) - 
  (CA*CF^2*z^3*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (CF^3*z^3*G[0, 0, 1, 0, z])/(16*(-1 + z)^2) + 
  (9*CA^3*G[0, 0, 1, 0, z])/(128*\[Epsilon]^2) - 
  (13*CA^2*CF*G[0, 0, 1, 0, z])/(64*\[Epsilon]^2) + 
  (CA*CF^2*G[0, 0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (CF^3*G[0, 0, 1, 0, z])/(8*\[Epsilon]^2) - (437*CA^3*G[0, 0, 1, 0, z])/
   (768*\[Epsilon]) + (271*CA^2*CF*G[0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (179*CA*CF^2*G[0, 0, 1, 0, z])/(96*\[Epsilon]) - 
  (3*CF^3*G[0, 0, 1, 0, z])/(16*\[Epsilon]) + (43*CA^2*nf*G[0, 0, 1, 0, z])/
   (384*\[Epsilon]) - (29*CA*CF*nf*G[0, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (11*CF^2*nf*G[0, 0, 1, 0, z])/(24*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] - 
  (((39*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (((3*I)/8)*CF^3*Pi*G[0, 0, 1, 0, z])/\[Epsilon] + 
  (1783*CA^3*G[0, 0, 1, 1, z])/2304 - (149*CA^2*CF*G[0, 0, 1, 1, z])/192 - 
  (99*CA*CF^2*G[0, 0, 1, 1, z])/64 + (33*CF^3*G[0, 0, 1, 1, z])/32 - 
  (155*CA^2*nf*G[0, 0, 1, 1, z])/1152 + (73*CA*CF*nf*G[0, 0, 1, 1, z])/96 - 
  (5*CF^2*nf*G[0, 0, 1, 1, z])/16 - (CA*nf^2*G[0, 0, 1, 1, z])/48 + 
  ((395*I)/256)*CA^3*Pi*G[0, 0, 1, 1, z] + ((39*I)/32)*CA^2*CF*Pi*
   G[0, 0, 1, 1, z] - ((9*I)/8)*CA*CF^2*Pi*G[0, 0, 1, 1, z] - 
  ((49*I)/128)*CA^2*nf*Pi*G[0, 0, 1, 1, z] + ((3*I)/16)*CA*CF*nf*Pi*
   G[0, 0, 1, 1, z] + (4585*CA^3*Pi^2*G[0, 0, 1, 1, z])/4608 - 
  (647*CA^2*CF*Pi^2*G[0, 0, 1, 1, z])/384 + 
  (67*CA*CF^2*Pi^2*G[0, 0, 1, 1, z])/64 - (7*CF^3*Pi^2*G[0, 0, 1, 1, z])/24 + 
  (C4AF*G[0, 0, 1, 1, z])/(2*dA*TF) - (C4FF*nf*G[0, 0, 1, 1, z])/(4*dA*TF) - 
  (7*C4AF*Pi^2*G[0, 0, 1, 1, z])/(12*dA*TF) + (5*CA^3*G[0, 0, 1, 1, z])/
   (48*z) - (47*CA^2*CF*G[0, 0, 1, 1, z])/(64*z) + 
  (33*CA*CF^2*G[0, 0, 1, 1, z])/(32*z) - (3*CF^3*G[0, 0, 1, 1, z])/(8*z) - 
  (CA^2*nf*G[0, 0, 1, 1, z])/(96*z) - (5*C4AF*G[0, 0, 1, 1, z])/(8*dA*TF*z) + 
  (C4FF*nf*G[0, 0, 1, 1, z])/(2*dA*TF*z) - (CA^3*z*G[0, 0, 1, 1, z])/16 + 
  (3*CA^2*CF*z*G[0, 0, 1, 1, z])/16 - (CA*CF^2*z*G[0, 0, 1, 1, z])/8 - 
  (19*CA^3*G[0, 0, 1, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 0, 1, 1, z])/(16*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 0, 1, 1, z])/(16*\[Epsilon]^2) + 
  (395*CA^3*G[0, 0, 1, 1, z])/(768*\[Epsilon]) + 
  (13*CA^2*CF*G[0, 0, 1, 1, z])/(32*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 1, z])/(8*\[Epsilon]) - 
  (49*CA^2*nf*G[0, 0, 1, 1, z])/(384*\[Epsilon]) + 
  (CA*CF*nf*G[0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (((57*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, z])/\[Epsilon] - 
  (CA*nf^2*G[0, 1, 0, 0, z])/16 + (CF*nf^2*G[0, 1, 0, 0, z])/8 - 
  ((341*I)/256)*CA^3*Pi*G[0, 1, 0, 0, z] + ((847*I)/128)*CA^2*CF*Pi*
   G[0, 1, 0, 0, z] - ((253*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 0, z] + 
  ((31*I)/128)*CA^2*nf*Pi*G[0, 1, 0, 0, z] - ((77*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 0, 0, z] + ((23*I)/16)*CF^2*nf*Pi*G[0, 1, 0, 0, z] - 
  (9*CA^3*Pi^2*G[0, 1, 0, 0, z])/256 - (9*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/
   128 + (27*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/32 - 
  (9*CF^3*Pi^2*G[0, 1, 0, 0, z])/8 - (6433*CA^3*G[0, 1, 0, 0, z])/
   (2304*(-1 + z)^2) + (9875*CA^2*CF*G[0, 1, 0, 0, z])/(1152*(-1 + z)^2) - 
  (1811*CA*CF^2*G[0, 1, 0, 0, z])/(288*(-1 + z)^2) + 
  (5*CF^3*G[0, 1, 0, 0, z])/(8*(-1 + z)^2) + (947*CA^2*nf*G[0, 1, 0, 0, z])/
   (1152*(-1 + z)^2) - (1177*CA*CF*nf*G[0, 1, 0, 0, z])/(576*(-1 + z)^2) + 
  (115*CF^2*nf*G[0, 1, 0, 0, z])/(144*(-1 + z)^2) + 
  (187*CA^3*Pi^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)^2) - 
  (49*CA^2*CF*Pi^2*G[0, 1, 0, 0, z])/(256*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*G[0, 1, 0, 0, z])/(64*(-1 + z)^2) + 
  (5*CF^3*Pi^2*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) - 
  (C4AF*Pi^2*G[0, 1, 0, 0, z])/(6*dA*TF*(-1 + z)) - 
  (CA^2*CF*G[0, 1, 0, 0, z])/(32*(-1 + z)^2*z) + 
  (3*CA*CF^2*G[0, 1, 0, 0, z])/(32*(-1 + z)^2*z) - 
  (CF^3*G[0, 1, 0, 0, z])/(16*(-1 + z)^2*z) + (6433*CA^3*z*G[0, 1, 0, 0, z])/
   (1152*(-1 + z)^2) - (9785*CA^2*CF*z*G[0, 1, 0, 0, z])/(576*(-1 + z)^2) + 
  (3487*CA*CF^2*z*G[0, 1, 0, 0, z])/(288*(-1 + z)^2) - 
  (15*CF^3*z*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (947*CA^2*nf*z*G[0, 1, 0, 0, z])/(576*(-1 + z)^2) + 
  (1177*CA*CF*nf*z*G[0, 1, 0, 0, z])/(288*(-1 + z)^2) - 
  (115*CF^2*nf*z*G[0, 1, 0, 0, z])/(72*(-1 + z)^2) - 
  (187*CA^3*Pi^2*z*G[0, 1, 0, 0, z])/(2304*(-1 + z)^2) + 
  (49*CA^2*CF*Pi^2*z*G[0, 1, 0, 0, z])/(128*(-1 + z)^2) - 
  (9*CA*CF^2*Pi^2*z*G[0, 1, 0, 0, z])/(32*(-1 + z)^2) - 
  (5*CF^3*Pi^2*z*G[0, 1, 0, 0, z])/(24*(-1 + z)^2) + 
  (C4AF*Pi^2*z*G[0, 1, 0, 0, z])/(6*dA*TF*(-1 + z)) - 
  (6433*CA^3*z^2*G[0, 1, 0, 0, z])/(2304*(-1 + z)^2) + 
  (9659*CA^2*CF*z^2*G[0, 1, 0, 0, z])/(1152*(-1 + z)^2) - 
  (1649*CA*CF^2*z^2*G[0, 1, 0, 0, z])/(288*(-1 + z)^2) + 
  (CF^3*z^2*G[0, 1, 0, 0, z])/(4*(-1 + z)^2) + 
  (947*CA^2*nf*z^2*G[0, 1, 0, 0, z])/(1152*(-1 + z)^2) - 
  (1177*CA*CF*nf*z^2*G[0, 1, 0, 0, z])/(576*(-1 + z)^2) + 
  (115*CF^2*nf*z^2*G[0, 1, 0, 0, z])/(144*(-1 + z)^2) + 
  (187*CA^3*Pi^2*z^2*G[0, 1, 0, 0, z])/(4608*(-1 + z)^2) - 
  (49*CA^2*CF*Pi^2*z^2*G[0, 1, 0, 0, z])/(256*(-1 + z)^2) + 
  (9*CA*CF^2*Pi^2*z^2*G[0, 1, 0, 0, z])/(64*(-1 + z)^2) + 
  (5*CF^3*Pi^2*z^2*G[0, 1, 0, 0, z])/(48*(-1 + z)^2) + 
  (CA^2*CF*z^3*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) - 
  (3*CA*CF^2*z^3*G[0, 1, 0, 0, z])/(16*(-1 + z)^2) + 
  (CF^3*z^3*G[0, 1, 0, 0, z])/(8*(-1 + z)^2) + 
  (CA^3*G[0, 1, 0, 0, z])/(128*\[Epsilon]^2) + (CA^2*CF*G[0, 1, 0, 0, z])/
   (64*\[Epsilon]^2) - (3*CA*CF^2*G[0, 1, 0, 0, z])/(16*\[Epsilon]^2) + 
  (CF^3*G[0, 1, 0, 0, z])/(4*\[Epsilon]^2) - (341*CA^3*G[0, 1, 0, 0, z])/
   (768*\[Epsilon]) + (847*CA^2*CF*G[0, 1, 0, 0, z])/(384*\[Epsilon]) - 
  (253*CA*CF^2*G[0, 1, 0, 0, z])/(96*\[Epsilon]) + 
  (31*CA^2*nf*G[0, 1, 0, 0, z])/(384*\[Epsilon]) - 
  (77*CA*CF*nf*G[0, 1, 0, 0, z])/(192*\[Epsilon]) + 
  (23*CF^2*nf*G[0, 1, 0, 0, z])/(48*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, z])/\[Epsilon] - 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (((3*I)/4)*CF^3*Pi*G[0, 1, 0, 0, z])/\[Epsilon] + 
  (2333*CA^3*G[0, 1, 0, 1, z])/2304 - (2359*CA^2*CF*G[0, 1, 0, 1, z])/1152 + 
  (39*CA*CF^2*G[0, 1, 0, 1, z])/64 - (CF^3*G[0, 1, 0, 1, z])/8 + 
  (263*CA^2*nf*G[0, 1, 0, 1, z])/1152 + (47*CA*CF*nf*G[0, 1, 0, 1, z])/144 - 
  (CF^2*nf*G[0, 1, 0, 1, z])/8 - (CA*nf^2*G[0, 1, 0, 1, z])/16 + 
  ((871*I)/256)*CA^3*Pi*G[0, 1, 0, 1, z] - ((11*I)/8)*CA^2*CF*Pi*
   G[0, 1, 0, 1, z] - ((63*I)/32)*CA*CF^2*Pi*G[0, 1, 0, 1, z] + 
  ((9*I)/16)*CF^3*Pi*G[0, 1, 0, 1, z] - ((89*I)/128)*CA^2*nf*Pi*
   G[0, 1, 0, 1, z] + ((17*I)/32)*CA*CF*nf*Pi*G[0, 1, 0, 1, z] + 
  (1583*CA^3*Pi^2*G[0, 1, 0, 1, z])/1536 - 
  (153*CA^2*CF*Pi^2*G[0, 1, 0, 1, z])/128 + (CA*CF^2*Pi^2*G[0, 1, 0, 1, z])/
   4 - (3*CF^3*Pi^2*G[0, 1, 0, 1, z])/16 - (C4AF*G[0, 1, 0, 1, z])/(dA*TF) + 
  (C4FF*nf*G[0, 1, 0, 1, z])/(2*dA*TF) - (C4AF*Pi^2*G[0, 1, 0, 1, z])/
   (4*dA*TF) + (5*CA^3*G[0, 1, 0, 1, z])/(96*z^2) - 
  (3*CA^2*CF*G[0, 1, 0, 1, z])/(8*z^2) + (31*CA*CF^2*G[0, 1, 0, 1, z])/
   (96*z^2) + (CA^2*nf*G[0, 1, 0, 1, z])/(96*z^2) + 
  (CA*CF*nf*G[0, 1, 0, 1, z])/(32*z^2) - (CF^2*nf*G[0, 1, 0, 1, z])/
   (24*z^2) + (((3*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/z^2 - 
  (((3*I)/8)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/z^2 + 
  (((3*I)/16)*CF^3*Pi*G[0, 1, 0, 1, z])/z^2 - (CA^3*G[0, 1, 0, 1, z])/(8*z) - 
  (9*CA^2*CF*G[0, 1, 0, 1, z])/(64*z) + (25*CA*CF^2*G[0, 1, 0, 1, z])/
   (48*z) - (5*CF^3*G[0, 1, 0, 1, z])/(8*z) + (CA^2*nf*G[0, 1, 0, 1, z])/
   (16*z) - (5*CA*CF*nf*G[0, 1, 0, 1, z])/(32*z) + 
  (CF^2*nf*G[0, 1, 0, 1, z])/(6*z) + (((9*I)/32)*CA^3*Pi*G[0, 1, 0, 1, z])/
   z - (((33*I)/32)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/z + 
  (((3*I)/2)*CA*CF^2*Pi*G[0, 1, 0, 1, z])/z - 
  (((3*I)/4)*CF^3*Pi*G[0, 1, 0, 1, z])/z - (C4AF*G[0, 1, 0, 1, z])/
   (2*dA*TF*z) - (C4FF*nf*G[0, 1, 0, 1, z])/(2*dA*TF*z) - 
  (CA^3*z*G[0, 1, 0, 1, z])/64 + (5*CA^2*CF*z*G[0, 1, 0, 1, z])/64 - 
  (CA*CF^2*z*G[0, 1, 0, 1, z])/8 + (CF^3*z*G[0, 1, 0, 1, z])/16 - 
  (23*CA^3*G[0, 1, 0, 1, z])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 1, 0, 1, z])/(16*\[Epsilon]^2) + 
  (871*CA^3*G[0, 1, 0, 1, z])/(768*\[Epsilon]) - 
  (11*CA^2*CF*G[0, 1, 0, 1, z])/(24*\[Epsilon]) - 
  (21*CA*CF^2*G[0, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 0, 1, z])/(16*\[Epsilon]) - (89*CA^2*nf*G[0, 1, 0, 1, z])/
   (384*\[Epsilon]) + (17*CA*CF*nf*G[0, 1, 0, 1, z])/(96*\[Epsilon]) - 
  (((69*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z])/\[Epsilon] + 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z])/\[Epsilon] + 
  (CA^2*CF*G[0, 1, 0, 1, z])/(16*z^2*\[Epsilon]) - 
  (CA*CF^2*G[0, 1, 0, 1, z])/(8*z^2*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, 1, z])/(16*z^2*\[Epsilon]) + 
  (3*CA^3*G[0, 1, 0, 1, z])/(32*z*\[Epsilon]) - 
  (11*CA^2*CF*G[0, 1, 0, 1, z])/(32*z*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 0, 1, z])/(2*z*\[Epsilon]) - 
  (CF^3*G[0, 1, 0, 1, z])/(4*z*\[Epsilon]) + (1261*CA^3*G[0, 1, 1, 0, z])/
   768 - (715*CA^2*CF*G[0, 1, 1, 0, z])/192 + (5*CA*CF^2*G[0, 1, 1, 0, z])/
   64 + (17*CF^3*G[0, 1, 1, 0, z])/16 - (287*CA^2*nf*G[0, 1, 1, 0, z])/384 + 
  (337*CA*CF*nf*G[0, 1, 1, 0, z])/192 - (CF^2*nf*G[0, 1, 1, 0, z])/2 + 
  (CA*nf^2*G[0, 1, 1, 0, z])/16 - (CF*nf^2*G[0, 1, 1, 0, z])/8 + 
  ((165*I)/256)*CA^3*Pi*G[0, 1, 1, 0, z] - ((345*I)/128)*CA^2*CF*Pi*
   G[0, 1, 1, 0, z] + ((45*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, z] - 
  ((15*I)/128)*CA^2*nf*Pi*G[0, 1, 1, 0, z] + ((33*I)/64)*CA*CF*nf*Pi*
   G[0, 1, 1, 0, z] - ((9*I)/16)*CF^2*nf*Pi*G[0, 1, 1, 0, z] + 
  (715*CA^3*Pi^2*G[0, 1, 1, 0, z])/4608 - (251*CA^2*CF*Pi^2*G[0, 1, 1, 0, z])/
   768 + (17*CA*CF^2*Pi^2*G[0, 1, 1, 0, z])/192 + 
  (13*C4AF*G[0, 1, 1, 0, z])/(8*dA*TF) - (C4FF*nf*G[0, 1, 1, 0, z])/
   (4*dA*TF) - (C4AF*Pi^2*G[0, 1, 1, 0, z])/(3*dA*TF) + 
  (35*CA^3*G[0, 1, 1, 0, z])/(192*z) - (9*CA^2*CF*G[0, 1, 1, 0, z])/(16*z) + 
  (13*CA*CF^2*G[0, 1, 1, 0, z])/(16*z) - (3*CF^3*G[0, 1, 1, 0, z])/(8*z) - 
  (CA^2*nf*G[0, 1, 1, 0, z])/(96*z) - (11*C4AF*G[0, 1, 1, 0, z])/
   (8*dA*TF*z) + (C4FF*nf*G[0, 1, 1, 0, z])/(2*dA*TF*z) + 
  (CA^3*z*G[0, 1, 1, 0, z])/64 - (5*CA^2*CF*z*G[0, 1, 1, 0, z])/64 + 
  (CA*CF^2*z*G[0, 1, 1, 0, z])/8 - (CF^3*z*G[0, 1, 1, 0, z])/16 - 
  (5*CA^3*G[0, 1, 1, 0, z])/(128*\[Epsilon]^2) + 
  (7*CA^2*CF*G[0, 1, 1, 0, z])/(64*\[Epsilon]^2) - 
  (CA*CF^2*G[0, 1, 1, 0, z])/(16*\[Epsilon]^2) + 
  (55*CA^3*G[0, 1, 1, 0, z])/(256*\[Epsilon]) - 
  (115*CA^2*CF*G[0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (15*CA*CF^2*G[0, 1, 1, 0, z])/(16*\[Epsilon]) - 
  (5*CA^2*nf*G[0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (11*CA*CF*nf*G[0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 1, 1, 0, z])/(16*\[Epsilon]) - 
  (((15*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z])/\[Epsilon] + 
  (((21*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, z])/\[Epsilon] - 
  (119*CA^3*G[0, 1, 1, 1, z])/256 + (335*CA^2*CF*G[0, 1, 1, 1, z])/576 - 
  (43*CA^2*nf*G[0, 1, 1, 1, z])/128 - (25*CA*CF*nf*G[0, 1, 1, 1, z])/288 + 
  (CA*nf^2*G[0, 1, 1, 1, z])/16 - ((891*I)/256)*CA^3*Pi*G[0, 1, 1, 1, z] + 
  ((55*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 1, z] + ((81*I)/128)*CA^2*nf*Pi*
   G[0, 1, 1, 1, z] - ((5*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, 1, z] - 
  (6257*CA^3*Pi^2*G[0, 1, 1, 1, z])/4608 + 
  (167*CA^2*CF*Pi^2*G[0, 1, 1, 1, z])/128 - 
  (21*CA*CF^2*Pi^2*G[0, 1, 1, 1, z])/32 + (CF^3*Pi^2*G[0, 1, 1, 1, z])/3 + 
  (5*C4AF*Pi^2*G[0, 1, 1, 1, z])/(12*dA*TF) + (13*CA^2*CF*G[0, 1, 1, 1, z])/
   (32*z) - (13*CA*CF^2*G[0, 1, 1, 1, z])/(32*z) + 
  (27*CA^3*G[0, 1, 1, 1, z])/(128*\[Epsilon]^2) - 
  (CA^2*CF*G[0, 1, 1, 1, z])/(8*\[Epsilon]^2) - 
  (297*CA^3*G[0, 1, 1, 1, z])/(256*\[Epsilon]) + 
  (55*CA^2*CF*G[0, 1, 1, 1, z])/(192*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (5*CA*CF*nf*G[0, 1, 1, 1, z])/(96*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z])/\[Epsilon] - 
  (((3*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z])/\[Epsilon] - 
  (7505*CA^3*G[1, 0, 0, 0, z])/2304 + (11123*CA^2*CF*G[1, 0, 0, 0, z])/1152 - 
  (201*CA*CF^2*G[1, 0, 0, 0, z])/32 + (1027*CA^2*nf*G[1, 0, 0, 0, z])/1152 - 
  (1297*CA*CF*nf*G[1, 0, 0, 0, z])/576 + (15*CF^2*nf*G[1, 0, 0, 0, z])/16 - 
  (CA*nf^2*G[1, 0, 0, 0, z])/16 + (CF*nf^2*G[1, 0, 0, 0, z])/8 - 
  ((517*I)/256)*CA^3*Pi*G[1, 0, 0, 0, z] + ((1111*I)/128)*CA^2*CF*Pi*
   G[1, 0, 0, 0, z] - ((297*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 0, z] + 
  ((47*I)/128)*CA^2*nf*Pi*G[1, 0, 0, 0, z] - ((101*I)/64)*CA*CF*nf*Pi*
   G[1, 0, 0, 0, z] + ((27*I)/16)*CF^2*nf*Pi*G[1, 0, 0, 0, z] + 
  (35*CA^3*Pi^2*G[1, 0, 0, 0, z])/1536 - (461*CA^2*CF*Pi^2*G[1, 0, 0, 0, z])/
   768 + (61*CA*CF^2*Pi^2*G[1, 0, 0, 0, z])/32 - 
  (51*CF^3*Pi^2*G[1, 0, 0, 0, z])/32 + (CA^3*G[1, 0, 0, 0, z])/
   (128*\[Epsilon]^2) + (5*CA^2*CF*G[1, 0, 0, 0, z])/(64*\[Epsilon]^2) - 
  (3*CA*CF^2*G[1, 0, 0, 0, z])/(8*\[Epsilon]^2) + 
  (3*CF^3*G[1, 0, 0, 0, z])/(8*\[Epsilon]^2) - (517*CA^3*G[1, 0, 0, 0, z])/
   (768*\[Epsilon]) + (1111*CA^2*CF*G[1, 0, 0, 0, z])/(384*\[Epsilon]) - 
  (99*CA*CF^2*G[1, 0, 0, 0, z])/(32*\[Epsilon]) + 
  (47*CA^2*nf*G[1, 0, 0, 0, z])/(384*\[Epsilon]) - 
  (101*CA*CF*nf*G[1, 0, 0, 0, z])/(192*\[Epsilon]) + 
  (9*CF^2*nf*G[1, 0, 0, 0, z])/(16*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((15*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, z])/\[Epsilon] - 
  (((9*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (((9*I)/8)*CF^3*Pi*G[1, 0, 0, 0, z])/\[Epsilon] + 
  (1615*CA^3*G[1, 0, 0, 1, z])/768 - (3587*CA^2*CF*G[1, 0, 0, 1, z])/1152 - 
  (571*CA*CF^2*G[1, 0, 0, 1, z])/288 + (39*CF^3*G[1, 0, 0, 1, z])/16 - 
  (433*CA^2*nf*G[1, 0, 0, 1, z])/1152 + (163*CA*CF*nf*G[1, 0, 0, 1, z])/144 - 
  (85*CF^2*nf*G[1, 0, 0, 1, z])/144 - (CA*nf^2*G[1, 0, 0, 1, z])/144 + 
  ((623*I)/256)*CA^3*Pi*G[1, 0, 0, 1, z] - ((125*I)/64)*CA^2*CF*Pi*
   G[1, 0, 0, 1, z] - ((29*I)/32)*CA*CF^2*Pi*G[1, 0, 0, 1, z] + 
  ((9*I)/8)*CF^3*Pi*G[1, 0, 0, 1, z] - ((73*I)/128)*CA^2*nf*Pi*
   G[1, 0, 0, 1, z] + ((31*I)/32)*CA*CF*nf*Pi*G[1, 0, 0, 1, z] - 
  (I/2)*CF^2*nf*Pi*G[1, 0, 0, 1, z] + (3665*CA^3*Pi^2*G[1, 0, 0, 1, z])/
   4608 - (85*CA^2*CF*Pi^2*G[1, 0, 0, 1, z])/64 + 
  (143*CA*CF^2*Pi^2*G[1, 0, 0, 1, z])/192 - (5*CF^3*Pi^2*G[1, 0, 0, 1, z])/
   16 + (C4AF*G[1, 0, 0, 1, z])/(8*dA*TF) - (C4FF*nf*G[1, 0, 0, 1, z])/
   (dA*TF) - (C4AF*Pi^2*G[1, 0, 0, 1, z])/(6*dA*TF) - 
  (5*CA^3*G[1, 0, 0, 1, z])/(384*z^2) - (137*CA^2*CF*G[1, 0, 0, 1, z])/
   (384*z^2) - (CA*CF^2*G[1, 0, 0, 1, z])/(12*z^2) + 
  (7*CF^3*G[1, 0, 0, 1, z])/(16*z^2) + (CA^2*nf*G[1, 0, 0, 1, z])/(48*z^2) + 
  (CA*CF*nf*G[1, 0, 0, 1, z])/(12*z^2) - (5*CF^2*nf*G[1, 0, 0, 1, z])/
   (48*z^2) + (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/z^2 - 
  (((3*I)/4)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/z^2 + 
  (((3*I)/8)*CF^3*Pi*G[1, 0, 0, 1, z])/z^2 + (3*C4AF*G[1, 0, 0, 1, z])/
   (8*dA*TF*z^2) - (25*CA^3*G[1, 0, 0, 1, z])/(192*z) - 
  (173*CA^2*CF*G[1, 0, 0, 1, z])/(192*z) + (145*CA*CF^2*G[1, 0, 0, 1, z])/
   (48*z) - (47*CF^3*G[1, 0, 0, 1, z])/(16*z) + 
  (11*CA^2*nf*G[1, 0, 0, 1, z])/(96*z) - (19*CA*CF*nf*G[1, 0, 0, 1, z])/
   (48*z) + (5*CF^2*nf*G[1, 0, 0, 1, z])/(12*z) + 
  (((9*I)/16)*CA^3*Pi*G[1, 0, 0, 1, z])/z - 
  (((33*I)/16)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/z + 
  ((3*I)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/z - 
  (((3*I)/2)*CF^3*Pi*G[1, 0, 0, 1, z])/z - (5*C4AF*G[1, 0, 0, 1, z])/
   (4*dA*TF*z) + (C4FF*nf*G[1, 0, 0, 1, z])/(dA*TF*z) - 
  (5*CA^3*z*G[1, 0, 0, 1, z])/64 + (19*CA^2*CF*z*G[1, 0, 0, 1, z])/64 - 
  (11*CA*CF^2*z*G[1, 0, 0, 1, z])/32 + (CF^3*z*G[1, 0, 0, 1, z])/8 - 
  (19*CA^3*G[1, 0, 0, 1, z])/(128*\[Epsilon]^2) + 
  (7*CA^2*CF*G[1, 0, 0, 1, z])/(32*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 0, 1, z])/(16*\[Epsilon]^2) + 
  (623*CA^3*G[1, 0, 0, 1, z])/(768*\[Epsilon]) - 
  (125*CA^2*CF*G[1, 0, 0, 1, z])/(192*\[Epsilon]) - 
  (29*CA*CF^2*G[1, 0, 0, 1, z])/(96*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 0, 1, z])/(8*\[Epsilon]) - (73*CA^2*nf*G[1, 0, 0, 1, z])/
   (384*\[Epsilon]) + (31*CA*CF*nf*G[1, 0, 0, 1, z])/(96*\[Epsilon]) - 
  (CF^2*nf*G[1, 0, 0, 1, z])/(6*\[Epsilon]) - 
  (((57*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z])/\[Epsilon] + 
  (((21*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, z])/\[Epsilon] + 
  (CA^2*CF*G[1, 0, 0, 1, z])/(8*z^2*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 0, 1, z])/(4*z^2*\[Epsilon]) + 
  (CF^3*G[1, 0, 0, 1, z])/(8*z^2*\[Epsilon]) + (3*CA^3*G[1, 0, 0, 1, z])/
   (16*z*\[Epsilon]) - (11*CA^2*CF*G[1, 0, 0, 1, z])/(16*z*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 0, 1, z])/(z*\[Epsilon]) - (CF^3*G[1, 0, 0, 1, z])/
   (2*z*\[Epsilon]) + (543*CA^3*G[1, 0, 1, 0, z])/256 - 
  (3193*CA^2*CF*G[1, 0, 1, 0, z])/576 + (1409*CA*CF^2*G[1, 0, 1, 0, z])/576 + 
  (7*CF^3*G[1, 0, 1, 0, z])/16 - (93*CA^2*nf*G[1, 0, 1, 0, z])/128 + 
  (1003*CA*CF*nf*G[1, 0, 1, 0, z])/576 - (23*CF^2*nf*G[1, 0, 1, 0, z])/36 + 
  (CA*nf^2*G[1, 0, 1, 0, z])/16 - (CF*nf^2*G[1, 0, 1, 0, z])/8 + 
  ((297*I)/256)*CA^3*Pi*G[1, 0, 1, 0, z] - ((493*I)/128)*CA^2*CF*Pi*
   G[1, 0, 1, 0, z] + ((89*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, z] + 
  ((9*I)/16)*CF^3*Pi*G[1, 0, 1, 0, z] - ((27*I)/128)*CA^2*nf*Pi*
   G[1, 0, 1, 0, z] + ((53*I)/64)*CA*CF*nf*Pi*G[1, 0, 1, 0, z] - 
  ((13*I)/16)*CF^2*nf*Pi*G[1, 0, 1, 0, z] + (955*CA^3*Pi^2*G[1, 0, 1, 0, z])/
   4608 - (161*CA^2*CF*Pi^2*G[1, 0, 1, 0, z])/256 + 
  (109*CA*CF^2*Pi^2*G[1, 0, 1, 0, z])/192 - (CF^3*Pi^2*G[1, 0, 1, 0, z])/4 - 
  (3*C4AF*G[1, 0, 1, 0, z])/(8*dA*TF) + (3*C4FF*nf*G[1, 0, 1, 0, z])/
   (4*dA*TF) - (C4AF*Pi^2*G[1, 0, 1, 0, z])/(12*dA*TF) - 
  (47*CA^3*G[1, 0, 1, 0, z])/(384*z^2) + (187*CA^2*CF*G[1, 0, 1, 0, z])/
   (384*z^2) - (23*CA*CF^2*G[1, 0, 1, 0, z])/(32*z^2) + 
  (11*CF^3*G[1, 0, 1, 0, z])/(32*z^2) + (CA^2*nf*G[1, 0, 1, 0, z])/
   (192*z^2) - (CA*CF*nf*G[1, 0, 1, 0, z])/(96*z^2) + 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/z^2 - 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/z^2 + 
  (((3*I)/16)*CF^3*Pi*G[1, 0, 1, 0, z])/z^2 + (3*C4AF*G[1, 0, 1, 0, z])/
   (8*dA*TF*z^2) + (87*CA^3*G[1, 0, 1, 0, z])/(64*z) - 
  (373*CA^2*CF*G[1, 0, 1, 0, z])/(96*z) + (99*CA*CF^2*G[1, 0, 1, 0, z])/
   (32*z) - (23*CF^3*G[1, 0, 1, 0, z])/(16*z) - 
  (11*CA^2*nf*G[1, 0, 1, 0, z])/(64*z) + (37*CA*CF*nf*G[1, 0, 1, 0, z])/
   (96*z) - (((9*I)/64)*CA^3*Pi*G[1, 0, 1, 0, z])/z - 
  (((3*I)/32)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/z + 
  (((9*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/z - 
  (((3*I)/4)*CF^3*Pi*G[1, 0, 1, 0, z])/z - (C4AF*G[1, 0, 1, 0, z])/
   (4*dA*TF*z) - (C4FF*nf*G[1, 0, 1, 0, z])/(dA*TF*z) + 
  (CA^3*z*G[1, 0, 1, 0, z])/64 - (3*CA^2*CF*z*G[1, 0, 1, 0, z])/64 + 
  (CA*CF^2*z*G[1, 0, 1, 0, z])/32 - (5*CA^3*G[1, 0, 1, 0, z])/
   (128*\[Epsilon]^2) + (7*CA^2*CF*G[1, 0, 1, 0, z])/(64*\[Epsilon]^2) - 
  (CA*CF^2*G[1, 0, 1, 0, z])/(16*\[Epsilon]^2) + 
  (99*CA^3*G[1, 0, 1, 0, z])/(256*\[Epsilon]) - 
  (493*CA^2*CF*G[1, 0, 1, 0, z])/(384*\[Epsilon]) + 
  (89*CA*CF^2*G[1, 0, 1, 0, z])/(96*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 1, 0, z])/(16*\[Epsilon]) - (9*CA^2*nf*G[1, 0, 1, 0, z])/
   (128*\[Epsilon]) + (53*CA*CF*nf*G[1, 0, 1, 0, z])/(192*\[Epsilon]) - 
  (13*CF^2*nf*G[1, 0, 1, 0, z])/(48*\[Epsilon]) - 
  (((15*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (((21*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, z])/\[Epsilon] + 
  (CA^2*CF*G[1, 0, 1, 0, z])/(32*z^2*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 0, z])/(32*z^2*\[Epsilon]) + 
  (CF^3*G[1, 0, 1, 0, z])/(16*z^2*\[Epsilon]) - 
  (3*CA^3*G[1, 0, 1, 0, z])/(64*z*\[Epsilon]) - 
  (CA^2*CF*G[1, 0, 1, 0, z])/(32*z*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, z])/(8*z*\[Epsilon]) - 
  (CF^3*G[1, 0, 1, 0, z])/(4*z*\[Epsilon]) - (1783*CA^3*G[1, 0, 1, 1, z])/
   2304 + (7*CA^2*CF*G[1, 0, 1, 1, z])/36 + (99*CA*CF^2*G[1, 0, 1, 1, z])/
   64 - (33*CF^3*G[1, 0, 1, 1, z])/32 + (155*CA^2*nf*G[1, 0, 1, 1, z])/1152 - 
  (97*CA*CF*nf*G[1, 0, 1, 1, z])/144 + (5*CF^2*nf*G[1, 0, 1, 1, z])/16 + 
  (CA*nf^2*G[1, 0, 1, 1, z])/48 - ((395*I)/256)*CA^3*Pi*G[1, 0, 1, 1, z] - 
  ((133*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 1, z] + ((9*I)/8)*CA*CF^2*Pi*
   G[1, 0, 1, 1, z] + ((49*I)/128)*CA^2*nf*Pi*G[1, 0, 1, 1, z] - 
  (I/32)*CA*CF*nf*Pi*G[1, 0, 1, 1, z] - (4121*CA^3*Pi^2*G[1, 0, 1, 1, z])/
   4608 + (293*CA^2*CF*Pi^2*G[1, 0, 1, 1, z])/384 - 
  (7*CA*CF^2*Pi^2*G[1, 0, 1, 1, z])/16 + (CF^3*Pi^2*G[1, 0, 1, 1, z])/6 - 
  (C4AF*G[1, 0, 1, 1, z])/(2*dA*TF) + (C4FF*nf*G[1, 0, 1, 1, z])/(4*dA*TF) + 
  (C4AF*Pi^2*G[1, 0, 1, 1, z])/(6*dA*TF) - (7*CA^3*G[1, 0, 1, 1, z])/
   (192*z^2) + (125*CA^2*CF*G[1, 0, 1, 1, z])/(192*z^2) - 
  (89*CA*CF^2*G[1, 0, 1, 1, z])/(192*z^2) - (5*CF^3*G[1, 0, 1, 1, z])/
   (32*z^2) - (5*CA^2*nf*G[1, 0, 1, 1, z])/(192*z^2) - 
  (5*CA*CF*nf*G[1, 0, 1, 1, z])/(48*z^2) + (5*CF^2*nf*G[1, 0, 1, 1, z])/
   (48*z^2) - (((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/z^2 + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 0, 1, 1, z])/z^2 - 
  (3*C4AF*G[1, 0, 1, 1, z])/(8*dA*TF*z^2) + (5*CA^3*G[1, 0, 1, 1, z])/
   (64*z) + (19*CA^2*CF*G[1, 0, 1, 1, z])/(192*z) - 
  (23*CA*CF^2*G[1, 0, 1, 1, z])/(24*z) + (19*CF^3*G[1, 0, 1, 1, z])/(16*z) - 
  (CA^2*nf*G[1, 0, 1, 1, z])/(8*z) + (5*CA*CF*nf*G[1, 0, 1, 1, z])/(12*z) - 
  (5*CF^2*nf*G[1, 0, 1, 1, z])/(12*z) - (((9*I)/16)*CA^3*Pi*G[1, 0, 1, 1, z])/
   z + (((3*I)/2)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/z - 
  (((3*I)/2)*CA*CF^2*Pi*G[1, 0, 1, 1, z])/z + (7*C4AF*G[1, 0, 1, 1, z])/
   (8*dA*TF*z) - (C4FF*nf*G[1, 0, 1, 1, z])/(4*dA*TF*z) + 
  (CA^3*z*G[1, 0, 1, 1, z])/16 - (3*CA^2*CF*z*G[1, 0, 1, 1, z])/16 + 
  (CA*CF^2*z*G[1, 0, 1, 1, z])/8 + (19*CA^3*G[1, 0, 1, 1, z])/
   (128*\[Epsilon]^2) - (CA^2*CF*G[1, 0, 1, 1, z])/(16*\[Epsilon]^2) - 
  (395*CA^3*G[1, 0, 1, 1, z])/(768*\[Epsilon]) - 
  (133*CA^2*CF*G[1, 0, 1, 1, z])/(192*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 1, z])/(8*\[Epsilon]) + 
  (49*CA^2*nf*G[1, 0, 1, 1, z])/(384*\[Epsilon]) - 
  (CA*CF*nf*G[1, 0, 1, 1, z])/(96*\[Epsilon]) + 
  (((57*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (((3*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, z])/\[Epsilon] - 
  (CA^2*CF*G[1, 0, 1, 1, z])/(8*z^2*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 1, z])/(8*z^2*\[Epsilon]) - 
  (3*CA^3*G[1, 0, 1, 1, z])/(16*z*\[Epsilon]) + 
  (CA^2*CF*G[1, 0, 1, 1, z])/(2*z*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, 1, 1, z])/(2*z*\[Epsilon]) + 
  (6433*CA^3*G[1, 1, 0, 0, z])/2304 - (9133*CA^2*CF*G[1, 1, 0, 0, z])/1152 + 
  (79*CA*CF^2*G[1, 1, 0, 0, z])/16 - (CF^3*G[1, 1, 0, 0, z])/2 - 
  (947*CA^2*nf*G[1, 1, 0, 0, z])/1152 + (1127*CA*CF*nf*G[1, 1, 0, 0, z])/
   576 - (5*CF^2*nf*G[1, 1, 0, 0, z])/8 + (CA*nf^2*G[1, 1, 0, 0, z])/16 - 
  (CF*nf^2*G[1, 1, 0, 0, z])/8 + ((341*I)/256)*CA^3*Pi*G[1, 1, 0, 0, z] - 
  ((737*I)/128)*CA^2*CF*Pi*G[1, 1, 0, 0, z] + ((99*I)/16)*CA*CF^2*Pi*
   G[1, 1, 0, 0, z] - ((31*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 0, z] + 
  ((67*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, 0, z] - ((9*I)/8)*CF^2*nf*Pi*
   G[1, 1, 0, 0, z] - (35*CA^3*Pi^2*G[1, 1, 0, 0, z])/1536 + 
  (11*CA^2*CF*Pi^2*G[1, 1, 0, 0, z])/256 + (11*CA*CF^2*Pi^2*G[1, 1, 0, 0, z])/
   192 - (CF^3*Pi^2*G[1, 1, 0, 0, z])/48 - (C4AF*Pi^2*G[1, 1, 0, 0, z])/
   (4*dA*TF) - (CA^2*CF*G[1, 1, 0, 0, z])/(16*z^2) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z])/(16*z^2) - (CF^3*G[1, 1, 0, 0, z])/(8*z^2) + 
  (3*CA^2*CF*G[1, 1, 0, 0, z])/(8*z) - (9*CA*CF^2*G[1, 1, 0, 0, z])/(8*z) + 
  (3*CF^3*G[1, 1, 0, 0, z])/(4*z) - (CA^2*CF*z*G[1, 1, 0, 0, z])/16 + 
  (3*CA*CF^2*z*G[1, 1, 0, 0, z])/16 - (CF^3*z*G[1, 1, 0, 0, z])/8 - 
  (CA^3*G[1, 1, 0, 0, z])/(128*\[Epsilon]^2) + (3*CA^2*CF*G[1, 1, 0, 0, z])/
   (64*\[Epsilon]^2) - (CA*CF^2*G[1, 1, 0, 0, z])/(16*\[Epsilon]^2) + 
  (341*CA^3*G[1, 1, 0, 0, z])/(768*\[Epsilon]) - 
  (737*CA^2*CF*G[1, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (33*CA*CF^2*G[1, 1, 0, 0, z])/(16*\[Epsilon]) - 
  (31*CA^2*nf*G[1, 1, 0, 0, z])/(384*\[Epsilon]) + 
  (67*CA*CF*nf*G[1, 1, 0, 0, z])/(192*\[Epsilon]) - 
  (3*CF^2*nf*G[1, 1, 0, 0, z])/(8*\[Epsilon]) - 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, z])/\[Epsilon] - 
  (393*CA^3*G[1, 1, 0, 1, z])/256 + (255*CA^2*CF*G[1, 1, 0, 1, z])/128 + 
  (15*CA*CF^2*G[1, 1, 0, 1, z])/64 - (11*CF^3*G[1, 1, 0, 1, z])/16 - 
  (11*CA^2*nf*G[1, 1, 0, 1, z])/128 - (5*CA*CF*nf*G[1, 1, 0, 1, z])/8 + 
  (5*CF^2*nf*G[1, 1, 0, 1, z])/16 + (CA*nf^2*G[1, 1, 0, 1, z])/16 - 
  ((1011*I)/256)*CA^3*Pi*G[1, 1, 0, 1, z] + ((45*I)/32)*CA^2*CF*Pi*
   G[1, 1, 0, 1, z] + ((9*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 1, z] + 
  ((105*I)/128)*CA^2*nf*Pi*G[1, 1, 0, 1, z] - ((9*I)/16)*CA*CF*nf*Pi*
   G[1, 1, 0, 1, z] - (5033*CA^3*Pi^2*G[1, 1, 0, 1, z])/4608 + 
  (25*CA^2*CF*Pi^2*G[1, 1, 0, 1, z])/32 + (5*CA*CF^2*Pi^2*G[1, 1, 0, 1, z])/
   96 + (C4AF*G[1, 1, 0, 1, z])/(2*dA*TF) + (C4FF*nf*G[1, 1, 0, 1, z])/
   (2*dA*TF) + (C4AF*Pi^2*G[1, 1, 0, 1, z])/(6*dA*TF) - 
  (5*CA^3*G[1, 1, 0, 1, z])/(128*z^2) + (235*CA^2*CF*G[1, 1, 0, 1, z])/
   (384*z^2) - (101*CA*CF^2*G[1, 1, 0, 1, z])/(192*z^2) - 
  (CF^3*G[1, 1, 0, 1, z])/(16*z^2) - (CA^2*nf*G[1, 1, 0, 1, z])/(64*z^2) - 
  (5*CA*CF*nf*G[1, 1, 0, 1, z])/(48*z^2) + (5*CF^2*nf*G[1, 1, 0, 1, z])/
   (48*z^2) - (((3*I)/8)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/z^2 + 
  (((3*I)/8)*CA*CF^2*Pi*G[1, 1, 0, 1, z])/z^2 - 
  (3*C4AF*G[1, 1, 0, 1, z])/(8*dA*TF*z^2) + (41*CA^3*G[1, 1, 0, 1, z])/
   (96*z) - (161*CA^2*CF*G[1, 1, 0, 1, z])/(192*z) + 
  (CA*CF^2*G[1, 1, 0, 1, z])/(6*z) + (3*CF^3*G[1, 1, 0, 1, z])/(4*z) - 
  (25*CA^2*nf*G[1, 1, 0, 1, z])/(192*z) + (5*CA*CF*nf*G[1, 1, 0, 1, z])/
   (12*z) - (5*CF^2*nf*G[1, 1, 0, 1, z])/(12*z) - 
  (((9*I)/16)*CA^3*Pi*G[1, 1, 0, 1, z])/z + 
  (((3*I)/2)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/z - 
  (((3*I)/2)*CA*CF^2*Pi*G[1, 1, 0, 1, z])/z - (C4AF*G[1, 1, 0, 1, z])/
   (8*dA*TF*z) - (C4FF*nf*G[1, 1, 0, 1, z])/(2*dA*TF*z) + 
  (3*CA^3*z*G[1, 1, 0, 1, z])/64 - (9*CA^2*CF*z*G[1, 1, 0, 1, z])/64 + 
  (3*CA*CF^2*z*G[1, 1, 0, 1, z])/32 + (27*CA^3*G[1, 1, 0, 1, z])/
   (128*\[Epsilon]^2) - (5*CA^2*CF*G[1, 1, 0, 1, z])/(32*\[Epsilon]^2) - 
  (337*CA^3*G[1, 1, 0, 1, z])/(256*\[Epsilon]) + 
  (15*CA^2*CF*G[1, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, z])/(8*\[Epsilon]) + 
  (35*CA^2*nf*G[1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z])/\[Epsilon] - 
  (((15*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 1, z])/\[Epsilon] - 
  (CA^2*CF*G[1, 1, 0, 1, z])/(8*z^2*\[Epsilon]) + 
  (CA*CF^2*G[1, 1, 0, 1, z])/(8*z^2*\[Epsilon]) - 
  (3*CA^3*G[1, 1, 0, 1, z])/(16*z*\[Epsilon]) + 
  (CA^2*CF*G[1, 1, 0, 1, z])/(2*z*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 0, 1, z])/(2*z*\[Epsilon]) - 
  (2363*CA^3*G[1, 1, 1, 0, z])/2304 + (907*CA^2*CF*G[1, 1, 1, 0, z])/576 + 
  (85*CA*CF^2*G[1, 1, 1, 0, z])/64 - (3*CF^3*G[1, 1, 1, 0, z])/8 + 
  (697*CA^2*nf*G[1, 1, 1, 0, z])/1152 - (679*CA*CF*nf*G[1, 1, 1, 0, z])/576 - 
  (CA*nf^2*G[1, 1, 1, 0, z])/16 + (CF*nf^2*G[1, 1, 1, 0, z])/8 - 
  ((25*I)/256)*CA^3*Pi*G[1, 1, 1, 0, z] + ((25*I)/128)*CA^2*CF*Pi*
   G[1, 1, 1, 0, z] - (I/128)*CA^2*nf*Pi*G[1, 1, 1, 0, z] + 
  (I/64)*CA*CF*nf*Pi*G[1, 1, 1, 0, z] - (15*CA^3*Pi^2*G[1, 1, 1, 0, z])/512 - 
  (CA^2*CF*Pi^2*G[1, 1, 1, 0, z])/256 + (CA*CF^2*Pi^2*G[1, 1, 1, 0, z])/12 - 
  (9*C4AF*G[1, 1, 1, 0, z])/(8*dA*TF) - (3*C4FF*nf*G[1, 1, 1, 0, z])/
   (4*dA*TF) + (C4AF*Pi^2*G[1, 1, 1, 0, z])/(4*dA*TF) + 
  (13*CA^3*G[1, 1, 1, 0, z])/(128*z^2) - (47*CA^2*CF*G[1, 1, 1, 0, z])/
   (128*z^2) + (25*CA*CF^2*G[1, 1, 1, 0, z])/(64*z^2) - 
  (CF^3*G[1, 1, 1, 0, z])/(8*z^2) - (57*CA^3*G[1, 1, 1, 0, z])/(64*z) + 
  (19*CA^2*CF*G[1, 1, 1, 0, z])/(8*z) - (13*CA*CF^2*G[1, 1, 1, 0, z])/(8*z) + 
  (CF^3*G[1, 1, 1, 0, z])/(2*z) + (5*CA^2*nf*G[1, 1, 1, 0, z])/(64*z) - 
  (3*CA*CF*nf*G[1, 1, 1, 0, z])/(16*z) + 
  (((9*I)/64)*CA^3*Pi*G[1, 1, 1, 0, z])/z - 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, z])/z + (9*C4AF*G[1, 1, 1, 0, z])/
   (8*dA*TF*z) + (3*C4FF*nf*G[1, 1, 1, 0, z])/(4*dA*TF*z) - 
  (3*CA^3*z*G[1, 1, 1, 0, z])/64 + (9*CA^2*CF*z*G[1, 1, 1, 0, z])/64 - 
  (3*CA*CF^2*z*G[1, 1, 1, 0, z])/32 + (CA^3*G[1, 1, 1, 0, z])/
   (128*\[Epsilon]^2) - (CA^2*CF*G[1, 1, 1, 0, z])/(64*\[Epsilon]^2) - 
  (25*CA^3*G[1, 1, 1, 0, z])/(768*\[Epsilon]) + 
  (25*CA^2*CF*G[1, 1, 1, 0, z])/(384*\[Epsilon]) - 
  (CA^2*nf*G[1, 1, 1, 0, z])/(384*\[Epsilon]) + 
  (CA*CF*nf*G[1, 1, 1, 0, z])/(192*\[Epsilon]) + 
  (((3*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z])/\[Epsilon] - 
  (((3*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, z])/\[Epsilon] + 
  (3*CA^3*G[1, 1, 1, 0, z])/(64*z*\[Epsilon]) - 
  (3*CA^2*CF*G[1, 1, 1, 0, z])/(32*z*\[Epsilon]) + 
  (119*CA^3*G[1, 1, 1, 1, z])/256 + (43*CA^2*nf*G[1, 1, 1, 1, z])/128 - 
  (CA*nf^2*G[1, 1, 1, 1, z])/16 + ((891*I)/256)*CA^3*Pi*G[1, 1, 1, 1, z] - 
  ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, 1, z] + 
  (1891*CA^3*Pi^2*G[1, 1, 1, 1, z])/1536 - (27*CA^2*CF*Pi^2*G[1, 1, 1, 1, z])/
   128 - (27*CA^3*G[1, 1, 1, 1, z])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, 1, z])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, 1, z])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z])/\[Epsilon] - 
  (649*CA^3*G[0, 0, 0, 0, 0, z])/256 + (1419*CA^2*CF*G[0, 0, 0, 0, 0, z])/
   128 - (385*CA*CF^2*G[0, 0, 0, 0, 0, z])/32 + 
  (59*CA^2*nf*G[0, 0, 0, 0, 0, z])/128 - (129*CA*CF*nf*G[0, 0, 0, 0, 0, z])/
   64 + (35*CF^2*nf*G[0, 0, 0, 0, 0, z])/16 - 
  ((63*I)/128)*CA^3*Pi*G[0, 0, 0, 0, 0, z] + ((273*I)/64)*CA^2*CF*Pi*
   G[0, 0, 0, 0, 0, z] - ((45*I)/4)*CA*CF^2*Pi*G[0, 0, 0, 0, 0, z] + 
  ((75*I)/8)*CF^3*Pi*G[0, 0, 0, 0, 0, z] - (21*CA^3*G[0, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) + (91*CA^2*CF*G[0, 0, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (15*CA*CF^2*G[0, 0, 0, 0, 0, z])/(4*\[Epsilon]) + 
  (25*CF^3*G[0, 0, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (71*CA^3*G[0, 0, 0, 0, 1, z])/256 - (197*CA^2*CF*G[0, 0, 0, 0, 1, z])/96 + 
  (157*CA*CF^2*G[0, 0, 0, 0, 1, z])/48 - (9*CF^3*G[0, 0, 0, 0, 1, z])/8 + 
  (13*CA^2*nf*G[0, 0, 0, 0, 1, z])/128 - (CA*CF*nf*G[0, 0, 0, 0, 1, z])/96 - 
  (CF^2*nf*G[0, 0, 0, 0, 1, z])/12 + ((195*I)/128)*CA^3*Pi*
   G[0, 0, 0, 0, 1, z] - ((87*I)/16)*CA^2*CF*Pi*G[0, 0, 0, 0, 1, z] + 
  ((111*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, 1, z] - 
  (3*I)*CF^3*Pi*G[0, 0, 0, 0, 1, z] + (9*C4AF*G[0, 0, 0, 0, 1, z])/
   (8*dA*TF) + (65*CA^3*G[0, 0, 0, 0, 1, z])/(128*\[Epsilon]) - 
  (29*CA^2*CF*G[0, 0, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (37*CA*CF^2*G[0, 0, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (CF^3*G[0, 0, 0, 0, 1, z])/\[Epsilon] + (313*CA^3*G[0, 0, 0, 1, 0, z])/
   256 - (2717*CA^2*CF*G[0, 0, 0, 1, 0, z])/384 + 
  (473*CA*CF^2*G[0, 0, 0, 1, 0, z])/48 - (21*CF^3*G[0, 0, 0, 1, 0, z])/16 - 
  (31*CA^2*nf*G[0, 0, 0, 1, 0, z])/128 + (247*CA*CF*nf*G[0, 0, 0, 1, 0, z])/
   192 - (77*CF^2*nf*G[0, 0, 0, 1, 0, z])/48 + 
  ((111*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 0, z] - ((273*I)/64)*CA^2*CF*Pi*
   G[0, 0, 0, 1, 0, z] + ((123*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 1, 0, z] - 
  ((21*I)/4)*CF^3*Pi*G[0, 0, 0, 1, 0, z] + (3*C4AF*G[0, 0, 0, 1, 0, z])/
   (8*dA*TF) + (37*CA^3*G[0, 0, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (91*CA^2*CF*G[0, 0, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (41*CA*CF^2*G[0, 0, 0, 1, 0, z])/(16*\[Epsilon]) - 
  (7*CF^3*G[0, 0, 0, 1, 0, z])/(4*\[Epsilon]) + 
  (2173*CA^3*G[0, 0, 0, 1, 1, z])/768 - (433*CA^2*CF*G[0, 0, 0, 1, 1, z])/
   192 - (23*CA*CF^2*G[0, 0, 0, 1, 1, z])/96 + (15*CF^3*G[0, 0, 0, 1, 1, z])/
   16 - (215*CA^2*nf*G[0, 0, 0, 1, 1, z])/384 + 
  (77*CA*CF*nf*G[0, 0, 0, 1, 1, z])/96 - (5*CF^2*nf*G[0, 0, 0, 1, 1, z])/12 - 
  ((243*I)/128)*CA^3*Pi*G[0, 0, 0, 1, 1, z] + ((27*I)/8)*CA^2*CF*Pi*
   G[0, 0, 0, 1, 1, z] - ((3*I)/2)*CA*CF^2*Pi*G[0, 0, 0, 1, 1, z] - 
  (3*C4AF*G[0, 0, 0, 1, 1, z])/(4*dA*TF) - (81*CA^3*G[0, 0, 0, 1, 1, z])/
   (128*\[Epsilon]) + (9*CA^2*CF*G[0, 0, 0, 1, 1, z])/(8*\[Epsilon]) - 
  (CA*CF^2*G[0, 0, 0, 1, 1, z])/(2*\[Epsilon]) + 
  (2395*CA^3*G[0, 0, 1, 0, 0, z])/768 - (4567*CA^2*CF*G[0, 0, 1, 0, 0, z])/
   384 + (371*CA*CF^2*G[0, 0, 1, 0, 0, z])/32 - 
  (9*CF^3*G[0, 0, 1, 0, 0, z])/16 - (221*CA^2*nf*G[0, 0, 1, 0, 0, z])/384 + 
  (425*CA*CF*nf*G[0, 0, 1, 0, 0, z])/192 - (17*CF^2*nf*G[0, 0, 1, 0, 0, z])/
   8 + ((15*I)/128)*CA^3*Pi*G[0, 0, 1, 0, 0, z] - 
  ((141*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 0, 0, z] + 
  ((27*I)/4)*CA*CF^2*Pi*G[0, 0, 1, 0, 0, z] - 
  ((45*I)/8)*CF^3*Pi*G[0, 0, 1, 0, 0, z] + (5*CA^3*G[0, 0, 1, 0, 0, z])/
   (128*\[Epsilon]) - (47*CA^2*CF*G[0, 0, 1, 0, 0, z])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, 0, 0, z])/(4*\[Epsilon]) - 
  (15*CF^3*G[0, 0, 1, 0, 0, z])/(8*\[Epsilon]) - 
  (719*CA^3*G[0, 0, 1, 0, 1, z])/768 + (743*CA^2*CF*G[0, 0, 1, 0, 1, z])/96 - 
  (95*CA*CF^2*G[0, 0, 1, 0, 1, z])/16 + (3*CF^3*G[0, 0, 1, 0, 1, z])/8 + 
  (37*CA^2*nf*G[0, 0, 1, 0, 1, z])/384 - (13*CA*CF*nf*G[0, 0, 1, 0, 1, z])/
   12 + (7*CF^2*nf*G[0, 0, 1, 0, 1, z])/8 - ((135*I)/128)*CA^3*Pi*
   G[0, 0, 1, 0, 1, z] + ((3*I)/2)*CA^2*CF*Pi*G[0, 0, 1, 0, 1, z] - 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, 1, z] - (3*C4AF*G[0, 0, 1, 0, 1, z])/
   (8*dA*TF) + (CA^2*CF*G[0, 0, 1, 0, 1, z])/(16*z^2) - 
  (CA*CF^2*G[0, 0, 1, 0, 1, z])/(8*z^2) + (CF^3*G[0, 0, 1, 0, 1, z])/
   (16*z^2) + (3*CA^3*G[0, 0, 1, 0, 1, z])/(32*z) - 
  (11*CA^2*CF*G[0, 0, 1, 0, 1, z])/(32*z) + (CA*CF^2*G[0, 0, 1, 0, 1, z])/
   (2*z) - (CF^3*G[0, 0, 1, 0, 1, z])/(4*z) - (45*CA^3*G[0, 0, 1, 0, 1, z])/
   (128*\[Epsilon]) + (CA^2*CF*G[0, 0, 1, 0, 1, z])/(2*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 0, 1, z])/(16*\[Epsilon]) - 
  (1891*CA^3*G[0, 0, 1, 1, 0, z])/768 + (3599*CA^2*CF*G[0, 0, 1, 1, 0, z])/
   384 - (905*CA*CF^2*G[0, 0, 1, 1, 0, z])/96 + 
  (15*CF^3*G[0, 0, 1, 1, 0, z])/16 + (161*CA^2*nf*G[0, 0, 1, 1, 0, z])/384 - 
  (301*CA*CF*nf*G[0, 0, 1, 1, 0, z])/192 + (35*CF^2*nf*G[0, 0, 1, 1, 0, z])/
   24 - ((3*I)/128)*CA^3*Pi*G[0, 0, 1, 1, 0, z] + 
  ((15*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 1, 0, z] - 
  ((15*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, 0, z] + 
  ((9*I)/8)*CF^3*Pi*G[0, 0, 1, 1, 0, z] + (3*C4AF*G[0, 0, 1, 1, 0, z])/
   (8*dA*TF) - (CA^3*G[0, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[0, 0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (5*CA*CF^2*G[0, 0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 0, 1, 1, 0, z])/(8*\[Epsilon]) - 
  (1369*CA^3*G[0, 0, 1, 1, 1, z])/768 - (7*CA^2*CF*G[0, 0, 1, 1, 1, z])/4 + 
  (39*CA*CF^2*G[0, 0, 1, 1, 1, z])/32 + (167*CA^2*nf*G[0, 0, 1, 1, 1, z])/
   384 - (CA*CF*nf*G[0, 0, 1, 1, 1, z])/8 + ((195*I)/128)*CA^3*Pi*
   G[0, 0, 1, 1, 1, z] - ((9*I)/8)*CA^2*CF*Pi*G[0, 0, 1, 1, 1, z] + 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, 1, z] + (65*CA^3*G[0, 0, 1, 1, 1, z])/
   (128*\[Epsilon]) - (3*CA^2*CF*G[0, 0, 1, 1, 1, z])/(8*\[Epsilon]) + 
  (CA*CF^2*G[0, 0, 1, 1, 1, z])/(16*\[Epsilon]) + 
  (561*CA^3*G[0, 1, 0, 0, 0, z])/256 - (1221*CA^2*CF*G[0, 1, 0, 0, 0, z])/
   128 + (165*CA*CF^2*G[0, 1, 0, 0, 0, z])/16 - 
  (51*CA^2*nf*G[0, 1, 0, 0, 0, z])/128 + (111*CA*CF*nf*G[0, 1, 0, 0, 0, z])/
   64 - (15*CF^2*nf*G[0, 1, 0, 0, 0, z])/8 + ((39*I)/128)*CA^3*Pi*
   G[0, 1, 0, 0, 0, z] - ((165*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, 0, z] + 
  ((27*I)/4)*CA*CF^2*Pi*G[0, 1, 0, 0, 0, z] - 
  ((45*I)/8)*CF^3*Pi*G[0, 1, 0, 0, 0, z] + (13*CA^3*G[0, 1, 0, 0, 0, z])/
   (128*\[Epsilon]) - (55*CA^2*CF*G[0, 1, 0, 0, 0, z])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 0, 0, z])/(4*\[Epsilon]) - 
  (15*CF^3*G[0, 1, 0, 0, 0, z])/(8*\[Epsilon]) + 
  (613*CA^3*G[0, 1, 0, 0, 1, z])/768 + (739*CA^2*CF*G[0, 1, 0, 0, 1, z])/
   192 - (61*CA*CF^2*G[0, 1, 0, 0, 1, z])/16 - 
  (71*CA^2*nf*G[0, 1, 0, 0, 1, z])/384 - (25*CA*CF*nf*G[0, 1, 0, 0, 1, z])/
   48 + (5*CF^2*nf*G[0, 1, 0, 0, 1, z])/8 - ((207*I)/128)*CA^3*Pi*
   G[0, 1, 0, 0, 1, z] + ((51*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 0, 1, z] - 
  ((39*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, 1, z] + 
  ((3*I)/4)*CF^3*Pi*G[0, 1, 0, 0, 1, z] - (3*C4AF*G[0, 1, 0, 0, 1, z])/
   (2*dA*TF) + (CA^3*G[0, 1, 0, 0, 1, z])/(32*z^2) + 
  (CA^2*CF*G[0, 1, 0, 0, 1, z])/(16*z^2) - (9*CA*CF^2*G[0, 1, 0, 0, 1, z])/
   (32*z^2) + (3*CF^3*G[0, 1, 0, 0, 1, z])/(16*z^2) + 
  (5*CA^3*G[0, 1, 0, 0, 1, z])/(64*z) - (17*CA^2*CF*G[0, 1, 0, 0, 1, z])/
   (32*z) + (9*CA*CF^2*G[0, 1, 0, 0, 1, z])/(8*z) - 
  (3*CF^3*G[0, 1, 0, 0, 1, z])/(4*z) + (3*C4AF*G[0, 1, 0, 0, 1, z])/
   (4*dA*TF*z) - (69*CA^3*G[0, 1, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (17*CA^2*CF*G[0, 1, 0, 0, 1, z])/(16*\[Epsilon]) - 
  (13*CA*CF^2*G[0, 1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, 0, 1, z])/(4*\[Epsilon]) - (137*CA^3*G[0, 1, 0, 1, 0, z])/
   256 + (567*CA^2*CF*G[0, 1, 0, 1, 0, z])/128 - 
  (231*CA*CF^2*G[0, 1, 0, 1, 0, z])/32 + (9*CF^3*G[0, 1, 0, 1, 0, z])/8 + 
  (15*CA^2*nf*G[0, 1, 0, 1, 0, z])/128 - (51*CA*CF*nf*G[0, 1, 0, 1, 0, z])/
   64 + (9*CF^2*nf*G[0, 1, 0, 1, 0, z])/8 - ((87*I)/128)*CA^3*Pi*
   G[0, 1, 0, 1, 0, z] + ((147*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 1, 0, z] - 
  ((21*I)/8)*CA*CF^2*Pi*G[0, 1, 0, 1, 0, z] + 
  ((3*I)/2)*CF^3*Pi*G[0, 1, 0, 1, 0, z] - (3*C4AF*G[0, 1, 0, 1, 0, z])/
   (8*dA*TF) + (CA^2*CF*G[0, 1, 0, 1, 0, z])/(16*z^2) - 
  (3*CA*CF^2*G[0, 1, 0, 1, 0, z])/(16*z^2) + (CF^3*G[0, 1, 0, 1, 0, z])/
   (8*z^2) - (3*CA^3*G[0, 1, 0, 1, 0, z])/(32*z) + 
  (CA^2*CF*G[0, 1, 0, 1, 0, z])/(8*z) + (3*CA*CF^2*G[0, 1, 0, 1, 0, z])/
   (8*z) - (CF^3*G[0, 1, 0, 1, 0, z])/(2*z) - (29*CA^3*G[0, 1, 0, 1, 0, z])/
   (128*\[Epsilon]) + (49*CA^2*CF*G[0, 1, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (7*CA*CF^2*G[0, 1, 0, 1, 0, z])/(8*\[Epsilon]) + 
  (CF^3*G[0, 1, 0, 1, 0, z])/(2*\[Epsilon]) - (3433*CA^3*G[0, 1, 0, 1, 1, z])/
   768 + (163*CA^2*CF*G[0, 1, 0, 1, 1, z])/64 - 
  (3*CA*CF^2*G[0, 1, 0, 1, 1, z])/32 + (3*CF^3*G[0, 1, 0, 1, 1, z])/8 + 
  (311*CA^2*nf*G[0, 1, 0, 1, 1, z])/384 - (7*CA*CF*nf*G[0, 1, 0, 1, 1, z])/
   16 + ((291*I)/128)*CA^3*Pi*G[0, 1, 0, 1, 1, z] - 
  ((15*I)/8)*CA^2*CF*Pi*G[0, 1, 0, 1, 1, z] + (3*C4AF*G[0, 1, 0, 1, 1, z])/
   (2*dA*TF) - (CA^3*G[0, 1, 0, 1, 1, z])/(64*z^2) - 
  (7*CA^2*CF*G[0, 1, 0, 1, 1, z])/(64*z^2) + (3*CA*CF^2*G[0, 1, 0, 1, 1, z])/
   (16*z^2) - (CF^3*G[0, 1, 0, 1, 1, z])/(16*z^2) - 
  (5*CA^3*G[0, 1, 0, 1, 1, z])/(32*z) + (17*CA^2*CF*G[0, 1, 0, 1, 1, z])/
   (32*z) - (3*CA*CF^2*G[0, 1, 0, 1, 1, z])/(4*z) + 
  (CF^3*G[0, 1, 0, 1, 1, z])/(4*z) - (3*C4AF*G[0, 1, 0, 1, 1, z])/
   (8*dA*TF*z) + (97*CA^3*G[0, 1, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (5*CA^2*CF*G[0, 1, 0, 1, 1, z])/(8*\[Epsilon]) - 
  (561*CA^3*G[0, 1, 1, 0, 0, z])/256 + (1111*CA^2*CF*G[0, 1, 1, 0, 0, z])/
   128 - (281*CA*CF^2*G[0, 1, 1, 0, 0, z])/32 + 
  (3*CF^3*G[0, 1, 1, 0, 0, z])/8 + (51*CA^2*nf*G[0, 1, 1, 0, 0, z])/128 - 
  (101*CA*CF*nf*G[0, 1, 1, 0, 0, z])/64 + (25*CF^2*nf*G[0, 1, 1, 0, 0, z])/
   16 + ((9*I)/128)*CA^3*Pi*G[0, 1, 1, 0, 0, z] + 
  ((33*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 0, 0, z] - 
  ((39*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, 0, z] + 
  ((9*I)/4)*CF^3*Pi*G[0, 1, 1, 0, 0, z] + (3*CA^3*G[0, 1, 1, 0, 0, z])/
   (128*\[Epsilon]) + (11*CA^2*CF*G[0, 1, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (13*CA*CF^2*G[0, 1, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 1, 1, 0, 0, z])/(4*\[Epsilon]) - 
  (427*CA^3*G[0, 1, 1, 0, 1, z])/256 - (155*CA^2*CF*G[0, 1, 1, 0, 1, z])/64 + 
  (157*CA*CF^2*G[0, 1, 1, 0, 1, z])/96 + (3*CF^3*G[0, 1, 1, 0, 1, z])/4 + 
  (41*CA^2*nf*G[0, 1, 1, 0, 1, z])/128 + (13*CA*CF*nf*G[0, 1, 1, 0, 1, z])/
   32 - (5*CF^2*nf*G[0, 1, 1, 0, 1, z])/12 + ((219*I)/128)*CA^3*Pi*
   G[0, 1, 1, 0, 1, z] - ((3*I)/2)*CA^2*CF*Pi*G[0, 1, 1, 0, 1, z] + 
  ((3*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, 1, z] + (9*C4AF*G[0, 1, 1, 0, 1, z])/
   (4*dA*TF) - (3*CA^3*G[0, 1, 1, 0, 1, z])/(32*z^2) + 
  (5*CA^2*CF*G[0, 1, 1, 0, 1, z])/(32*z^2) - (CA*CF^2*G[0, 1, 1, 0, 1, z])/
   (16*z^2) + (9*CA^3*G[0, 1, 1, 0, 1, z])/(32*z) - 
  (5*CA^2*CF*G[0, 1, 1, 0, 1, z])/(8*z) + (CA*CF^2*G[0, 1, 1, 0, 1, z])/
   (4*z) - (9*C4AF*G[0, 1, 1, 0, 1, z])/(4*dA*TF*z) + 
  (73*CA^3*G[0, 1, 1, 0, 1, z])/(128*\[Epsilon]) - 
  (CA^2*CF*G[0, 1, 1, 0, 1, z])/(2*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (187*CA^3*G[0, 1, 1, 1, 0, z])/768 - (251*CA^2*CF*G[0, 1, 1, 1, 0, z])/
   128 + (355*CA*CF^2*G[0, 1, 1, 1, 0, z])/96 - 
  (9*CF^3*G[0, 1, 1, 1, 0, z])/8 + (19*CA^2*nf*G[0, 1, 1, 1, 0, z])/384 + 
  (CA*CF*nf*G[0, 1, 1, 1, 0, z])/64 - (11*CF^2*nf*G[0, 1, 1, 1, 0, z])/48 + 
  ((51*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 0, z] - ((69*I)/64)*CA^2*CF*Pi*
   G[0, 1, 1, 1, 0, z] + ((9*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 1, 0, z] - 
  (9*C4AF*G[0, 1, 1, 1, 0, z])/(8*dA*TF) + (CA^3*G[0, 1, 1, 1, 0, z])/
   (64*z^2) - (5*CA^2*CF*G[0, 1, 1, 1, 0, z])/(64*z^2) + 
  (CA*CF^2*G[0, 1, 1, 1, 0, z])/(8*z^2) - (CF^3*G[0, 1, 1, 1, 0, z])/
   (16*z^2) - (CA^3*G[0, 1, 1, 1, 0, z])/(32*z) + 
  (CA^2*CF*G[0, 1, 1, 1, 0, z])/(8*z) - (5*CA*CF^2*G[0, 1, 1, 1, 0, z])/
   (16*z) + (CF^3*G[0, 1, 1, 1, 0, z])/(4*z) + (3*C4AF*G[0, 1, 1, 1, 0, z])/
   (8*dA*TF*z) + (17*CA^3*G[0, 1, 1, 1, 0, z])/(128*\[Epsilon]) - 
  (23*CA^2*CF*G[0, 1, 1, 1, 0, z])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (891*CA^3*G[0, 1, 1, 1, 1, z])/256 - (33*CA^2*CF*G[0, 1, 1, 1, 1, z])/64 - 
  (81*CA^2*nf*G[0, 1, 1, 1, 1, z])/128 + (3*CA*CF*nf*G[0, 1, 1, 1, 1, z])/
   32 - ((243*I)/128)*CA^3*Pi*G[0, 1, 1, 1, 1, z] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, 1, 1, 1, z] - (81*CA^3*G[0, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (CA^2*CF*G[0, 1, 1, 1, 1, z])/(4*\[Epsilon]) + 
  (649*CA^3*G[1, 0, 0, 0, 0, z])/256 - (1353*CA^2*CF*G[1, 0, 0, 0, 0, z])/
   128 + 11*CA*CF^2*G[1, 0, 0, 0, 0, z] - (59*CA^2*nf*G[1, 0, 0, 0, 0, z])/
   128 + (123*CA*CF*nf*G[1, 0, 0, 0, 0, z])/64 - 
  2*CF^2*nf*G[1, 0, 0, 0, 0, z] + ((63*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 0, z] - 
  ((237*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, 0, z] + 
  ((141*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 0, 0, z] - 
  ((27*I)/4)*CF^3*Pi*G[1, 0, 0, 0, 0, z] + (21*CA^3*G[1, 0, 0, 0, 0, z])/
   (128*\[Epsilon]) - (79*CA^2*CF*G[1, 0, 0, 0, 0, z])/(64*\[Epsilon]) + 
  (47*CA*CF^2*G[1, 0, 0, 0, 0, z])/(16*\[Epsilon]) - 
  (9*CF^3*G[1, 0, 0, 0, 0, z])/(4*\[Epsilon]) + 
  (103*CA^3*G[1, 0, 0, 0, 1, z])/256 + (749*CA^2*CF*G[1, 0, 0, 0, 1, z])/
   192 - (419*CA*CF^2*G[1, 0, 0, 0, 1, z])/96 + 
  (15*CF^3*G[1, 0, 0, 0, 1, z])/16 - (17*CA^2*nf*G[1, 0, 0, 0, 1, z])/128 - 
  (7*CA*CF*nf*G[1, 0, 0, 0, 1, z])/24 + (CF^2*nf*G[1, 0, 0, 0, 1, z])/3 - 
  ((243*I)/128)*CA^3*Pi*G[1, 0, 0, 0, 1, z] + ((165*I)/32)*CA^2*CF*Pi*
   G[1, 0, 0, 0, 1, z] - ((45*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, 1, z] + 
  ((9*I)/4)*CF^3*Pi*G[1, 0, 0, 0, 1, z] - (9*C4AF*G[1, 0, 0, 0, 1, z])/
   (8*dA*TF) + (3*CA^3*G[1, 0, 0, 0, 1, z])/(64*z^2) + 
  (11*CA^2*CF*G[1, 0, 0, 0, 1, z])/(64*z^2) - 
  (15*CA*CF^2*G[1, 0, 0, 0, 1, z])/(32*z^2) + (CF^3*G[1, 0, 0, 0, 1, z])/
   (4*z^2) + (23*CA^3*G[1, 0, 0, 0, 1, z])/(64*z) - 
  (5*CA^2*CF*G[1, 0, 0, 0, 1, z])/(4*z) + (15*CA*CF^2*G[1, 0, 0, 0, 1, z])/
   (8*z) - (CF^3*G[1, 0, 0, 0, 1, z])/z + (3*C4AF*G[1, 0, 0, 0, 1, z])/
   (8*dA*TF*z) - (81*CA^3*G[1, 0, 0, 0, 1, z])/(128*\[Epsilon]) + 
  (55*CA^2*CF*G[1, 0, 0, 0, 1, z])/(32*\[Epsilon]) - 
  (15*CA*CF^2*G[1, 0, 0, 0, 1, z])/(8*\[Epsilon]) + 
  (3*CF^3*G[1, 0, 0, 0, 1, z])/(4*\[Epsilon]) - 
  (1147*CA^3*G[1, 0, 0, 1, 0, z])/768 + (893*CA^2*CF*G[1, 0, 0, 1, 0, z])/
   128 - (26*CA*CF^2*G[1, 0, 0, 1, 0, z])/3 + (3*CF^3*G[1, 0, 0, 1, 0, z])/
   2 + (89*CA^2*nf*G[1, 0, 0, 1, 0, z])/384 - 
  (67*CA*CF*nf*G[1, 0, 0, 1, 0, z])/64 + (7*CF^2*nf*G[1, 0, 0, 1, 0, z])/6 - 
  ((99*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 0, z] + ((207*I)/64)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 0, z] - ((75*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, 0, z] + 
  ((21*I)/8)*CF^3*Pi*G[1, 0, 0, 1, 0, z] - (3*C4AF*G[1, 0, 0, 1, 0, z])/
   (8*dA*TF) - (CA^3*G[1, 0, 0, 1, 0, z])/(6*z^2) + 
  (11*CA^2*CF*G[1, 0, 0, 1, 0, z])/(16*z^2) - (9*CA*CF^2*G[1, 0, 0, 1, 0, z])/
   (8*z^2) + (5*CF^3*G[1, 0, 0, 1, 0, z])/(8*z^2) + 
  (CA^2*nf*G[1, 0, 0, 1, 0, z])/(96*z^2) + (5*C4AF*G[1, 0, 0, 1, 0, z])/
   (8*dA*TF*z^2) - (C4FF*nf*G[1, 0, 0, 1, 0, z])/(2*dA*TF*z^2) + 
  (101*CA^3*G[1, 0, 0, 1, 0, z])/(192*z) - (29*CA^2*CF*G[1, 0, 0, 1, 0, z])/
   (16*z) + (21*CA*CF^2*G[1, 0, 0, 1, 0, z])/(8*z) - 
  (7*CF^3*G[1, 0, 0, 1, 0, z])/(4*z) - (CA^2*nf*G[1, 0, 0, 1, 0, z])/(96*z) - 
  (11*C4AF*G[1, 0, 0, 1, 0, z])/(8*dA*TF*z) + (C4FF*nf*G[1, 0, 0, 1, 0, z])/
   (2*dA*TF*z) - (33*CA^3*G[1, 0, 0, 1, 0, z])/(128*\[Epsilon]) + 
  (69*CA^2*CF*G[1, 0, 0, 1, 0, z])/(64*\[Epsilon]) - 
  (25*CA*CF^2*G[1, 0, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (7*CF^3*G[1, 0, 0, 1, 0, z])/(8*\[Epsilon]) - 
  (2369*CA^3*G[1, 0, 0, 1, 1, z])/768 + (245*CA^2*CF*G[1, 0, 0, 1, 1, z])/
   192 + (113*CA*CF^2*G[1, 0, 0, 1, 1, z])/96 - 
  (9*CF^3*G[1, 0, 0, 1, 1, z])/8 + (259*CA^2*nf*G[1, 0, 0, 1, 1, z])/384 - 
  (41*CA*CF*nf*G[1, 0, 0, 1, 1, z])/48 + (5*CF^2*nf*G[1, 0, 0, 1, 1, z])/12 + 
  ((291*I)/128)*CA^3*Pi*G[1, 0, 0, 1, 1, z] - ((51*I)/16)*CA^2*CF*Pi*
   G[1, 0, 0, 1, 1, z] + ((21*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, 1, z] + 
  (3*C4AF*G[1, 0, 0, 1, 1, z])/(4*dA*TF) + (5*CA^3*G[1, 0, 0, 1, 1, z])/
   (48*z^2) - (47*CA^2*CF*G[1, 0, 0, 1, 1, z])/(64*z^2) + 
  (33*CA*CF^2*G[1, 0, 0, 1, 1, z])/(32*z^2) - (3*CF^3*G[1, 0, 0, 1, 1, z])/
   (8*z^2) - (CA^2*nf*G[1, 0, 0, 1, 1, z])/(96*z^2) - 
  (5*C4AF*G[1, 0, 0, 1, 1, z])/(8*dA*TF*z^2) + (C4FF*nf*G[1, 0, 0, 1, 1, z])/
   (2*dA*TF*z^2) - (91*CA^3*G[1, 0, 0, 1, 1, z])/(96*z) + 
  (103*CA^2*CF*G[1, 0, 0, 1, 1, z])/(32*z) - (33*CA*CF^2*G[1, 0, 0, 1, 1, z])/
   (8*z) + (3*CF^3*G[1, 0, 0, 1, 1, z])/(2*z) + 
  (CA^2*nf*G[1, 0, 0, 1, 1, z])/(96*z) + (5*C4AF*G[1, 0, 0, 1, 1, z])/
   (8*dA*TF*z) - (C4FF*nf*G[1, 0, 0, 1, 1, z])/(2*dA*TF*z) + 
  (97*CA^3*G[1, 0, 0, 1, 1, z])/(128*\[Epsilon]) - 
  (17*CA^2*CF*G[1, 0, 0, 1, 1, z])/(16*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 0, 0, 1, 1, z])/(16*\[Epsilon]) - 
  (1867*CA^3*G[1, 0, 1, 0, 0, z])/768 + (3505*CA^2*CF*G[1, 0, 1, 0, 0, z])/
   384 - (69*CA*CF^2*G[1, 0, 1, 0, 0, z])/8 + (3*CF^3*G[1, 0, 1, 0, 0, z])/
   16 + (173*CA^2*nf*G[1, 0, 1, 0, 0, z])/384 - 
  (335*CA*CF*nf*G[1, 0, 1, 0, 0, z])/192 + (27*CF^2*nf*G[1, 0, 1, 0, 0, z])/
   16 - ((15*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 0, z] + 
  ((93*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, 0, z] - 
  ((63*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 0, z] + 
  (3*I)*CF^3*Pi*G[1, 0, 1, 0, 0, z] - (CA^2*CF*G[1, 0, 1, 0, 0, z])/
   (32*z^2) + (3*CA*CF^2*G[1, 0, 1, 0, 0, z])/(32*z^2) - 
  (CF^3*G[1, 0, 1, 0, 0, z])/(16*z^2) - (3*CA^3*G[1, 0, 1, 0, 0, z])/(64*z) + 
  (19*CA^2*CF*G[1, 0, 1, 0, 0, z])/(32*z) - (9*CA*CF^2*G[1, 0, 1, 0, 0, z])/
   (8*z) + (CF^3*G[1, 0, 1, 0, 0, z])/(4*z) - (5*CA^3*G[1, 0, 1, 0, 0, z])/
   (128*\[Epsilon]) + (31*CA^2*CF*G[1, 0, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (21*CA*CF^2*G[1, 0, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (CF^3*G[1, 0, 1, 0, 0, z])/\[Epsilon] + (21*CA^3*G[1, 0, 1, 0, 1, z])/256 - 
  (1135*CA^2*CF*G[1, 0, 1, 0, 1, z])/192 + (289*CA*CF^2*G[1, 0, 1, 0, 1, z])/
   96 + (9*CF^3*G[1, 0, 1, 0, 1, z])/16 + (CA^2*nf*G[1, 0, 1, 0, 1, z])/128 + 
  (95*CA*CF*nf*G[1, 0, 1, 0, 1, z])/96 - (2*CF^2*nf*G[1, 0, 1, 0, 1, z])/3 + 
  ((171*I)/128)*CA^3*Pi*G[1, 0, 1, 0, 1, z] - ((33*I)/32)*CA^2*CF*Pi*
   G[1, 0, 1, 0, 1, z] + ((3*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, 1, z] + 
  (3*C4AF*G[1, 0, 1, 0, 1, z])/(8*dA*TF) - (41*CA^3*G[1, 0, 1, 0, 1, z])/
   (192*z^2) + (3*CA^2*CF*G[1, 0, 1, 0, 1, z])/(32*z^2) + 
  (CA*CF^2*G[1, 0, 1, 0, 1, z])/(32*z^2) + (CF^3*G[1, 0, 1, 0, 1, z])/
   (16*z^2) + (CA^2*nf*G[1, 0, 1, 0, 1, z])/(96*z^2) + 
  (5*C4AF*G[1, 0, 1, 0, 1, z])/(8*dA*TF*z^2) - (C4FF*nf*G[1, 0, 1, 0, 1, z])/
   (2*dA*TF*z^2) - (17*CA^3*G[1, 0, 1, 0, 1, z])/(96*z) + 
  (3*CA^2*CF*G[1, 0, 1, 0, 1, z])/(32*z) - (CA*CF^2*G[1, 0, 1, 0, 1, z])/
   (8*z) - (CF^3*G[1, 0, 1, 0, 1, z])/(4*z) - (CA^2*nf*G[1, 0, 1, 0, 1, z])/
   (96*z) - (11*C4AF*G[1, 0, 1, 0, 1, z])/(8*dA*TF*z) + 
  (C4FF*nf*G[1, 0, 1, 0, 1, z])/(2*dA*TF*z) + (57*CA^3*G[1, 0, 1, 0, 1, z])/
   (128*\[Epsilon]) - (11*CA^2*CF*G[1, 0, 1, 0, 1, z])/(32*\[Epsilon]) + 
  (CA*CF^2*G[1, 0, 1, 0, 1, z])/(16*\[Epsilon]) + 
  (1735*CA^3*G[1, 0, 1, 1, 0, z])/768 - (3143*CA^2*CF*G[1, 0, 1, 1, 0, z])/
   384 + (773*CA*CF^2*G[1, 0, 1, 1, 0, z])/96 - 
  (21*CF^3*G[1, 0, 1, 1, 0, z])/16 - (137*CA^2*nf*G[1, 0, 1, 1, 0, z])/384 + 
  (235*CA*CF*nf*G[1, 0, 1, 1, 0, z])/192 - (49*CF^2*nf*G[1, 0, 1, 1, 0, z])/
   48 - ((21*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 0, z] + 
  ((39*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 1, 0, z] - 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 1, 0, z] - (3*C4AF*G[1, 0, 1, 1, 0, z])/
   (8*dA*TF) + (29*CA^3*G[1, 0, 1, 1, 0, z])/(192*z^2) - 
  (9*CA^2*CF*G[1, 0, 1, 1, 0, z])/(16*z^2) + (13*CA*CF^2*G[1, 0, 1, 1, 0, z])/
   (16*z^2) - (3*CF^3*G[1, 0, 1, 1, 0, z])/(8*z^2) - 
  (CA^2*nf*G[1, 0, 1, 1, 0, z])/(96*z^2) - (5*C4AF*G[1, 0, 1, 1, 0, z])/
   (8*dA*TF*z^2) + (C4FF*nf*G[1, 0, 1, 1, 0, z])/(2*dA*TF*z^2) - 
  (113*CA^3*G[1, 0, 1, 1, 0, z])/(192*z) + (9*CA^2*CF*G[1, 0, 1, 1, 0, z])/
   (4*z) - (49*CA*CF^2*G[1, 0, 1, 1, 0, z])/(16*z) + 
  (3*CF^3*G[1, 0, 1, 1, 0, z])/(2*z) + (CA^2*nf*G[1, 0, 1, 1, 0, z])/(96*z) + 
  (C4AF*G[1, 0, 1, 1, 0, z])/(dA*TF*z) - (C4FF*nf*G[1, 0, 1, 1, 0, z])/
   (2*dA*TF*z) - (7*CA^3*G[1, 0, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (13*CA^2*CF*G[1, 0, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, 1, 0, z])/(16*\[Epsilon]) + 
  (1369*CA^3*G[1, 0, 1, 1, 1, z])/768 + (145*CA^2*CF*G[1, 0, 1, 1, 1, z])/
   64 - (39*CA*CF^2*G[1, 0, 1, 1, 1, z])/32 - 
  (167*CA^2*nf*G[1, 0, 1, 1, 1, z])/384 + (CA*CF*nf*G[1, 0, 1, 1, 1, z])/32 - 
  ((195*I)/128)*CA^3*Pi*G[1, 0, 1, 1, 1, z] + 
  ((3*I)/8)*CA^2*CF*Pi*G[1, 0, 1, 1, 1, z] + (13*CA^2*CF*G[1, 0, 1, 1, 1, z])/
   (32*z^2) - (13*CA*CF^2*G[1, 0, 1, 1, 1, z])/(32*z^2) + 
  (39*CA^3*G[1, 0, 1, 1, 1, z])/(64*z) - (13*CA^2*CF*G[1, 0, 1, 1, 1, z])/
   (8*z) + (13*CA*CF^2*G[1, 0, 1, 1, 1, z])/(8*z) - 
  (65*CA^3*G[1, 0, 1, 1, 1, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[1, 0, 1, 1, 1, z])/(8*\[Epsilon]) - 
  (561*CA^3*G[1, 1, 0, 0, 0, z])/256 + (1155*CA^2*CF*G[1, 1, 0, 0, 0, z])/
   128 - (297*CA*CF^2*G[1, 1, 0, 0, 0, z])/32 + 
  (51*CA^2*nf*G[1, 1, 0, 0, 0, z])/128 - (105*CA*CF*nf*G[1, 1, 0, 0, 0, z])/
   64 + (27*CF^2*nf*G[1, 1, 0, 0, 0, z])/16 - 
  ((39*I)/128)*CA^3*Pi*G[1, 1, 0, 0, 0, z] + ((129*I)/64)*CA^2*CF*Pi*
   G[1, 1, 0, 0, 0, z] - ((9*I)/2)*CA*CF^2*Pi*G[1, 1, 0, 0, 0, z] + 
  ((27*I)/8)*CF^3*Pi*G[1, 1, 0, 0, 0, z] - (13*CA^3*G[1, 1, 0, 0, 0, z])/
   (128*\[Epsilon]) + (43*CA^2*CF*G[1, 1, 0, 0, 0, z])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 1, 0, 0, 0, z])/(2*\[Epsilon]) + 
  (9*CF^3*G[1, 1, 0, 0, 0, z])/(8*\[Epsilon]) - 
  (287*CA^3*G[1, 1, 0, 0, 1, z])/256 - (535*CA^2*CF*G[1, 1, 0, 0, 1, z])/96 + 
  (71*CA*CF^2*G[1, 1, 0, 0, 1, z])/12 - (3*CF^3*G[1, 1, 0, 0, 1, z])/4 + 
  (41*CA^2*nf*G[1, 1, 0, 0, 1, z])/128 + (49*CA*CF*nf*G[1, 1, 0, 0, 1, z])/
   96 - (2*CF^2*nf*G[1, 1, 0, 0, 1, z])/3 + ((279*I)/128)*CA^3*Pi*
   G[1, 1, 0, 0, 1, z] - ((99*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 0, 1, z] + 
  ((21*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, 1, z] + (3*C4AF*G[1, 1, 0, 0, 1, z])/
   (2*dA*TF) + (CA^3*G[1, 1, 0, 0, 1, z])/(24*z^2) - 
  (35*CA^2*CF*G[1, 1, 0, 0, 1, z])/(64*z^2) + 
  (25*CA*CF^2*G[1, 1, 0, 0, 1, z])/(32*z^2) - (CF^3*G[1, 1, 0, 0, 1, z])/
   (4*z^2) - (CA^2*nf*G[1, 1, 0, 0, 1, z])/(96*z^2) - 
  (5*C4AF*G[1, 1, 0, 0, 1, z])/(8*dA*TF*z^2) + (C4FF*nf*G[1, 1, 0, 0, 1, z])/
   (2*dA*TF*z^2) - (73*CA^3*G[1, 1, 0, 0, 1, z])/(96*z) + 
  (79*CA^2*CF*G[1, 1, 0, 0, 1, z])/(32*z) - (25*CA*CF^2*G[1, 1, 0, 0, 1, z])/
   (8*z) + (CF^3*G[1, 1, 0, 0, 1, z])/z + (CA^2*nf*G[1, 1, 0, 0, 1, z])/
   (96*z) - (C4AF*G[1, 1, 0, 0, 1, z])/(8*dA*TF*z) - 
  (C4FF*nf*G[1, 1, 0, 0, 1, z])/(2*dA*TF*z) + (93*CA^3*G[1, 1, 0, 0, 1, z])/
   (128*\[Epsilon]) - (33*CA^2*CF*G[1, 1, 0, 0, 1, z])/(32*\[Epsilon]) + 
  (7*CA*CF^2*G[1, 1, 0, 0, 1, z])/(16*\[Epsilon]) + 
  (257*CA^3*G[1, 1, 0, 1, 0, z])/256 - (1711*CA^2*CF*G[1, 1, 0, 1, 0, z])/
   384 + (241*CA*CF^2*G[1, 1, 0, 1, 0, z])/48 - 
  (3*CF^3*G[1, 1, 0, 1, 0, z])/8 - (27*CA^2*nf*G[1, 1, 0, 1, 0, z])/128 + 
  (167*CA*CF*nf*G[1, 1, 0, 1, 0, z])/192 - (43*CF^2*nf*G[1, 1, 0, 1, 0, z])/
   48 + ((51*I)/128)*CA^3*Pi*G[1, 1, 0, 1, 0, z] - 
  ((69*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 1, 0, z] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 1, 0, z] + (3*C4AF*G[1, 1, 0, 1, 0, z])/
   (8*dA*TF) - (CA^3*G[1, 1, 0, 1, 0, z])/(64*z^2) + 
  (CA^2*CF*G[1, 1, 0, 1, 0, z])/(16*z^2) - (CA*CF^2*G[1, 1, 0, 1, 0, z])/
   (8*z^2) + (CF^3*G[1, 1, 0, 1, 0, z])/(8*z^2) + 
  (CA^2*CF*G[1, 1, 0, 1, 0, z])/(8*z) - (7*CA*CF^2*G[1, 1, 0, 1, 0, z])/
   (16*z) + (CF^3*G[1, 1, 0, 1, 0, z])/(4*z) + (3*C4AF*G[1, 1, 0, 1, 0, z])/
   (8*dA*TF*z) + (17*CA^3*G[1, 1, 0, 1, 0, z])/(128*\[Epsilon]) - 
  (23*CA^2*CF*G[1, 1, 0, 1, 0, z])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 1, 0, z])/(16*\[Epsilon]) + 
  (3629*CA^3*G[1, 1, 0, 1, 1, z])/768 - (301*CA^2*CF*G[1, 1, 0, 1, 1, z])/
   192 - (27*CA*CF^2*G[1, 1, 0, 1, 1, z])/32 - (3*CF^3*G[1, 1, 0, 1, 1, z])/
   16 - (355*CA^2*nf*G[1, 1, 0, 1, 1, z])/384 + 
  (47*CA*CF*nf*G[1, 1, 0, 1, 1, z])/96 - ((339*I)/128)*CA^3*Pi*
   G[1, 1, 0, 1, 1, z] + ((27*I)/16)*CA^2*CF*Pi*G[1, 1, 0, 1, 1, z] - 
  (3*C4AF*G[1, 1, 0, 1, 1, z])/(2*dA*TF) - (5*CA^3*G[1, 1, 0, 1, 1, z])/
   (192*z^2) + (11*CA^2*CF*G[1, 1, 0, 1, 1, z])/(32*z^2) - 
  (9*CA*CF^2*G[1, 1, 0, 1, 1, z])/(32*z^2) - (CF^3*G[1, 1, 0, 1, 1, z])/
   (16*z^2) + (CA^2*nf*G[1, 1, 0, 1, 1, z])/(96*z^2) + 
  (5*C4AF*G[1, 1, 0, 1, 1, z])/(8*dA*TF*z^2) - (C4FF*nf*G[1, 1, 0, 1, 1, z])/
   (2*dA*TF*z^2) + (37*CA^3*G[1, 1, 0, 1, 1, z])/(96*z) - 
  (35*CA^2*CF*G[1, 1, 0, 1, 1, z])/(32*z) + (9*CA*CF^2*G[1, 1, 0, 1, 1, z])/
   (8*z) + (CF^3*G[1, 1, 0, 1, 1, z])/(4*z) - (CA^2*nf*G[1, 1, 0, 1, 1, z])/
   (96*z) + (7*C4AF*G[1, 1, 0, 1, 1, z])/(8*dA*TF*z) + 
  (C4FF*nf*G[1, 1, 0, 1, 1, z])/(2*dA*TF*z) - (113*CA^3*G[1, 1, 0, 1, 1, z])/
   (128*\[Epsilon]) + (9*CA^2*CF*G[1, 1, 0, 1, 1, z])/(16*\[Epsilon]) + 
  (385*CA^3*G[1, 1, 1, 0, 0, z])/256 - (757*CA^2*CF*G[1, 1, 1, 0, 0, z])/
   128 + (93*CA*CF^2*G[1, 1, 1, 0, 0, z])/16 - 
  (35*CA^2*nf*G[1, 1, 1, 0, 0, z])/128 + (71*CA*CF*nf*G[1, 1, 1, 0, 0, z])/
   64 - (9*CF^2*nf*G[1, 1, 1, 0, 0, z])/8 - ((9*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 0, z] + ((15*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, 0, z] - 
  ((3*I)/16)*CA*CF^2*Pi*G[1, 1, 1, 0, 0, z] - (3*CA^2*CF*G[1, 1, 1, 0, 0, z])/
   (16*z) + (3*CA*CF^2*G[1, 1, 1, 0, 0, z])/(8*z) - 
  (3*CA^3*G[1, 1, 1, 0, 0, z])/(128*\[Epsilon]) + 
  (5*CA^2*CF*G[1, 1, 1, 0, 0, z])/(64*\[Epsilon]) - 
  (CA*CF^2*G[1, 1, 1, 0, 0, z])/(16*\[Epsilon]) + 
  (2089*CA^3*G[1, 1, 1, 0, 1, z])/768 + (15*CA^2*CF*G[1, 1, 1, 0, 1, z])/32 + 
  (9*CA*CF^2*G[1, 1, 1, 0, 1, z])/32 - (3*CF^3*G[1, 1, 1, 0, 1, z])/4 - 
  (203*CA^2*nf*G[1, 1, 1, 0, 1, z])/384 - ((279*I)/128)*CA^3*Pi*
   G[1, 1, 1, 0, 1, z] + ((39*I)/32)*CA^2*CF*Pi*G[1, 1, 1, 0, 1, z] - 
  (9*C4AF*G[1, 1, 1, 0, 1, z])/(4*dA*TF) + (CA^3*G[1, 1, 1, 0, 1, z])/
   (8*z^2) + (CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*z^2) + 
  (3*CA*CF^2*G[1, 1, 1, 0, 1, z])/(32*z^2) - (CF^3*G[1, 1, 1, 0, 1, z])/
   (4*z^2) + (CA^3*G[1, 1, 1, 0, 1, z])/(16*z) + 
  (5*CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*z) - (3*CA*CF^2*G[1, 1, 1, 0, 1, z])/
   (8*z) + (CF^3*G[1, 1, 1, 0, 1, z])/z + (9*C4AF*G[1, 1, 1, 0, 1, z])/
   (4*dA*TF*z) - (93*CA^3*G[1, 1, 1, 0, 1, z])/(128*\[Epsilon]) + 
  (13*CA^2*CF*G[1, 1, 1, 0, 1, z])/(32*\[Epsilon]) - 
  (61*CA^3*G[1, 1, 1, 1, 0, z])/256 + (115*CA^2*CF*G[1, 1, 1, 1, 0, z])/128 - 
  (21*CA*CF^2*G[1, 1, 1, 1, 0, z])/16 + (9*CF^3*G[1, 1, 1, 1, 0, z])/16 - 
  (CA^2*nf*G[1, 1, 1, 1, 0, z])/128 + (CA*CF*nf*G[1, 1, 1, 1, 0, z])/64 - 
  ((3*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 0, z] + ((3*I)/64)*CA^2*CF*Pi*
   G[1, 1, 1, 1, 0, z] + (9*C4AF*G[1, 1, 1, 1, 0, z])/(8*dA*TF) - 
  (5*CA^3*G[1, 1, 1, 1, 0, z])/(64*z^2) + (21*CA^2*CF*G[1, 1, 1, 1, 0, z])/
   (64*z^2) - (7*CA*CF^2*G[1, 1, 1, 1, 0, z])/(16*z^2) + 
  (3*CF^3*G[1, 1, 1, 1, 0, z])/(16*z^2) + (23*CA^3*G[1, 1, 1, 1, 0, z])/
   (64*z) - (21*CA^2*CF*G[1, 1, 1, 1, 0, z])/(16*z) + 
  (7*CA*CF^2*G[1, 1, 1, 1, 0, z])/(4*z) - (3*CF^3*G[1, 1, 1, 1, 0, z])/
   (4*z) - (9*C4AF*G[1, 1, 1, 1, 0, z])/(8*dA*TF*z) - 
  (CA^3*G[1, 1, 1, 1, 0, z])/(128*\[Epsilon]) + 
  (CA^2*CF*G[1, 1, 1, 1, 0, z])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, 1, z])/256 + (81*CA^2*nf*G[1, 1, 1, 1, 1, z])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, 1, z] + (81*CA^3*G[1, 1, 1, 1, 1, z])/
   (128*\[Epsilon]) + (119*CA^3*G[0, 0, 0, 0, 0, 0, z])/128 - 
  (417*CA^2*CF*G[0, 0, 0, 0, 0, 0, z])/64 + 
  (239*CA*CF^2*G[0, 0, 0, 0, 0, 0, z])/16 - (45*CF^3*G[0, 0, 0, 0, 0, 0, z])/
   4 + (87*CA^3*G[0, 0, 0, 0, 0, 1, z])/128 - 
  (5*CA^2*CF*G[0, 0, 0, 0, 0, 1, z])/8 - (25*CA*CF^2*G[0, 0, 0, 0, 0, 1, z])/
   16 + (3*CF^3*G[0, 0, 0, 0, 0, 1, z])/2 - (27*CA^3*G[0, 0, 0, 0, 1, 0, z])/
   128 + (157*CA^2*CF*G[0, 0, 0, 0, 1, 0, z])/64 - 
  (29*CA*CF^2*G[0, 0, 0, 0, 1, 0, z])/4 + (51*CF^3*G[0, 0, 0, 0, 1, 0, z])/
   8 - (223*CA^3*G[0, 0, 0, 0, 1, 1, z])/128 + 
  (119*CA^2*CF*G[0, 0, 0, 0, 1, 1, z])/32 - 
  (13*CA*CF^2*G[0, 0, 0, 0, 1, 1, z])/4 + (5*CF^3*G[0, 0, 0, 0, 1, 1, z])/4 - 
  (139*CA^3*G[0, 0, 0, 1, 0, 0, z])/128 + 
  (399*CA^2*CF*G[0, 0, 0, 1, 0, 0, z])/64 - 
  (101*CA*CF^2*G[0, 0, 0, 1, 0, 0, z])/8 + 9*CF^3*G[0, 0, 0, 1, 0, 0, z] - 
  (151*CA^3*G[0, 0, 0, 1, 0, 1, z])/128 + 4*CA*CF^2*G[0, 0, 0, 1, 0, 1, z] - 
  (11*CF^3*G[0, 0, 0, 1, 0, 1, z])/4 + (3*C4AF*G[0, 0, 0, 1, 0, 1, z])/
   (2*dA*TF) + (3*CA^3*G[0, 0, 0, 1, 1, 0, z])/128 - 
  (109*CA^2*CF*G[0, 0, 0, 1, 1, 0, z])/64 + 
  5*CA*CF^2*G[0, 0, 0, 1, 1, 0, z] - (31*CF^3*G[0, 0, 0, 1, 1, 0, z])/8 + 
  (3*C4AF*G[0, 0, 0, 1, 1, 0, z])/(2*dA*TF) + 
  (303*CA^3*G[0, 0, 0, 1, 1, 1, z])/128 - 
  (113*CA^2*CF*G[0, 0, 0, 1, 1, 1, z])/32 + 
  (13*CA*CF^2*G[0, 0, 0, 1, 1, 1, z])/8 - (111*CA^3*G[0, 0, 1, 0, 0, 0, z])/
   128 + (389*CA^2*CF*G[0, 0, 1, 0, 0, 0, z])/64 - 
  (215*CA*CF^2*G[0, 0, 1, 0, 0, 0, z])/16 + (19*CF^3*G[0, 0, 1, 0, 0, 0, z])/
   2 - (161*CA^3*G[0, 0, 1, 0, 0, 1, z])/384 - 
  (81*CA^2*CF*G[0, 0, 1, 0, 0, 1, z])/32 + 
  (109*CA*CF^2*G[0, 0, 1, 0, 0, 1, z])/16 - (31*CF^3*G[0, 0, 1, 0, 0, 1, z])/
   8 + (2*C4AF*G[0, 0, 1, 0, 0, 1, z])/(dA*TF) + 
  (7*CA^3*G[0, 0, 1, 0, 1, 0, z])/128 - (125*CA^2*CF*G[0, 0, 1, 0, 1, 0, z])/
   64 + (45*CA*CF^2*G[0, 0, 1, 0, 1, 0, z])/8 - 
  (35*CF^3*G[0, 0, 1, 0, 1, 0, z])/8 + (3*C4AF*G[0, 0, 1, 0, 1, 0, z])/
   (2*dA*TF) + (231*CA^3*G[0, 0, 1, 0, 1, 1, z])/128 - 
  (69*CA^2*CF*G[0, 0, 1, 0, 1, 1, z])/32 + 
  (13*CA*CF^2*G[0, 0, 1, 0, 1, 1, z])/8 - (3*CF^3*G[0, 0, 1, 0, 1, 1, z])/4 - 
  (3*C4AF*G[0, 0, 1, 0, 1, 1, z])/(2*dA*TF) + 
  (253*CA^3*G[0, 0, 1, 1, 0, 0, z])/384 - 
  (285*CA^2*CF*G[0, 0, 1, 1, 0, 0, z])/64 + 
  9*CA*CF^2*G[0, 0, 1, 1, 0, 0, z] - (49*CF^3*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (2*C4AF*G[0, 0, 1, 1, 0, 0, z])/(dA*TF) + (275*CA^3*G[0, 0, 1, 1, 0, 1, z])/
   128 - (115*CA^2*CF*G[0, 0, 1, 1, 0, 1, z])/32 + 
  (41*CA*CF^2*G[0, 0, 1, 1, 0, 1, z])/16 - (7*CF^3*G[0, 0, 1, 1, 0, 1, z])/
   8 - (3*C4AF*G[0, 0, 1, 1, 0, 1, z])/(dA*TF) + 
  (199*CA^3*G[0, 0, 1, 1, 1, 0, z])/384 - 
  (113*CA^2*CF*G[0, 0, 1, 1, 1, 0, z])/64 + 
  (29*CA*CF^2*G[0, 0, 1, 1, 1, 0, z])/16 - (3*CF^3*G[0, 0, 1, 1, 1, 0, z])/
   8 - (C4AF*G[0, 0, 1, 1, 1, 0, z])/(dA*TF) - 
  (211*CA^3*G[0, 0, 1, 1, 1, 1, z])/128 + (3*CA^2*CF*G[0, 0, 1, 1, 1, 1, z])/
   4 - (CA*CF^2*G[0, 0, 1, 1, 1, 1, z])/16 - (95*CA^3*G[0, 1, 0, 0, 0, 0, z])/
   128 + (325*CA^2*CF*G[0, 1, 0, 0, 0, 0, z])/64 - 
  (183*CA*CF^2*G[0, 1, 0, 0, 0, 0, z])/16 + (17*CF^3*G[0, 1, 0, 0, 0, 0, z])/
   2 - (147*CA^3*G[0, 1, 0, 0, 0, 1, z])/128 - 
  (15*CA^2*CF*G[0, 1, 0, 0, 0, 1, z])/32 + 
  (75*CA*CF^2*G[0, 1, 0, 0, 0, 1, z])/16 - (25*CF^3*G[0, 1, 0, 0, 0, 1, z])/
   8 + (3*C4AF*G[0, 1, 0, 0, 0, 1, z])/(2*dA*TF) + 
  (15*CA^3*G[0, 1, 0, 0, 1, 0, z])/128 - (133*CA^2*CF*G[0, 1, 0, 0, 1, 0, z])/
   64 + (45*CA*CF^2*G[0, 1, 0, 0, 1, 0, z])/8 - 
  (35*CF^3*G[0, 1, 0, 0, 1, 0, z])/8 + (3*C4AF*G[0, 1, 0, 0, 1, 0, z])/
   (2*dA*TF) + (965*CA^3*G[0, 1, 0, 0, 1, 1, z])/384 - 
  (105*CA^2*CF*G[0, 1, 0, 0, 1, 1, z])/32 + 
  2*CA*CF^2*G[0, 1, 0, 0, 1, 1, z] - (3*CF^3*G[0, 1, 0, 0, 1, 1, z])/4 - 
  (2*C4AF*G[0, 1, 0, 0, 1, 1, z])/(dA*TF) + (257*CA^3*G[0, 1, 0, 1, 0, 0, z])/
   384 - (239*CA^2*CF*G[0, 1, 0, 1, 0, 0, z])/64 + 
  (29*CA*CF^2*G[0, 1, 0, 1, 0, 0, z])/4 - (21*CF^3*G[0, 1, 0, 1, 0, 0, z])/
   4 + (C4AF*G[0, 1, 0, 1, 0, 0, z])/(dA*TF) + 
  (881*CA^3*G[0, 1, 0, 1, 0, 1, z])/384 - (13*CA^2*CF*G[0, 1, 0, 1, 0, 1, z])/
   8 - (5*CA*CF^2*G[0, 1, 0, 1, 0, 1, z])/4 + (3*CF^3*G[0, 1, 0, 1, 0, 1, z])/
   4 - (2*C4AF*G[0, 1, 0, 1, 0, 1, z])/(dA*TF) - 
  (5*CA^3*G[0, 1, 0, 1, 1, 0, z])/384 + (59*CA^2*CF*G[0, 1, 0, 1, 1, 0, z])/
   64 - (5*CA*CF^2*G[0, 1, 0, 1, 1, 0, z])/2 + 
  (7*CF^3*G[0, 1, 0, 1, 1, 0, z])/4 - (C4AF*G[0, 1, 0, 1, 1, 0, z])/(dA*TF) - 
  (335*CA^3*G[0, 1, 0, 1, 1, 1, z])/128 + (57*CA^2*CF*G[0, 1, 0, 1, 1, 1, z])/
   32 + (67*CA^3*G[0, 1, 1, 0, 0, 0, z])/128 - 
  (239*CA^2*CF*G[0, 1, 1, 0, 0, 0, z])/64 + 
  (67*CA*CF^2*G[0, 1, 1, 0, 0, 0, z])/8 - 6*CF^3*G[0, 1, 1, 0, 0, 0, z] + 
  (593*CA^3*G[0, 1, 1, 0, 0, 1, z])/384 + (11*CA^2*CF*G[0, 1, 1, 0, 0, 1, z])/
   32 - (57*CA*CF^2*G[0, 1, 1, 0, 0, 1, z])/16 + 
  (15*CF^3*G[0, 1, 1, 0, 0, 1, z])/8 - (2*C4AF*G[0, 1, 1, 0, 0, 1, z])/
   (dA*TF) + (19*CA^3*G[0, 1, 1, 0, 1, 0, z])/384 + 
  (59*CA^2*CF*G[0, 1, 1, 0, 1, 0, z])/64 - 
  (23*CA*CF^2*G[0, 1, 1, 0, 1, 0, z])/8 + 2*CF^3*G[0, 1, 1, 0, 1, 0, z] - 
  (C4AF*G[0, 1, 1, 0, 1, 0, z])/(dA*TF) - (949*CA^3*G[0, 1, 1, 0, 1, 1, z])/
   384 + (71*CA^2*CF*G[0, 1, 1, 0, 1, 1, z])/32 - 
  (19*CA*CF^2*G[0, 1, 1, 0, 1, 1, z])/16 + (CF^3*G[0, 1, 1, 0, 1, 1, z])/2 + 
  (C4AF*G[0, 1, 1, 0, 1, 1, z])/(dA*TF) - (97*CA^3*G[0, 1, 1, 1, 0, 0, z])/
   384 + (75*CA^2*CF*G[0, 1, 1, 1, 0, 0, z])/64 - 
  2*CA*CF^2*G[0, 1, 1, 1, 0, 0, z] + (3*CF^3*G[0, 1, 1, 1, 0, 0, z])/2 - 
  (C4AF*G[0, 1, 1, 1, 0, 0, z])/(2*dA*TF) - (351*CA^3*G[0, 1, 1, 1, 0, 1, z])/
   128 + (103*CA^2*CF*G[0, 1, 1, 1, 0, 1, z])/32 - 
  (37*CA*CF^2*G[0, 1, 1, 1, 0, 1, z])/16 + (5*CF^3*G[0, 1, 1, 1, 0, 1, z])/
   4 + (3*C4AF*G[0, 1, 1, 1, 0, 1, z])/(2*dA*TF) + 
  (97*CA^3*G[0, 1, 1, 1, 1, 0, z])/384 - (67*CA^2*CF*G[0, 1, 1, 1, 1, 0, z])/
   64 + (13*CA*CF^2*G[0, 1, 1, 1, 1, 0, z])/8 - 
  (3*CF^3*G[0, 1, 1, 1, 1, 0, z])/4 - (C4AF*G[0, 1, 1, 1, 1, 0, z])/(dA*TF) + 
  (243*CA^3*G[0, 1, 1, 1, 1, 1, z])/128 - (CA^2*CF*G[0, 1, 1, 1, 1, 1, z])/
   2 - (119*CA^3*G[1, 0, 0, 0, 0, 0, z])/128 + 
  (389*CA^2*CF*G[1, 0, 0, 0, 0, 0, z])/64 - 
  (105*CA*CF^2*G[1, 0, 0, 0, 0, 0, z])/8 + (75*CF^3*G[1, 0, 0, 0, 0, 0, z])/
   8 - (401*CA^3*G[1, 0, 0, 0, 0, 1, z])/384 + 
  (CA^2*CF*G[1, 0, 0, 0, 0, 1, z])/4 + (27*CA*CF^2*G[1, 0, 0, 0, 0, 1, z])/
   8 - (5*CF^3*G[1, 0, 0, 0, 0, 1, z])/2 - (C4AF*G[1, 0, 0, 0, 0, 1, z])/
   (dA*TF) + (23*CA^3*G[1, 0, 0, 0, 1, 0, z])/128 - 
  (153*CA^2*CF*G[1, 0, 0, 0, 1, 0, z])/64 + 
  6*CA*CF^2*G[1, 0, 0, 0, 1, 0, z] - (35*CF^3*G[1, 0, 0, 0, 1, 0, z])/8 + 
  (3*C4AF*G[1, 0, 0, 0, 1, 0, z])/(2*dA*TF) + 
  (821*CA^3*G[1, 0, 0, 0, 1, 1, z])/384 - (97*CA^2*CF*G[1, 0, 0, 0, 1, 1, z])/
   32 + (33*CA*CF^2*G[1, 0, 0, 0, 1, 1, z])/16 - 
  (3*CF^3*G[1, 0, 0, 0, 1, 1, z])/4 - (C4AF*G[1, 0, 0, 0, 1, 1, z])/
   (2*dA*TF) + (317*CA^3*G[1, 0, 0, 1, 0, 0, z])/384 - 
  (297*CA^2*CF*G[1, 0, 0, 1, 0, 0, z])/64 + 
  (35*CA*CF^2*G[1, 0, 0, 1, 0, 0, z])/4 - (47*CF^3*G[1, 0, 0, 1, 0, 0, z])/
   8 + (C4AF*G[1, 0, 0, 1, 0, 0, z])/(dA*TF) + 
  (613*CA^3*G[1, 0, 0, 1, 0, 1, z])/384 - (13*CA^2*CF*G[1, 0, 0, 1, 0, 1, z])/
   16 - (31*CA*CF^2*G[1, 0, 0, 1, 0, 1, z])/16 + 
  (5*CF^3*G[1, 0, 0, 1, 0, 1, z])/4 - (C4AF*G[1, 0, 0, 1, 0, 1, z])/(dA*TF) + 
  (35*CA^3*G[1, 0, 0, 1, 1, 0, z])/384 + (43*CA^2*CF*G[1, 0, 0, 1, 1, 0, z])/
   64 - (35*CA*CF^2*G[1, 0, 0, 1, 1, 0, z])/16 + 
  (13*CF^3*G[1, 0, 0, 1, 1, 0, z])/8 - (2*C4AF*G[1, 0, 0, 1, 1, 0, z])/
   (dA*TF) - (355*CA^3*G[1, 0, 0, 1, 1, 1, z])/128 + 
  (7*CA^2*CF*G[1, 0, 0, 1, 1, 1, z])/2 - (25*CA*CF^2*G[1, 0, 0, 1, 1, 1, z])/
   16 + (91*CA^3*G[1, 0, 1, 0, 0, 0, z])/128 - 
  (299*CA^2*CF*G[1, 0, 1, 0, 0, 0, z])/64 + 
  (79*CA*CF^2*G[1, 0, 1, 0, 0, 0, z])/8 - (27*CF^3*G[1, 0, 1, 0, 0, 0, z])/
   4 + (349*CA^3*G[1, 0, 1, 0, 0, 1, z])/384 + 
  (31*CA^2*CF*G[1, 0, 1, 0, 0, 1, z])/16 - 
  (83*CA*CF^2*G[1, 0, 1, 0, 0, 1, z])/16 + (5*CF^3*G[1, 0, 1, 0, 0, 1, z])/
   2 - (C4AF*G[1, 0, 1, 0, 0, 1, z])/(dA*TF) - 
  (37*CA^3*G[1, 0, 1, 0, 1, 0, z])/384 + (101*CA^2*CF*G[1, 0, 1, 0, 1, 0, z])/
   64 - (57*CA*CF^2*G[1, 0, 1, 0, 1, 0, z])/16 + 
  (9*CF^3*G[1, 0, 1, 0, 1, 0, z])/4 - (2*C4AF*G[1, 0, 1, 0, 1, 0, z])/
   (dA*TF) - (733*CA^3*G[1, 0, 1, 0, 1, 1, z])/384 + 
  (41*CA^2*CF*G[1, 0, 1, 0, 1, 1, z])/32 - 
  (15*CA*CF^2*G[1, 0, 1, 0, 1, 1, z])/16 + (CF^3*G[1, 0, 1, 0, 1, 1, z])/2 + 
  (C4AF*G[1, 0, 1, 0, 1, 1, z])/(dA*TF) - (133*CA^3*G[1, 0, 1, 1, 0, 0, z])/
   384 + (169*CA^2*CF*G[1, 0, 1, 1, 0, 0, z])/64 - 
  (85*CA*CF^2*G[1, 0, 1, 1, 0, 0, z])/16 + (7*CF^3*G[1, 0, 1, 1, 0, 0, z])/
   2 - (2*C4AF*G[1, 0, 1, 1, 0, 0, z])/(dA*TF) - 
  (267*CA^3*G[1, 0, 1, 1, 0, 1, z])/128 + (39*CA^2*CF*G[1, 0, 1, 1, 0, 1, z])/
   16 - (33*CA*CF^2*G[1, 0, 1, 1, 0, 1, z])/16 + 
  CF^3*G[1, 0, 1, 1, 0, 1, z] + (3*C4AF*G[1, 0, 1, 1, 0, 1, z])/(2*dA*TF) - 
  (85*CA^3*G[1, 0, 1, 1, 1, 0, z])/128 + (147*CA^2*CF*G[1, 0, 1, 1, 1, 0, z])/
   64 - (43*CA*CF^2*G[1, 0, 1, 1, 1, 0, z])/16 + 
  CF^3*G[1, 0, 1, 1, 1, 0, z] + (3*C4AF*G[1, 0, 1, 1, 1, 0, z])/(2*dA*TF) + 
  (211*CA^3*G[1, 0, 1, 1, 1, 1, z])/128 - (CA^2*CF*G[1, 0, 1, 1, 1, 1, z])/
   4 + (95*CA^3*G[1, 1, 0, 0, 0, 0, z])/128 - 
  (297*CA^2*CF*G[1, 1, 0, 0, 0, 0, z])/64 + 
  (155*CA*CF^2*G[1, 1, 0, 0, 0, 0, z])/16 - (27*CF^3*G[1, 1, 0, 0, 0, 0, z])/
   4 + (649*CA^3*G[1, 1, 0, 0, 0, 1, z])/384 + 
  (5*CA^2*CF*G[1, 1, 0, 0, 0, 1, z])/16 - (77*CA*CF^2*G[1, 1, 0, 0, 0, 1, z])/
   16 + 3*CF^3*G[1, 1, 0, 0, 0, 1, z] - (C4AF*G[1, 1, 0, 0, 0, 1, z])/
   (dA*TF) + (CA^3*G[1, 1, 0, 0, 1, 0, z])/128 + 
  (115*CA^2*CF*G[1, 1, 0, 0, 1, 0, z])/64 - 
  (75*CA*CF^2*G[1, 1, 0, 0, 1, 0, z])/16 + (25*CF^3*G[1, 1, 0, 0, 1, 0, z])/
   8 - (3*C4AF*G[1, 1, 0, 0, 1, 0, z])/(dA*TF) - 
  (1121*CA^3*G[1, 1, 0, 0, 1, 1, z])/384 + 
  (37*CA^2*CF*G[1, 1, 0, 0, 1, 1, z])/16 - (5*CA*CF^2*G[1, 1, 0, 0, 1, 1, z])/
   16 + (2*C4AF*G[1, 1, 0, 0, 1, 1, z])/(dA*TF) - 
  (59*CA^3*G[1, 1, 0, 1, 0, 0, z])/128 + (175*CA^2*CF*G[1, 1, 0, 1, 0, 0, z])/
   64 - 5*CA*CF^2*G[1, 1, 0, 1, 0, 0, z] + (13*CF^3*G[1, 1, 0, 1, 0, 0, z])/
   4 - (3*C4AF*G[1, 1, 0, 1, 0, 0, z])/(2*dA*TF) - 
  (327*CA^3*G[1, 1, 0, 1, 0, 1, z])/128 + (51*CA^2*CF*G[1, 1, 0, 1, 0, 1, z])/
   32 + (5*CA*CF^2*G[1, 1, 0, 1, 0, 1, z])/16 + 
  (3*C4AF*G[1, 1, 0, 1, 0, 1, z])/(2*dA*TF) - 
  (131*CA^3*G[1, 1, 0, 1, 1, 0, z])/384 + (45*CA^2*CF*G[1, 1, 0, 1, 1, 0, z])/
   64 - (3*CA*CF^2*G[1, 1, 0, 1, 1, 0, z])/8 + 
  (2*C4AF*G[1, 1, 0, 1, 1, 0, z])/(dA*TF) + (387*CA^3*G[1, 1, 0, 1, 1, 1, z])/
   128 - (7*CA^2*CF*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (47*CA^3*G[1, 1, 1, 0, 0, 0, z])/128 + (149*CA^2*CF*G[1, 1, 1, 0, 0, 0, z])/
   64 - (39*CA*CF^2*G[1, 1, 1, 0, 0, 0, z])/8 + 
  (27*CF^3*G[1, 1, 1, 0, 0, 0, z])/8 - (299*CA^3*G[1, 1, 1, 0, 0, 1, z])/
   128 + (27*CA^2*CF*G[1, 1, 1, 0, 0, 1, z])/32 + 
  (15*CA*CF^2*G[1, 1, 1, 0, 0, 1, z])/16 + (3*C4AF*G[1, 1, 1, 0, 0, 1, z])/
   (2*dA*TF) + (3*CA^3*G[1, 1, 1, 0, 1, 0, z])/128 - 
  (25*CA^2*CF*G[1, 1, 1, 0, 1, 0, z])/64 + (7*CA*CF^2*G[1, 1, 1, 0, 1, 0, z])/
   16 + (3*C4AF*G[1, 1, 1, 0, 1, 0, z])/(2*dA*TF) + 
  (331*CA^3*G[1, 1, 1, 0, 1, 1, z])/128 - (17*CA^2*CF*G[1, 1, 1, 0, 1, 1, z])/
   16 - (CA^3*G[1, 1, 1, 1, 0, 0, z])/128 + 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, 0, z])/64 - (CA*CF^2*G[1, 1, 1, 1, 0, 0, z])/
   16 + (339*CA^3*G[1, 1, 1, 1, 0, 1, z])/128 - 
  (41*CA^2*CF*G[1, 1, 1, 1, 0, 1, z])/32 + (CA^3*G[1, 1, 1, 1, 1, 0, z])/
   128 - (CA^2*CF*G[1, 1, 1, 1, 1, 0, z])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, 1, z])/128 + (446705*CA^3*Log[q2/\[Mu]2])/
   186624 - (24169*CA^2*nf*Log[q2/\[Mu]2])/46656 - 
  (1819*CA*CF*nf*Log[q2/\[Mu]2])/6912 + (11*CA*nf^2*Log[q2/\[Mu]2])/729 + 
  ((7271*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2] - ((2603*I)/3456)*CA^2*nf*Pi*
   Log[q2/\[Mu]2] - ((55*I)/384)*CA*CF*nf*Pi*Log[q2/\[Mu]2] + 
  (I/24)*CA*nf^2*Pi*Log[q2/\[Mu]2] - (169295*CA^3*Pi^2*Log[q2/\[Mu]2])/
   124416 + (395*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/576 + 
  (CA*CF^2*Pi^2*Log[q2/\[Mu]2])/192 + (79697*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/
   124416 - (1465*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/6912 - 
  (7*CF^2*nf*Pi^2*Log[q2/\[Mu]2])/192 - (145*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/
   2592 + (5*CF*nf^2*Pi^2*Log[q2/\[Mu]2])/216 - 
  ((5723*I)/27648)*CA^3*Pi^3*Log[q2/\[Mu]2] + ((185*I)/768)*CA^2*CF*Pi^3*
   Log[q2/\[Mu]2] - ((3*I)/64)*CA*CF^2*Pi^3*Log[q2/\[Mu]2] + 
  ((3073*I)/13824)*CA^2*nf*Pi^3*Log[q2/\[Mu]2] - 
  ((21*I)/128)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2] - ((17*I)/576)*CA*nf^2*Pi^3*
   Log[q2/\[Mu]2] + (I/48)*CF*nf^2*Pi^3*Log[q2/\[Mu]2] - 
  (295393*CA^3*Pi^4*Log[q2/\[Mu]2])/1105920 + 
  (893*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/3840 + (3*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/
   320 + (27923*CA^2*nf*Pi^4*Log[q2/\[Mu]2])/552960 - 
  (619*CA*CF*nf*Pi^4*Log[q2/\[Mu]2])/11520 + (CF^2*nf*Pi^4*Log[q2/\[Mu]2])/
   160 + ((1991*I)/184320)*CA^3*Pi^5*Log[q2/\[Mu]2] - 
  ((7*I)/256)*CA^2*CF*Pi^5*Log[q2/\[Mu]2] + ((9*I)/640)*CA*CF^2*Pi^5*
   Log[q2/\[Mu]2] - (CA^3*Pi^2*Log[q2/\[Mu]2])/(384*z) + 
  (73*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(384*z) - (35*CA*CF^2*Pi^2*Log[q2/\[Mu]2])/
   (192*z) - (CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(192*z) - 
  (CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(24*z) + (CF^2*nf*Pi^2*Log[q2/\[Mu]2])/
   (24*z) - (((3*I)/32)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/z + 
  (((3*I)/32)*CA*CF^2*Pi^3*Log[q2/\[Mu]2])/z + 
  (CA^3*Log[q2/\[Mu]2])/(128*\[Epsilon]^5) - (11*CA^3*Log[q2/\[Mu]2])/
   (256*\[Epsilon]^4) + (CA^2*nf*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (((3*I)/128)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^4 - 
  (119*CA^3*Log[q2/\[Mu]2])/(6912*\[Epsilon]^3) - 
  (43*CA^2*nf*Log[q2/\[Mu]2])/(3456*\[Epsilon]^3) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(432*\[Epsilon]^3) - 
  (((33*I)/256)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (((3*I)/128)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (19*CA^3*Pi^2*Log[q2/\[Mu]2])/(512*\[Epsilon]^3) + 
  (CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (1517*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (895*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]^2) - 
  (CA*CF*nf*Log[q2/\[Mu]2])/(192*\[Epsilon]^2) + 
  (5*CA*nf^2*Log[q2/\[Mu]2])/(648*\[Epsilon]^2) - 
  (((119*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((43*I)/1152)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  ((I/144)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (6677*CA^3*Pi^2*Log[q2/\[Mu]2])/(27648*\[Epsilon]^2) - 
  (55*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(768*\[Epsilon]^2) - 
  (607*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(13824*\[Epsilon]^2) + 
  (5*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(384*\[Epsilon]^2) - 
  (((21*I)/512)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((3*I)/128)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (7271*CA^3*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (2603*CA^2*nf*Log[q2/\[Mu]2])/(10368*\[Epsilon]) - 
  (55*CA*CF*nf*Log[q2/\[Mu]2])/(1152*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2])/(72*\[Epsilon]) + 
  (((1517*I)/3456)*CA^3*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((895*I)/3456)*CA^2*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/64)*CA*CF*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/216)*CA*nf^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  (1439*CA^3*Pi^2*Log[q2/\[Mu]2])/(82944*\[Epsilon]) + 
  (185*CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (4621*CA^2*nf*Pi^2*Log[q2/\[Mu]2])/(41472*\[Epsilon]) - 
  (7*CA*CF*nf*Pi^2*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (29*CA*nf^2*Pi^2*Log[q2/\[Mu]2])/(1728*\[Epsilon]) + 
  (CF*nf^2*Pi^2*Log[q2/\[Mu]2])/(144*\[Epsilon]) + 
  (((3113*I)/9216)*CA^3*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((55*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((283*I)/4608)*CA^2*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((5*I)/128)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2])/\[Epsilon] + 
  (3379*CA^3*Pi^4*Log[q2/\[Mu]2])/(110592*\[Epsilon]) - 
  (25*CA^2*CF*Pi^4*Log[q2/\[Mu]2])/(768*\[Epsilon]) + 
  (3*CA*CF^2*Pi^4*Log[q2/\[Mu]2])/(640*\[Epsilon]) - 
  (CA^2*CF*Pi^2*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (CA*CF^2*Pi^2*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (6875*CA^3*G[0, z]*Log[q2/\[Mu]2])/3456 - 
  (6551*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/1728 - 
  (3*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/8 - 
  (2225*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/3456 + 
  (3307*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/3456 + 
  (127*CF^2*nf*G[0, z]*Log[q2/\[Mu]2])/192 + (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/
   16 - (CF*nf^2*G[0, z]*Log[q2/\[Mu]2])/8 + ((1949*I)/1152)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2] - ((137*I)/36)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((841*I)/1152)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((407*I)/288)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/32)*CF^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/36)*CF*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2] + 
  (18133*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/27648 - 
  (22921*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/13824 + 
  (65*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/96 + 
  (CF^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/32 + 
  (193*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/13824 + 
  (419*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/6912 - 
  (17*CF^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/96 - 
  (13*CA*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/576 + 
  (13*CF*nf^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/288 + 
  ((1229*I)/3072)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((1409*I)/1536)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((15*I)/64)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((151*I)/1536)*CA^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  ((187*I)/768)*CA*CF*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CF^2*nf*Pi^3*G[0, z]*Log[q2/\[Mu]2] + 
  (3331*CA^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/36864 - 
  (24671*CA^2*CF*Pi^4*G[0, z]*Log[q2/\[Mu]2])/92160 + 
  (343*CA*CF^2*Pi^4*G[0, z]*Log[q2/\[Mu]2])/1920 - 
  (3*CF^3*Pi^4*G[0, z]*Log[q2/\[Mu]2])/320 - 
  (CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*z) + 
  (3*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (CF^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(16*z) - 
  (CA^3*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/128 - 
  (CA*CF^2*Pi^2*z*G[0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) - 
  (3*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^4) - 
  (33*CA^3*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) + 
  (33*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (3*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (((9*I)/128)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (((9*I)/64)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 - 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (119*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) + 
  (43*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(576*\[Epsilon]^2) + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) - 
  (CF*nf^2*G[0, z]*Log[q2/\[Mu]2])/(72*\[Epsilon]^2) - 
  (((99*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((99*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/128)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (53*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) + 
  (57*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) + 
  (1949*CA^3*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) - 
  (137*CA^2*CF*G[0, z]*Log[q2/\[Mu]2])/(108*\[Epsilon]) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (841*CA^2*nf*G[0, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (407*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2])/(864*\[Epsilon]) + 
  (CF^2*nf*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) - 
  (5*CF*nf^2*G[0, z]*Log[q2/\[Mu]2])/(108*\[Epsilon]) - 
  (((119*I)/768)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((119*I)/384)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((43*I)/384)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/192)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/48)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CF*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (4793*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (4973*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (5*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (475*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (511*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]) - 
  (CF^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((51*I)/512)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((63*I)/256)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/32)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (6875*CA^3*G[1, z]*Log[q2/\[Mu]2])/3456 - 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/16 + (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/
   8 + (2225*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/3456 + 
  (271*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/384 - 
  (3*CF^2*nf*G[1, z]*Log[q2/\[Mu]2])/8 - (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/
   16 - ((1949*I)/1152)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((81*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((841*I)/1152)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/64)*CA*CF*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/72)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  (18133*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/27648 + 
  (279*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/256 - 
  (23*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/64 - 
  (193*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/13824 - 
  (155*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/384 + 
  (CF^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/8 + 
  (13*CA*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/576 + 
  (CF*nf^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/48 - ((1229*I)/3072)*CA^3*Pi^3*
   G[1, z]*Log[q2/\[Mu]2] - ((141*I)/256)*CA^2*CF*Pi^3*G[1, z]*
   Log[q2/\[Mu]2] + ((9*I)/32)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((151*I)/1536)*CA^2*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/128)*CA*CF*nf*Pi^3*G[1, z]*Log[q2/\[Mu]2] - 
  (18143*CA^3*Pi^4*G[1, z]*Log[q2/\[Mu]2])/184320 + 
  (17*CA^2*CF*Pi^4*G[1, z]*Log[q2/\[Mu]2])/192 - 
  (CA*CF^2*Pi^4*G[1, z]*Log[q2/\[Mu]2])/60 - 
  (CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(384*z^2) + 
  (85*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(384*z^2) - 
  (41*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z^2) - 
  (CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z^2) - 
  (CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CF^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) - 
  (((3*I)/32)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 + 
  (((3*I)/32)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z^2 - 
  (11*CA^3*G[1, z]*Log[q2/\[Mu]2])/(96*z) + 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (7*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(64*z) - 
  (9*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CF^2*nf*G[1, z]*Log[q2/\[Mu]2])/(8*z) + (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/
   (48*z) + (((3*I)/8)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/z - 
  (((81*I)/64)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((27*I)/32)*CA*CF^2*Pi*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((3*I)/64)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/z + 
  (19*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(96*z) - 
  (13*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (55*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(96*z) - 
  (11*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(192*z) + 
  (CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CF^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (((9*I)/64)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((3*I)/8)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z - 
  (((3*I)/8)*CA*CF^2*Pi^3*G[1, z]*Log[q2/\[Mu]2])/z + 
  (CA^3*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*z*G[1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^4) + 
  (33*CA^3*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^3) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (((9*I)/128)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^3 + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2])/(2304*\[Epsilon]^2) + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(1152*\[Epsilon]^2) - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(144*\[Epsilon]^2) + 
  (((99*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((9*I)/128)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (53*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]^2) - 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (1949*CA^3*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (27*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(3456*\[Epsilon]) + 
  (CA*CF*nf*G[1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2])/(216*\[Epsilon]) + 
  (((119*I)/768)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((43*I)/384)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/48)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (4793*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(9216*\[Epsilon]) - 
  (47*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (475*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(4608*\[Epsilon]) + 
  (CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((51*I)/512)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (CA^3*G[1, z]*Log[q2/\[Mu]2])/(8*z*\[Epsilon]) - 
  (27*CA^2*CF*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (CA^2*nf*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) - 
  (3*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(8*z*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/(8*z*\[Epsilon]) - 
  (3061*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/1152 + 
  (3545*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/576 - 
  (161*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/144 - 
  (9*CF^3*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (349*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/384 - 
  (283*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/144 + 
  (85*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/288 - 
  (5*CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (5*CF*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/36 - ((417*I)/256)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] + ((685*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((67*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((83*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((103*I)/64)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/8)*CF^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/8)*CF*nf^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (187*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1024 - 
  (1043*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/1536 + 
  (365*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/192 + 
  (3*CF^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (17*CA^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (121*CA*CF*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/768 - 
  (43*CF^2*nf*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/96 - 
  ((51*I)/512)*CA^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((141*I)/256)*CA^2*CF*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((51*I)/64)*CA*CF^2*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/16)*CF^3*Pi^3*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (9*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) + 
  (3*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + 
  (11*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (33*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (11*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (((9*I)/128)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (139*CA^3*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (685*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (67*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (83*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) - 
  (103*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]) + 
  (5*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CF*nf^2*G[0, 0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (((33*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((99*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((33*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/128)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/8)*CF^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (53*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (155*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (53*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (CF^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (2039*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (245*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/576 - 
  (15*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (9*CF^3*G[0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (823*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/1152 + 
  (139*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/576 - 
  (5*CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 + ((119*I)/256)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2] - ((67*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((43*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/16)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/16)*CA*nf^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (6101*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/3072 + 
  (291*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (9*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (607*CA^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/1536 - 
  (39*CA*CF*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CF^2*nf*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/32 + 
  ((213*I)/512)*CA^3*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((15*I)/32)*CA^2*CF*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/32)*CA*CF^2*Pi^3*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CF^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (11*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (7*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (35*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (9*CF^3*G[0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (5*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (CF^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (((9*I)/32)*CA*CF^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/z - 
  (3*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (11*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CF^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (9*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^3) + 
  (99*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) - 
  (11*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (((27*I)/128)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (119*CA^3*G[0, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (67*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(96*\[Epsilon]) + 
  (43*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (5*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (((297*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((33*I)/32)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((27*I)/128)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/16)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (179*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (7*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2])/(32*z*\[Epsilon]) + 
  (3007*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/1152 - 
  (1409*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/288 - 
  (15*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (9*CF^3*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (349*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/384 + 
  (85*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (3*CF^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (5*CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/72 - 
  (5*CF*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/36 + ((417*I)/256)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2] - ((417*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((83*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((83*I)/64)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/8)*CF*nf^2*Pi*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (281*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/3072 - 
  (227*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/512 + 
  (59*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/96 - 
  (3*CF^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (19*CA^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/1536 + 
  (13*CA*CF*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (5*CF^2*nf*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/96 + 
  ((75*I)/512)*CA^3*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((75*I)/256)*CA^2*CF*Pi^3*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (3*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (CF^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (11*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z) - 
  (13*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(16*z) + 
  (39*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (9*CF^3*G[1, 0, z]*Log[q2/\[Mu]2])/(16*z) + 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z) - 
  (CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (7*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF^2*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(8*z) + 
  (CF^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(4*z) - 
  (3*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) + 
  (3*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^3) - 
  (11*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (11*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (((9*I)/128)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (139*CA^3*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (139*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (83*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/(192*\[Epsilon]) + 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CF*nf^2*G[1, 0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (((33*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((33*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((3*I)/128)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((3*I)/64)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (61*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) - 
  (61*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (2093*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (27*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (823*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/1152 - 
  (3*CA*CF*nf*G[1, 1, z]*Log[q2/\[Mu]2])/64 + 
  (5*CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - ((119*I)/256)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2] - ((43*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/16)*CA*nf^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (2127*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/1024 - 
  (11*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/768 - 
  (3*CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (213*CA^2*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (37*CA*CF*nf*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/384 - 
  ((237*I)/512)*CA^3*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*CF*Pi^3*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (27*CA^2*CF*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (9*CA*CF^2*G[1, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (27*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*z) - 
  (35*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (CA*CF^2*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (9*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^3) - 
  (99*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (((27*I)/128)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon]^2 - 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2])/(768*\[Epsilon]) - 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2])/(384*\[Epsilon]) + 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (((297*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/128)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (187*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(512*\[Epsilon]) + 
  (9*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (685*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (1087*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (201*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (103*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (133*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (15*CF^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CA*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 + ((297*I)/256)*CA^3*Pi*
   G[0, 0, 0, z]*Log[q2/\[Mu]2] - ((891*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z]*
   Log[q2/\[Mu]2] + ((297*I)/32)*CA*CF^2*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/128)*CA^2*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((81*I)/64)*CA*CF*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CF^2*nf*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (151*CA^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/512 - 
  (249*CA^2*CF*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (CA*CF^2*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (45*CF^3*Pi^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (15*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (3*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (99*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (297*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (99*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (9*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (27*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CF^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((27*I)/128)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((45*I)/64)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/8)*CF^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (757*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/768 - 
  (119*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (21*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (13*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (29*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (3*CF^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/48 + ((255*I)/256)*CA^3*Pi*
   G[0, 0, 1, z]*Log[q2/\[Mu]2] + ((9*I)/64)*CA^2*CF*Pi*G[0, 0, 1, z]*
   Log[q2/\[Mu]2] - ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((33*I)/128)*CA^2*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/32)*CA*CF*nf*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (321*CA^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/512 - 
  (95*CA^2*CF*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (55*CA*CF^2*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (3*CF^3*Pi^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (3*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (3*CF^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (3*CA^3*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA^2*CF*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*z*G[0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (15*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (3*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) + 
  (85*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (11*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (((45*I)/128)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((27*I)/32)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (369*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (479*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (55*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (83*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (93*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (5*CF^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CA*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CF*nf^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + ((99*I)/256)*CA^3*Pi*
   G[0, 1, 0, z]*Log[q2/\[Mu]2] + ((99*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z]*
   Log[q2/\[Mu]2] - ((99*I)/32)*CA*CF^2*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/128)*CA^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA*CF*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CF^2*nf*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (69*CA^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/512 - 
  (81*CA^2*CF*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (CA*CF^2*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (CF^3*Pi^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) + 
  (9*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CF^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*z) + 
  (3*CA^3*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA^2*CF*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*z*G[0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (3*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (3*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (33*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (33*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) - 
  (3*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CF^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (((9*I)/128)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/64)*CA^2*CF*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (119*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (67*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  (43*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (5*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CA*nf^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 - ((891*I)/256)*CA^3*Pi*
   G[0, 1, 1, z]*Log[q2/\[Mu]2] + ((99*I)/64)*CA^2*CF*Pi*G[0, 1, 1, z]*
   Log[q2/\[Mu]2] + ((81*I)/128)*CA^2*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/32)*CA*CF*nf*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (549*CA^3*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/512 + 
  (117*CA^2*CF*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*CF^2*Pi^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (3*CA*CF^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (27*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (297*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (((81*I)/128)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (685*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (953*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (67*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (103*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (123*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (5*CF^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (CF*nf^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - ((297*I)/256)*CA^3*Pi*
   G[1, 0, 0, z]*Log[q2/\[Mu]2] + ((693*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - ((99*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/128)*CA^2*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((63*I)/64)*CA*CF*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CF^2*nf*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (151*CA^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/512 + 
  (237*CA^2*CF*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (45*CA*CF^2*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CF^3*Pi^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (15*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) + 
  (3*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]^2) - 
  (99*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (231*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (33*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CF^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (((27*I)/128)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((45*I)/64)*CA^2*CF*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (((9*I)/16)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (757*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/768 + 
  (171*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (21*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (13*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CF^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/48 - ((255*I)/256)*CA^3*Pi*
   G[1, 0, 1, z]*Log[q2/\[Mu]2] - ((27*I)/16)*CA^2*CF*Pi*G[1, 0, 1, z]*
   Log[q2/\[Mu]2] + ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((33*I)/128)*CA^2*nf*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (345*CA^3*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/512 + 
  (47*CA^2*CF*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*Pi^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (47*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (11*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CF^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (((9*I)/32)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (47*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) - 
  (131*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (2*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (11*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z) + 
  (CA*CF*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CF^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (((27*I)/64)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (((9*I)/8)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (((9*I)/8)*CA*CF^2*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (3*CA^3*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA^2*CF*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*z*G[1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (15*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]^2) - 
  (85*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (11*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (((45*I)/128)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/32)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (3*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z^2*\[Epsilon]) - 
  (9*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(64*z*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z*\[Epsilon]) - 
  (3*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z*\[Epsilon]) + 
  (369*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (345*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (83*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (83*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (CA*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - ((99*I)/256)*CA^3*Pi*
   G[1, 1, 0, z]*Log[q2/\[Mu]2] + ((99*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z]*
   Log[q2/\[Mu]2] + ((9*I)/128)*CA^2*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA*CF*nf*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (85*CA^3*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/512 + 
  (101*CA^2*CF*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (CA*CF^2*Pi^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) + 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z^2) - 
  (3*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (27*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) + 
  (9*CA*CF^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA^3*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA^2*CF*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (3*CA*CF^2*z*G[1, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) - 
  (3*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]^2) - 
  (33*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) + 
  (33*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (((9*I)/128)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (((9*I)/64)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (119*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (43*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (CA*nf^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/16 + ((891*I)/256)*CA^3*Pi*
   G[1, 1, 1, z]*Log[q2/\[Mu]2] - ((81*I)/128)*CA^2*nf*Pi*G[1, 1, 1, z]*
   Log[q2/\[Mu]2] + (589*CA^3*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/512 - 
  (25*CA^2*CF*Pi^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(256*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (((81*I)/128)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (517*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (1221*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  11*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (47*CA^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (111*CA*CF*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  2*CF^2*nf*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/128)*CA^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((81*I)/64)*CA^2*CF*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((99*I)/16)*CA*CF^2*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/4)*CF^3*Pi*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (27*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (33*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (483*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (123*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 - 
  (7*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (27*CF^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (57*CA^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA*CF*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*nf*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  ((135*I)/128)*CA^3*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/4)*CA^2*CF*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CA*CF^2*Pi*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (45*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (437*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (813*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (179*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 + 
  (9*CF^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (43*CA^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (87*CA*CF*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (11*CF^2*nf*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  ((81*I)/128)*CA^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((117*I)/64)*CA^2*CF*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/8)*CF^3*Pi*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (27*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (39*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (3*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CF^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (395*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (39*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 + 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (49*CA^2*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA*CF*nf*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  ((171*I)/128)*CA^3*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (57*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (341*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (847*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (253*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (31*CA^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (77*CA*CF*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (23*CF^2*nf*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  ((9*I)/128)*CA^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/64)*CA^2*CF*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/16)*CA*CF^2*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/4)*CF^3*Pi*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (3*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (3*CF^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (871*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (11*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (63*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CF^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (89*CA^2*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (17*CA*CF*nf*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  ((207*I)/128)*CA^3*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((27*I)/16)*CA^2*CF*Pi*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (3*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (3*CF^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z^2) - 
  (9*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) + 
  (33*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA*CF^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (3*CF^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (69*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (165*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (345*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (45*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA*CF*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CF^2*nf*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((45*I)/128)*CA^3*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((63*I)/64)*CA^2*CF*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (15*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (891*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 - 
  (55*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  (81*CA^2*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (5*CA*CF*nf*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  ((243*I)/128)*CA^3*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/8)*CA^2*CF*Pi*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (81*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) + 
  (517*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/256 - 
  (1111*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (297*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/32 - 
  (47*CA^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (101*CA*CF*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (27*CF^2*nf*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  ((9*I)/128)*CA^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((45*I)/64)*CA^2*CF*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((27*I)/8)*CA*CF^2*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/8)*CF^3*Pi*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (15*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (9*CF^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]) - 
  (623*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/256 + 
  (125*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/64 + 
  (29*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CF^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (73*CA^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (31*CA*CF*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (CF^2*nf*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  ((171*I)/128)*CA^3*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((63*I)/32)*CA^2*CF*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (3*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (3*CF^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (9*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (33*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (3*CF^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (57*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (297*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/256 + 
  (493*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (89*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/32 - 
  (9*CF^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (27*CA^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (53*CA*CF*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (13*CF^2*nf*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  ((45*I)/128)*CA^3*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((63*I)/64)*CA^2*CF*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) + 
  (9*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z^2) - 
  (3*CF^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*z^2) + 
  (9*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (3*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (9*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) + 
  (3*CF^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) + 
  (15*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (21*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (395*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (133*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (49*CA^2*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (CA*CF*nf*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/32 - 
  ((171*I)/128)*CA^3*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA^2*CF*Pi*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (3*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (9*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (3*CA*CF^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (57*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) - 
  (341*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/256 + 
  (737*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (99*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (31*CA^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (67*CA*CF*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CF^2*nf*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF^2*Pi*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) - 
  (9*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) + 
  (3*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/(16*\[Epsilon]) + 
  (1011*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/256 - 
  (45*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (9*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (105*CA^2*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA*CF*nf*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((45*I)/32)*CA^2*CF*Pi*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (3*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (9*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(16*z) - 
  (3*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (3*CA*CF^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (81*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (15*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(32*\[Epsilon]) + 
  (25*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/256 - 
  (25*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (CA^2*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (CA*CF*nf*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  ((9*I)/128)*CA^3*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((9*I)/64)*CA^2*CF*Pi*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (9*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*z) + 
  (9*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(32*z) - 
  (3*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (3*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(64*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/256 + 
  (81*CA^2*nf*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  ((243*I)/128)*CA^3*Pi*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (81*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/(128*\[Epsilon]) + 
  (63*CA^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (273*CA^2*CF*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (45*CA*CF^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (75*CF^3*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (195*CA^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (87*CA^2*CF*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (111*CA*CF^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  3*CF^3*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (111*CA^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (273*CA^2*CF*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (123*CA*CF^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (21*CF^3*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (243*CA^3*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (15*CA^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (141*CA^2*CF*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (45*CF^3*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (135*CA^3*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (9*CA*CF^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (15*CA*CF^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (195*CA^3*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (9*CA^2*CF*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (39*CA^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (165*CA^2*CF*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (27*CA*CF^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (45*CF^3*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (207*CA^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (51*CA^2*CF*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (39*CA*CF^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CF^3*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (87*CA^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (147*CA^2*CF*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (21*CA*CF^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^3*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (291*CA^3*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (15*CA^2*CF*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (9*CA^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (33*CA^2*CF*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (39*CA*CF^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (9*CF^3*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (219*CA^3*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (3*CA^2*CF*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (51*CA^3*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (69*CA^2*CF*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (243*CA^3*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (63*CA^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 + 
  (237*CA^2*CF*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 - 
  (141*CA*CF^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (27*CF^3*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (243*CA^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (165*CA^2*CF*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (45*CA*CF^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (9*CF^3*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (99*CA^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (207*CA^2*CF*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (75*CA*CF^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 - 
  (21*CF^3*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (291*CA^3*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 + 
  (51*CA^2*CF*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 - 
  (21*CA*CF^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (93*CA^2*CF*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (63*CA*CF^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 - 
  3*CF^3*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (171*CA^3*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (33*CA^2*CF*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (3*CA*CF^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/16 + 
  (21*CA^3*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (39*CA^2*CF*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (195*CA^3*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (39*CA^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (129*CA^2*CF*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (9*CA*CF^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (27*CF^3*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (279*CA^3*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/128 + 
  (99*CA^2*CF*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/32 - 
  (21*CA*CF^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (51*CA^3*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/128 + 
  (69*CA^2*CF*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (9*CA*CF^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (339*CA^3*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (27*CA^2*CF*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (9*CA^3*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/128 - 
  (15*CA^2*CF*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/64 + 
  (3*CA*CF^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/16 + 
  (279*CA^3*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/128 - 
  (39*CA^2*CF*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/32 + 
  (3*CA^3*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/128 - 
  (3*CA^2*CF*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/64 - 
  (243*CA^3*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/128 - 
  (7271*CA^3*Log[q2/\[Mu]2]^2)/6912 + (2603*CA^2*nf*Log[q2/\[Mu]2]^2)/6912 + 
  (55*CA*CF*nf*Log[q2/\[Mu]2]^2)/768 - (CA*nf^2*Log[q2/\[Mu]2]^2)/48 - 
  ((1517*I)/2304)*CA^3*Pi*Log[q2/\[Mu]2]^2 + ((895*I)/2304)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^2 + ((3*I)/128)*CA*CF*nf*Pi*Log[q2/\[Mu]2]^2 - 
  ((5*I)/144)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2 + (1439*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/
   55296 - (185*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/1536 + 
  (3*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/128 - 
  (4621*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/27648 + 
  (21*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/256 + 
  (29*CA*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/1152 - (CF*nf^2*Pi^2*Log[q2/\[Mu]2]^2)/
   96 - ((3113*I)/6144)*CA^3*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((165*I)/512)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2 + 
  ((283*I)/3072)*CA^2*nf*Pi^3*Log[q2/\[Mu]2]^2 - 
  ((15*I)/256)*CA*CF*nf*Pi^3*Log[q2/\[Mu]2]^2 - 
  (3379*CA^3*Pi^4*Log[q2/\[Mu]2]^2)/73728 + 
  (25*CA^2*CF*Pi^4*Log[q2/\[Mu]2]^2)/512 - (9*CA*CF^2*Pi^4*Log[q2/\[Mu]2]^2)/
   1280 + (3*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(64*z) - 
  (3*CA*CF^2*Pi^2*Log[q2/\[Mu]2]^2)/(64*z) - (3*CA^3*Log[q2/\[Mu]2]^2)/
   (256*\[Epsilon]^4) + (33*CA^3*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^3) - 
  (3*CA^2*nf*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^3 + 
  (119*CA^3*Log[q2/\[Mu]2]^2)/(4608*\[Epsilon]^2) + 
  (43*CA^2*nf*Log[q2/\[Mu]2]^2)/(2304*\[Epsilon]^2) - 
  (CA*nf^2*Log[q2/\[Mu]2]^2)/(288*\[Epsilon]^2) + 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (57*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]^2) - 
  (3*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (1517*CA^3*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (895*CA^2*nf*Log[q2/\[Mu]2]^2)/(6912*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (5*CA*nf^2*Log[q2/\[Mu]2]^2)/(432*\[Epsilon]) + 
  (((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((43*I)/768)*CA^2*nf*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  ((I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (6677*CA^3*Pi^2*Log[q2/\[Mu]2]^2)/(18432*\[Epsilon]) + 
  (55*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (607*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^2)/(9216*\[Epsilon]) - 
  (5*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (((63*I)/1024)*CA^3*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((9*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (1949*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/2304 + 
  (137*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (841*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (407*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/576 - 
  (3*CF^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/64 - 
  (5*CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/144 + 
  (5*CF*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/72 + ((119*I)/512)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - ((119*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((43*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((43*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/32)*CA*nf^2*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + (I/16)*CF*nf^2*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - (4793*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (4973*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (15*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (475*CA^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (511*CA*CF*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/1536 + 
  (3*CF^2*nf*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/64 + 
  ((153*I)/1024)*CA^3*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((189*I)/512)*CA^2*CF*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/64)*CA*CF^2*Pi^3*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) + 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^3) + 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) - 
  (99*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (9*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (((27*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 + 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (119*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) - 
  (43*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/(384*\[Epsilon]) - 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CF*nf^2*G[0, z]*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  (((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((297*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (159*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) - 
  (171*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (3*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (1949*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (81*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (841*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/2304 - 
  (3*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (5*CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 - ((119*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^2 - ((43*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/32)*CA*nf^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (4793*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/6144 + 
  (141*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (9*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (475*CA^2*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/3072 - 
  (3*CA*CF*nf*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((153*I)/1024)*CA^3*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*CF*Pi^3*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (3*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (3*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(16*z) + 
  (81*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) - 
  (27*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]^2)/(64*z) - 
  (3*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) + 
  (9*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(128*z) - 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(16*z) + 
  (3*CA*CF^2*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(16*z) + 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^3) - 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]^2) + 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon]^2 - 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^2)/(1536*\[Epsilon]) - 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^2)/(768*\[Epsilon]) + 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) - 
  (((297*I)/512)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (159*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(1024*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (417*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (685*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (67*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (83*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (103*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (5*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CA*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (CF*nf^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/16 - ((99*I)/512)*CA^3*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2]^2 - ((297*I)/256)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((99*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/256)*CA^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/128)*CA*CF*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/16)*CF^2*nf*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (159*CA^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (465*CA^2*CF*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (159*CA*CF^2*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (3*CF^3*Pi^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (27*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) - 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]^2) - 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (99*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (33*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (3*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (((81*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (119*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (67*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (43*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (5*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CA*nf^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 - ((891*I)/512)*CA^3*Pi*G[0, 1, z]*
   Log[q2/\[Mu]2]^2 + ((99*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((81*I)/256)*CA^2*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/32)*CA*CF*nf*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (537*CA^3*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (21*CA^2*CF*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (3*CA*CF^2*Pi^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z) - 
  (9*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z) + 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]^2) - 
  (297*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) + 
  (33*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (27*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (417*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (417*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (83*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (83*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (CA*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CF*nf^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/16 + ((99*I)/512)*CA^3*Pi*G[1, 0, z]*
   Log[q2/\[Mu]2]^2 - ((99*I)/256)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((9*I)/256)*CA^2*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((9*I)/128)*CA*CF*nf*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (183*CA^3*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/1024 + 
  (183*CA^2*CF*Pi^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]^2) + 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (33*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (((27*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] + 
  (119*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (43*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (CA*nf^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 + ((891*I)/512)*CA^3*Pi*G[1, 1, z]*
   Log[q2/\[Mu]2]^2 - ((81*I)/256)*CA^2*nf*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (561*CA^3*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/1024 - 
  (27*CA^2*CF*Pi^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]^2) + 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(512*\[Epsilon]) - 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (297*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 + 
  (891*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (297*CA*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (27*CA^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (81*CA*CF*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CF^2*nf*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((81*I)/256)*CA^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((135*I)/128)*CA^2*CF*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/16)*CF^3*Pi*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (45*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (9*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]) - 
  (255*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (9*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/128 + 
  (27*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (33*CA^2*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA*CF*nf*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  ((135*I)/256)*CA^3*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  ((81*I)/64)*CA^2*CF*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (27*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) - 
  (99*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (99*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA*CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CF^2*nf*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  ((27*I)/256)*CA^3*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/128)*CA^2*CF*Pi*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) + 
  (891*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 - 
  (99*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/128 - 
  (81*CA^2*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF*nf*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  ((243*I)/256)*CA^3*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/32)*CA^2*CF*Pi*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (81*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (297*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (693*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (99*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CA^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA*CF*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CF^2*nf*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  ((81*I)/256)*CA^3*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((135*I)/128)*CA^2*CF*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((27*I)/32)*CA*CF^2*Pi*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (45*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/(32*\[Epsilon]) + 
  (255*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (27*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (33*CA^2*nf*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  ((135*I)/256)*CA^3*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/64)*CA^2*CF*Pi*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) - 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*z^2) + 
  (27*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(128*z) - 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(16*z) + 
  (9*CA*CF^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(16*z) - 
  (45*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(64*\[Epsilon]) + 
  (99*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/512 - 
  (99*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA*CF*nf*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  ((27*I)/256)*CA^3*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((27*I)/128)*CA^2*CF*Pi*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/(128*\[Epsilon]) - 
  (891*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/512 + 
  (81*CA^2*nf*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  ((243*I)/256)*CA^3*Pi*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/(256*\[Epsilon]) - 
  (9*CA^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (81*CA^2*CF*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (99*CA*CF^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (27*CF^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (135*CA^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (9*CA*CF^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (81*CA^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (117*CA^2*CF*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 + 
  (9*CA*CF^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CF^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  (171*CA^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA*CF^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CA^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (9*CA^2*CF*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (9*CF^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (207*CA^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^2*CF*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (243*CA^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (9*CA^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (45*CA^2*CF*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (27*CA*CF^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (27*CF^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/16 - 
  (171*CA^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^2*CF*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 - 
  (9*CA*CF^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (45*CA^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (63*CA^2*CF*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (171*CA^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (9*CA^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/256 + 
  (27*CA^2*CF*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (9*CA*CF^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/32 + 
  (243*CA^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/256 - 
  (45*CA^2*CF*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/64 + 
  (9*CA^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/256 - 
  (9*CA^2*CF*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/128 - 
  (243*CA^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/256 + 
  (1517*CA^3*Log[q2/\[Mu]2]^3)/6912 - (895*CA^2*nf*Log[q2/\[Mu]2]^3)/6912 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^3)/128 + (5*CA*nf^2*Log[q2/\[Mu]2]^3)/432 - 
  ((119*I)/1536)*CA^3*Pi*Log[q2/\[Mu]2]^3 - ((43*I)/768)*CA^2*nf*Pi*
   Log[q2/\[Mu]2]^3 + (I/96)*CA*nf^2*Pi*Log[q2/\[Mu]2]^3 + 
  (6677*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/18432 - 
  (55*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/512 - 
  (607*CA^2*nf*Pi^2*Log[q2/\[Mu]2]^3)/9216 + 
  (5*CA*CF*nf*Pi^2*Log[q2/\[Mu]2]^3)/256 - ((63*I)/1024)*CA^3*Pi^3*
   Log[q2/\[Mu]2]^3 + ((9*I)/256)*CA^2*CF*Pi^3*Log[q2/\[Mu]2]^3 + 
  (3*CA^3*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^3) - 
  (33*CA^3*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]^2) + 
  (3*CA^2*nf*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (((9*I)/256)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon]^2 - 
  (119*CA^3*Log[q2/\[Mu]2]^3)/(4608*\[Epsilon]) - 
  (43*CA^2*nf*Log[q2/\[Mu]2]^3)/(2304*\[Epsilon]) + 
  (CA*nf^2*Log[q2/\[Mu]2]^3)/(288*\[Epsilon]) - 
  (((99*I)/512)*CA^3*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (((9*I)/256)*CA^2*nf*Pi*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (57*CA^3*Pi^2*Log[q2/\[Mu]2]^3)/(1024*\[Epsilon]) + 
  (3*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (119*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (119*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/768 - 
  (43*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/768 + 
  (43*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/384 + 
  (CA*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/96 - (CF*nf^2*G[0, z]*Log[q2/\[Mu]2]^3)/
   48 - ((297*I)/512)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  ((297*I)/256)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/256)*CA^2*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((27*I)/128)*CA*CF*nf*Pi*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (159*CA^3*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/1024 + 
  (171*CA^2*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/512 - 
  (3*CA*CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2]^3)/64 + 
  (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) - 
  (9*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]^2) - 
  (99*CA^3*G[0, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) + 
  (99*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (9*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (((27*I)/256)*CA^3*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] - 
  (((27*I)/128)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (119*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/1536 + 
  (43*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/768 - 
  (CA*nf^2*G[1, z]*Log[q2/\[Mu]2]^3)/96 + ((297*I)/512)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^3 - ((27*I)/256)*CA^2*nf*Pi*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (159*CA^3*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/1024 - 
  (3*CA^2*CF*Pi^2*G[1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]^2) + 
  (99*CA^3*G[1, z]*Log[q2/\[Mu]2]^3)/(512*\[Epsilon]) - 
  (9*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (((27*I)/256)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]^3)/\[Epsilon] + 
  (33*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (99*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (33*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/32 - 
  (3*CA^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA*CF*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (3*CF^2*nf*G[0, 0, z]*Log[q2/\[Mu]2]^3)/16 + 
  ((27*I)/256)*CA^3*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  ((81*I)/128)*CA^2*CF*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/32)*CA*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (9*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) + 
  (9*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/(32*\[Epsilon]) + 
  (297*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/512 - 
  (33*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (27*CA^2*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (3*CA*CF*nf*G[0, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  ((81*I)/256)*CA^3*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/64)*CA^2*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (27*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^3)/(64*\[Epsilon]) - 
  (33*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/512 + 
  (33*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (3*CA^2*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (3*CA*CF*nf*G[1, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  ((27*I)/256)*CA^3*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  ((27*I)/128)*CA^2*CF*Pi*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) + 
  (9*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^3)/(128*\[Epsilon]) - 
  (297*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/512 + 
  (27*CA^2*nf*G[1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  ((81*I)/256)*CA^3*Pi*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (27*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/(256*\[Epsilon]) - 
  (27*CA^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (45*CA^2*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (9*CF^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/16 - 
  (45*CA^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (27*CA^2*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 - 
  (9*CA*CF^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/32 - 
  (9*CA^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 + 
  (9*CA^2*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (81*CA^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/32 + 
  (27*CA^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (45*CA^2*CF*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/128 + 
  (9*CA*CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/32 + 
  (45*CA^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/64 + 
  (9*CA^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/256 - 
  (9*CA^2*CF*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/128 - 
  (81*CA^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/256 + 
  (119*CA^3*Log[q2/\[Mu]2]^4)/6144 + (43*CA^2*nf*Log[q2/\[Mu]2]^4)/3072 - 
  (CA*nf^2*Log[q2/\[Mu]2]^4)/384 + ((297*I)/2048)*CA^3*Pi*Log[q2/\[Mu]2]^4 - 
  ((27*I)/1024)*CA^2*nf*Pi*Log[q2/\[Mu]2]^4 + 
  (171*CA^3*Pi^2*Log[q2/\[Mu]2]^4)/4096 - (9*CA^2*CF*Pi^2*Log[q2/\[Mu]2]^4)/
   1024 - (9*CA^3*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]^2) + 
  (99*CA^3*Log[q2/\[Mu]2]^4)/(2048*\[Epsilon]) - 
  (9*CA^2*nf*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (((27*I)/1024)*CA^3*Pi*Log[q2/\[Mu]2]^4)/\[Epsilon] + 
  (297*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/2048 - 
  (297*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (27*CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]^4)/512 - ((81*I)/1024)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]^4 + ((81*I)/512)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (27*CA^3*G[0, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) + 
  (27*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^4)/(512*\[Epsilon]) - 
  (297*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/2048 + 
  (27*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]^4)/1024 + ((81*I)/1024)*CA^3*Pi*G[1, z]*
   Log[q2/\[Mu]2]^4 + (27*CA^3*G[1, z]*Log[q2/\[Mu]2]^4)/(1024*\[Epsilon]) - 
  (27*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]^4)/1024 + 
  (81*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]^4)/512 - 
  (27*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/128 + 
  (81*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]^4)/256 + 
  (27*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]^4)/1024 - 
  (27*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]^4)/512 - 
  (81*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]^4)/1024 - (297*CA^3*Log[q2/\[Mu]2]^5)/
   10240 + (27*CA^2*nf*Log[q2/\[Mu]2]^5)/5120 + 
  ((81*I)/5120)*CA^3*Pi*Log[q2/\[Mu]2]^5 + (27*CA^3*Log[q2/\[Mu]2]^5)/
   (5120*\[Epsilon]) + (81*CA^3*G[0, z]*Log[q2/\[Mu]2]^5)/5120 - 
  (81*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^5)/2560 - 
  (81*CA^3*G[1, z]*Log[q2/\[Mu]2]^5)/5120 - (27*CA^3*Log[q2/\[Mu]2]^6)/
   10240 + (415*CA*nf^2*Zeta[3])/1944 + ((3131*I)/768)*CA^3*Pi*Zeta[3] - 
  ((87*I)/64)*CA^2*CF*Pi*Zeta[3] - ((9*I)/16)*CA*CF^2*Pi*Zeta[3] - 
  ((5701*I)/3456)*CA^2*nf*Pi*Zeta[3] - ((19*I)/144)*CA*CF*nf*Pi*Zeta[3] + 
  ((3*I)/8)*CF^2*nf*Pi*Zeta[3] + ((83*I)/432)*CA*nf^2*Pi*Zeta[3] + 
  (2173*CA^3*Pi^2*Zeta[3])/1536 - (27*CA*CF^2*Pi^2*Zeta[3])/64 - 
  (275*CA^2*nf*Pi^2*Zeta[3])/768 + (CA*CF*nf*Pi^2*Zeta[3])/16 + 
  ((155*I)/2304)*CA^3*Pi^3*Zeta[3] - ((21*I)/64)*CA^2*CF*Pi^3*Zeta[3] + 
  ((7*I)/32)*CA*CF^2*Pi^3*Zeta[3] - ((I/4)*C4AF*Pi^3*Zeta[3])/(dA*TF) + 
  (134315*CA^3*Zeta[3])/(31104*(-1 + z)^2) + (1221*CA^2*CF*Zeta[3])/
   (128*(-1 + z)^2) - (2013*CA*CF^2*Zeta[3])/(128*(-1 + z)^2) + 
  (193*CF^3*Zeta[3])/(32*(-1 + z)^2) - (7489*CA^2*nf*Zeta[3])/
   (3456*(-1 + z)^2) - (6245*CA*CF*nf*Zeta[3])/(5184*(-1 + z)^2) + 
  (39*CF^2*nf*Zeta[3])/(32*(-1 + z)^2) - (16049*CA^3*Pi^2*Zeta[3])/
   (27648*(-1 + z)^2) + (533*CA^2*CF*Pi^2*Zeta[3])/(256*(-1 + z)^2) - 
  (2249*CA*CF^2*Pi^2*Zeta[3])/(1152*(-1 + z)^2) + 
  (11*CF^3*Pi^2*Zeta[3])/(32*(-1 + z)^2) + (103*CA^2*nf*Pi^2*Zeta[3])/
   (13824*(-1 + z)^2) - (97*CA*CF*nf*Pi^2*Zeta[3])/(1152*(-1 + z)^2) + 
  (13*CF^2*nf*Pi^2*Zeta[3])/(144*(-1 + z)^2) - 
  (103*C4AF*Zeta[3])/(12*dA*TF*(-1 + z)) + (71*C4FF*nf*Zeta[3])/
   (12*dA*TF*(-1 + z)) + (C4AF*Pi^2*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  (((3*I)/16)*CA^2*CF*Pi*Zeta[3])/z - (((3*I)/16)*CA*CF^2*Pi*Zeta[3])/z + 
  (91*CA^3*Zeta[3])/(192*(-1 + z)^2*z) - (127*CA^2*CF*Zeta[3])/
   (48*(-1 + z)^2*z) + (805*CA*CF^2*Zeta[3])/(192*(-1 + z)^2*z) - 
  (67*CF^3*Zeta[3])/(32*(-1 + z)^2*z) + (CA^2*nf*Zeta[3])/(96*(-1 + z)^2*z) + 
  (CA*CF*nf*Zeta[3])/(12*(-1 + z)^2*z) - (CF^2*nf*Zeta[3])/
   (12*(-1 + z)^2*z) + (21*C4AF*Zeta[3])/(8*dA*TF*(-1 + z)*z) - 
  (3*C4FF*nf*Zeta[3])/(2*dA*TF*(-1 + z)*z) - ((9*I)/64)*CA^3*Pi*z*Zeta[3] + 
  ((27*I)/64)*CA^2*CF*Pi*z*Zeta[3] - ((9*I)/32)*CA*CF^2*Pi*z*Zeta[3] - 
  (76027*CA^3*z*Zeta[3])/(7776*(-1 + z)^2) - (709*CA^2*CF*z*Zeta[3])/
   (64*(-1 + z)^2) + (1095*CA*CF^2*z*Zeta[3])/(64*(-1 + z)^2) - 
  (35*CF^3*z*Zeta[3])/(8*(-1 + z)^2) + (3569*CA^2*nf*z*Zeta[3])/
   (864*(-1 + z)^2) + (6407*CA*CF*nf*z*Zeta[3])/(2592*(-1 + z)^2) - 
  (37*CF^2*nf*z*Zeta[3])/(16*(-1 + z)^2) + (16049*CA^3*Pi^2*z*Zeta[3])/
   (13824*(-1 + z)^2) - (533*CA^2*CF*Pi^2*z*Zeta[3])/(128*(-1 + z)^2) + 
  (2249*CA*CF^2*Pi^2*z*Zeta[3])/(576*(-1 + z)^2) - 
  (11*CF^3*Pi^2*z*Zeta[3])/(16*(-1 + z)^2) - (103*CA^2*nf*Pi^2*z*Zeta[3])/
   (6912*(-1 + z)^2) + (97*CA*CF*nf*Pi^2*z*Zeta[3])/(576*(-1 + z)^2) - 
  (13*CF^2*nf*Pi^2*z*Zeta[3])/(72*(-1 + z)^2) + 
  (85*C4AF*z*Zeta[3])/(12*dA*TF*(-1 + z)) - (20*C4FF*nf*z*Zeta[3])/
   (3*dA*TF*(-1 + z)) - (C4AF*Pi^2*z*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  (141443*CA^3*z^2*Zeta[3])/(31104*(-1 + z)^2) + 
  (1931*CA^2*CF*z^2*Zeta[3])/(384*(-1 + z)^2) - 
  (2063*CA*CF^2*z^2*Zeta[3])/(384*(-1 + z)^2) - 
  (7*CF^3*z^2*Zeta[3])/(32*(-1 + z)^2) - (6445*CA^2*nf*z^2*Zeta[3])/
   (3456*(-1 + z)^2) - (7973*CA*CF*nf*z^2*Zeta[3])/(5184*(-1 + z)^2) + 
  (125*CF^2*nf*z^2*Zeta[3])/(96*(-1 + z)^2) - (16049*CA^3*Pi^2*z^2*Zeta[3])/
   (27648*(-1 + z)^2) + (533*CA^2*CF*Pi^2*z^2*Zeta[3])/(256*(-1 + z)^2) - 
  (2249*CA*CF^2*Pi^2*z^2*Zeta[3])/(1152*(-1 + z)^2) + 
  (11*CF^3*Pi^2*z^2*Zeta[3])/(32*(-1 + z)^2) + (103*CA^2*nf*Pi^2*z^2*Zeta[3])/
   (13824*(-1 + z)^2) - (97*CA*CF*nf*Pi^2*z^2*Zeta[3])/(1152*(-1 + z)^2) + 
  (13*CF^2*nf*Pi^2*z^2*Zeta[3])/(144*(-1 + z)^2) - 
  (9*C4AF*z^2*Zeta[3])/(8*dA*TF*(-1 + z)) + (9*C4FF*nf*z^2*Zeta[3])/
   (4*dA*TF*(-1 + z)) + (7*CA^3*z^3*Zeta[3])/(16*(-1 + z)^2) - 
  (27*CA^2*CF*z^3*Zeta[3])/(32*(-1 + z)^2) - (13*CA*CF^2*z^3*Zeta[3])/
   (64*(-1 + z)^2) + (21*CF^3*z^3*Zeta[3])/(32*(-1 + z)^2) - 
  (7*CA^2*nf*z^3*Zeta[3])/(64*(-1 + z)^2) + (3*CA*CF*nf*z^3*Zeta[3])/
   (16*(-1 + z)^2) - (CF^2*nf*z^3*Zeta[3])/(8*(-1 + z)^2) + 
  (CA^3*Zeta[3])/(96*\[Epsilon]^3) - (2173*CA^3*Zeta[3])/
   (6912*\[Epsilon]^2) + (3*CA*CF^2*Zeta[3])/(32*\[Epsilon]^2) + 
  (275*CA^2*nf*Zeta[3])/(3456*\[Epsilon]^2) - 
  (CA*CF*nf*Zeta[3])/(72*\[Epsilon]^2) + ((I/32)*CA^3*Pi*Zeta[3])/
   \[Epsilon]^2 + (3131*CA^3*Zeta[3])/(2304*\[Epsilon]) - 
  (29*CA^2*CF*Zeta[3])/(64*\[Epsilon]) - (3*CA*CF^2*Zeta[3])/
   (16*\[Epsilon]) - (5701*CA^2*nf*Zeta[3])/(10368*\[Epsilon]) - 
  (19*CA*CF*nf*Zeta[3])/(432*\[Epsilon]) + (CF^2*nf*Zeta[3])/(8*\[Epsilon]) + 
  (83*CA*nf^2*Zeta[3])/(1296*\[Epsilon]) - (((2173*I)/2304)*CA^3*Pi*Zeta[3])/
   \[Epsilon] + (((9*I)/32)*CA*CF^2*Pi*Zeta[3])/\[Epsilon] + 
  (((275*I)/1152)*CA^2*nf*Pi*Zeta[3])/\[Epsilon] - 
  ((I/24)*CA*CF*nf*Pi*Zeta[3])/\[Epsilon] - (61*CA^3*Pi^2*Zeta[3])/
   (6912*\[Epsilon]) - (7*CA^2*CF*Pi^2*Zeta[3])/(64*\[Epsilon]) + 
  (7*CA*CF^2*Pi^2*Zeta[3])/(96*\[Epsilon]) - (C4AF*Pi^2*Zeta[3])/
   (12*dA*TF*\[Epsilon]) + (CA^2*CF*Zeta[3])/(16*z*\[Epsilon]) - 
  (CA*CF^2*Zeta[3])/(16*z*\[Epsilon]) - (3*CA^3*z*Zeta[3])/(64*\[Epsilon]) + 
  (9*CA^2*CF*z*Zeta[3])/(64*\[Epsilon]) - (3*CA*CF^2*z*Zeta[3])/
   (32*\[Epsilon]) + (23*CA*nf^2*G[0, z]*Zeta[3])/432 - 
  (23*CF*nf^2*G[0, z]*Zeta[3])/216 + ((767*I)/768)*CA^3*Pi*G[0, z]*Zeta[3] - 
  ((2045*I)/384)*CA^2*CF*Pi*G[0, z]*Zeta[3] + ((111*I)/16)*CA*CF^2*Pi*G[0, z]*
   Zeta[3] - ((9*I)/16)*CF^3*Pi*G[0, z]*Zeta[3] + 
  ((47*I)/384)*CA^2*nf*Pi*G[0, z]*Zeta[3] + (I/192)*CA*CF*nf*Pi*G[0, z]*
   Zeta[3] - (I/2)*CF^2*nf*Pi*G[0, z]*Zeta[3] + 
  (9*CA^3*Pi^2*G[0, z]*Zeta[3])/32 - (63*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/64 + 
  (27*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/32 + (8009*CA^3*G[0, z]*Zeta[3])/
   (2304*(-1 + z)^2) - (12317*CA^2*CF*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) + 
  (2555*CA*CF^2*G[0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (273*CF^3*G[0, z]*Zeta[3])/(32*(-1 + z)^2) - (751*CA^2*nf*G[0, z]*Zeta[3])/
   (3456*(-1 + z)^2) - (629*CA*CF*nf*G[0, z]*Zeta[3])/(1728*(-1 + z)^2) + 
  (185*CF^2*nf*G[0, z]*Zeta[3])/(144*(-1 + z)^2) - 
  (199*CA^3*Pi^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (25*CA^2*CF*Pi^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) + 
  (17*CA*CF^2*Pi^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (13*CF^3*Pi^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (15*C4AF*G[0, z]*Zeta[3])/(2*dA*TF*(-1 + z)) - 
  (9*C4FF*nf*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) - 
  (C4AF*Pi^2*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) - 
  (31*CA^3*G[0, z]*Zeta[3])/(64*(-1 + z)^2*z) + 
  (127*CA^2*CF*G[0, z]*Zeta[3])/(64*(-1 + z)^2*z) - 
  (13*CA*CF^2*G[0, z]*Zeta[3])/(4*(-1 + z)^2*z) + 
  (29*CF^3*G[0, z]*Zeta[3])/(16*(-1 + z)^2*z) + 
  (CA^2*nf*G[0, z]*Zeta[3])/(32*(-1 + z)^2*z) - 
  (15*C4AF*G[0, z]*Zeta[3])/(8*dA*TF*(-1 + z)*z) + 
  (3*C4FF*nf*G[0, z]*Zeta[3])/(2*dA*TF*(-1 + z)*z) - 
  (6317*CA^3*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) + 
  (8915*CA^2*CF*z*G[0, z]*Zeta[3])/(576*(-1 + z)^2) - 
  (1643*CA*CF^2*z*G[0, z]*Zeta[3])/(96*(-1 + z)^2) + 
  (189*CF^3*z*G[0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (589*CA^2*nf*z*G[0, z]*Zeta[3])/(1728*(-1 + z)^2) + 
  (629*CA*CF*nf*z*G[0, z]*Zeta[3])/(864*(-1 + z)^2) - 
  (185*CF^2*nf*z*G[0, z]*Zeta[3])/(72*(-1 + z)^2) + 
  (199*CA^3*Pi^2*z*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) - 
  (25*CA^2*CF*Pi^2*z*G[0, z]*Zeta[3])/(144*(-1 + z)^2) - 
  (17*CA*CF^2*Pi^2*z*G[0, z]*Zeta[3])/(32*(-1 + z)^2) + 
  (13*CF^3*Pi^2*z*G[0, z]*Zeta[3])/(24*(-1 + z)^2) - 
  (45*C4AF*z*G[0, z]*Zeta[3])/(8*dA*TF*(-1 + z)) + 
  (3*C4FF*nf*z*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  (C4AF*Pi^2*z*G[0, z]*Zeta[3])/(4*dA*TF*(-1 + z)) + 
  (5705*CA^3*z^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) - 
  (7853*CA^2*CF*z^2*G[0, z]*Zeta[3])/(1152*(-1 + z)^2) + 
  (1403*CA*CF^2*z^2*G[0, z]*Zeta[3])/(192*(-1 + z)^2) - 
  (169*CF^3*z^2*G[0, z]*Zeta[3])/(32*(-1 + z)^2) - 
  (535*CA^2*nf*z^2*G[0, z]*Zeta[3])/(3456*(-1 + z)^2) - 
  (629*CA*CF*nf*z^2*G[0, z]*Zeta[3])/(1728*(-1 + z)^2) + 
  (185*CF^2*nf*z^2*G[0, z]*Zeta[3])/(144*(-1 + z)^2) - 
  (199*CA^3*Pi^2*z^2*G[0, z]*Zeta[3])/(2304*(-1 + z)^2) + 
  (25*CA^2*CF*Pi^2*z^2*G[0, z]*Zeta[3])/(288*(-1 + z)^2) + 
  (17*CA*CF^2*Pi^2*z^2*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (13*CF^3*Pi^2*z^2*G[0, z]*Zeta[3])/(48*(-1 + z)^2) + 
  (CA^3*z^3*G[0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (3*CA^2*CF*z^3*G[0, z]*Zeta[3])/(64*(-1 + z)^2) - 
  (CA*CF^2*z^3*G[0, z]*Zeta[3])/(4*(-1 + z)^2) + 
  (3*CF^3*z^3*G[0, z]*Zeta[3])/(16*(-1 + z)^2) - 
  (CA^3*G[0, z]*Zeta[3])/(16*\[Epsilon]^2) + (7*CA^2*CF*G[0, z]*Zeta[3])/
   (32*\[Epsilon]^2) - (3*CA*CF^2*G[0, z]*Zeta[3])/(16*\[Epsilon]^2) + 
  (767*CA^3*G[0, z]*Zeta[3])/(2304*\[Epsilon]) - 
  (2045*CA^2*CF*G[0, z]*Zeta[3])/(1152*\[Epsilon]) + 
  (37*CA*CF^2*G[0, z]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CF^3*G[0, z]*Zeta[3])/(16*\[Epsilon]) + (47*CA^2*nf*G[0, z]*Zeta[3])/
   (1152*\[Epsilon]) + (CA*CF*nf*G[0, z]*Zeta[3])/(576*\[Epsilon]) - 
  (CF^2*nf*G[0, z]*Zeta[3])/(6*\[Epsilon]) - 
  (((3*I)/16)*CA^3*Pi*G[0, z]*Zeta[3])/\[Epsilon] + 
  (((21*I)/32)*CA^2*CF*Pi*G[0, z]*Zeta[3])/\[Epsilon] - 
  (((9*I)/16)*CA*CF^2*Pi*G[0, z]*Zeta[3])/\[Epsilon] - 
  (9605*CA^3*G[1, z]*Zeta[3])/2304 + (521*CA^2*CF*G[1, z]*Zeta[3])/192 - 
  (247*CA*CF^2*G[1, z]*Zeta[3])/64 + (17*CF^3*G[1, z]*Zeta[3])/32 + 
  (2011*CA^2*nf*G[1, z]*Zeta[3])/3456 + (85*CA*CF*nf*G[1, z]*Zeta[3])/144 + 
  (CF^2*nf*G[1, z]*Zeta[3])/8 - (23*CA*nf^2*G[1, z]*Zeta[3])/432 - 
  ((2027*I)/768)*CA^3*Pi*G[1, z]*Zeta[3] + ((93*I)/16)*CA^2*CF*Pi*G[1, z]*
   Zeta[3] - ((9*I)/32)*CA*CF^2*Pi*G[1, z]*Zeta[3] + 
  ((97*I)/384)*CA^2*nf*Pi*G[1, z]*Zeta[3] - ((5*I)/8)*CA*CF*nf*Pi*G[1, z]*
   Zeta[3] - (1303*CA^3*Pi^2*G[1, z]*Zeta[3])/2304 + 
  (97*CA^2*CF*Pi^2*G[1, z]*Zeta[3])/192 + (CA*CF^2*Pi^2*G[1, z]*Zeta[3])/6 + 
  (33*C4AF*G[1, z]*Zeta[3])/(8*dA*TF) + (9*C4FF*nf*G[1, z]*Zeta[3])/
   (4*dA*TF) - (C4AF*Pi^2*G[1, z]*Zeta[3])/(6*dA*TF) + 
  (23*CA^3*G[1, z]*Zeta[3])/(96*z^2) - (295*CA^2*CF*G[1, z]*Zeta[3])/
   (192*z^2) + (325*CA*CF^2*G[1, z]*Zeta[3])/(192*z^2) - 
  (13*CF^3*G[1, z]*Zeta[3])/(32*z^2) + (CA^2*nf*G[1, z]*Zeta[3])/(24*z^2) + 
  (CA*CF*nf*G[1, z]*Zeta[3])/(12*z^2) - (CF^2*nf*G[1, z]*Zeta[3])/(12*z^2) + 
  (((3*I)/16)*CA^2*CF*Pi*G[1, z]*Zeta[3])/z^2 - 
  (((3*I)/16)*CA*CF^2*Pi*G[1, z]*Zeta[3])/z^2 - 
  (3*C4AF*G[1, z]*Zeta[3])/(4*dA*TF*z^2) - (239*CA^3*G[1, z]*Zeta[3])/
   (192*z) + (389*CA^2*CF*G[1, z]*Zeta[3])/(96*z) - 
  (77*CA*CF^2*G[1, z]*Zeta[3])/(24*z) + (5*CF^3*G[1, z]*Zeta[3])/(4*z) + 
  (77*CA^2*nf*G[1, z]*Zeta[3])/(192*z) - (43*CA*CF*nf*G[1, z]*Zeta[3])/
   (48*z) + (CF^2*nf*G[1, z]*Zeta[3])/(3*z) + 
  (((45*I)/64)*CA^3*Pi*G[1, z]*Zeta[3])/z - 
  (((51*I)/32)*CA^2*CF*Pi*G[1, z]*Zeta[3])/z + 
  (((3*I)/4)*CA*CF^2*Pi*G[1, z]*Zeta[3])/z - (29*C4AF*G[1, z]*Zeta[3])/
   (8*dA*TF*z) - (7*C4FF*nf*G[1, z]*Zeta[3])/(4*dA*TF*z) + 
  (5*CA^3*z*G[1, z]*Zeta[3])/64 - (15*CA^2*CF*z*G[1, z]*Zeta[3])/64 + 
  (5*CA*CF^2*z*G[1, z]*Zeta[3])/32 + (5*CA^3*G[1, z]*Zeta[3])/
   (32*\[Epsilon]^2) - (3*CA^2*CF*G[1, z]*Zeta[3])/(16*\[Epsilon]^2) - 
  (2027*CA^3*G[1, z]*Zeta[3])/(2304*\[Epsilon]) + 
  (31*CA^2*CF*G[1, z]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CA*CF^2*G[1, z]*Zeta[3])/(32*\[Epsilon]) + 
  (97*CA^2*nf*G[1, z]*Zeta[3])/(1152*\[Epsilon]) - 
  (5*CA*CF*nf*G[1, z]*Zeta[3])/(24*\[Epsilon]) + 
  (((15*I)/32)*CA^3*Pi*G[1, z]*Zeta[3])/\[Epsilon] - 
  (((9*I)/16)*CA^2*CF*Pi*G[1, z]*Zeta[3])/\[Epsilon] + 
  (CA^2*CF*G[1, z]*Zeta[3])/(16*z^2*\[Epsilon]) - 
  (CA*CF^2*G[1, z]*Zeta[3])/(16*z^2*\[Epsilon]) + 
  (15*CA^3*G[1, z]*Zeta[3])/(64*z*\[Epsilon]) - 
  (17*CA^2*CF*G[1, z]*Zeta[3])/(32*z*\[Epsilon]) + 
  (CA*CF^2*G[1, z]*Zeta[3])/(4*z*\[Epsilon]) + ((3*I)/4)*CA^3*Pi*G[0, 0, z]*
   Zeta[3] - ((45*I)/32)*CA^2*CF*Pi*G[0, 0, z]*Zeta[3] - 
  ((21*I)/16)*CA*CF^2*Pi*G[0, 0, z]*Zeta[3] + ((9*I)/4)*CF^3*Pi*G[0, 0, z]*
   Zeta[3] - (921*CA^3*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (4165*CA^2*CF*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (16*CA*CF^2*G[0, 0, z]*Zeta[3])/(3*(-1 + z)^2) - 
  (63*CF^3*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (71*CA^2*nf*G[0, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (377*CA*CF*nf*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (41*CF^2*nf*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (921*CA^3*z*G[0, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (4165*CA^2*CF*z*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (32*CA*CF^2*z*G[0, 0, z]*Zeta[3])/(3*(-1 + z)^2) + 
  (63*CF^3*z*G[0, 0, z]*Zeta[3])/(8*(-1 + z)^2) - 
  (71*CA^2*nf*z*G[0, 0, z]*Zeta[3])/(64*(-1 + z)^2) + 
  (377*CA*CF*nf*z*G[0, 0, z]*Zeta[3])/(96*(-1 + z)^2) - 
  (41*CF^2*nf*z*G[0, 0, z]*Zeta[3])/(12*(-1 + z)^2) - 
  (921*CA^3*z^2*G[0, 0, z]*Zeta[3])/(256*(-1 + z)^2) + 
  (4165*CA^2*CF*z^2*G[0, 0, z]*Zeta[3])/(384*(-1 + z)^2) - 
  (16*CA*CF^2*z^2*G[0, 0, z]*Zeta[3])/(3*(-1 + z)^2) - 
  (63*CF^3*z^2*G[0, 0, z]*Zeta[3])/(16*(-1 + z)^2) + 
  (71*CA^2*nf*z^2*G[0, 0, z]*Zeta[3])/(128*(-1 + z)^2) - 
  (377*CA*CF*nf*z^2*G[0, 0, z]*Zeta[3])/(192*(-1 + z)^2) + 
  (41*CF^2*nf*z^2*G[0, 0, z]*Zeta[3])/(24*(-1 + z)^2) + 
  (CA^3*G[0, 0, z]*Zeta[3])/(4*\[Epsilon]) - (15*CA^2*CF*G[0, 0, z]*Zeta[3])/
   (32*\[Epsilon]) - (7*CA*CF^2*G[0, 0, z]*Zeta[3])/(16*\[Epsilon]) + 
  (3*CF^3*G[0, 0, z]*Zeta[3])/(4*\[Epsilon]) + (3161*CA^3*G[0, 1, z]*Zeta[3])/
   768 - (117*CA^2*CF*G[0, 1, z]*Zeta[3])/32 - 
  (61*CA*CF^2*G[0, 1, z]*Zeta[3])/16 + (45*CF^3*G[0, 1, z]*Zeta[3])/16 - 
  (475*CA^2*nf*G[0, 1, z]*Zeta[3])/384 + 2*CA*CF*nf*G[0, 1, z]*Zeta[3] - 
  (7*CF^2*nf*G[0, 1, z]*Zeta[3])/8 - ((21*I)/32)*CA^3*Pi*G[0, 1, z]*Zeta[3] + 
  ((3*I)/4)*CA^2*CF*Pi*G[0, 1, z]*Zeta[3] + ((3*I)/16)*CA*CF^2*Pi*G[0, 1, z]*
   Zeta[3] + (33*C4AF*G[0, 1, z]*Zeta[3])/(8*dA*TF) - 
  (CA^3*G[0, 1, z]*Zeta[3])/(4*z^2) + (7*CA^2*CF*G[0, 1, z]*Zeta[3])/
   (8*z^2) - (3*CA*CF^2*G[0, 1, z]*Zeta[3])/(4*z^2) + 
  (CF^3*G[0, 1, z]*Zeta[3])/(8*z^2) + (55*CA^3*G[0, 1, z]*Zeta[3])/(32*z) - 
  (145*CA^2*CF*G[0, 1, z]*Zeta[3])/(32*z) + (57*CA*CF^2*G[0, 1, z]*Zeta[3])/
   (16*z) - (CF^3*G[0, 1, z]*Zeta[3])/(2*z) - (6*C4AF*G[0, 1, z]*Zeta[3])/
   (dA*TF*z) - (7*CA^3*G[0, 1, z]*Zeta[3])/(32*\[Epsilon]) + 
  (CA^2*CF*G[0, 1, z]*Zeta[3])/(4*\[Epsilon]) + 
  (CA*CF^2*G[0, 1, z]*Zeta[3])/(16*\[Epsilon]) + 
  (2399*CA^3*G[1, 0, z]*Zeta[3])/768 - (2515*CA^2*CF*G[1, 0, z]*Zeta[3])/
   384 - (43*CA*CF^2*G[1, 0, z]*Zeta[3])/48 + 3*CF^3*G[1, 0, z]*Zeta[3] - 
  (229*CA^2*nf*G[1, 0, z]*Zeta[3])/384 + (317*CA*CF*nf*G[1, 0, z]*Zeta[3])/
   192 - (11*CF^2*nf*G[1, 0, z]*Zeta[3])/12 - ((9*I)/16)*CA^3*Pi*G[1, 0, z]*
   Zeta[3] + ((39*I)/32)*CA^2*CF*Pi*G[1, 0, z]*Zeta[3] - 
  ((3*I)/16)*CA*CF^2*Pi*G[1, 0, z]*Zeta[3] - (31*CA^3*G[1, 0, z]*Zeta[3])/
   (64*z^2) + (127*CA^2*CF*G[1, 0, z]*Zeta[3])/(64*z^2) - 
  (13*CA*CF^2*G[1, 0, z]*Zeta[3])/(4*z^2) + (29*CF^3*G[1, 0, z]*Zeta[3])/
   (16*z^2) + (CA^2*nf*G[1, 0, z]*Zeta[3])/(32*z^2) + 
  (15*C4AF*G[1, 0, z]*Zeta[3])/(8*dA*TF*z^2) - (3*C4FF*nf*G[1, 0, z]*Zeta[3])/
   (2*dA*TF*z^2) + (105*CA^3*G[1, 0, z]*Zeta[3])/(64*z) - 
  (7*CA^2*CF*G[1, 0, z]*Zeta[3])/z + (163*CA*CF^2*G[1, 0, z]*Zeta[3])/
   (16*z) - (5*CF^3*G[1, 0, z]*Zeta[3])/z - (CA^2*nf*G[1, 0, z]*Zeta[3])/
   (32*z) - (3*C4AF*G[1, 0, z]*Zeta[3])/(2*dA*TF*z) + 
  (3*C4FF*nf*G[1, 0, z]*Zeta[3])/(2*dA*TF*z) - (3*CA^3*G[1, 0, z]*Zeta[3])/
   (16*\[Epsilon]) + (13*CA^2*CF*G[1, 0, z]*Zeta[3])/(32*\[Epsilon]) - 
  (CA*CF^2*G[1, 0, z]*Zeta[3])/(16*\[Epsilon]) - 
  (2341*CA^3*G[1, 1, z]*Zeta[3])/768 - (65*CA^2*CF*G[1, 1, z]*Zeta[3])/64 + 
  (129*CA*CF^2*G[1, 1, z]*Zeta[3])/32 - (21*CF^3*G[1, 1, z]*Zeta[3])/16 + 
  (371*CA^2*nf*G[1, 1, z]*Zeta[3])/384 - (3*CA*CF*nf*G[1, 1, z]*Zeta[3])/4 - 
  ((3*I)/32)*CA^3*Pi*G[1, 1, z]*Zeta[3] - (33*C4AF*G[1, 1, z]*Zeta[3])/
   (8*dA*TF) + (17*CA^3*G[1, 1, z]*Zeta[3])/(64*z^2) - 
  (79*CA^2*CF*G[1, 1, z]*Zeta[3])/(64*z^2) + (29*CA*CF^2*G[1, 1, z]*Zeta[3])/
   (16*z^2) - (15*CF^3*G[1, 1, z]*Zeta[3])/(16*z^2) - 
  (101*CA^3*G[1, 1, z]*Zeta[3])/(64*z) + (19*CA^2*CF*G[1, 1, z]*Zeta[3])/
   (4*z) - (5*CA*CF^2*G[1, 1, z]*Zeta[3])/z + (9*CF^3*G[1, 1, z]*Zeta[3])/
   (4*z) + (27*C4AF*G[1, 1, z]*Zeta[3])/(8*dA*TF*z) - 
  (CA^3*G[1, 1, z]*Zeta[3])/(32*\[Epsilon]) + (5*CA^3*G[0, 0, 0, z]*Zeta[3])/
   8 - (163*CA^2*CF*G[0, 0, 0, z]*Zeta[3])/32 + 
  (179*CA*CF^2*G[0, 0, 0, z]*Zeta[3])/16 - 7*CF^3*G[0, 0, 0, z]*Zeta[3] + 
  (CA^3*G[0, 0, 1, z]*Zeta[3])/2 - (25*CA^2*CF*G[0, 0, 1, z]*Zeta[3])/16 + 
  (9*CA*CF^2*G[0, 0, 1, z]*Zeta[3])/8 - (CF^3*G[0, 0, 1, z]*Zeta[3])/8 - 
  (3*C4AF*G[0, 0, 1, z]*Zeta[3])/(2*dA*TF) - (3*C4AF*G[0, 1, 0, z]*Zeta[3])/
   (2*dA*TF) + (CA^3*G[0, 1, 0, z]*Zeta[3])/(4*(-1 + z)) - 
  (29*CA^2*CF*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (25*CA*CF^2*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)) - 
  (3*CF^3*G[0, 1, 0, z]*Zeta[3])/(2*(-1 + z)) - 
  (CA^3*z*G[0, 1, 0, z]*Zeta[3])/(4*(-1 + z)) + 
  (29*CA^2*CF*z*G[0, 1, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (25*CA*CF^2*z*G[0, 1, 0, z]*Zeta[3])/(8*(-1 + z)) + 
  (3*CF^3*z*G[0, 1, 0, z]*Zeta[3])/(2*(-1 + z)) - 
  (13*CA^3*G[0, 1, 1, z]*Zeta[3])/16 + (99*CA^2*CF*G[0, 1, 1, z]*Zeta[3])/
   32 - (73*CA*CF^2*G[0, 1, 1, z]*Zeta[3])/16 + 
  (17*CF^3*G[0, 1, 1, z]*Zeta[3])/8 + (3*C4AF*G[0, 1, 1, z]*Zeta[3])/
   (dA*TF) + (C4AF*G[1, 0, 0, z]*Zeta[3])/(2*dA*TF) + 
  (71*CA^3*G[1, 0, 0, z]*Zeta[3])/(96*(-1 + z)) - 
  (133*CA^2*CF*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)) + 
  (115*CA*CF^2*G[1, 0, 0, z]*Zeta[3])/(16*(-1 + z)) - 
  (7*CF^3*G[1, 0, 0, z]*Zeta[3])/(2*(-1 + z)) - 
  (71*CA^3*z*G[1, 0, 0, z]*Zeta[3])/(96*(-1 + z)) + 
  (133*CA^2*CF*z*G[1, 0, 0, z]*Zeta[3])/(32*(-1 + z)) - 
  (115*CA*CF^2*z*G[1, 0, 0, z]*Zeta[3])/(16*(-1 + z)) + 
  (7*CF^3*z*G[1, 0, 0, z]*Zeta[3])/(2*(-1 + z)) + 
  (5*CA^3*G[1, 0, 1, z]*Zeta[3])/32 - (7*CA^2*CF*G[1, 0, 1, z]*Zeta[3])/32 - 
  CA*CF^2*G[1, 0, 1, z]*Zeta[3] + CF^3*G[1, 0, 1, z]*Zeta[3] + 
  (83*CA^3*G[1, 1, 0, z]*Zeta[3])/96 - (41*CA^2*CF*G[1, 1, 0, z]*Zeta[3])/
   16 + (3*CA*CF^2*G[1, 1, 0, z]*Zeta[3])/2 + (C4AF*G[1, 1, 0, z]*Zeta[3])/
   (dA*TF) + (CA^3*G[1, 1, 1, z]*Zeta[3])/32 + 
  (3*CA^2*CF*G[1, 1, 1, z]*Zeta[3])/16 - (3*C4AF*G[1, 1, 1, z]*Zeta[3])/
   (2*dA*TF) - (3131*CA^3*Log[q2/\[Mu]2]*Zeta[3])/768 + 
  (87*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/64 + (9*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/
   16 + (5701*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/3456 + 
  (19*CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/144 - 
  (3*CF^2*nf*Log[q2/\[Mu]2]*Zeta[3])/8 - (83*CA*nf^2*Log[q2/\[Mu]2]*Zeta[3])/
   432 + ((2173*I)/768)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((27*I)/32)*CA*CF^2*Pi*Log[q2/\[Mu]2]*Zeta[3] - 
  ((275*I)/384)*CA^2*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (I/8)*CA*CF*nf*Pi*Log[q2/\[Mu]2]*Zeta[3] + 
  (61*CA^3*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/2304 + 
  (21*CA^2*CF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (7*CA*CF^2*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (C4AF*Pi^2*Log[q2/\[Mu]2]*Zeta[3])/(4*dA*TF) - 
  (3*CA^2*CF*Log[q2/\[Mu]2]*Zeta[3])/(16*z) + 
  (3*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(16*z) + 
  (9*CA^3*z*Log[q2/\[Mu]2]*Zeta[3])/64 - 
  (27*CA^2*CF*z*Log[q2/\[Mu]2]*Zeta[3])/64 + 
  (9*CA*CF^2*z*Log[q2/\[Mu]2]*Zeta[3])/32 - (CA^3*Log[q2/\[Mu]2]*Zeta[3])/
   (32*\[Epsilon]^2) + (2173*CA^3*Log[q2/\[Mu]2]*Zeta[3])/(2304*\[Epsilon]) - 
  (9*CA*CF^2*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) - 
  (275*CA^2*nf*Log[q2/\[Mu]2]*Zeta[3])/(1152*\[Epsilon]) + 
  (CA*CF*nf*Log[q2/\[Mu]2]*Zeta[3])/(24*\[Epsilon]) - 
  (((3*I)/32)*CA^3*Pi*Log[q2/\[Mu]2]*Zeta[3])/\[Epsilon] - 
  (767*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/768 + 
  (2045*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/384 - 
  (111*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CF^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (47*CA^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/384 - 
  (CA*CF*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/192 + 
  (CF^2*nf*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + ((9*I)/16)*CA^3*Pi*G[0, z]*
   Log[q2/\[Mu]2]*Zeta[3] - ((63*I)/32)*CA^2*CF*Pi*G[0, z]*Log[q2/\[Mu]2]*
   Zeta[3] + ((27*I)/16)*CA*CF^2*Pi*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (3*CA^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (21*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (9*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) + 
  (2027*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/768 - 
  (93*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (97*CA^2*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/384 + 
  (5*CA*CF*nf*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  ((45*I)/32)*CA^3*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((27*I)/16)*CA^2*CF*Pi*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*z^2) + 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*z^2) - 
  (45*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(64*z) + 
  (51*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*z) - 
  (3*CA*CF^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*z) - 
  (15*CA^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(32*\[Epsilon]) + 
  (9*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(16*\[Epsilon]) - 
  (3*CA^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (45*CA^2*CF*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (21*CA*CF^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (9*CF^3*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (21*CA^3*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (3*CA^2*CF*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (3*CA*CF^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (9*CA^3*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (39*CA^2*CF*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/32 + 
  (3*CA*CF^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/16 + 
  (3*CA^3*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/32 - 
  (2173*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/1536 + 
  (27*CA*CF^2*Log[q2/\[Mu]2]^2*Zeta[3])/64 + 
  (275*CA^2*nf*Log[q2/\[Mu]2]^2*Zeta[3])/768 - 
  (CA*CF*nf*Log[q2/\[Mu]2]^2*Zeta[3])/16 + ((9*I)/64)*CA^3*Pi*
   Log[q2/\[Mu]2]^2*Zeta[3] + (3*CA^3*Log[q2/\[Mu]2]^2*Zeta[3])/
   (64*\[Epsilon]) - (9*CA^3*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/32 + 
  (63*CA^2*CF*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (27*CA*CF^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/32 + 
  (45*CA^3*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/64 - 
  (27*CA^2*CF*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/32 - 
  (3*CA^3*Log[q2/\[Mu]2]^3*Zeta[3])/64 + (257*CA^3*Zeta[3]^2)/
   (2304*(-1 + z)^2) + (89*CA^2*CF*Zeta[3]^2)/(64*(-1 + z)^2) - 
  (3*CA*CF^2*Zeta[3]^2)/(2*(-1 + z)^2) + (CF^3*Zeta[3]^2)/(8*(-1 + z)^2) + 
  (3*C4AF*Zeta[3]^2)/(dA*TF*(-1 + z)) - (257*CA^3*z*Zeta[3]^2)/
   (1152*(-1 + z)^2) - (89*CA^2*CF*z*Zeta[3]^2)/(32*(-1 + z)^2) + 
  (3*CA*CF^2*z*Zeta[3]^2)/(-1 + z)^2 - (CF^3*z*Zeta[3]^2)/(4*(-1 + z)^2) - 
  (3*C4AF*z*Zeta[3]^2)/(dA*TF*(-1 + z)) + (257*CA^3*z^2*Zeta[3]^2)/
   (2304*(-1 + z)^2) + (89*CA^2*CF*z^2*Zeta[3]^2)/(64*(-1 + z)^2) - 
  (3*CA*CF^2*z^2*Zeta[3]^2)/(2*(-1 + z)^2) + (CF^3*z^2*Zeta[3]^2)/
   (8*(-1 + z)^2) + ((249*I)/320)*CA^3*Pi*Zeta[5] + 
  ((195*I)/64)*CA^2*CF*Pi*Zeta[5] - ((93*I)/32)*CA*CF^2*Pi*Zeta[5] - 
  (((3*I)/4)*C4AF*Pi*Zeta[5])/(dA*TF) - (8881*CA^3*Zeta[5])/
   (1280*(-1 + z)^2) - (2023*CA^2*CF*Zeta[5])/(384*(-1 + z)^2) + 
  (277*CA*CF^2*Zeta[5])/(96*(-1 + z)^2) + (177*CF^3*Zeta[5])/
   (32*(-1 + z)^2) + (9029*CA^2*nf*Zeta[5])/(5760*(-1 + z)^2) + 
  (13*CA*CF*nf*Zeta[5])/(9*(-1 + z)^2) - (71*CF^2*nf*Zeta[5])/
   (48*(-1 + z)^2) - (139*C4AF*Zeta[5])/(24*dA*TF*(-1 + z)) + 
  (10*C4FF*nf*Zeta[5])/(3*dA*TF*(-1 + z)) + (8881*CA^3*z*Zeta[5])/
   (640*(-1 + z)^2) + (2023*CA^2*CF*z*Zeta[5])/(192*(-1 + z)^2) - 
  (277*CA*CF^2*z*Zeta[5])/(48*(-1 + z)^2) - (177*CF^3*z*Zeta[5])/
   (16*(-1 + z)^2) - (9029*CA^2*nf*z*Zeta[5])/(2880*(-1 + z)^2) - 
  (26*CA*CF*nf*z*Zeta[5])/(9*(-1 + z)^2) + (71*CF^2*nf*z*Zeta[5])/
   (24*(-1 + z)^2) + (139*C4AF*z*Zeta[5])/(24*dA*TF*(-1 + z)) - 
  (10*C4FF*nf*z*Zeta[5])/(3*dA*TF*(-1 + z)) - (8881*CA^3*z^2*Zeta[5])/
   (1280*(-1 + z)^2) - (2023*CA^2*CF*z^2*Zeta[5])/(384*(-1 + z)^2) + 
  (277*CA*CF^2*z^2*Zeta[5])/(96*(-1 + z)^2) + (177*CF^3*z^2*Zeta[5])/
   (32*(-1 + z)^2) + (9029*CA^2*nf*z^2*Zeta[5])/(5760*(-1 + z)^2) + 
  (13*CA*CF*nf*z^2*Zeta[5])/(9*(-1 + z)^2) - (71*CF^2*nf*z^2*Zeta[5])/
   (48*(-1 + z)^2) + (83*CA^3*Zeta[5])/(320*\[Epsilon]) + 
  (65*CA^2*CF*Zeta[5])/(64*\[Epsilon]) - (31*CA*CF^2*Zeta[5])/
   (32*\[Epsilon]) - (C4AF*Zeta[5])/(4*dA*TF*\[Epsilon]) - 
  (881*CA^3*G[0, z]*Zeta[5])/(320*(-1 + z)^2) + 
  (2997*CA^2*CF*G[0, z]*Zeta[5])/(320*(-1 + z)^2) - 
  (261*CA*CF^2*G[0, z]*Zeta[5])/(32*(-1 + z)^2) + 
  (5*CF^3*G[0, z]*Zeta[5])/(8*(-1 + z)^2) - (3*C4AF*G[0, z]*Zeta[5])/
   (4*dA*TF*(-1 + z)) + (881*CA^3*z*G[0, z]*Zeta[5])/(160*(-1 + z)^2) - 
  (2997*CA^2*CF*z*G[0, z]*Zeta[5])/(160*(-1 + z)^2) + 
  (261*CA*CF^2*z*G[0, z]*Zeta[5])/(16*(-1 + z)^2) - 
  (5*CF^3*z*G[0, z]*Zeta[5])/(4*(-1 + z)^2) + (3*C4AF*z*G[0, z]*Zeta[5])/
   (4*dA*TF*(-1 + z)) - (881*CA^3*z^2*G[0, z]*Zeta[5])/(320*(-1 + z)^2) + 
  (2997*CA^2*CF*z^2*G[0, z]*Zeta[5])/(320*(-1 + z)^2) - 
  (261*CA*CF^2*z^2*G[0, z]*Zeta[5])/(32*(-1 + z)^2) + 
  (5*CF^3*z^2*G[0, z]*Zeta[5])/(8*(-1 + z)^2) + 
  (2683*CA^3*G[1, z]*Zeta[5])/960 - (61*CA^2*CF*G[1, z]*Zeta[5])/16 - 
  (3*CA*CF^2*G[1, z]*Zeta[5])/16 + (11*C4AF*G[1, z]*Zeta[5])/(4*dA*TF) - 
  (249*CA^3*Log[q2/\[Mu]2]*Zeta[5])/320 - 
  (195*CA^2*CF*Log[q2/\[Mu]2]*Zeta[5])/64 + 
  (93*CA*CF^2*Log[q2/\[Mu]2]*Zeta[5])/32 + (3*C4AF*Log[q2/\[Mu]2]*Zeta[5])/
   (4*dA*TF)}


==> anc/Split_q2qg_NLO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{CA/4 - CF/4 + (CA*Pi^2)/48 + (CF*Pi^2)/12 - CA/(4*x) + CF/(4*x) - 
  CA/(4*\[Epsilon]^2) + ((I/4)*CA*Pi)/\[Epsilon] + (CA*\[Epsilon])/2 - 
  (CF*\[Epsilon])/2 - (I/48)*CA*Pi^3*\[Epsilon] - (CA*\[Epsilon])/(2*x) + 
  (CF*\[Epsilon])/(2*x) + CA*\[Epsilon]^2 - CF*\[Epsilon]^2 - 
  (CA*Pi^2*\[Epsilon]^2)/48 + (CF*Pi^2*\[Epsilon]^2)/48 + 
  (47*CA*Pi^4*\[Epsilon]^2)/5760 - (CF*Pi^4*\[Epsilon]^2)/720 - 
  (CA*\[Epsilon]^2)/x + (CF*\[Epsilon]^2)/x + (CA*Pi^2*\[Epsilon]^2)/(48*x) - 
  (CF*Pi^2*\[Epsilon]^2)/(48*x) + 2*CA*\[Epsilon]^3 - 2*CF*\[Epsilon]^3 - 
  (CA*Pi^2*\[Epsilon]^3)/24 + (CF*Pi^2*\[Epsilon]^3)/24 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 - (2*CA*\[Epsilon]^3)/x + 
  (2*CF*\[Epsilon]^3)/x + (CA*Pi^2*\[Epsilon]^3)/(24*x) - 
  (CF*Pi^2*\[Epsilon]^3)/(24*x) + 4*CA*\[Epsilon]^4 - 4*CF*\[Epsilon]^4 - 
  (CA*Pi^2*\[Epsilon]^4)/12 + (CF*Pi^2*\[Epsilon]^4)/12 - 
  (47*CA*Pi^4*\[Epsilon]^4)/5760 + (47*CF*Pi^4*\[Epsilon]^4)/5760 + 
  (949*CA*Pi^6*\[Epsilon]^4)/483840 - (107*CF*Pi^6*\[Epsilon]^4)/40320 - 
  (4*CA*\[Epsilon]^4)/x + (4*CF*\[Epsilon]^4)/x + 
  (CA*Pi^2*\[Epsilon]^4)/(12*x) - (CF*Pi^2*\[Epsilon]^4)/(12*x) + 
  (47*CA*Pi^4*\[Epsilon]^4)/(5760*x) - (47*CF*Pi^4*\[Epsilon]^4)/(5760*x) - 
  (CF*G[0, x])/(2*\[Epsilon]) + (CF*Pi^2*\[Epsilon]*G[0, x])/24 + 
  (47*CF*Pi^4*\[Epsilon]^3*G[0, x])/2880 - (I/4)*CA*Pi*G[1, x] + 
  (CA*G[1, x])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (CF*Pi^2*\[Epsilon]*G[1, x])/12 + (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[1, x])/1920 - (CF*Pi^4*\[Epsilon]^3*G[1, x])/
   720 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, x] + (CA*G[1, 0, x])/2 - 
  (CF*G[1, 0, x])/2 - (CA*Pi^2*\[Epsilon]^2*G[1, 0, x])/24 + 
  (CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/24 - (47*CA*Pi^4*\[Epsilon]^4*G[1, 0, x])/
   2880 + (47*CF*Pi^4*\[Epsilon]^4*G[1, 0, x])/2880 - (CA*G[1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + (CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/48 + 
  (CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/12 - (I/48)*CA*Pi^3*\[Epsilon]^3*
   G[1, 1, x] + (47*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/5760 - 
  (CF*Pi^4*\[Epsilon]^4*G[1, 1, x])/720 - (CF*\[Epsilon]*G[1, 1, 0, x])/2 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + (CA*\[Epsilon]*G[1, 1, 1, x])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/12 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] + (CA*\[Epsilon]^2*G[1, 1, 1, 0, x])/2 - 
  (CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, x])/24 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, x])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, x] + (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/12 - 
  (CF*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] + (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, x])/2 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, x])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*Log[Q2/\[Mu]2] + 
  (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - (CA*\[Epsilon]*Log[Q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]*Log[Q2/\[Mu]2])/4 - (CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/12 + (CA*\[Epsilon]*Log[Q2/\[Mu]2])/
   (4*x) - (CF*\[Epsilon]*Log[Q2/\[Mu]2])/(4*x) - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/2 + (CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/2 + 
  (I/48)*CA*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2])/(2*x) - (CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/
   (2*x) - CA*\[Epsilon]^3*Log[Q2/\[Mu]2] + CF*\[Epsilon]^3*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/48 - 
  (47*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/5760 + 
  (CF*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/720 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2])/x - (CF*\[Epsilon]^3*Log[Q2/\[Mu]2])/x - 
  (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/(48*x) + 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2])/(48*x) - 
  2*CA*\[Epsilon]^4*Log[Q2/\[Mu]2] + 2*CF*\[Epsilon]^4*Log[Q2/\[Mu]2] + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/24 - 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/24 + ((47*I)/5760)*CA*Pi^5*
   \[Epsilon]^4*Log[Q2/\[Mu]2] + (2*CA*\[Epsilon]^4*Log[Q2/\[Mu]2])/x - 
  (2*CF*\[Epsilon]^4*Log[Q2/\[Mu]2])/x - 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/(24*x) + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2])/(24*x) + 
  (CF*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CF*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/12 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/1920 + 
  (CF*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/720 - 
  (CA*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*Pi^2*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CF*Pi^2*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF*\[Epsilon]^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*Log[Q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/8 - (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/
   8 + (CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/96 + 
  (CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/24 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/4 - (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/
   4 - (I/96)*CA*Pi^3*\[Epsilon]^3*Log[Q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/(4*x) + 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2)/(4*x) + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/2 - (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/
   2 - (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/96 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/96 + 
  (47*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/11520 - 
  (CF*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/1440 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(2*x) + 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(2*x) + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(96*x) - 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/(96*x) - 
  (CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[1, x]*
    Log[Q2/\[Mu]2]^2)/96 + (CF*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/48 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CF*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 - (I/24)*CA*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 - (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/24 - 
  (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/288 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/72 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/(24*x) - 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/(24*x) - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/12 + (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/
   12 + (I/288)*CA*Pi^3*\[Epsilon]^4*Log[Q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/(12*x) - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3)/(12*x) + 
  (CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/72 - 
  (CA*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/12 + 
  (CF*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/12 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 + (I/96)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^4 + (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/96 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/96 + 
  (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/1152 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/288 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/(96*x) + 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/(96*x) - 
  (CF*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/48 - 
  (CF*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/48 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 - (I/480)*CA*Pi*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^5 + (CF*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  (CF*\[Epsilon]*Zeta[3])/2 - ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - 
  (7*CA*\[Epsilon]^3*Zeta[3])/12 + (7*CF*\[Epsilon]^3*Zeta[3])/12 - 
  (7*CA*Pi^2*\[Epsilon]^3*Zeta[3])/144 - (17*CF*Pi^2*\[Epsilon]^3*Zeta[3])/
   72 + (7*CA*\[Epsilon]^3*Zeta[3])/(12*x) - (7*CF*\[Epsilon]^3*Zeta[3])/
   (12*x) - (7*CA*\[Epsilon]^4*Zeta[3])/6 + (7*CF*\[Epsilon]^4*Zeta[3])/6 + 
  ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + (7*CA*\[Epsilon]^4*Zeta[3])/
   (6*x) - (7*CF*\[Epsilon]^4*Zeta[3])/(6*x) + 
  (7*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CF*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (13*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + (CF*\[Epsilon]^2*G[1, x]*Zeta[3])/
   2 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*G[1, x]*Zeta[3] + 
  (41*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 - 
  (17*CF*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^3*G[1, 0, x]*Zeta[3])/6 + 
  (7*CF*\[Epsilon]^3*G[1, 0, x]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 + 
  (CF*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/2 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CF*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (13*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/2 - 
  (7*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/2 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]*Zeta[3] + (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/144 + 
  (17*CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/(12*x) + 
  (7*CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/(12*x) - 
  (7*CF*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (13*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CF*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CF*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CF*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (7*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CF*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (13*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (CF*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/12 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 - (7*CF*\[Epsilon]^4*Zeta[3]^2)/6 + 
  (31*CA*\[Epsilon]^3*Zeta[5])/20 + (CF*\[Epsilon]^3*Zeta[5])/2 - 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CF*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (41*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 + (CF*\[Epsilon]^4*G[1, x]*Zeta[5])/
   2 - (31*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/2, (CA*Pi^2)/48 + (CF*Pi^2)/12 - 
  CA/(4*\[Epsilon]^2) + ((I/4)*CA*Pi)/\[Epsilon] - 
  (I/48)*CA*Pi^3*\[Epsilon] + (47*CA*Pi^4*\[Epsilon]^2)/5760 - 
  (CF*Pi^4*\[Epsilon]^2)/720 - ((47*I)/5760)*CA*Pi^5*\[Epsilon]^3 + 
  (949*CA*Pi^6*\[Epsilon]^4)/483840 - (107*CF*Pi^6*\[Epsilon]^4)/40320 - 
  (CF*G[0, x])/(2*\[Epsilon]) + (CF*Pi^2*\[Epsilon]*G[0, x])/24 + 
  (47*CF*Pi^4*\[Epsilon]^3*G[0, x])/2880 - (I/4)*CA*Pi*G[1, x] + 
  (CA*G[1, x])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*G[1, x])/48 + 
  (CF*Pi^2*\[Epsilon]*G[1, x])/12 + (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, x] - 
  (13*CA*Pi^4*\[Epsilon]^3*G[1, x])/1920 - (CF*Pi^4*\[Epsilon]^3*G[1, x])/
   720 + ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, x] + (CA*G[1, 0, x])/2 - 
  (CF*G[1, 0, x])/2 - (CA*Pi^2*\[Epsilon]^2*G[1, 0, x])/24 + 
  (CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/24 - (47*CA*Pi^4*\[Epsilon]^4*G[1, 0, x])/
   2880 + (47*CF*Pi^4*\[Epsilon]^4*G[1, 0, x])/2880 - (CA*G[1, 1, x])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, x] + (CA*Pi^2*\[Epsilon]^2*G[1, 1, x])/48 + 
  (CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/12 - (I/48)*CA*Pi^3*\[Epsilon]^3*
   G[1, 1, x] + (47*CA*Pi^4*\[Epsilon]^4*G[1, 1, x])/5760 - 
  (CF*Pi^4*\[Epsilon]^4*G[1, 1, x])/720 - (CF*\[Epsilon]*G[1, 1, 0, x])/2 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, 0, x])/24 + (CA*\[Epsilon]*G[1, 1, 1, x])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/48 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, 1, x])/12 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, x] + (CA*\[Epsilon]^2*G[1, 1, 1, 0, x])/2 - 
  (CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/2 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, x])/24 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, x])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, x])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, x] + (CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, x])/12 - 
  (CF*\[Epsilon]^3*G[1, 1, 1, 1, 0, x])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, x] + (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, x])/2 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, x])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, x])/4 - (I/4)*CA*Pi*Log[Q2/\[Mu]2] + 
  (CA*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - (CA*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/
   48 - (CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/12 + 
  (I/48)*CA*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (47*CA*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/5760 + 
  (CF*Pi^4*\[Epsilon]^3*Log[Q2/\[Mu]2])/720 + ((47*I)/5760)*CA*Pi^5*
   \[Epsilon]^4*Log[Q2/\[Mu]2] + (CF*G[0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (47*CF*Pi^4*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2])/2880 - 
  (CA*G[1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*Pi*\[Epsilon]*G[1, x]*
   Log[Q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/12 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/1920 + 
  (CF*Pi^4*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2])/720 - 
  (CA*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*Pi^2*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CF*Pi^2*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF*\[Epsilon]^3*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*Log[Q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (CA*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/96 + 
  (CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/24 - (I/96)*CA*Pi^3*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^2 + (47*CA*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/11520 - 
  (CF*Pi^4*\[Epsilon]^4*Log[Q2/\[Mu]2]^2)/1440 - 
  (CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF*Pi^2*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, x]*Log[Q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[1, x]*
    Log[Q2/\[Mu]2]^2)/96 + (CF*Pi^2*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*Pi^2*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/48 - 
  (CA*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/96 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (CF*\[Epsilon]^3*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 - (I/24)*CA*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 - (CA*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/288 - 
  (CF*Pi^2*\[Epsilon]^3*Log[Q2/\[Mu]2]^3)/72 + (I/288)*CA*Pi^3*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^3 + (CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/288 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^3)/72 - 
  (CA*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/12 + 
  (CF*\[Epsilon]^3*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/12 + 
  (CA*\[Epsilon]^3*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/96 + (I/96)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]^4 + (CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/1152 + 
  (CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]^4)/288 - 
  (CF*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]^4)/96 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/48 - 
  (CF*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/48 - 
  (CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^5)/480 - (I/480)*CA*Pi*\[Epsilon]^4*
   Log[Q2/\[Mu]2]^5 + (CF*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  (CF*\[Epsilon]*Zeta[3])/2 - ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - 
  (7*CA*Pi^2*\[Epsilon]^3*Zeta[3])/144 - (17*CF*Pi^2*\[Epsilon]^3*Zeta[3])/
   72 + ((7*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + 
  (7*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/6 - 
  (7*CF*Pi^2*\[Epsilon]^4*G[0, x]*Zeta[3])/72 - 
  (13*CA*\[Epsilon]^2*G[1, x]*Zeta[3])/12 + (CF*\[Epsilon]^2*G[1, x]*Zeta[3])/
   2 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*G[1, x]*Zeta[3] + 
  (41*CA*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/144 - 
  (17*CF*Pi^2*\[Epsilon]^4*G[1, x]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^3*G[1, 0, x]*Zeta[3])/6 + 
  (7*CF*\[Epsilon]^3*G[1, 0, x]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/12 + 
  (CF*\[Epsilon]^3*G[1, 1, x]*Zeta[3])/2 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, x]*Zeta[3] + (7*CF*\[Epsilon]^4*G[1, 1, 0, x]*Zeta[3])/6 - 
  (13*CA*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/12 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, x]*Zeta[3])/2 - 
  (7*CA*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/2 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   Log[Q2/\[Mu]2]*Zeta[3] + (7*CA*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/
   144 + (17*CF*Pi^2*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[3])/72 - 
  (7*CF*\[Epsilon]^3*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (13*CA*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CF*\[Epsilon]^3*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CF*\[Epsilon]^4*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (CF*\[Epsilon]^4*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (7*CA*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (CF*\[Epsilon]^3*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (7*CF*\[Epsilon]^4*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (13*CA*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 + 
  (CF*\[Epsilon]^4*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (7*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/72 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]^3*Zeta[3])/12 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 - (7*CF*\[Epsilon]^4*Zeta[3]^2)/6 + 
  (31*CA*\[Epsilon]^3*Zeta[5])/20 + (CF*\[Epsilon]^3*Zeta[5])/2 - 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CF*\[Epsilon]^4*G[0, x]*Zeta[5])/10 - 
  (41*CA*\[Epsilon]^4*G[1, x]*Zeta[5])/20 + (CF*\[Epsilon]^4*G[1, x]*Zeta[5])/
   2 - (31*CA*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/20 - 
  (CF*\[Epsilon]^4*Log[Q2/\[Mu]2]*Zeta[5])/2}


==> anc/Split_q2qg_NLO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{CA/4 - CF/4 + (3*CA*Pi^2)/16 - (CF*Pi^2)/12 - (CA*z)/4 + (CF*z)/4 - 
  CA/(4*\[Epsilon]^2) - ((I/4)*CA*Pi)/\[Epsilon] + (CA*\[Epsilon])/2 - 
  (CF*\[Epsilon])/2 + (I/4)*CA*Pi*\[Epsilon] - (I/4)*CF*Pi*\[Epsilon] + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon] - (I/12)*CF*Pi^3*\[Epsilon] - 
  (CA*z*\[Epsilon])/2 + (CF*z*\[Epsilon])/2 - (I/4)*CA*Pi*z*\[Epsilon] + 
  (I/4)*CF*Pi*z*\[Epsilon] + CA*\[Epsilon]^2 - CF*\[Epsilon]^2 + 
  (I/2)*CA*Pi*\[Epsilon]^2 - (I/2)*CF*Pi*\[Epsilon]^2 - 
  (7*CA*Pi^2*\[Epsilon]^2)/48 + (7*CF*Pi^2*\[Epsilon]^2)/48 - 
  (37*CA*Pi^4*\[Epsilon]^2)/1152 + (7*CF*Pi^4*\[Epsilon]^2)/180 - 
  CA*z*\[Epsilon]^2 + CF*z*\[Epsilon]^2 - (I/2)*CA*Pi*z*\[Epsilon]^2 + 
  (I/2)*CF*Pi*z*\[Epsilon]^2 + (7*CA*Pi^2*z*\[Epsilon]^2)/48 - 
  (7*CF*Pi^2*z*\[Epsilon]^2)/48 + 2*CA*\[Epsilon]^3 - 2*CF*\[Epsilon]^3 + 
  I*CA*Pi*\[Epsilon]^3 - I*CF*Pi*\[Epsilon]^3 - (7*CA*Pi^2*\[Epsilon]^3)/24 + 
  (7*CF*Pi^2*\[Epsilon]^3)/24 - (I/16)*CA*Pi^3*\[Epsilon]^3 + 
  (I/16)*CF*Pi^3*\[Epsilon]^3 - ((17*I)/5760)*CA*Pi^5*\[Epsilon]^3 + 
  (I/90)*CF*Pi^5*\[Epsilon]^3 - 2*CA*z*\[Epsilon]^3 + 2*CF*z*\[Epsilon]^3 - 
  I*CA*Pi*z*\[Epsilon]^3 + I*CF*Pi*z*\[Epsilon]^3 + 
  (7*CA*Pi^2*z*\[Epsilon]^3)/24 - (7*CF*Pi^2*z*\[Epsilon]^3)/24 + 
  (I/16)*CA*Pi^3*z*\[Epsilon]^3 - (I/16)*CF*Pi^3*z*\[Epsilon]^3 + 
  4*CA*\[Epsilon]^4 - 4*CF*\[Epsilon]^4 + (2*I)*CA*Pi*\[Epsilon]^4 - 
  (2*I)*CF*Pi*\[Epsilon]^4 - (7*CA*Pi^2*\[Epsilon]^4)/12 + 
  (7*CF*Pi^2*\[Epsilon]^4)/12 - (I/8)*CA*Pi^3*\[Epsilon]^4 + 
  (I/8)*CF*Pi^3*\[Epsilon]^4 + (73*CA*Pi^4*\[Epsilon]^4)/5760 - 
  (73*CF*Pi^4*\[Epsilon]^4)/5760 - (77*CA*Pi^6*\[Epsilon]^4)/69120 + 
  (17*CF*Pi^6*\[Epsilon]^4)/40320 - 4*CA*z*\[Epsilon]^4 + 
  4*CF*z*\[Epsilon]^4 - (2*I)*CA*Pi*z*\[Epsilon]^4 + 
  (2*I)*CF*Pi*z*\[Epsilon]^4 + (7*CA*Pi^2*z*\[Epsilon]^4)/12 - 
  (7*CF*Pi^2*z*\[Epsilon]^4)/12 + (I/8)*CA*Pi^3*z*\[Epsilon]^4 - 
  (I/8)*CF*Pi^3*z*\[Epsilon]^4 - (73*CA*Pi^4*z*\[Epsilon]^4)/5760 + 
  (73*CF*Pi^4*z*\[Epsilon]^4)/5760 - (I/4)*CA*Pi*G[0, z] + 
  (I/2)*CF*Pi*G[0, z] - (CA*G[0, z])/(4*\[Epsilon]) + 
  (CF*G[0, z])/(2*\[Epsilon]) + (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]*G[0, z])/24 + (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (I/24)*CF*Pi^3*\[Epsilon]^2*G[0, z] + (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/
   1920 - (13*CF*Pi^4*\[Epsilon]^3*G[0, z])/960 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[0, z] - 
  ((47*I)/2880)*CF*Pi^5*\[Epsilon]^4*G[0, z] + (I/4)*CA*Pi*G[1, z] + 
  (CA*G[1, z])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*G[1, z])/48 - 
  (CF*Pi^2*\[Epsilon]*G[1, z])/12 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, z] - 
  (I/12)*CF*Pi^3*\[Epsilon]^2*G[1, z] - (13*CA*Pi^4*\[Epsilon]^3*G[1, z])/
   1920 + (7*CF*Pi^4*\[Epsilon]^3*G[1, z])/180 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] + (I/90)*CF*Pi^5*\[Epsilon]^4*
   G[1, z] + (CA*G[0, 0, z])/4 - (CF*G[0, 0, z])/2 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] - (I/2)*CF*Pi*\[Epsilon]*G[0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 - (I/48)*CA*Pi^3*\[Epsilon]^3*
   G[0, 0, z] + (I/24)*CF*Pi^3*\[Epsilon]^3*G[0, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + 
  (13*CF*Pi^4*\[Epsilon]^4*G[0, 0, z])/960 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (3*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   16 + (CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/12 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] + (I/12)*CF*Pi^3*\[Epsilon]^3*
   G[0, 1, z] + (37*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1152 - 
  (7*CF*Pi^4*\[Epsilon]^4*G[0, 1, z])/180 - (CA*G[1, 0, z])/4 + 
  (CF*G[1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]*G[1, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (5*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/24 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - (I/24)*CF*Pi^3*\[Epsilon]^3*
   G[1, 0, z] + (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - 
  (13*CF*Pi^4*\[Epsilon]^4*G[1, 0, z])/960 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (3*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   16 - (CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/12 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] - (I/12)*CF*Pi^3*\[Epsilon]^3*
   G[1, 1, z] - (37*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1152 + 
  (7*CF*Pi^4*\[Epsilon]^4*G[1, 1, z])/180 - (CA*\[Epsilon]*G[0, 0, 0, z])/4 + 
  (CF*\[Epsilon]*G[0, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/24 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] - (I/24)*CF*Pi^3*\[Epsilon]^4*G[0, 0, 0, z] + 
  (CA*\[Epsilon]*G[0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/48 - 
  (CF*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/12 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (I/12)*CF*Pi^3*\[Epsilon]^4*G[0, 0, 1, z] + 
  (CA*\[Epsilon]*G[0, 1, 0, z])/4 - (CF*\[Epsilon]*G[0, 1, 0, z])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/24 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] + (I/24)*CF*Pi^3*\[Epsilon]^4*G[0, 1, 0, z] - 
  (CA*\[Epsilon]*G[0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/48 + 
  (CF*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/12 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] + (I/12)*CF*Pi^3*\[Epsilon]^4*G[0, 1, 1, z] + 
  (CA*\[Epsilon]*G[1, 0, 0, z])/4 - (CF*\[Epsilon]*G[1, 0, 0, z])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/24 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] + (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, 0, 0, z] - 
  (CA*\[Epsilon]*G[1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/48 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/12 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (I/12)*CF*Pi^3*\[Epsilon]^4*G[1, 0, 1, z] - 
  (CA*\[Epsilon]*G[1, 1, 0, z])/4 + (CF*\[Epsilon]*G[1, 1, 0, z])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/24 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] - (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, 1, 0, z] + 
  (CA*\[Epsilon]*G[1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/48 - 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/12 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (I/12)*CF*Pi^3*\[Epsilon]^4*G[1, 1, 1, z] + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - (CF*\[Epsilon]^2*G[0, 0, 0, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/12 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (CF*\[Epsilon]^2*G[1, 0, 0, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/12 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 0, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/12 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 1, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 1, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/12 - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 1, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 1, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 1, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 1, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 1, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 1, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 1, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 1, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 1, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 1, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 1, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 1, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 1, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 1, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 1, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, z] + (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*Log[q2/\[Mu]2] + 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) - (CA*\[Epsilon]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]*Log[q2/\[Mu]2])/4 - (3*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/
   16 + (CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/12 + 
  (CA*z*\[Epsilon]*Log[q2/\[Mu]2])/4 - (CF*z*\[Epsilon]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2])/2 + (CF*\[Epsilon]^2*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + (I/4)*CF*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2] - ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (I/12)*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (CA*z*\[Epsilon]^2*Log[q2/\[Mu]2])/2 - (CF*z*\[Epsilon]^2*Log[q2/\[Mu]2])/
   2 + (I/4)*CA*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/4)*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  CA*\[Epsilon]^3*Log[q2/\[Mu]2] + CF*\[Epsilon]^3*Log[q2/\[Mu]2] - 
  (I/2)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2] + (I/2)*CF*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2] + (7*CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/48 - 
  (7*CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2])/48 + 
  (37*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1152 - 
  (7*CF*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/180 + 
  CA*z*\[Epsilon]^3*Log[q2/\[Mu]2] - CF*z*\[Epsilon]^3*Log[q2/\[Mu]2] + 
  (I/2)*CA*Pi*z*\[Epsilon]^3*Log[q2/\[Mu]2] - (I/2)*CF*Pi*z*\[Epsilon]^3*
   Log[q2/\[Mu]2] - (7*CA*Pi^2*z*\[Epsilon]^3*Log[q2/\[Mu]2])/48 + 
  (7*CF*Pi^2*z*\[Epsilon]^3*Log[q2/\[Mu]2])/48 - 
  2*CA*\[Epsilon]^4*Log[q2/\[Mu]2] + 2*CF*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  I*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] + I*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/24 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2])/24 + (I/16)*CA*Pi^3*\[Epsilon]^4*
   Log[q2/\[Mu]2] - (I/16)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/90)*CF*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  2*CA*z*\[Epsilon]^4*Log[q2/\[Mu]2] - 2*CF*z*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  I*CA*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2] - I*CF*Pi*z*\[Epsilon]^4*
   Log[q2/\[Mu]2] - (7*CA*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2])/24 + 
  (7*CF*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2])/24 - 
  (I/16)*CA*Pi^3*z*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (I/16)*CF*Pi^3*z*\[Epsilon]^4*Log[q2/\[Mu]2] + 
  (CA*G[0, z]*Log[q2/\[Mu]2])/4 - (CF*G[0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (I/24)*CF*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 + 
  (13*CF*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/960 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  (CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/12 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CF*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1920 - 
  (7*CF*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/180 - 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/24)*CF*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CF*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/12 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CF*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CF*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*Log[q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 - (CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/
   8 + (3*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/32 - 
  (CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 - 
  (CA*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 + 
  (CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 + (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/
   4 - (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/4 + (I/8)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 - (I/8)*CF*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  (I/24)*CF*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  (CA*z*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/4 + 
  (CF*z*\[Epsilon]^3*Log[q2/\[Mu]2]^2)/4 - (I/8)*CA*Pi*z*\[Epsilon]^3*
   Log[q2/\[Mu]2]^2 + (I/8)*CF*Pi*z*\[Epsilon]^3*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2 - (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/
   2 + (I/4)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2 - 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/96 + 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/96 - 
  (37*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2304 + 
  (7*CF*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/360 - 
  (CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2 + 
  (CF*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2 - (I/4)*CA*Pi*z*\[Epsilon]^4*
   Log[q2/\[Mu]2]^2 + (I/4)*CF*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2 + 
  (7*CA*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/96 - 
  (7*CF*Pi^2*z*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/96 - 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/4 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 + (I/4)*CF*Pi*\[Epsilon]^2*G[0, z]*
   Log[q2/\[Mu]2]^2 + (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^2)/48 + 
  (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/48)*CF*Pi^3*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[1, z]*
    Log[q2/\[Mu]2]^2)/96 - (CF*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CF*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/48 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (I/24)*CA*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/24 - 
  (CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/32 + 
  (CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 + 
  (CA*z*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/24 - 
  (CF*z*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/12 + (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/
   12 - (I/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (I/24)*CF*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^3 - 
  ((5*I)/288)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (I/72)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/12 - 
  (CF*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3)/12 + (I/24)*CA*Pi*z*\[Epsilon]^4*
   Log[q2/\[Mu]2]^3 - (I/24)*CF*Pi*z*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (I/12)*CF*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/288 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/72 - 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (I/12)*CF*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (I/12)*CF*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (I/96)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^4 + (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/96 - 
  (CF*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/96 + 
  (CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/128 - 
  (CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 - 
  (CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/96 + 
  (CF*z*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CF*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/48 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (I/48)*CF*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CF*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CF*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/48 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (I/480)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^5 + (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CF*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (7*CA*\[Epsilon]^3*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^3*Zeta[3])/12 - (7*CA*Pi^2*\[Epsilon]^3*Zeta[3])/16 + 
  (7*CF*Pi^2*\[Epsilon]^3*Zeta[3])/36 + (7*CA*z*\[Epsilon]^3*Zeta[3])/12 - 
  (7*CF*z*\[Epsilon]^3*Zeta[3])/12 - (7*CA*\[Epsilon]^4*Zeta[3])/6 + 
  (7*CF*\[Epsilon]^4*Zeta[3])/6 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*Zeta[3] + 
  ((7*I)/12)*CF*Pi*\[Epsilon]^4*Zeta[3] - ((35*I)/144)*CA*Pi^3*\[Epsilon]^4*
   Zeta[3] + ((7*I)/36)*CF*Pi^3*\[Epsilon]^4*Zeta[3] + 
  (7*CA*z*\[Epsilon]^4*Zeta[3])/6 - (7*CF*z*\[Epsilon]^4*Zeta[3])/6 + 
  ((7*I)/12)*CA*Pi*z*\[Epsilon]^4*Zeta[3] - ((7*I)/12)*CF*Pi*z*\[Epsilon]^4*
   Zeta[3] + (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/6 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] - ((7*I)/6)*CF*Pi*\[Epsilon]^3*G[0, z]*Zeta[3] - 
  (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 + 
  (35*CF*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/144 + 
  (7*CF*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/36 - 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/6 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] + ((7*I)/6)*CF*Pi*\[Epsilon]^4*G[0, 0, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 1, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/6 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] - ((7*I)/6)*CF*Pi*\[Epsilon]^4*G[1, 0, z]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, z]*Zeta[3] + (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CA*z*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CF*z*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((7*I)/6)*CF*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CF*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (31*CA*\[Epsilon]^3*Zeta[5])/20 + 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CF*\[Epsilon]^4*G[0, z]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20, 
 (3*CA*Pi^2)/16 - (CF*Pi^2)/12 - CA/(4*\[Epsilon]^2) - 
  ((I/4)*CA*Pi)/\[Epsilon] + ((5*I)/48)*CA*Pi^3*\[Epsilon] - 
  (I/12)*CF*Pi^3*\[Epsilon] - (37*CA*Pi^4*\[Epsilon]^2)/1152 + 
  (7*CF*Pi^4*\[Epsilon]^2)/180 - ((17*I)/5760)*CA*Pi^5*\[Epsilon]^3 + 
  (I/90)*CF*Pi^5*\[Epsilon]^3 - (77*CA*Pi^6*\[Epsilon]^4)/69120 + 
  (17*CF*Pi^6*\[Epsilon]^4)/40320 - (I/4)*CA*Pi*G[0, z] + 
  (I/2)*CF*Pi*G[0, z] - (CA*G[0, z])/(4*\[Epsilon]) + 
  (CF*G[0, z])/(2*\[Epsilon]) + (5*CA*Pi^2*\[Epsilon]*G[0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]*G[0, z])/24 + (I/48)*CA*Pi^3*\[Epsilon]^2*G[0, z] - 
  (I/24)*CF*Pi^3*\[Epsilon]^2*G[0, z] + (13*CA*Pi^4*\[Epsilon]^3*G[0, z])/
   1920 - (13*CF*Pi^4*\[Epsilon]^3*G[0, z])/960 + 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[0, z] - 
  ((47*I)/2880)*CF*Pi^5*\[Epsilon]^4*G[0, z] + (I/4)*CA*Pi*G[1, z] + 
  (CA*G[1, z])/(4*\[Epsilon]) - (5*CA*Pi^2*\[Epsilon]*G[1, z])/48 - 
  (CF*Pi^2*\[Epsilon]*G[1, z])/12 - (I/48)*CA*Pi^3*\[Epsilon]^2*G[1, z] - 
  (I/12)*CF*Pi^3*\[Epsilon]^2*G[1, z] - (13*CA*Pi^4*\[Epsilon]^3*G[1, z])/
   1920 + (7*CF*Pi^4*\[Epsilon]^3*G[1, z])/180 - 
  ((47*I)/5760)*CA*Pi^5*\[Epsilon]^4*G[1, z] + (I/90)*CF*Pi^5*\[Epsilon]^4*
   G[1, z] + (CA*G[0, 0, z])/4 - (CF*G[0, 0, z])/2 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 0, z] - (I/2)*CF*Pi*\[Epsilon]*G[0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^2*G[0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 - (I/48)*CA*Pi^3*\[Epsilon]^3*
   G[0, 0, z] + (I/24)*CF*Pi^3*\[Epsilon]^3*G[0, 0, z] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, 0, z])/1920 + 
  (13*CF*Pi^4*\[Epsilon]^4*G[0, 0, z])/960 + (CA*G[0, 1, z])/4 + 
  (I/4)*CA*Pi*\[Epsilon]*G[0, 1, z] - (3*CA*Pi^2*\[Epsilon]^2*G[0, 1, z])/
   16 + (CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/12 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[0, 1, z] + (I/12)*CF*Pi^3*\[Epsilon]^3*
   G[0, 1, z] + (37*CA*Pi^4*\[Epsilon]^4*G[0, 1, z])/1152 - 
  (7*CF*Pi^4*\[Epsilon]^4*G[0, 1, z])/180 - (CA*G[1, 0, z])/4 + 
  (CF*G[1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]*G[1, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]*G[1, 0, z] + (5*CA*Pi^2*\[Epsilon]^2*G[1, 0, z])/
   48 - (5*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/24 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, 0, z] - (I/24)*CF*Pi^3*\[Epsilon]^3*
   G[1, 0, z] + (13*CA*Pi^4*\[Epsilon]^4*G[1, 0, z])/1920 - 
  (13*CF*Pi^4*\[Epsilon]^4*G[1, 0, z])/960 - (CA*G[1, 1, z])/4 - 
  (I/4)*CA*Pi*\[Epsilon]*G[1, 1, z] + (3*CA*Pi^2*\[Epsilon]^2*G[1, 1, z])/
   16 - (CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/12 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^3*G[1, 1, z] - (I/12)*CF*Pi^3*\[Epsilon]^3*
   G[1, 1, z] - (37*CA*Pi^4*\[Epsilon]^4*G[1, 1, z])/1152 + 
  (7*CF*Pi^4*\[Epsilon]^4*G[1, 1, z])/180 - (CA*\[Epsilon]*G[0, 0, 0, z])/4 + 
  (CF*\[Epsilon]*G[0, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, 0, 0, z])/24 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 0, z] - (I/24)*CF*Pi^3*\[Epsilon]^4*G[0, 0, 0, z] + 
  (CA*\[Epsilon]*G[0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/48 - 
  (CF*Pi^2*\[Epsilon]^3*G[0, 0, 1, z])/12 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 0, 1, z] - (I/12)*CF*Pi^3*\[Epsilon]^4*G[0, 0, 1, z] + 
  (CA*\[Epsilon]*G[0, 1, 0, z])/4 - (CF*\[Epsilon]*G[0, 1, 0, z])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] - (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, 1, 0, z])/24 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 0, z] + (I/24)*CF*Pi^3*\[Epsilon]^4*G[0, 1, 0, z] - 
  (CA*\[Epsilon]*G[0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/48 + 
  (CF*Pi^2*\[Epsilon]^3*G[0, 1, 1, z])/12 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[0, 1, 1, z] + (I/12)*CF*Pi^3*\[Epsilon]^4*G[0, 1, 1, z] + 
  (CA*\[Epsilon]*G[1, 0, 0, z])/4 - (CF*\[Epsilon]*G[1, 0, 0, z])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] - (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^3*G[1, 0, 0, z])/24 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 0, z] + (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, 0, 0, z] - 
  (CA*\[Epsilon]*G[1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/48 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 0, 1, z])/12 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 0, 1, z] + (I/12)*CF*Pi^3*\[Epsilon]^4*G[1, 0, 1, z] - 
  (CA*\[Epsilon]*G[1, 1, 0, z])/4 + (CF*\[Epsilon]*G[1, 1, 0, z])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, z] + (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[1, 1, 0, z])/24 + (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 0, z] - (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, 1, 0, z] + 
  (CA*\[Epsilon]*G[1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/48 - 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, 1, z])/12 - (I/48)*CA*Pi^3*\[Epsilon]^4*
   G[1, 1, 1, z] - (I/12)*CF*Pi^3*\[Epsilon]^4*G[1, 1, 1, z] + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 - (CF*\[Epsilon]^2*G[0, 0, 0, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 0, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, 0, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 0, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 0, 0, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 0, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, 1, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 0, 1, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, 0, 1, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 1, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 1, 0, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 0, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, 0, 1, z])/12 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 1, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 1, 1, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[0, 1, 1, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, 1, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 0, z])/4 + (CF*\[Epsilon]^2*G[1, 0, 0, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 0, 0, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, 0, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 0, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, 0, 1, z])/12 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 0, z])/4 - (CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 0, 1, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, 1, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 0, 1, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, 1, 1, z])/12 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/
   2 + (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, 0, z] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 1, 0, 0, z] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, 0, z])/24 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 0, 1, z] - (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/16 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, 1, z])/12 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 0, z])/4 + (CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/
   2 - (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, 0, z] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 1, 1, 0, z] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 0, z])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^3*
   G[1, 1, 1, 1, z] + (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/16 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, 1, z])/12 - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 0, 0, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 0, 1, z] + (CA*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 0, 0, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 0, 1, 1, z] + (CA*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 0, 1, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 1, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 0, 1, z] - (CA*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 0, 1, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 1, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 0, 1, 1, 1, z] + (CA*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 1, 0, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 0, 1, z] - (CA*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 1, 0, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 0, 1, 1, z] - (CA*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[0, 1, 1, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 1, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 0, 1, z] + (CA*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[0, 1, 1, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 1, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[0, 1, 1, 1, 1, z] + (CA*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 0, 0, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 0, 1, z] - (CA*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 0, 0, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 0, 1, 1, z] - (CA*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 0, 1, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 1, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 0, 1, z] + (CA*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 0, 1, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 1, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 0, 1, 1, 1, z] - (CA*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 1, 0, 0, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, 0, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 0, 1, z] + (CA*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 1, 0, 1, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, 1, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 0, 1, 1, z] + (CA*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^3*G[1, 1, 1, 0, 0, z])/2 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 0, z] - (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 1, 0, 0, z] - 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, 1, z])/4 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 0, 1, z] - (CA*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^3*G[1, 1, 1, 1, 0, z])/2 - (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 0, z] + (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 1, 1, 0, z] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*\[Epsilon]^4*
   G[1, 1, 1, 1, 1, z] + (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 0, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 1, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 0, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 1, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 0, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 1, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, 1, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 1, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, 0, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, 1, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, 1, z])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 0, 0, z])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, 1, z])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 1, 0, z])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, 1, z])/4 + (I/4)*CA*Pi*Log[q2/\[Mu]2] + 
  (CA*Log[q2/\[Mu]2])/(4*\[Epsilon]) - (3*CA*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/
   16 + (CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/12 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (I/12)*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (37*CA*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/1152 - 
  (7*CF*Pi^4*\[Epsilon]^3*Log[q2/\[Mu]2])/180 + 
  ((17*I)/5760)*CA*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] - 
  (I/90)*CF*Pi^5*\[Epsilon]^4*Log[q2/\[Mu]2] + (CA*G[0, z]*Log[q2/\[Mu]2])/
   4 - (CF*G[0, z]*Log[q2/\[Mu]2])/2 + (I/4)*CA*Pi*\[Epsilon]*G[0, z]*
   Log[q2/\[Mu]2] - (I/2)*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] + 
  (I/24)*CF*Pi^3*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2] - 
  (13*CA*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/1920 + 
  (13*CF*Pi^4*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2])/960 - 
  (CA*G[1, z]*Log[q2/\[Mu]2])/4 - (I/4)*CA*Pi*\[Epsilon]*G[1, z]*
   Log[q2/\[Mu]2] + (5*CA*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  (CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/12 + 
  (I/48)*CA*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CF*Pi^3*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2] + 
  (13*CA*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/1920 - 
  (7*CF*Pi^4*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2])/180 - 
  (CA*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/24)*CF*Pi^3*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/16 - 
  (CF*Pi^2*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2])/12 + 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/12)*CF*Pi^3*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (I/48)*CA*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/16 + 
  (CF*Pi^2*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((5*I)/48)*CA*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CF*Pi^3*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/48 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/48 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^3*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA*\[Epsilon]^3*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^3*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF*Pi*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^3*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF*\[Epsilon]^4*G[1, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*Log[q2/\[Mu]2]^2)/8 - (I/8)*CA*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (3*CA*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/32 - 
  (CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 + 
  ((5*I)/96)*CA*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  (I/24)*CF*Pi^3*\[Epsilon]^3*Log[q2/\[Mu]2]^2 - 
  (37*CA*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/2304 + 
  (7*CF*Pi^4*\[Epsilon]^4*Log[q2/\[Mu]2]^2)/360 - 
  (CA*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/4 - (I/8)*CA*Pi*\[Epsilon]^2*
   G[0, z]*Log[q2/\[Mu]2]^2 + (I/4)*CF*Pi*\[Epsilon]^2*G[0, z]*
   Log[q2/\[Mu]2]^2 + (5*CA*Pi^2*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (5*CF*Pi^2*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^2)/48 + 
  (I/96)*CA*Pi^3*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/48)*CF*Pi^3*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + (I/8)*CA*Pi*\[Epsilon]^2*
   G[1, z]*Log[q2/\[Mu]2]^2 - (5*CA*Pi^2*\[Epsilon]^3*G[1, z]*
    Log[q2/\[Mu]2]^2)/96 - (CF*Pi^2*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/96)*CA*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/24)*CF*Pi^3*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/96 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^2)/48 + 
  (CA*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/32 + 
  (CF*Pi^2*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CF*Pi*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/96 - 
  (5*CF*Pi^2*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^2)/48 - 
  (CA*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (CF*Pi^2*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^3*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CF*Pi*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^3*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^3*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CF*Pi*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^3*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CF*Pi*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^3*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (I/8)*CA*Pi*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF*\[Epsilon]^4*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*\[Epsilon]*Log[q2/\[Mu]2]^3)/24 + (I/24)*CA*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - (CA*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/32 + 
  (CF*Pi^2*\[Epsilon]^3*Log[q2/\[Mu]2]^3)/72 - 
  ((5*I)/288)*CA*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (I/72)*CF*Pi^3*\[Epsilon]^4*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (I/24)*CA*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (I/12)*CF*Pi*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (5*CA*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/288 + 
  (5*CF*Pi^2*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^3)/144 - 
  (CA*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (5*CA*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/288 + 
  (CF*Pi^2*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^3)/72 - 
  (CA*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^3*G[0, 0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (I/12)*CF*Pi*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  (CA*\[Epsilon]^3*G[0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (I/24)*CA*Pi*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^3*G[1, 0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 - 
  (I/12)*CF*Pi*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^3*G[1, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (I/24)*CA*Pi*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^4*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^4*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*\[Epsilon]^4*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CF*\[Epsilon]^4*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*\[Epsilon]^4*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/24 + 
  (CA*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CF*\[Epsilon]^4*G[1, 1, 0, z]*Log[q2/\[Mu]2]^3)/12 - 
  (CA*\[Epsilon]^4*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/24 - 
  (CA*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/96 - (I/96)*CA*Pi*\[Epsilon]^3*
   Log[q2/\[Mu]2]^4 + (CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/128 - 
  (CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]^4)/288 - 
  (CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CF*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]^4)/48 - 
  (I/96)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (I/48)*CF*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (I/96)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^4 + 
  (CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CF*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]^4)/48 + 
  (CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]^4)/96 - 
  (CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CF*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]^4)/48 - 
  (CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]^4)/96 + 
  (CA*\[Epsilon]^3*Log[q2/\[Mu]2]^5)/480 + (I/480)*CA*Pi*\[Epsilon]^4*
   Log[q2/\[Mu]2]^5 + (CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CF*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^5)/240 - 
  (CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^5)/480 - 
  (CA*\[Epsilon]^4*Log[q2/\[Mu]2]^6)/2880 + (7*CA*\[Epsilon]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^2*Zeta[3] - (7*CA*Pi^2*\[Epsilon]^3*Zeta[3])/
   16 + (7*CF*Pi^2*\[Epsilon]^3*Zeta[3])/36 - 
  ((35*I)/144)*CA*Pi^3*\[Epsilon]^4*Zeta[3] + ((7*I)/36)*CF*Pi^3*\[Epsilon]^4*
   Zeta[3] + (7*CA*\[Epsilon]^2*G[0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/6 + ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[0, z]*Zeta[3] - ((7*I)/6)*CF*Pi*\[Epsilon]^3*G[0, z]*Zeta[3] - 
  (35*CA*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/144 + 
  (35*CF*Pi^2*\[Epsilon]^4*G[0, z]*Zeta[3])/72 - 
  (7*CA*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^3*
   G[1, z]*Zeta[3] + (35*CA*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/144 + 
  (7*CF*Pi^2*\[Epsilon]^4*G[1, z]*Zeta[3])/36 - 
  (7*CA*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^3*G[0, 0, z]*Zeta[3])/6 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 0, z]*Zeta[3] + ((7*I)/6)*CF*Pi*\[Epsilon]^4*G[0, 0, z]*Zeta[3] - 
  (7*CA*\[Epsilon]^3*G[0, 1, z]*Zeta[3])/12 - ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[0, 1, z]*Zeta[3] + (7*CA*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^3*G[1, 0, z]*Zeta[3])/6 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 0, z]*Zeta[3] - ((7*I)/6)*CF*Pi*\[Epsilon]^4*G[1, 0, z]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, 1, z]*Zeta[3])/12 + ((7*I)/12)*CA*Pi*\[Epsilon]^4*
   G[1, 1, z]*Zeta[3] + (7*CA*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*G[0, 0, 0, z]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[0, 0, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^4*G[0, 1, 0, z]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^4*G[0, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^4*G[1, 0, 0, z]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^4*G[1, 0, 1, z]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*G[1, 1, 0, z]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, 1, z]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^3*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/16 - 
  (7*CF*Pi^2*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (7*CA*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^3*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((7*I)/6)*CF*Pi*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^3*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  ((7*I)/12)*CA*Pi*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CF*\[Epsilon]^4*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (7*CA*\[Epsilon]^4*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CF*\[Epsilon]^4*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  (7*CA*\[Epsilon]^4*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (7*CA*\[Epsilon]^3*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  ((7*I)/24)*CA*Pi*\[Epsilon]^4*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CF*\[Epsilon]^4*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/12 - 
  (7*CA*\[Epsilon]^4*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (7*CA*\[Epsilon]^4*Log[q2/\[Mu]2]^3*Zeta[3])/72 - 
  (49*CA*\[Epsilon]^4*Zeta[3]^2)/72 + (31*CA*\[Epsilon]^3*Zeta[5])/20 + 
  ((31*I)/20)*CA*Pi*\[Epsilon]^4*Zeta[5] + 
  (31*CA*\[Epsilon]^4*G[0, z]*Zeta[5])/20 - 
  (31*CF*\[Epsilon]^4*G[0, z]*Zeta[5])/10 - 
  (31*CA*\[Epsilon]^4*G[1, z]*Zeta[5])/20 - 
  (31*CA*\[Epsilon]^4*Log[q2/\[Mu]2]*Zeta[5])/20}


==> anc/Split_q2qg_NNLO_SpaceLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(1031*CA^2)/1296 - (365*CA*CF)/288 + (3*CF^2)/32 - (655*CA*nf)/2592 + 
  (31*CF*nf)/144 + ((41*I)/54)*CA^2*Pi - ((11*I)/16)*CA*CF*Pi + 
  ((3*I)/8)*CF^2*Pi - ((19*I)/432)*CA*nf*Pi + (43*CA^2*Pi^2)/1152 + 
  (121*CA*CF*Pi^2)/432 - (5*CF^2*Pi^2)/48 - (5*CA*nf*Pi^2)/576 - 
  (5*CF*nf*Pi^2)/216 - ((11*I)/576)*CA^2*Pi^3 - (I/16)*CA*CF*Pi^3 + 
  (I/288)*CA*nf*Pi^3 + (59*CA^2*Pi^4)/11520 + (CA*CF*Pi^4)/2880 - 
  (7*CF^2*Pi^4)/1440 - (89*CA^2)/(72*x) + (365*CA*CF)/(288*x) - 
  (3*CF^2)/(32*x) + (5*CA*nf)/(18*x) - (31*CF*nf)/(144*x) - 
  (((5*I)/16)*CA^2*Pi)/x + (((11*I)/16)*CA*CF*Pi)/x - (((3*I)/8)*CF^2*Pi)/x + 
  (CA^2*Pi^2)/(48*x) - (5*CA*CF*Pi^2)/(48*x) + (CF^2*Pi^2)/(12*x) + 
  CA^2/(32*\[Epsilon]^4) - (11*CA^2)/(192*\[Epsilon]^3) + 
  (CA*nf)/(96*\[Epsilon]^3) - ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  (103*CA^2)/(576*\[Epsilon]^2) + (CA*CF)/(16*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) + (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 - 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (CA^2*Pi^2)/(32*\[Epsilon]^2) - 
  (CA*CF*Pi^2)/(48*\[Epsilon]^2) + CA^2/(16*x*\[Epsilon]^2) - 
  (CA*CF)/(16*x*\[Epsilon]^2) - (103*CA^2)/(864*\[Epsilon]) - 
  (5*CA*CF)/(48*\[Epsilon]) - (17*CA*nf)/(864*\[Epsilon]) + 
  (CF*nf)/(24*\[Epsilon]) + (((85*I)/288)*CA^2*Pi)/\[Epsilon] - 
  ((I/16)*CA*CF*Pi)/\[Epsilon] - (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (11*CA^2*Pi^2)/(384*\[Epsilon]) + (11*CA*CF*Pi^2)/(144*\[Epsilon]) - 
  (CA*nf*Pi^2)/(192*\[Epsilon]) - (CF*nf*Pi^2)/(72*\[Epsilon]) + 
  ((I/48)*CA*CF*Pi^3)/\[Epsilon] - (5*CA^2)/(48*x*\[Epsilon]) + 
  (5*CA*CF)/(48*x*\[Epsilon]) + (CA*nf)/(24*x*\[Epsilon]) - 
  (CF*nf)/(24*x*\[Epsilon]) - ((I/16)*CA^2*Pi)/(x*\[Epsilon]) + 
  ((I/16)*CA*CF*Pi)/(x*\[Epsilon]) + (19963*CA^2*\[Epsilon])/3888 - 
  (10559*CA*CF*\[Epsilon])/1728 + (31*CF^2*\[Epsilon])/64 - 
  (9815*CA*nf*\[Epsilon])/7776 + (727*CF*nf*\[Epsilon])/864 + 
  ((731*I)/324)*CA^2*Pi*\[Epsilon] - ((29*I)/8)*CA*CF*Pi*\[Epsilon] + 
  ((9*I)/4)*CF^2*Pi*\[Epsilon] - ((65*I)/1296)*CA*nf*Pi*\[Epsilon] + 
  (91*CA^2*Pi^2*\[Epsilon])/1728 + (41*CA*CF*Pi^2*\[Epsilon])/81 - 
  (7*CF^2*Pi^2*\[Epsilon])/48 + (11*CA*nf*Pi^2*\[Epsilon])/1728 - 
  (65*CF*nf*Pi^2*\[Epsilon])/1296 - ((49*I)/1728)*CA^2*Pi^3*\[Epsilon] - 
  ((9*I)/32)*CA*CF*Pi^3*\[Epsilon] + (I/8)*CF^2*Pi^3*\[Epsilon] + 
  ((5*I)/864)*CA*nf*Pi^3*\[Epsilon] + (821*CA^2*Pi^4*\[Epsilon])/23040 - 
  (151*CA*CF*Pi^4*\[Epsilon])/5760 - (3*CF^2*Pi^4*\[Epsilon])/160 - 
  (31*CA*nf*Pi^4*\[Epsilon])/11520 - (CF*nf*Pi^4*\[Epsilon])/720 - 
  ((5*I)/1152)*CA^2*Pi^5*\[Epsilon] + (I/480)*CA*CF*Pi^5*\[Epsilon] + 
  (I/360)*CF^2*Pi^5*\[Epsilon] - (2597*CA^2*\[Epsilon])/(432*x) + 
  (10559*CA*CF*\[Epsilon])/(1728*x) - (31*CF^2*\[Epsilon])/(64*x) + 
  (557*CA*nf*\[Epsilon])/(432*x) - (727*CF*nf*\[Epsilon])/(864*x) - 
  (((11*I)/8)*CA^2*Pi*\[Epsilon])/x + (((29*I)/8)*CA*CF*Pi*\[Epsilon])/x - 
  (((9*I)/4)*CF^2*Pi*\[Epsilon])/x + (35*CA^2*Pi^2*\[Epsilon])/(288*x) - 
  (49*CA*CF*Pi^2*\[Epsilon])/(144*x) + (11*CF^2*Pi^2*\[Epsilon])/(48*x) - 
  (5*CA*nf*Pi^2*\[Epsilon])/(288*x) + (CF*nf*Pi^2*\[Epsilon])/(144*x) + 
  ((I/96)*CA^2*Pi^3*\[Epsilon])/x - ((I/96)*CA*CF*Pi^3*\[Epsilon])/x + 
  (I/24)*CA*CF*Pi^3*x*\[Epsilon] - (I/24)*CF^2*Pi^3*x*\[Epsilon] + 
  (254009*CA^2*\[Epsilon]^2)/11664 - (245735*CA*CF*\[Epsilon]^2)/10368 + 
  (237*CF^2*\[Epsilon]^2)/128 - (117559*CA*nf*\[Epsilon]^2)/23328 + 
  (15247*CF*nf*\[Epsilon]^2)/5184 + ((3647*I)/486)*CA^2*Pi*\[Epsilon]^2 - 
  ((65*I)/4)*CA*CF*Pi*\[Epsilon]^2 + ((21*I)/2)*CF^2*Pi*\[Epsilon]^2 - 
  ((211*I)/3888)*CA*nf*Pi*\[Epsilon]^2 + (167*CA^2*Pi^2*\[Epsilon]^2)/1296 + 
  (8299*CA*CF*Pi^2*\[Epsilon]^2)/15552 + (25*CF^2*Pi^2*\[Epsilon]^2)/192 + 
  (445*CA*nf*Pi^2*\[Epsilon]^2)/5184 - (935*CF*nf*Pi^2*\[Epsilon]^2)/7776 - 
  ((41*I)/324)*CA^2*Pi^3*\[Epsilon]^2 - ((11*I)/32)*CA*CF*Pi^3*\[Epsilon]^2 + 
  ((5*I)/48)*CF^2*Pi^3*\[Epsilon]^2 + ((19*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2 + 
  (8137*CA^2*Pi^4*\[Epsilon]^2)/69120 - (1783*CA*CF*Pi^4*\[Epsilon]^2)/8640 + 
  (173*CF^2*Pi^4*\[Epsilon]^2)/2880 - (31*CA*nf*Pi^4*\[Epsilon]^2)/6912 - 
  (CF*nf*Pi^4*\[Epsilon]^2)/432 + ((107*I)/2304)*CA^2*Pi^5*\[Epsilon]^2 - 
  ((9*I)/40)*CA*CF*Pi^5*\[Epsilon]^2 + ((31*I)/240)*CF^2*Pi^5*\[Epsilon]^2 + 
  ((19*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2 + (125*CA^2*Pi^6*\[Epsilon]^2)/
   48384 - (43*CA*CF*Pi^6*\[Epsilon]^2)/3024 + (869*CF^2*Pi^6*\[Epsilon]^2)/
   181440 - (30493*CA^2*\[Epsilon]^2)/(1296*x) + 
  (245735*CA*CF*\[Epsilon]^2)/(10368*x) - (237*CF^2*\[Epsilon]^2)/(128*x) + 
  (821*CA*nf*\[Epsilon]^2)/(162*x) - (15247*CF*nf*\[Epsilon]^2)/(5184*x) - 
  (((23*I)/4)*CA^2*Pi*\[Epsilon]^2)/x + (((65*I)/4)*CA*CF*Pi*\[Epsilon]^2)/
   x - (((21*I)/2)*CF^2*Pi*\[Epsilon]^2)/x + (197*CA^2*Pi^2*\[Epsilon]^2)/
   (432*x) - (1643*CA*CF*Pi^2*\[Epsilon]^2)/(1728*x) + 
  (103*CF^2*Pi^2*\[Epsilon]^2)/(192*x) - (19*CA*nf*Pi^2*\[Epsilon]^2)/
   (216*x) + (31*CF*nf*Pi^2*\[Epsilon]^2)/(864*x) + 
  (((7*I)/96)*CA^2*Pi^3*\[Epsilon]^2)/x - 
  (((17*I)/96)*CA*CF*Pi^3*\[Epsilon]^2)/x + 
  (((5*I)/48)*CF^2*Pi^3*\[Epsilon]^2)/x - (CA^2*Pi^4*\[Epsilon]^2)/(144*x) + 
  (19*CA*CF*Pi^4*\[Epsilon]^2)/(960*x) - (37*CF^2*Pi^4*\[Epsilon]^2)/
   (2880*x) + (I/72)*CA^2*Pi^3*x*\[Epsilon]^2 + 
  (I/48)*CA*CF*Pi^3*x*\[Epsilon]^2 - (I/24)*CF^2*Pi^3*x*\[Epsilon]^2 + 
  (I/144)*CA*nf*Pi^3*x*\[Epsilon]^2 + (11*CA*CF*Pi^4*x*\[Epsilon]^2)/720 - 
  (11*CF^2*Pi^4*x*\[Epsilon]^2)/720 - (CA^2*G[0, x])/6 - 
  (269*CA*CF*G[0, x])/432 - (CF^2*G[0, x])/8 - (CA*nf*G[0, x])/48 + 
  (7*CF*nf*G[0, x])/54 - (I/16)*CA^2*Pi*G[0, x] + 
  ((5*I)/16)*CA*CF*Pi*G[0, x] - (I/4)*CF^2*Pi*G[0, x] - 
  (3*CA^2*Pi^2*G[0, x])/32 + (65*CA*CF*Pi^2*G[0, x])/288 - 
  (CF*nf*Pi^2*G[0, x])/144 + (I/48)*CA*CF*Pi^3*G[0, x] + 
  (CA*CF*G[0, x])/(4*x) - (CF^2*G[0, x])/(4*x) + ((I/16)*CA^2*Pi*G[0, x])/x - 
  (((3*I)/16)*CA*CF*Pi*G[0, x])/x + ((I/8)*CF^2*Pi*G[0, x])/x + 
  (CA*CF*G[0, x])/(8*\[Epsilon]^3) - (11*CA*CF*G[0, x])/(48*\[Epsilon]^2) + 
  (CF*nf*G[0, x])/(24*\[Epsilon]^2) - ((I/8)*CA*CF*Pi*G[0, x])/\[Epsilon]^2 - 
  (85*CA*CF*G[0, x])/(144*\[Epsilon]) + (CF^2*G[0, x])/(8*\[Epsilon]) + 
  (5*CF*nf*G[0, x])/(72*\[Epsilon]) - (CF^2*Pi^2*G[0, x])/(24*\[Epsilon]) + 
  (CA*CF*G[0, x])/(8*x*\[Epsilon]) - (CF^2*G[0, x])/(8*x*\[Epsilon]) - 
  (77*CA^2*\[Epsilon]*G[0, x])/72 + (649*CA*CF*\[Epsilon]*G[0, x])/648 - 
  (7*CF^2*\[Epsilon]*G[0, x])/4 - (11*CA*nf*\[Epsilon]*G[0, x])/144 + 
  (41*CF*nf*\[Epsilon]*G[0, x])/162 - ((5*I)/24)*CA^2*Pi*\[Epsilon]*G[0, x] + 
  ((13*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, x] - ((5*I)/8)*CF^2*Pi*\[Epsilon]*
   G[0, x] + (I/48)*CA*nf*Pi*\[Epsilon]*G[0, x] - 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, x])/16 + (533*CA*CF*Pi^2*\[Epsilon]*G[0, x])/
   432 - (CF^2*Pi^2*\[Epsilon]*G[0, x])/2 - (5*CF*nf*Pi^2*\[Epsilon]*G[0, x])/
   432 + (I/16)*CA^2*Pi^3*\[Epsilon]*G[0, x] - (I/8)*CA*CF*Pi^3*\[Epsilon]*
   G[0, x] + (I/8)*CF^2*Pi^3*\[Epsilon]*G[0, x] + 
  (11*CA*CF*Pi^4*\[Epsilon]*G[0, x])/960 - (CF^2*Pi^4*\[Epsilon]*G[0, x])/
   80 + (CA*CF*\[Epsilon]*G[0, x])/(2*x) - (CF^2*\[Epsilon]*G[0, x])/(2*x) + 
  (((3*I)/16)*CA^2*Pi*\[Epsilon]*G[0, x])/x - 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, x])/x + 
  (((3*I)/8)*CF^2*Pi*\[Epsilon]*G[0, x])/x + (CA^2*Pi^2*\[Epsilon]*G[0, x])/
   (16*x) - (5*CA*CF*Pi^2*\[Epsilon]*G[0, x])/(24*x) + 
  (7*CF^2*Pi^2*\[Epsilon]*G[0, x])/(48*x) - (277*CA^2*\[Epsilon]^2*G[0, x])/
   54 + (10693*CA*CF*\[Epsilon]^2*G[0, x])/972 - 
  (19*CF^2*\[Epsilon]^2*G[0, x])/2 - (85*CA*nf*\[Epsilon]^2*G[0, x])/432 + 
  (122*CF*nf*\[Epsilon]^2*G[0, x])/243 - ((5*I)/9)*CA^2*Pi*\[Epsilon]^2*
   G[0, x] + (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, x] + ((11*I)/144)*CA*nf*Pi*\[Epsilon]^2*
   G[0, x] - (83*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/48 + 
  (12959*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/2592 - 
  (43*CF^2*Pi^2*\[Epsilon]^2*G[0, x])/16 + (CA*nf*Pi^2*\[Epsilon]^2*G[0, x])/
   96 - (7*CF*nf*Pi^2*\[Epsilon]^2*G[0, x])/324 + 
  ((9*I)/32)*CA^2*Pi^3*\[Epsilon]^2*G[0, x] - ((23*I)/32)*CA*CF*Pi^3*
   \[Epsilon]^2*G[0, x] + ((7*I)/12)*CF^2*Pi^3*\[Epsilon]^2*G[0, x] - 
  (3*CA^2*Pi^4*\[Epsilon]^2*G[0, x])/128 + 
  (479*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/5760 + 
  (CF^2*Pi^4*\[Epsilon]^2*G[0, x])/30 - (19*CF*nf*Pi^4*\[Epsilon]^2*G[0, x])/
   2880 - (I/80)*CA^2*Pi^5*\[Epsilon]^2*G[0, x] + 
  ((43*I)/960)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x] - 
  (I/40)*CF^2*Pi^5*\[Epsilon]^2*G[0, x] + (CA*CF*\[Epsilon]^2*G[0, x])/x - 
  (CF^2*\[Epsilon]^2*G[0, x])/x + ((I/2)*CA^2*Pi*\[Epsilon]^2*G[0, x])/x - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, x])/x + 
  (I*CF^2*Pi*\[Epsilon]^2*G[0, x])/x + (9*CA^2*Pi^2*\[Epsilon]^2*G[0, x])/
   (32*x) - (85*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/(96*x) + 
  (29*CF^2*Pi^2*\[Epsilon]^2*G[0, x])/(48*x) - 
  ((I/32)*CA^2*Pi^3*\[Epsilon]^2*G[0, x])/x + 
  (((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x])/x - 
  ((I/16)*CF^2*Pi^3*\[Epsilon]^2*G[0, x])/x - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/96 + (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x])/
   32 - (CF^2*Pi^2*x*\[Epsilon]^2*G[0, x])/48 + (41*CA^2*G[1, x])/54 - 
  (11*CA*CF*G[1, x])/16 + (3*CF^2*G[1, x])/8 - (19*CA*nf*G[1, x])/432 - 
  ((19*I)/36)*CA^2*Pi*G[1, x] + (I/16)*CA*CF*Pi*G[1, x] + 
  ((5*I)/72)*CA*nf*Pi*G[1, x] - (89*CA^2*Pi^2*G[1, x])/576 - 
  (19*CA*CF*Pi^2*G[1, x])/288 + (3*CF^2*Pi^2*G[1, x])/16 + 
  (13*CA*nf*Pi^2*G[1, x])/288 - (CF*nf*Pi^2*G[1, x])/36 - 
  ((5*I)/48)*CA^2*Pi^3*G[1, x] + (I/12)*CA*CF*Pi^3*G[1, x] + 
  (CA^2*Pi^2*G[1, x])/(32*x^2) - (3*CA*CF*Pi^2*G[1, x])/(32*x^2) + 
  (CF^2*Pi^2*G[1, x])/(16*x^2) - (5*CA^2*G[1, x])/(16*x) + 
  (11*CA*CF*G[1, x])/(16*x) - (3*CF^2*G[1, x])/(8*x) + 
  ((I/16)*CA^2*Pi*G[1, x])/x - ((I/16)*CA*CF*Pi*G[1, x])/x - 
  (CA^2*Pi^2*G[1, x])/(8*x) + (3*CA*CF*Pi^2*G[1, x])/(8*x) - 
  (CF^2*Pi^2*G[1, x])/(4*x) - (CA^2*G[1, x])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, x])/(96*\[Epsilon]^2) - (CA*nf*G[1, x])/(48*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, x])/\[Epsilon]^2 + (85*CA^2*G[1, x])/(288*\[Epsilon]) - 
  (CA*CF*G[1, x])/(16*\[Epsilon]) - (5*CA*nf*G[1, x])/(144*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*G[1, x])/\[Epsilon] + ((I/24)*CA*nf*Pi*G[1, x])/
   \[Epsilon] + (CA^2*Pi^2*G[1, x])/(12*\[Epsilon]) - 
  (CA^2*G[1, x])/(16*x*\[Epsilon]) + (CA*CF*G[1, x])/(16*x*\[Epsilon]) + 
  (731*CA^2*\[Epsilon]*G[1, x])/324 - (29*CA*CF*\[Epsilon]*G[1, x])/8 + 
  (9*CF^2*\[Epsilon]*G[1, x])/4 - (65*CA*nf*\[Epsilon]*G[1, x])/1296 - 
  ((301*I)/216)*CA^2*Pi*\[Epsilon]*G[1, x] + ((5*I)/4)*CA*CF*Pi*\[Epsilon]*
   G[1, x] - ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, x] + 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]*G[1, x] - 
  (241*CA^2*Pi^2*\[Epsilon]*G[1, x])/1728 - 
  (623*CA*CF*Pi^2*\[Epsilon]*G[1, x])/864 + (13*CF^2*Pi^2*\[Epsilon]*G[1, x])/
   16 + (65*CA*nf*Pi^2*\[Epsilon]*G[1, x])/864 - 
  (5*CF*nf*Pi^2*\[Epsilon]*G[1, x])/108 + ((37*I)/288)*CA^2*Pi^3*\[Epsilon]*
   G[1, x] + (I/16)*CA*CF*Pi^3*\[Epsilon]*G[1, x] - 
  (I/8)*CF^2*Pi^3*\[Epsilon]*G[1, x] - ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]*
   G[1, x] - (19*CA^2*Pi^4*\[Epsilon]*G[1, x])/640 + 
  (151*CA*CF*Pi^4*\[Epsilon]*G[1, x])/2880 - 
  (47*CF^2*Pi^4*\[Epsilon]*G[1, x])/1440 + (3*CA^2*Pi^2*\[Epsilon]*G[1, x])/
   (32*x^2) - (9*CA*CF*Pi^2*\[Epsilon]*G[1, x])/(32*x^2) + 
  (3*CF^2*Pi^2*\[Epsilon]*G[1, x])/(16*x^2) - 
  ((I/48)*CA^2*Pi^3*\[Epsilon]*G[1, x])/x^2 + 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]*G[1, x])/x^2 - 
  ((I/24)*CF^2*Pi^3*\[Epsilon]*G[1, x])/x^2 - (11*CA^2*\[Epsilon]*G[1, x])/
   (8*x) + (29*CA*CF*\[Epsilon]*G[1, x])/(8*x) - 
  (9*CF^2*\[Epsilon]*G[1, x])/(4*x) + ((I/2)*CA^2*Pi*\[Epsilon]*G[1, x])/x - 
  (((5*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, x])/x + 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, x])/x - 
  (23*CA^2*Pi^2*\[Epsilon]*G[1, x])/(48*x) + 
  (73*CA*CF*Pi^2*\[Epsilon]*G[1, x])/(48*x) - 
  (25*CF^2*Pi^2*\[Epsilon]*G[1, x])/(24*x) + 
  ((I/12)*CA^2*Pi^3*\[Epsilon]*G[1, x])/x - 
  ((I/4)*CA*CF*Pi^3*\[Epsilon]*G[1, x])/x + 
  ((I/6)*CF^2*Pi^3*\[Epsilon]*G[1, x])/x + (3647*CA^2*\[Epsilon]^2*G[1, x])/
   486 - (65*CA*CF*\[Epsilon]^2*G[1, x])/4 + (21*CF^2*\[Epsilon]^2*G[1, x])/
   2 - (211*CA*nf*\[Epsilon]^2*G[1, x])/3888 - 
  ((1381*I)/324)*CA^2*Pi*\[Epsilon]^2*G[1, x] + 
  (7*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x] - ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, x] + ((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[1, x] + 
  (559*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/1296 - 
  (9157*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/2592 + 
  (145*CF^2*Pi^2*\[Epsilon]^2*G[1, x])/48 + 
  (319*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/2592 - 
  (7*CF*nf*Pi^2*\[Epsilon]^2*G[1, x])/81 + ((41*I)/216)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, x] + ((13*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x] - 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[1, x] - ((25*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*
   G[1, x] - (2363*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/34560 + 
  (199*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/1440 - 
  (13*CF^2*Pi^4*\[Epsilon]^2*G[1, x])/96 + 
  (97*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/17280 - 
  (CF*nf*Pi^4*\[Epsilon]^2*G[1, x])/360 - ((17*I)/576)*CA^2*Pi^5*\[Epsilon]^2*
   G[1, x] + ((3*I)/80)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x] - 
  (I/360)*CF^2*Pi^5*\[Epsilon]^2*G[1, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(32*x^2) - 
  (33*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(32*x^2) + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, x])/(16*x^2) - 
  ((I/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/x^2 + 
  (((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/x^2 - 
  ((I/8)*CF^2*Pi^3*\[Epsilon]^2*G[1, x])/x^2 - 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(384*x^2) + 
  (5*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(128*x^2) - 
  (5*CF^2*Pi^4*\[Epsilon]^2*G[1, x])/(192*x^2) - 
  (23*CA^2*\[Epsilon]^2*G[1, x])/(4*x) + (65*CA*CF*\[Epsilon]^2*G[1, x])/
   (4*x) - (21*CF^2*\[Epsilon]^2*G[1, x])/(2*x) + 
  (((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, x])/x - 
  ((7*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x])/x + 
  (((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, x])/x - 
  (493*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/(288*x) + 
  (505*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(96*x) - 
  (57*CF^2*Pi^2*\[Epsilon]^2*G[1, x])/(16*x) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/(72*x) + 
  (((29*I)/96)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/x - 
  (((101*I)/96)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/x + 
  (((3*I)/4)*CF^2*Pi^3*\[Epsilon]^2*G[1, x])/x + 
  (5*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/(96*x) - 
  (5*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/(32*x) + 
  (5*CF^2*Pi^4*\[Epsilon]^2*G[1, x])/(48*x) + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/96 - (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x])/
   32 + (CF^2*Pi^2*x*\[Epsilon]^2*G[1, x])/48 - 
  (I/24)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x] + (I/24)*CF^2*Pi^3*x*\[Epsilon]^2*
   G[1, x] - (CA*CF*G[0, 0, x])/8 + (CF^2*G[0, 0, x])/8 - 
  ((3*I)/16)*CA^2*Pi*G[0, 0, x] + ((3*I)/8)*CA*CF*Pi*G[0, 0, x] - 
  ((3*I)/8)*CF^2*Pi*G[0, 0, x] - (CF^2*Pi^2*G[0, 0, x])/24 + 
  (CF^2*G[0, 0, x])/(4*\[Epsilon]^2) + (CA^2*\[Epsilon]*G[0, 0, x])/48 - 
  (CA*CF*\[Epsilon]*G[0, 0, x])/4 + (CF^2*\[Epsilon]*G[0, 0, x])/4 - 
  (CA*nf*\[Epsilon]*G[0, 0, x])/48 - ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[0, 0, x] + ((33*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 0, x] - 
  ((13*I)/8)*CF^2*Pi*\[Epsilon]*G[0, 0, x] - 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, x])/8 + ((I/8)*CA^2*Pi*\[Epsilon]*G[0, 0, x])/
   x - (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 0, x])/x + 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[0, 0, x])/x + (I/8)*CA*CF*Pi*x*\[Epsilon]*
   G[0, 0, x] - (I/8)*CF^2*Pi*x*\[Epsilon]*G[0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, x])/18 - (CA*CF*\[Epsilon]^2*G[0, 0, x])/2 + 
  (CF^2*\[Epsilon]^2*G[0, 0, x])/2 - (11*CA*nf*\[Epsilon]^2*G[0, 0, x])/144 - 
  ((89*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x] + 
  ((159*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x] - 
  ((57*I)/8)*CF^2*Pi*\[Epsilon]^2*G[0, 0, x] + (I/48)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, x] - (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/32 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/96 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/3 - (I/32)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, x] + (I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, x] - 
  (I/16)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, x] - 
  (7*CF^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/480 + 
  (((9*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x])/x - 
  (((27*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x])/x + 
  (((9*I)/8)*CF^2*Pi*\[Epsilon]^2*G[0, 0, x])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(32*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, x])/(32*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, x])/(16*x) + (I/24)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, x] + (I/16)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x] - 
  (I/8)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, x] + (I/48)*CA*nf*Pi*x*\[Epsilon]^2*
   G[0, 0, x] + (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/24 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/24 - (CA^2*G[0, 1, x])/16 + 
  (5*CA*CF*G[0, 1, x])/16 - (CF^2*G[0, 1, x])/4 - (CA^2*Pi^2*G[0, 1, x])/16 + 
  (CA*CF*Pi^2*G[0, 1, x])/6 - (CF^2*Pi^2*G[0, 1, x])/12 + 
  (CA^2*G[0, 1, x])/(16*x) - (3*CA*CF*G[0, 1, x])/(16*x) + 
  (CF^2*G[0, 1, x])/(8*x) - (CA*CF*G[0, 1, x])/(8*\[Epsilon]^2) + 
  ((I/8)*CA*CF*Pi*G[0, 1, x])/\[Epsilon] - (5*CA^2*\[Epsilon]*G[0, 1, x])/
   24 + (13*CA*CF*\[Epsilon]*G[0, 1, x])/16 - (5*CF^2*\[Epsilon]*G[0, 1, x])/
   8 + (CA*nf*\[Epsilon]*G[0, 1, x])/48 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, x] - ((5*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, x] + 
  (I/2)*CF^2*Pi*\[Epsilon]*G[0, 1, x] - (3*CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/
   32 + (CF^2*Pi^2*\[Epsilon]*G[0, 1, x])/16 + 
  ((5*I)/48)*CA*CF*Pi^3*\[Epsilon]*G[0, 1, x] - 
  (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, 1, x] + (CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   (16*x^2) - (3*CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/(16*x^2) + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, x])/(8*x^2) + (3*CA^2*\[Epsilon]*G[0, 1, x])/
   (16*x) - (9*CA*CF*\[Epsilon]*G[0, 1, x])/(16*x) + 
  (3*CF^2*\[Epsilon]*G[0, 1, x])/(8*x) - 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, x])/x + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, x])/x - 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[0, 1, x])/x - (CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/
   (4*x) + (3*CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/(4*x) - 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, x])/(2*x) - (5*CA^2*\[Epsilon]^2*G[0, 1, x])/
   9 + 2*CA*CF*\[Epsilon]^2*G[0, 1, x] - (3*CF^2*\[Epsilon]^2*G[0, 1, x])/2 + 
  (11*CA*nf*\[Epsilon]^2*G[0, 1, x])/144 + ((5*I)/12)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, x] - ((13*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x] + 
  ((5*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, x] - (I/24)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, x] + (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/96 - 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/24 + 
  (25*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/48 + 
  ((3*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x] - 
  ((5*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x] + 
  ((3*I)/8)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, x] + 
  (41*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/2880 - 
  (13*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/360 - 
  (CF^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/480 + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(16*x^2) - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(16*x^2) + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(8*x^2) - 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/x^2 + 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x])/x^2 - 
  ((I/12)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/x^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, x])/(2*x) - (3*CA*CF*\[Epsilon]^2*G[0, 1, x])/
   (2*x) + (CF^2*\[Epsilon]^2*G[0, 1, x])/x - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x])/x + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x])/x - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, x])/x - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(12*x) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(4*x) - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(6*x) + 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/x - 
  ((I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x])/x + 
  ((I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, x])/x + (161*CA^2*G[1, 0, x])/144 - 
  (197*CA*CF*G[1, 0, x])/144 + (CF^2*G[1, 0, x])/4 - 
  (5*CA*nf*G[1, 0, x])/36 + (5*CF*nf*G[1, 0, x])/36 - 
  (I/24)*CA^2*Pi*G[1, 0, x] - ((3*I)/16)*CA*CF*Pi*G[1, 0, x] + 
  ((3*I)/8)*CF^2*Pi*G[1, 0, x] + (I/24)*CA*nf*Pi*G[1, 0, x] + 
  (CA*CF*Pi^2*G[1, 0, x])/16 - (CF^2*Pi^2*G[1, 0, x])/24 + 
  ((I/16)*CA^2*Pi*G[1, 0, x])/x^2 - (((3*I)/16)*CA*CF*Pi*G[1, 0, x])/x^2 + 
  ((I/8)*CF^2*Pi*G[1, 0, x])/x^2 - (3*CA^2*G[1, 0, x])/(16*x) + 
  (7*CA*CF*G[1, 0, x])/(16*x) - (CF^2*G[1, 0, x])/(4*x) - 
  ((I/4)*CA^2*Pi*G[1, 0, x])/x + (((3*I)/4)*CA*CF*Pi*G[1, 0, x])/x - 
  ((I/2)*CF^2*Pi*G[1, 0, x])/x - (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[1, 0, x])/(24*\[Epsilon]) - (11*CA*CF*G[1, 0, x])/
   (24*\[Epsilon]) - (CA*nf*G[1, 0, x])/(12*\[Epsilon]) + 
  (CF*nf*G[1, 0, x])/(12*\[Epsilon]) + ((I/8)*CA^2*Pi*G[1, 0, x])/
   \[Epsilon] + (1141*CA^2*\[Epsilon]*G[1, 0, x])/432 - 
  (1753*CA*CF*\[Epsilon]*G[1, 0, x])/432 + (11*CF^2*\[Epsilon]*G[1, 0, x])/
   8 - (47*CA*nf*\[Epsilon]*G[1, 0, x])/216 + (7*CF*nf*\[Epsilon]*G[1, 0, x])/
   27 + ((25*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 0, x] - 
  ((25*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, x] + ((13*I)/8)*CF^2*Pi*\[Epsilon]*
   G[1, 0, x] + ((5*I)/72)*CA*nf*Pi*\[Epsilon]*G[1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/36 - 
  (77*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/288 + 
  (7*CF^2*Pi^2*\[Epsilon]*G[1, 0, x])/16 + (CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/
   36 - (CF*nf*Pi^2*\[Epsilon]*G[1, 0, x])/72 - 
  ((7*I)/48)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x] + 
  ((11*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, x] - 
  (I/3)*CF^2*Pi^3*\[Epsilon]*G[1, 0, x] + 
  (((3*I)/16)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/x^2 - 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, x])/x^2 + 
  (((3*I)/8)*CF^2*Pi*\[Epsilon]*G[1, 0, x])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(16*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/(16*x^2) + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, x])/(8*x^2) - (19*CA^2*\[Epsilon]*G[1, 0, x])/
   (16*x) + (53*CA*CF*\[Epsilon]*G[1, 0, x])/(16*x) - 
  (17*CF^2*\[Epsilon]*G[1, 0, x])/(8*x) - 
  (((9*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/x + 
  (((7*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, x])/x - 
  (((19*I)/8)*CF^2*Pi*\[Epsilon]*G[1, 0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/(4*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/(4*x) - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, x])/(2*x) - (I/8)*CA*CF*Pi*x*\[Epsilon]*
   G[1, 0, x] + (I/8)*CF^2*Pi*x*\[Epsilon]*G[1, 0, x] + 
  (2231*CA^2*\[Epsilon]^2*G[1, 0, x])/324 - 
  (4211*CA*CF*\[Epsilon]^2*G[1, 0, x])/324 + 6*CF^2*\[Epsilon]^2*G[1, 0, x] - 
  (229*CA*nf*\[Epsilon]^2*G[1, 0, x])/648 + 
  (41*CF*nf*\[Epsilon]^2*G[1, 0, x])/81 + ((143*I)/54)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, x] - ((143*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x] + 
  ((57*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x] + 
  ((47*I)/432)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x] + 
  (41*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/216 - 
  (1117*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/864 + 
  (35*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/24 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/108 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/216 - 
  ((13*I)/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  ((17*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x] - 
  ((5*I)/16)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/240 + 
  (43*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/2880 - 
  (17*CF^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/1440 + 
  (((11*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/x^2 - 
  (((33*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x])/x^2 + 
  (((11*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x])/x^2 + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(16*x^2) - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(16*x^2) + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(8*x^2) - 
  ((I/32)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/x^2 + 
  (((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x])/x^2 - 
  ((I/16)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/x^2 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, x])/(2*x) + 
  (16*CA*CF*\[Epsilon]^2*G[1, 0, x])/x - (21*CF^2*\[Epsilon]^2*G[1, 0, x])/
   (2*x) - (((215*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/x + 
  (((217*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x])/x - 
  (((73*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x])/x + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x])/x - 
  (31*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(32*x) + 
  (95*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(32*x) - 
  (2*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/x + 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/x - 
  (((3*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x])/x + 
  ((I/4)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, x])/x - 
  (I/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x] - (I/16)*CA*CF*Pi*x*\[Epsilon]^2*
   G[1, 0, x] + (I/8)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, x] - 
  (I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x] - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/24 + 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/24 - (19*CA^2*G[1, 1, x])/36 + 
  (CA*CF*G[1, 1, x])/16 + (5*CA*nf*G[1, 1, x])/72 + 
  ((11*I)/24)*CA^2*Pi*G[1, 1, x] - (I/12)*CA*nf*Pi*G[1, 1, x] - 
  (CA^2*Pi^2*G[1, 1, x])/12 - (CA*CF*Pi^2*G[1, 1, x])/12 + 
  (CA^2*G[1, 1, x])/(16*x) - (CA*CF*G[1, 1, x])/(16*x) + 
  (CA^2*G[1, 1, x])/(8*\[Epsilon]^2) - (11*CA^2*G[1, 1, x])/(48*\[Epsilon]) + 
  (CA*nf*G[1, 1, x])/(24*\[Epsilon]) - ((I/4)*CA^2*Pi*G[1, 1, x])/
   \[Epsilon] - (301*CA^2*\[Epsilon]*G[1, 1, x])/216 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, x])/4 - (3*CF^2*\[Epsilon]*G[1, 1, x])/4 + 
  (19*CA*nf*\[Epsilon]*G[1, 1, x])/216 + ((143*I)/144)*CA^2*Pi*\[Epsilon]*
   G[1, 1, x] - (I/16)*CA*CF*Pi*\[Epsilon]*G[1, 1, x] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/96 + 
  (49*CA*CF*Pi^2*\[Epsilon]*G[1, 1, x])/72 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, x])/4 - (CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/
   48 - (CF*nf*Pi^2*\[Epsilon]*G[1, 1, x])/18 - 
  (I/24)*CA^2*Pi^3*\[Epsilon]*G[1, 1, x] + (I/6)*CA*CF*Pi^3*\[Epsilon]*
   G[1, 1, x] - (CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/(24*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x])/(8*x^2) - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, x])/(12*x^2) + (CA^2*\[Epsilon]*G[1, 1, x])/
   (2*x) - (5*CA*CF*\[Epsilon]*G[1, 1, x])/(4*x) + 
  (3*CF^2*\[Epsilon]*G[1, 1, x])/(4*x) - 
  ((I/16)*CA^2*Pi*\[Epsilon]*G[1, 1, x])/x + 
  ((I/16)*CA*CF*Pi*\[Epsilon]*G[1, 1, x])/x + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/(6*x) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x])/(2*x) + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, x])/(3*x) - 
  (1381*CA^2*\[Epsilon]^2*G[1, 1, x])/324 + 7*CA*CF*\[Epsilon]^2*G[1, 1, x] - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, x])/2 + (65*CA*nf*\[Epsilon]^2*G[1, 1, x])/
   648 + ((575*I)/216)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x] - 
  ((19*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, x] - ((19*I)/108)*CA*nf*Pi*
   \[Epsilon]^2*G[1, 1, x] - (29*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/72 + 
  (2291*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/864 - 
  (67*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/48 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/144 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/54 - ((11*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, x] - (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, x] - 
  (227*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/2880 + 
  (125*CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/576 - 
  (127*CF^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/1440 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(8*x^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(8*x^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(4*x^2) + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, x])/(2*x) - (7*CA*CF*\[Epsilon]^2*G[1, 1, x])/
   x + (9*CF^2*\[Epsilon]^2*G[1, 1, x])/(2*x) - 
  (((7*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x])/x + 
  (((19*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x])/x - 
  (((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, x])/x + 
  (73*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(96*x) - 
  (223*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(96*x) + 
  (25*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(16*x) + (3*CF^2*G[0, 0, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, x])/8 + (3*CF^2*\[Epsilon]*G[0, 0, 0, x])/4 - 
  (CA*CF*x*\[Epsilon]*G[0, 0, 0, x])/8 + (CF^2*x*\[Epsilon]*G[0, 0, 0, x])/
   8 + (5*CA^2*\[Epsilon]^2*G[0, 0, 0, x])/24 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, x])/16 + 
  (15*CF^2*\[Epsilon]^2*G[0, 0, 0, x])/8 - (CA*nf*\[Epsilon]^2*G[0, 0, 0, x])/
   48 - (I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x] + 
  (I/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/32 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/16 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, x])/16 + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x - 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x + 
  ((I/8)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, x])/x - 
  (5*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/48 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x])/8 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/48 + (I/8)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 0, 0, x] - (I/8)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] - 
  (3*CA^2*G[0, 0, 1, x])/16 + (3*CA*CF*G[0, 0, 1, x])/8 - 
  (3*CF^2*G[0, 0, 1, x])/8 - (7*CA^2*\[Epsilon]*G[0, 0, 1, x])/8 + 
  (33*CA*CF*\[Epsilon]*G[0, 0, 1, x])/16 - (13*CF^2*\[Epsilon]*G[0, 0, 1, x])/
   8 + ((3*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, x] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, x] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[0, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/8 + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, x])/8 - 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/4 + (CA^2*\[Epsilon]*G[0, 0, 1, x])/
   (8*x) - (3*CA*CF*\[Epsilon]*G[0, 0, 1, x])/(8*x) + 
  (CF^2*\[Epsilon]*G[0, 0, 1, x])/(4*x) + (CA*CF*x*\[Epsilon]*G[0, 0, 1, x])/
   8 - (CF^2*x*\[Epsilon]*G[0, 0, 1, x])/8 - 
  (89*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/24 + 
  (159*CA*CF*\[Epsilon]^2*G[0, 0, 1, x])/16 - 
  (57*CF^2*\[Epsilon]^2*G[0, 0, 1, x])/8 + (CA*nf*\[Epsilon]^2*G[0, 0, 1, x])/
   48 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x] - 
  ((33*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, x] + 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, x] + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/32 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/4 + 
  (15*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] - 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(8*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(8*x^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(4*x^2) + 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, x])/(16*x) - 
  (27*CA*CF*\[Epsilon]^2*G[0, 0, 1, x])/(16*x) + 
  (9*CF^2*\[Epsilon]^2*G[0, 0, 1, x])/(8*x) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x])/x + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, x])/x - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(2*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/(2*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/x + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/24 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x])/16 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 1, x])/8 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/48 - (I/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 0, 1, x] + (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] + 
  (3*CA^2*G[0, 1, 0, x])/16 - (3*CA*CF*G[0, 1, 0, x])/8 - 
  (I/8)*CA^2*Pi*G[0, 1, 0, x] + (I/8)*CA*CF*Pi*G[0, 1, 0, x] - 
  (CA*CF*G[0, 1, 0, x])/(4*\[Epsilon]) + (CF^2*G[0, 1, 0, x])/
   (4*\[Epsilon]) + (5*CA^2*\[Epsilon]*G[0, 1, 0, x])/8 - 
  (19*CA*CF*\[Epsilon]*G[0, 1, 0, x])/16 + (CF^2*\[Epsilon]*G[0, 1, 0, x])/
   8 - ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/16 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/24 - 
  (5*CF^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/24 + 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/x^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x])/x^2 + 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[0, 1, 0, x])/x^2 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, x])/(8*x) - (3*CA*CF*\[Epsilon]*G[0, 1, 0, x])/
   (8*x) + (CF^2*\[Epsilon]*G[0, 1, 0, x])/(4*x) - 
  ((I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x])/x + 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x])/x - 
  (I*CF^2*Pi*\[Epsilon]*G[0, 1, 0, x])/x + 
  (65*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/24 - 
  (55*CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/8 + 
  (13*CF^2*\[Epsilon]^2*G[0, 1, 0, x])/4 + (CA*nf*\[Epsilon]^2*G[0, 1, 0, x])/
   24 + ((3*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x] - 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x] + ((3*I)/8)*CF^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, x] - (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/32 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/8 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/4 + (I/48)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 0, x] - ((11*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x^2 - 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x^2 + 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(8*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(8*x^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(4*x^2) + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, x])/(16*x) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/(16*x) + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, x])/(8*x) - 
  (((17*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x + 
  (((51*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x - 
  (((17*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(2*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/(2*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/x + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/16 - 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x])/16 + 
  (CF^2*x*\[Epsilon]^2*G[0, 1, 0, x])/8 - (I/8)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 1, 0, x] + (I/8)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] - 
  (I/8)*CA*CF*Pi*G[0, 1, 1, x] + (CA*CF*G[0, 1, 1, x])/(8*\[Epsilon]) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, x])/8 - (5*CA*CF*\[Epsilon]*G[0, 1, 1, x])/8 + 
  (CF^2*\[Epsilon]*G[0, 1, 1, x])/2 + (7*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/
   48 - (5*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 1, x])/16 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/8 - (CA^2*\[Epsilon]*G[0, 1, 1, x])/
   (8*x) + (3*CA*CF*\[Epsilon]*G[0, 1, 1, x])/(8*x) - 
  (CF^2*\[Epsilon]*G[0, 1, 1, x])/(4*x) + (5*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/
   12 - (13*CA*CF*\[Epsilon]^2*G[0, 1, 1, x])/8 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, x])/4 - (CA*nf*\[Epsilon]^2*G[0, 1, 1, x])/
   24 - (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, x] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, x] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/32 + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/16 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/8 + (I/48)*CA*CF*Pi^3*\[Epsilon]^2*
   G[0, 1, 1, x] - (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(12*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(4*x^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(6*x^2) - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, x])/(8*x) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, x])/(8*x) - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, x])/(4*x) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, x])/x - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, x])/x + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, x])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(3*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/x + 
  (2*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/(3*x) + 
  (11*CA^2*G[1, 0, 0, x])/48 - (3*CA*CF*G[1, 0, 0, x])/8 - 
  (CA*nf*G[1, 0, 0, x])/24 - (I/2)*CA*CF*Pi*G[1, 0, 0, x] + 
  (I/2)*CF^2*Pi*G[1, 0, 0, x] - (CA*CF*G[1, 0, 0, x])/(2*\[Epsilon]) + 
  (CF^2*G[1, 0, 0, x])/(2*\[Epsilon]) + (19*CA^2*\[Epsilon]*G[1, 0, 0, x])/
   36 - (17*CA*CF*\[Epsilon]*G[1, 0, 0, x])/16 + 
  (CF^2*\[Epsilon]*G[1, 0, 0, x])/8 - (5*CA*nf*\[Epsilon]*G[1, 0, 0, x])/72 + 
  ((29*I)/48)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, x] - 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, x] - (I/24)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, 0, x] + (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/48 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, x])/48 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/8 + 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, x])/x^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x])/x^2 + 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, x])/x^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, x])/(16*x) - (5*CA*CF*\[Epsilon]*G[1, 0, 0, x])/
   (16*x) + (CF^2*\[Epsilon]*G[1, 0, 0, x])/(4*x) - 
  ((I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, x])/x + 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x])/x - 
  (I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, x])/x + (CA*CF*x*\[Epsilon]*G[1, 0, 0, x])/
   8 - (CF^2*x*\[Epsilon]*G[1, 0, 0, x])/8 + 
  (23*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/27 - 
  (25*CA*CF*\[Epsilon]^2*G[1, 0, 0, x])/16 - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, x])/8 - (47*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/
   432 + ((173*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((89*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((29*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  (65*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/288 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/4 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/144 + 
  ((11*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((11*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((11*I)/12)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] + 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x^2 - 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x^2 + 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(32*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(32*x^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(16*x^2) + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/(48*x) - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 0, x])/(16*x) + 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, x])/(8*x) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/(24*x) - 
  (((37*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x + 
  (((107*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x - 
  (((35*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(8*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(8*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/(4*x) + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/48 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x])/8 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/48 - (I/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[1, 0, 0, x] + (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] - 
  (CA^2*G[1, 0, 1, x])/24 - (3*CA*CF*G[1, 0, 1, x])/16 + 
  (3*CF^2*G[1, 0, 1, x])/8 + (CA*nf*G[1, 0, 1, x])/24 - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (CA^2*G[1, 0, 1, x])/(16*x^2) - 
  (3*CA*CF*G[1, 0, 1, x])/(16*x^2) + (CF^2*G[1, 0, 1, x])/(8*x^2) - 
  (CA^2*G[1, 0, 1, x])/(4*x) + (3*CA*CF*G[1, 0, 1, x])/(4*x) - 
  (CF^2*G[1, 0, 1, x])/(2*x) + (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) + 
  (25*CA^2*\[Epsilon]*G[1, 0, 1, x])/72 - (25*CA*CF*\[Epsilon]*G[1, 0, 1, x])/
   16 + (13*CF^2*\[Epsilon]*G[1, 0, 1, x])/8 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, 1, x])/72 + (I/12)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, x] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, x] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, x] - (I/12)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, 1, x] - (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, x])/24 + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, x])/(16*x^2) - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, x])/(16*x^2) + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, x])/(8*x^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x])/x^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, x])/x^2 - 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, x])/x^2 - 
  (9*CA^2*\[Epsilon]*G[1, 0, 1, x])/(8*x) + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, x])/(2*x) - 
  (19*CF^2*\[Epsilon]*G[1, 0, 1, x])/(8*x) + 
  ((I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x])/x - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, x])/x + 
  (I*CF^2*Pi*\[Epsilon]*G[1, 0, 1, x])/x - (CA*CF*x*\[Epsilon]*G[1, 0, 1, x])/
   8 + (CF^2*x*\[Epsilon]*G[1, 0, 1, x])/8 + 
  (143*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/54 - 
  (143*CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/16 + 
  (57*CF^2*\[Epsilon]^2*G[1, 0, 1, x])/8 + 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/432 - 
  ((25*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x] + 
  ((25*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  (59*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/288 + 
  (41*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/32 - 
  (19*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/16 - 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/144 - 
  ((5*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  ((35*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] - 
  ((7*I)/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(16*x^2) - 
  (33*CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/(16*x^2) + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 1, x])/(8*x^2) - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x^2 + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x^2 - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x^2 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(96*x^2) + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(32*x^2) - 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(48*x^2) - 
  (215*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(48*x) + 
  (217*CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/(16*x) - 
  (73*CF^2*\[Epsilon]^2*G[1, 0, 1, x])/(8*x) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/(24*x) + 
  (((9*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x - 
  ((7*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x + 
  (((19*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(24*x) - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(8*x) + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/(12*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/24 - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x])/16 + 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 1, x])/8 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/48 + (I/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[1, 0, 1, x] - (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] - 
  (3*CA^2*G[1, 1, 0, x])/16 - (17*CA*CF*G[1, 1, 0, x])/48 - 
  (3*CF^2*G[1, 1, 0, x])/8 + (CF*nf*G[1, 1, 0, x])/6 + 
  (I/4)*CA^2*Pi*G[1, 1, 0, x] - (I/2)*CA*CF*Pi*G[1, 1, 0, x] - 
  (CA^2*G[1, 1, 0, x])/(16*x^2) + (3*CA*CF*G[1, 1, 0, x])/(16*x^2) - 
  (CF^2*G[1, 1, 0, x])/(8*x^2) + (CA^2*G[1, 1, 0, x])/(4*x) - 
  (3*CA*CF*G[1, 1, 0, x])/(4*x) + (CF^2*G[1, 1, 0, x])/(2*x) + 
  (CA^2*G[1, 1, 0, x])/(4*\[Epsilon]) - (3*CA^2*\[Epsilon]*G[1, 1, 0, x])/4 + 
  (19*CA*CF*\[Epsilon]*G[1, 1, 0, x])/72 - (11*CF^2*\[Epsilon]*G[1, 1, 0, x])/
   8 + (5*CF*nf*\[Epsilon]*G[1, 1, 0, x])/18 - ((3*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, x] + ((9*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/6 - 
  (11*CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, x])/48 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/24 - (3*CA^2*\[Epsilon]*G[1, 1, 0, x])/
   (16*x^2) + (9*CA*CF*\[Epsilon]*G[1, 1, 0, x])/(16*x^2) - 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, x])/(8*x^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x])/x^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x])/x^2 - 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[1, 1, 0, x])/x^2 + 
  (15*CA^2*\[Epsilon]*G[1, 1, 0, x])/(16*x) - 
  (43*CA*CF*\[Epsilon]*G[1, 1, 0, x])/(16*x) + 
  (7*CF^2*\[Epsilon]*G[1, 1, 0, x])/(4*x) + 
  ((I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x])/x - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x])/x + 
  (I*CF^2*Pi*\[Epsilon]*G[1, 1, 0, x])/x - 
  (91*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/24 + 
  (1649*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/216 - 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 0, x])/2 - (CA*nf*\[Epsilon]^2*G[1, 1, 0, x])/
   12 + (14*CF*nf*\[Epsilon]^2*G[1, 1, 0, x])/27 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x] + (6*I)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, x] - (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/8 + 
  (125*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/288 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/36 - 
  ((11*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((35*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] - 
  I*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(16*x^2) + 
  (33*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/(16*x^2) - 
  (11*CF^2*\[Epsilon]^2*G[1, 1, 0, x])/(8*x^2) - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x^2 + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x^2 - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(24*x^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(8*x^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(12*x^2) + 
  (31*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/(8*x) - 
  (91*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/(8*x) + 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 0, x])/(2*x) + 
  (((19*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x - 
  (((55*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x + 
  (((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(6*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(2*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/(3*x) - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 0, x])/16 + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CF^2*x*\[Epsilon]^2*G[1, 1, 0, x])/8 + (I/4)*CA*CF*Pi*x*\[Epsilon]^2*
   G[1, 1, 0, x] - (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] + 
  (11*CA^2*G[1, 1, 1, x])/24 - (CA*nf*G[1, 1, 1, x])/12 + 
  (I/2)*CA^2*Pi*G[1, 1, 1, x] - (CA^2*G[1, 1, 1, x])/(4*\[Epsilon]) + 
  (143*CA^2*\[Epsilon]*G[1, 1, 1, x])/144 - (CA*CF*\[Epsilon]*G[1, 1, 1, x])/
   16 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/4 - (CA^2*\[Epsilon]*G[1, 1, 1, x])/
   (16*x) + (CA*CF*\[Epsilon]*G[1, 1, 1, x])/(16*x) + 
  (575*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/216 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 1, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, x])/2 - 
  (19*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/108 - ((277*I)/144)*CA^2*Pi*
   \[Epsilon]^2*G[1, 1, 1, x] + (I/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (71*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/144 - 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/36 + 
  CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x] + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/72 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/9 - 
  ((5*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] + 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/(6*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/(2*x^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/(3*x^2) - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/(8*x) + 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 1, x])/(8*x) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, x])/(2*x) + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x])/x - 
  ((I/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, x])/x - 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/(3*x) + 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/x - 
  (4*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/(3*x) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 - 
  (CF^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 - ((3*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 0, x] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  ((3*I)/8)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 + 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/4 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, x])/(16*x) + 
  (CF^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/(8*x) + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, x])/2 - 
  (3*CF^2*\[Epsilon]*G[0, 0, 1, 0, x])/4 - (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 0, x] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 0, x] - 
  (I/2)*CF^2*Pi*\[Epsilon]*G[0, 0, 1, 0, x] - 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 + 
  (133*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 - 
  (39*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/8 + 
  ((15*I)/16)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  ((15*I)/8)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/4 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/2 + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/x^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/x^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/x^2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*x) - 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x])/(16*x) + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/(8*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/x + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/x - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x])/x + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/4 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/4 + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, x])/8 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, x])/4 + 
  (3*CF^2*\[Epsilon]*G[0, 0, 1, 1, x])/4 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/4 - 
  (33*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, x])/8 + 
  (13*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/4 - ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, x] + ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/6 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/2 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/3 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(4*x) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, x])/(4*x) - 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/(2*x) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/4 + 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/4 + (CA*CF*G[0, 1, 0, 0, x])/4 - 
  (CF^2*G[0, 1, 0, 0, x])/4 + (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, x])/4 + 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - ((3*I)/8)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 0, x] + ((5*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 0, x] - 
  I*CF^2*Pi*\[Epsilon]*G[0, 1, 0, 0, x] + 
  (23*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 - 
  (55*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, x] + ((15*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, x] - ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  ((15*I)/8)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/4 + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/x^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/x^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/x^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x])/(16*x) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/(8*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/x + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/x - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x])/x + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/8 - 
  (CF^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/8 - (CA^2*G[0, 1, 0, 1, x])/8 + 
  (CA*CF*G[0, 1, 0, 1, x])/8 - (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 1, x] - (I/4)*CA*CF*Pi*\[Epsilon]*
   G[0, 1, 0, 1, x] + (CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(8*x^2) - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/(8*x^2) + 
  (CF^2*\[Epsilon]*G[0, 1, 0, 1, x])/(4*x^2) - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/(2*x) + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/(2*x) - 
  (CF^2*\[Epsilon]*G[0, 1, 0, 1, x])/x + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, x] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/3 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/12 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*x^2) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*x^2) + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(4*x^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/x^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/x^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/x^2 - 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*x) + 
  (51*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*x) - 
  (17*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(4*x) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/x - 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/x + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x])/x - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 + 
  (CF^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 + (CA^2*G[0, 1, 1, 0, x])/8 - 
  (3*CA*CF*G[0, 1, 1, 0, x])/8 + (CF^2*G[0, 1, 1, 0, x])/2 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/16 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 1, 0, x])/8 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, x] - ((5*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 0, x] + 
  I*CF^2*Pi*\[Epsilon]*G[0, 1, 1, 0, x] - (CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/
   (8*x^2) + (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/(8*x^2) - 
  (CF^2*\[Epsilon]*G[0, 1, 1, 0, x])/(4*x^2) + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/(2*x) - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/(2*x) + 
  (CF^2*\[Epsilon]*G[0, 1, 1, 0, x])/x + (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/
   8 - (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/8 - ((9*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, x] + ((21*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  ((9*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/8 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/3 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/24 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*x^2) - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(4*x^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/x^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/x^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/x^2 + 
  (29*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*x) - 
  (87*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/(16*x) + 
  (29*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*x) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/x - 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/x + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x])/x - 
  (CA*CF*G[0, 1, 1, 1, x])/8 + (I/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, x])/4 - 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 1, x] - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/48 + 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/48 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/(4*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, x])/(4*x) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/(2*x) - (CA^2*G[1, 0, 0, 0, x])/8 + 
  (7*CA*CF*G[1, 0, 0, 0, x])/8 - (3*CF^2*G[1, 0, 0, 0, x])/4 - 
  (29*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/48 + 
  (15*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x])/16 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 0, x])/8 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/24 - ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, x] + ((19*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, 0, x] - 
  (355*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/144 + 
  (85*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 - 
  (23*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/72 - 
  ((47*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  ((21*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 + 
  (29*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/4 + 
  ((I/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/x^2 - 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/x^2 + 
  ((I/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/x^2 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*x) - 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/(16*x) + 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/(8*x) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/x + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/x - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x])/x + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/4 - 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/4 - (CA*CF*G[1, 0, 0, 1, x])/2 + 
  (CF^2*G[1, 0, 0, 1, x])/2 + (29*CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/48 - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 0, 1, x])/8 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 1, x])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, x])/24 + I*CA*CF*Pi*\[Epsilon]*
   G[1, 0, 0, 1, x] - I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, 1, x] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/(8*x^2) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, x])/(8*x^2) + 
  (CF^2*\[Epsilon]*G[1, 0, 0, 1, x])/(4*x^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/(2*x) + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, x])/(2*x) - 
  (CF^2*\[Epsilon]*G[1, 0, 0, 1, x])/x + 
  (173*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/72 - 
  (89*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 + 
  (29*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/72 - 
  ((29*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 + 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*x^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*x^2) + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(4*x^2) - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x])/x^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x])/x^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x])/x^2 - 
  (37*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(16*x) + 
  (107*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/(16*x) - 
  (35*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*x) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x])/x - 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x])/x + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x])/x - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/4 + 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/4 + (3*CA^2*G[1, 0, 1, 0, x])/8 - 
  (7*CA*CF*G[1, 0, 1, 0, x])/8 + (3*CF^2*G[1, 0, 1, 0, x])/4 + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/24 - 
  (21*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/16 + 
  (9*CF^2*\[Epsilon]*G[1, 0, 1, 0, x])/8 + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/12 + ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] - ((9*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/(8*x^2) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/(8*x^2) + 
  (CF^2*\[Epsilon]*G[1, 0, 1, 0, x])/(4*x^2) - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/(2*x) + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/(2*x) - 
  (CF^2*\[Epsilon]*G[1, 0, 1, 0, x])/x + 
  (361*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/144 - 
  (65*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/8 + 
  6*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/36 + 
  ((17*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  ((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  ((9*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/4 - 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*x^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*x^2) + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*x^2) - 
  (((3*I)/16)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/x^2 + 
  (((9*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/x^2 - 
  (((3*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/x^2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(2*x) + 
  (31*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*x) - 
  (21*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*x) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/x - 
  (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/x + 
  (((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x])/x - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/4 + 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/4 - (CA^2*G[1, 0, 1, 1, x])/8 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x])/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 1, x])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, x])/12 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, x] - (CA^2*\[Epsilon]*G[1, 0, 1, 1, x])/(8*x^2) + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, x])/(8*x^2) - 
  (CF^2*\[Epsilon]*G[1, 0, 1, 1, x])/(4*x^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x])/(2*x) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, x])/(2*x) + 
  (CF^2*\[Epsilon]*G[1, 0, 1, 1, x])/x - 
  (25*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/36 + 
  (25*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 - 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/36 - (I/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, x] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/48 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*x^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(4*x^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x])/x^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x])/x^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x])/x^2 + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(4*x) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/x + 
  (19*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(4*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x])/x + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x])/x - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x])/x + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/4 - 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/4 - (CA*CF*G[1, 1, 0, 0, x])/2 + 
  CF^2*G[1, 1, 0, 0, x] + I*CA^2*Pi*\[Epsilon]*G[1, 1, 0, 0, x] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 0, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 1, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/2 - ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, x] + ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 - 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x])/x^2 + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x])/x^2 - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x])/x^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(4*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/(2*x) - 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/(4*x) + 
  (((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x])/x - 
  (((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x])/x + 
  ((3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x])/x - 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 + 
  (CF^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/4 + (CA^2*G[1, 1, 0, 1, x])/4 - 
  (CA*CF*G[1, 1, 0, 1, x])/2 - (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, x])/8 + 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 1, x])/4 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, x] + I*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, x] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x])/(8*x^2) + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, x])/(8*x^2) - 
  (CF^2*\[Epsilon]*G[1, 1, 0, 1, x])/(4*x^2) + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x])/(2*x) - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, x])/(2*x) + 
  (CF^2*\[Epsilon]*G[1, 1, 0, 1, x])/x - 2*CA^2*\[Epsilon]^2*
   G[1, 1, 0, 1, x] + 6*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  4*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x] + ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, x] - ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/2 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/6 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*x^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(4*x^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x])/x^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x])/x^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x])/x^2 + 
  (19*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*x) - 
  (55*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*x) + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(2*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x])/x + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x])/x - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x])/x + 
  (CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/4 - 
  (CF^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/4 - (CA^2*G[1, 1, 1, 0, x])/2 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, x])/6 - 
  (11*CA*CF*\[Epsilon]*G[1, 1, 1, 0, x])/6 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, x])/3 + (CF*nf*\[Epsilon]*G[1, 1, 1, 0, x])/
   3 + (295*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/72 - 
  (85*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/18 + 
  (5*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/9 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/9 + ((7*I)/12)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, x] - (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/12 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/24 + 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x])/x^2 - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x])/x^2 + 
  (I*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x])/x^2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(8*x) + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/x - 
  (5*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/(8*x) - 
  ((2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x])/x + 
  ((6*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x])/x - 
  ((4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x])/x + 
  (CA^2*G[1, 1, 1, 1, x])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/6 - I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (277*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/144 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x])/16 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/6 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/(16*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, x])/(16*x) + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/8 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] - 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 1, x])/4 - 
  (CF^2*\[Epsilon]*G[0, 0, 1, 0, 1, x])/2 + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/4 + 
  (15*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/x + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/x - 
  (2*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/x + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, 0, x])/4 + 
  (CF^2*\[Epsilon]*G[0, 0, 1, 1, 0, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/x - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/x + 
  (2*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/x - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/2 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 0, x])/4 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, 0, 0, x])/2 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/8 - 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] + 
  ((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + 
  (5*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 1, x])/4 - 
  CF^2*\[Epsilon]*G[0, 1, 0, 0, 1, x] + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/16 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  (15*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/x + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/x - 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/x - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/4 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] - 
  ((7*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/x + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/x - 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/x + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, x])/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/x - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/x + 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/x - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 0, 0, x])/4 - 
  (CF^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/2 + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/16 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/2 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] - 
  ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/2 - 
  (5*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 + 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, 1, x] - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 + 
  (21*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/x - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/x + 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/x - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 + 
  (CF^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/16 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/8 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] + (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, x])/2 - 
  (17*CA*CF*\[Epsilon]*G[1, 0, 0, 0, 0, x])/4 + 
  (11*CF^2*\[Epsilon]*G[1, 0, 0, 0, 0, x])/4 + 
  (101*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/48 - 
  6*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 + 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (8*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] + 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, x])/8 + 
  (19*CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 0, 1, x])/2 - 
  (47*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/48 + 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/24 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] - 
  ((19*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(16*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(8*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(4*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(4*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/(2*x) - 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, x])/8 + 
  (13*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/12 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/12 - 
  ((13*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  ((49*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*x^2) - 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(16*x^2) + 
  (7*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(8*x^2) - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(4*x) + 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(4*x) - 
  (7*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/(2*x) + 
  CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, x] - CF^2*\[Epsilon]*
   G[1, 0, 0, 1, 1, x] - (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/12 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/x - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/x + 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/x - 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, x])/2 - 
  (5*CF^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/2 - 
  (31*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/24 + 
  (39*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/6 - 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  ((47*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(16*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(8*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(4*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(4*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/(2*x) + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, x])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/2 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/48 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/6 - ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, x] + ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, x] - (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(16*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(16*x^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(8*x^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(4*x) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(4*x) + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/(2*x) + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, x])/2 + 
  2*CF^2*\[Epsilon]*G[1, 0, 1, 1, 0, x] + 
  (89*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/48 - 
  (33*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/6 - 
  ((13*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(8*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(8*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(4*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(2*x) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/(2*x) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/x + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/6 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/6 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] + (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/x + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/x - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/x - 
  (5*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/4 + 
  (25*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 - 
  (9*CF^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/16 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/4 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  ((51*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*x^2) - 
  (21*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(16*x^2) + 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(8*x^2) - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(4*x) + 
  (21*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(4*x) - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/(2*x) + 
  CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, x] - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 0, 1, x])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/2 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/2 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] + 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/(8*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/(8*x^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/(4*x^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/(2*x) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/(2*x) + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/x + 
  (5*CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/4 - 
  (23*CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 + 
  (7*CF^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/4 - 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/16 + 
  3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  ((11*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] + 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*x^2) + 
  (27*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(16*x^2) - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(8*x^2) + 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(4*x) - 
  (27*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(4*x) + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/(2*x) - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 + 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, x] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/2 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/x + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/x - 
  (2*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/x + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/2 - 2*CA*CF*\[Epsilon]*
   G[1, 1, 1, 0, 0, x] + 2*CF^2*\[Epsilon]*G[1, 1, 1, 0, 0, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/6 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/6 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] - ((17*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] + ((7*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/x - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/x + 
  (2*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/x + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/12 - 
  3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 3*CF^2*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, x] + (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/6 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/(2*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/(2*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/x^2 - 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/x + 
  (6*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/x - 
  (4*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/x + 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/4 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/12 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/2 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/x - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/x + 
  (2*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/x - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, x] - (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, x])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, x])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, x])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, x])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, x])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, x])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, x])/4 + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, x])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/8 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/8 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/2 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/8 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/8 - 
  (11*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/2 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x] - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, x])/2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, x])/2 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/8 + 
  (25*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x] - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x] + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/8 - 
  (39*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/8 + 
  (13*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x] + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x] + 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/4 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x] - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/4 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 - 
  (41*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, x])/8 + 
  (127*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, x])/8 - 
  (43*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, x])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/2 - 
  8*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x] + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/2 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 - 
  (55*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 + 
  (19*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/4 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/4 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/2 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/4 + 
  (25*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/4 - 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 + 
  (49*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/2 - 
  (21*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/8 + 
  (79*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/8 - 
  (29*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/4 - 
  2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/2 - 
  (37*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/4 + 
  (27*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 + 
  (47*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x])/8 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x])/8 - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 + 
  (25*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 - 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/2 - 
  (47*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/4 + 
  (33*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/4 + 
  (51*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/4 + 
  (21*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/4 - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x] + 
  (37*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 - 
  7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/2 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/2 + 
  5*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/4 + 
  (49*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (21*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/4 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/4 + 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/2 - 
  (31*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] - 2*CA*CF*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 0, x] + 4*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, x] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x] + (103*CA^2*Log[Q2/\[Mu]2])/
   432 + (5*CA*CF*Log[Q2/\[Mu]2])/24 + (17*CA*nf*Log[Q2/\[Mu]2])/432 - 
  (CF*nf*Log[Q2/\[Mu]2])/12 - ((85*I)/144)*CA^2*Pi*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi*Log[Q2/\[Mu]2] + ((5*I)/72)*CA*nf*Pi*Log[Q2/\[Mu]2] - 
  (11*CA^2*Pi^2*Log[Q2/\[Mu]2])/192 - (11*CA*CF*Pi^2*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*Log[Q2/\[Mu]2])/96 + (CF*nf*Pi^2*Log[Q2/\[Mu]2])/36 - 
  (I/24)*CA*CF*Pi^3*Log[Q2/\[Mu]2] + (5*CA^2*Log[Q2/\[Mu]2])/(24*x) - 
  (5*CA*CF*Log[Q2/\[Mu]2])/(24*x) - (CA*nf*Log[Q2/\[Mu]2])/(12*x) + 
  (CF*nf*Log[Q2/\[Mu]2])/(12*x) + ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/x - 
  ((I/8)*CA*CF*Pi*Log[Q2/\[Mu]2])/x - (CA^2*Log[Q2/\[Mu]2])/
   (16*\[Epsilon]^3) + (11*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) + ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/
   \[Epsilon]^2 + (103*CA^2*Log[Q2/\[Mu]2])/(288*\[Epsilon]) - 
  (CA*CF*Log[Q2/\[Mu]2])/(8*\[Epsilon]) - (5*CA*nf*Log[Q2/\[Mu]2])/
   (144*\[Epsilon]) - (((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (CA^2*Pi^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + (CA*CF*Pi^2*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]) - (CA^2*Log[Q2/\[Mu]2])/(8*x*\[Epsilon]) + 
  (CA*CF*Log[Q2/\[Mu]2])/(8*x*\[Epsilon]) - 
  (1031*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/648 + 
  (365*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2])/144 - 
  (3*CF^2*\[Epsilon]*Log[Q2/\[Mu]2])/16 + 
  (655*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/1296 - 
  (31*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/72 - ((41*I)/27)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2] + ((11*I)/8)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (43*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/576 - 
  (121*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/216 + 
  (5*CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/24 + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/288 + 
  (5*CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/108 + 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - (I/144)*CA*nf*Pi^3*\[Epsilon]*
   Log[Q2/\[Mu]2] - (59*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/5760 - 
  (CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/1440 + 
  (7*CF^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/720 + 
  (89*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/(36*x) - 
  (365*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2])/(144*x) + 
  (3*CF^2*\[Epsilon]*Log[Q2/\[Mu]2])/(16*x) - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(9*x) + 
  (31*CF*nf*\[Epsilon]*Log[Q2/\[Mu]2])/(72*x) + 
  (((5*I)/8)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x - 
  (((11*I)/8)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2])/x - 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(24*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(24*x) - 
  (CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/(6*x) - 
  (19963*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/1944 + 
  (10559*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 - 
  (31*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/32 + 
  (9815*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/3888 - 
  (727*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/432 - 
  ((731*I)/162)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((29*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (91*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 - 
  (82*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/81 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/24 - 
  (11*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 + 
  (65*CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/648 + 
  ((49*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((9*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (821*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/11520 + 
  (151*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/2880 + 
  (3*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/80 + 
  (31*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/5760 + 
  (CF*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/360 + 
  ((5*I)/576)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/240)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/180)*CF^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (2597*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(216*x) - 
  (10559*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2])/(864*x) + 
  (31*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(32*x) - 
  (557*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(216*x) + 
  (727*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/(432*x) + 
  (((11*I)/4)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x - 
  (((29*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x + 
  (((9*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2])/x - 
  (35*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(144*x) + 
  (49*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(72*x) - 
  (11*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(24*x) + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(144*x) - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/(72*x) - 
  ((I/48)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/x + 
  ((I/48)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2])/x - 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/12)*CF^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (85*CA*CF*G[0, x]*Log[Q2/\[Mu]2])/72 - (CF^2*G[0, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/36 + (CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/
   12 - (CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(4*x) + (CF^2*G[0, x]*Log[Q2/\[Mu]2])/
   (4*x) - (CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (11*CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) + 
  ((I/4)*CA*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (CA^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/3 + 
  (269*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/216 + 
  (CF^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (7*CF*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/27 + 
  (I/8)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/16 - 
  (65*CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/144 + 
  (CF*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (CF^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/(2*x) - 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/x - 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (77*CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/36 - 
  (649*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/324 + 
  (7*CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (41*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/81 + 
  ((5*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/8 - 
  (533*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/216 + 
  CF^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/216 - 
  (I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (11*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/480 + 
  (CF^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/40 - 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(12*x) - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (85*CA^2*G[1, x]*Log[Q2/\[Mu]2])/144 + (CA*CF*G[1, x]*Log[Q2/\[Mu]2])/8 + 
  (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/72 + ((11*I)/24)*CA^2*Pi*G[1, x]*
   Log[Q2/\[Mu]2] - (I/12)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/6 + (CA^2*G[1, x]*Log[Q2/\[Mu]2])/
   (8*x) - (CA*CF*G[1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (41*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/27 + 
  (11*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/4 + 
  (19*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/216 + 
  ((19*I)/18)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (89*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/288 + 
  (19*CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/144 - 
  (3*CF^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/8 - 
  (13*CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (CF*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/18 + 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (CF^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (5*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (11*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CF^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/8)*CA*CF*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (CF^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (731*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/162 + 
  (29*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/2 + 
  (65*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/648 + 
  ((301*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (241*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/864 + 
  (623*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/432 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/8 - 
  (65*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/432 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/54 - 
  ((37*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (19*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/320 - 
  (151*CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/1440 + 
  (47*CF^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/720 - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x^2) + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x^2) - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  ((I/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/12)*CF^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (29*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (9*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x + 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*x) - 
  (73*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(24*x) + 
  (25*CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(12*x) - 
  ((I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/2)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x - 
  ((I/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/x - 
  (CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (CA*CF*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((33*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/x - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA*CF*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA*CF*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (CF^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/x + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (11*CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (11*CA*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + (CA*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/
   6 - (CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/6 - (I/4)*CA^2*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (161*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (197*CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (CF^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/18 - 
  (5*CF*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (I/12)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  ((I/8)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (3*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (7*CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (CF^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  ((I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (I*CF^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (1141*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/216 + 
  (1753*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/216 - 
  (11*CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/108 - 
  (14*CF*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/27 - 
  ((25*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((25*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (77*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/144 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (19*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (53*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (17*CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (((9*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((7*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (((19*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   12 + (I/2)*CA^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (19*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/18 - 
  (CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (CA*CF*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (301*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/108 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (19*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/108 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/48 - 
  (49*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/9 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(12*x^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(6*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(2*x) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x - 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(3*x) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/x - 
  (2*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(3*x) - 
  (3*CF^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (33*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (13*CF^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (CA*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*CF*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] - (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/4 + (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/
   4 - CF^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/(2*x) + 
  CA*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  I*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/36 - 
  ((29*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/x - 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (CF^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (CF^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (25*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (25*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x^2 + 
  (9*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (19*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (17*CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (CF^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x) + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (CF^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (11*CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/9 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x^2) + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x^2 - 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (43*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x) - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((19*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  CA*CF*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  CF^2*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/(2*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/x + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/x - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/x + 
  CA*CF*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CF^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/(2*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/x - 
  (2*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/x + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (2*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  5*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (25*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (23*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  4*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (103*CA^2*Log[Q2/\[Mu]2]^2)/288 + (CA*CF*Log[Q2/\[Mu]2]^2)/8 + 
  (5*CA*nf*Log[Q2/\[Mu]2]^2)/144 + ((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - 
  (I/24)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - (CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/16 - 
  (CA*CF*Pi^2*Log[Q2/\[Mu]2]^2)/24 + (CA^2*Log[Q2/\[Mu]2]^2)/(8*x) - 
  (CA*CF*Log[Q2/\[Mu]2]^2)/(8*x) + (CA^2*Log[Q2/\[Mu]2]^2)/
   (16*\[Epsilon]^2) - (11*CA^2*Log[Q2/\[Mu]2]^2)/(96*\[Epsilon]) + 
  (CA*nf*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/
   \[Epsilon] - (103*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 - 
  (5*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2)/24 - 
  (17*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/12 + ((85*I)/144)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^2 - (I/8)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/192 + 
  (11*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/72 - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/96 - 
  (CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/36 + 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  (5*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (5*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(12*x) - 
  (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/(12*x) - 
  ((I/8)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2)/x + 
  ((I/8)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2)/x + 
  (1031*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/648 - 
  (365*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/144 + 
  (3*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/16 - 
  (655*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 + 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/72 + 
  ((41*I)/27)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (43*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/576 + 
  (121*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/216 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/24 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/288 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/108 - 
  ((11*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (59*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/5760 + 
  (CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1440 - 
  (7*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/720 - 
  (89*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(36*x) + 
  (365*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(144*x) - 
  (3*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(16*x) + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(9*x) - 
  (31*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(72*x) - 
  (((5*I)/8)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x + 
  (((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x - 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/x + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(24*x) - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(24*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/(6*x) - 
  (11*CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + (CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/
   12 - (I/4)*CA*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (85*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (CF^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (5*CF*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (CF^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*x) - 
  (CF^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*x) - 
  (CA^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (269*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/216 - 
  (CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (7*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/27 - 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/16 + 
  (65*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(2*x) - 
  (CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/(2*x) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/x + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (85*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (41*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/27 - 
  (11*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (19*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/216 - 
  ((19*I)/18)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (89*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 - 
  (19*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/18 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(16*x^2) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(16*x^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*x^2) - 
  (5*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (11*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*x) - 
  (3*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(4*x) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/x - 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(4*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(4*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(2*x) + 
  (CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA*CF*Pi*\[Epsilon]*
   G[0, 1, x]*Log[Q2/\[Mu]2]^2 - (CA^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2]^2)/8 + (5*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/
   8 - (CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(8*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/(4*x) - 
  (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (11*CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (161*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/72 - 
  (197*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/18 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x^2 - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x^2 + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x^2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/(2*x) - 
  ((I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (I*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/x + 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(8*x) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/(8*x) + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  CA*CF*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  I*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(8*x^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(8*x^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(4*x^2) - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(2*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/(2*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/x + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/24 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*x^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(8*x^2) - 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(4*x^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(2*x) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/(2*x) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/x - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  2*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Log[Q2/\[Mu]2]^3)/144 - (CA*nf*Log[Q2/\[Mu]2]^3)/72 + 
  (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (103*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/432 - 
  (CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^3)/12 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/36)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 + 
  (CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/(12*x) + 
  (CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^3)/(12*x) + 
  (103*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 + 
  (5*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/36 + 
  (17*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/18 - ((85*I)/216)*CA^2*Pi*
   \[Epsilon]^2*Log[Q2/\[Mu]2]^3 + (I/12)*CA*CF*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^3 + ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/288 - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/108 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/144 + 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/54 - 
  (I/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  (5*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(36*x) - 
  (5*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(36*x) - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(18*x) + 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/(18*x) + 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/x - 
  ((I/12)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/x - 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CF*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/6)*CA*CF*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (85*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/108 - 
  (CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (5*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/54 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 - 
  (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(6*x) + 
  (CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/(6*x) + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (85*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/216 + 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/108 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/9 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(12*x) - 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/(12*x) - 
  (CF^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA*CF*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (CF*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 - (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (103*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/864 + 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/24 + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/(24*x) - 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/(24*x) + 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (11*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/36 - 
  (I/12)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CF^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 + (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 - (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 + (113*CA^2*Zeta[3])/288 + 
  (29*CA*CF*Zeta[3])/12 - (3*CF^2*Zeta[3])/8 - (25*CA*nf*Zeta[3])/144 - 
  (CF*nf*Zeta[3])/6 - (I/48)*CA^2*Pi*Zeta[3] - (I/8)*CA*CF*Pi*Zeta[3] + 
  (I/2)*CF^2*Pi*Zeta[3] - (11*CA^2*Zeta[3])/(96*\[Epsilon]) - 
  (CA*CF*Zeta[3])/(8*\[Epsilon]) - (611*CA^2*\[Epsilon]*Zeta[3])/864 + 
  (707*CA*CF*\[Epsilon]*Zeta[3])/72 - 4*CF^2*\[Epsilon]*Zeta[3] - 
  (125*CA*nf*\[Epsilon]*Zeta[3])/432 - (5*CF*nf*\[Epsilon]*Zeta[3])/18 - 
  ((7*I)/72)*CA^2*Pi*\[Epsilon]*Zeta[3] - ((33*I)/8)*CA*CF*Pi*\[Epsilon]*
   Zeta[3] + ((9*I)/4)*CF^2*Pi*\[Epsilon]*Zeta[3] + 
  ((2*I)/9)*CA*nf*Pi*\[Epsilon]*Zeta[3] - (5*CA^2*Pi^2*\[Epsilon]*Zeta[3])/
   192 + (13*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/72 + 
  (5*CF^2*Pi^2*\[Epsilon]*Zeta[3])/24 + (13*CA^2*\[Epsilon]*Zeta[3])/(48*x) - 
  (61*CA*CF*\[Epsilon]*Zeta[3])/(48*x) + (CF^2*\[Epsilon]*Zeta[3])/x - 
  (CA*CF*x*\[Epsilon]*Zeta[3])/4 + (CF^2*x*\[Epsilon]*Zeta[3])/4 - 
  (10979*CA^2*\[Epsilon]^2*Zeta[3])/1296 + (7285*CA*CF*\[Epsilon]^2*Zeta[3])/
   216 - (121*CF^2*\[Epsilon]^2*Zeta[3])/8 + (47*CA*nf*\[Epsilon]^2*Zeta[3])/
   1296 - (26*CF*nf*\[Epsilon]^2*Zeta[3])/27 + 
  ((127*I)/54)*CA^2*Pi*\[Epsilon]^2*Zeta[3] - ((217*I)/12)*CA*CF*Pi*
   \[Epsilon]^2*Zeta[3] + ((23*I)/2)*CF^2*Pi*\[Epsilon]^2*Zeta[3] + 
  ((10*I)/27)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] + 
  (97*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/576 - 
  (1835*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/864 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/16 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/288 + 
  (19*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/108 + ((17*I)/32)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - ((173*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] + 
  ((3*I)/4)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3] + (553*CA^2*\[Epsilon]^2*Zeta[3])/
   (144*x) - (193*CA*CF*\[Epsilon]^2*Zeta[3])/(36*x) + 
  (13*CF^2*\[Epsilon]^2*Zeta[3])/(8*x) - (79*CA*nf*\[Epsilon]^2*Zeta[3])/
   (144*x) + (4*CF*nf*\[Epsilon]^2*Zeta[3])/(9*x) + 
  (((7*I)/24)*CA^2*Pi*\[Epsilon]^2*Zeta[3])/x - 
  (((7*I)/24)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/x - 
  (CA^2*x*\[Epsilon]^2*Zeta[3])/48 - (5*CA*CF*x*\[Epsilon]^2*Zeta[3])/16 + 
  (3*CF^2*x*\[Epsilon]^2*Zeta[3])/8 - (CA*nf*x*\[Epsilon]^2*Zeta[3])/24 + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*Zeta[3] - (I/4)*CF^2*Pi*x*\[Epsilon]^2*
   Zeta[3] + (13*CA*CF*G[0, x]*Zeta[3])/24 - (5*CF^2*G[0, x]*Zeta[3])/4 + 
  (22*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/9 + 
  (3*CF^2*\[Epsilon]*G[0, x]*Zeta[3])/2 - 
  (4*CF*nf*\[Epsilon]*G[0, x]*Zeta[3])/9 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, x]*Zeta[3] + ((17*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, x]*Zeta[3] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[0, x]*Zeta[3] + 
  (367*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/54 + 
  (5*CF^2*\[Epsilon]^2*G[0, x]*Zeta[3])/3 - 
  (20*CF*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/27 + ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, x]*Zeta[3] - ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/16 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/72 - 
  (7*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/(12*x) + 
  (7*CF^2*\[Epsilon]^2*G[0, x]*Zeta[3])/(12*x) - 
  (CA*CF*x*\[Epsilon]^2*G[0, x]*Zeta[3])/4 + 
  (CF^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/4 + (29*CA^2*G[1, x]*Zeta[3])/48 - 
  (CA*CF*G[1, x]*Zeta[3])/4 - (307*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/72 + 
  (71*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/24 - 
  (3*CF^2*\[Epsilon]*G[1, x]*Zeta[3])/4 + 
  (23*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/36 - 
  (CF*nf*\[Epsilon]*G[1, x]*Zeta[3])/3 - ((17*I)/6)*CA^2*Pi*\[Epsilon]*
   G[1, x]*Zeta[3] + ((21*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, x]*Zeta[3] - 
  ((5*I)/2)*CF^2*Pi*\[Epsilon]*G[1, x]*Zeta[3] - 
  (2603*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/216 + 
  (509*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/36 - 
  (51*CF^2*\[Epsilon]^2*G[1, x]*Zeta[3])/8 + 
  (115*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/108 - 
  (5*CF*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/9 + ((119*I)/72)*CA^2*Pi*
   \[Epsilon]^2*G[1, x]*Zeta[3] + ((51*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*
   Zeta[3] - ((21*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (277*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/288 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/6 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/12 - 
  (I*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/x^2 + 
  ((3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/x^2 - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/x^2 + 
  (49*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(24*x) - 
  (14*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/(3*x) + 
  (21*CF^2*\[Epsilon]^2*G[1, x]*Zeta[3])/(8*x) + 
  ((4*I)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/x - 
  ((12*I)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/x + 
  ((8*I)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3])/x + 
  (CA*CF*x*\[Epsilon]^2*G[1, x]*Zeta[3])/2 - 
  (CF^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/2 - 
  (7*CF^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/6 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/4 + 
  (7*CA*CF*\[Epsilon]*G[0, 1, x]*Zeta[3])/12 - 
  (CF^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/4 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/2 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/2 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, x]*Zeta[3] - ((16*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] + 
  (5*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/6 + 
  (CA*CF*\[Epsilon]*G[1, 0, x]*Zeta[3])/4 - 
  (CF^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/2 - 
  (47*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/9 + 
  (41*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/36 + 
  (9*CF^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/2 + 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/9 - 
  (8*CF*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/9 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] - ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, 0, x]*Zeta[3] - (41*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/24 + 
  (CA*CF*\[Epsilon]*G[1, 1, x]*Zeta[3])/2 + 
  (205*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/12 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/2 - 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/3 - 
  ((61*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  ((61*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] - 
  ((17*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/x^2 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/x^2 + 
  (2*CF^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/x^2 - 
  (4*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/x + 
  (12*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/x - 
  (8*CF^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/x + 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/3 - 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/3 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3] + 
  (37*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/6 - 
  (23*CF^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/4 - 
  3*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3] + 
  (53*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/6 - 
  (35*CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/6 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/6 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/2 + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3] + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/12 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/2 + 
  CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3] + 
  (14*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/3 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/2 + 
  (11*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 + (CA*CF*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (113*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
  (29*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (3*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (25*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (I/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/4)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  I*CF^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (611*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/432 - 
  (707*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/36 + 
  8*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (125*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/216 + 
  (5*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  ((7*I)/36)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((33*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/96 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (13*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*x) + 
  (61*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/(24*x) - 
  (2*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/x + 
  (CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (CF^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (13*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (5*CF^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (44*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/9 - 
  3*CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (8*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((17*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (29*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (307*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (71*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (3*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (23*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/18 + 
  (2*CF*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  ((17*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((21*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (41*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 - 
  (CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (113*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/144 + 
  (29*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/6 - 
  (3*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (25*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/3 - 
  (I/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  I*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (13*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (5*CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/2 + 
  (29*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/2 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 + 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/6 + 
  (641*CA^2*\[Epsilon]^2*Zeta[3]^2)/288 - (635*CA*CF*\[Epsilon]^2*Zeta[3]^2)/
   48 + (75*CF^2*\[Epsilon]^2*Zeta[3]^2)/8 + (73*CA^2*\[Epsilon]*Zeta[5])/
   160 - (39*CA*CF*\[Epsilon]*Zeta[5])/8 + 2*CF^2*\[Epsilon]*Zeta[5] + 
  (1241*CA^2*\[Epsilon]^2*Zeta[5])/480 + (223*CA*CF*\[Epsilon]^2*Zeta[5])/
   24 - 3*CF^2*\[Epsilon]^2*Zeta[5] - (211*CA*nf*\[Epsilon]^2*Zeta[5])/240 - 
  (2*CF*nf*\[Epsilon]^2*Zeta[5])/3 - ((93*I)/80)*CA^2*Pi*\[Epsilon]^2*
   Zeta[5] + ((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[5] + 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*Zeta[5] + 
  (223*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/40 - 
  (25*CF^2*\[Epsilon]^2*G[0, x]*Zeta[5])/2 + 
  (247*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/80 - 
  (13*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/8 + 2*CF^2*\[Epsilon]^2*G[1, x]*
   Zeta[5] - (73*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/80 + 
  (39*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
  4*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5], 
 (-571*CA^2)/1296 + (65*CA*nf)/2592 + ((121*I)/432)*CA^2*Pi + 
  ((9*I)/16)*CA*CF*Pi - ((3*I)/8)*CF^2*Pi - ((7*I)/108)*CA*nf*Pi + 
  (67*CA^2*Pi^2)/1152 + (19*CA*CF*Pi^2)/108 - (CF^2*Pi^2)/48 - 
  (5*CA*nf*Pi^2)/576 - (5*CF*nf*Pi^2)/216 + ((25*I)/576)*CA^2*Pi^3 - 
  ((3*I)/16)*CA*CF*Pi^3 + (I/8)*CF^2*Pi^3 + (I/288)*CA*nf*Pi^3 + 
  (59*CA^2*Pi^4)/11520 + (CA*CF*Pi^4)/2880 - (7*CF^2*Pi^4)/1440 + 
  (I/6)*CA^2*Pi*x - ((9*I)/16)*CA*CF*Pi*x + ((3*I)/8)*CF^2*Pi*x + 
  (I/48)*CA*nf*Pi*x - (I/16)*CA^2*Pi^3*x + (I/6)*CA*CF*Pi^3*x - 
  (I/6)*CF^2*Pi^3*x - (I/24)*CA*CF*Pi^3*x^2 + (I/24)*CF^2*Pi^3*x^2 + 
  CA^2/(32*\[Epsilon]^4) - (11*CA^2)/(192*\[Epsilon]^3) + 
  (CA*nf)/(96*\[Epsilon]^3) - ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  (67*CA^2)/(576*\[Epsilon]^2) + (5*CA*nf)/(288*\[Epsilon]^2) + 
  (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 - ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - 
  (CA^2*Pi^2)/(32*\[Epsilon]^2) - (CA*CF*Pi^2)/(48*\[Epsilon]^2) - 
  (193*CA^2)/(864*\[Epsilon]) + (19*CA*nf)/(864*\[Epsilon]) + 
  (((67*I)/288)*CA^2*Pi)/\[Epsilon] - (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (11*CA^2*Pi^2)/(384*\[Epsilon]) + (11*CA*CF*Pi^2)/(144*\[Epsilon]) - 
  (CA*nf*Pi^2)/(192*\[Epsilon]) - (CF*nf*Pi^2)/(72*\[Epsilon]) + 
  ((I/48)*CA*CF*Pi^3)/\[Epsilon] - (1705*CA^2*\[Epsilon])/1944 + 
  (211*CA*nf*\[Epsilon])/7776 - ((61*I)/324)*CA^2*Pi*\[Epsilon] + 
  ((27*I)/8)*CA*CF*Pi*\[Epsilon] - ((9*I)/4)*CF^2*Pi*\[Epsilon] - 
  ((41*I)/324)*CA*nf*Pi*\[Epsilon] + (151*CA^2*Pi^2*\[Epsilon])/1728 + 
  (1159*CA*CF*Pi^2*\[Epsilon])/2592 - (5*CF^2*Pi^2*\[Epsilon])/48 - 
  (31*CA*nf*Pi^2*\[Epsilon])/1728 - (7*CF*nf*Pi^2*\[Epsilon])/162 + 
  ((221*I)/1728)*CA^2*Pi^3*\[Epsilon] - (I/2)*CA*CF*Pi^3*\[Epsilon] + 
  (I/3)*CF^2*Pi^3*\[Epsilon] + ((5*I)/864)*CA*nf*Pi^3*\[Epsilon] + 
  (101*CA^2*Pi^4*\[Epsilon])/23040 + (209*CA*CF*Pi^4*\[Epsilon])/5760 + 
  (CF^2*Pi^4*\[Epsilon])/80 - (31*CA*nf*Pi^4*\[Epsilon])/11520 - 
  (CF*nf*Pi^4*\[Epsilon])/720 - ((5*I)/1152)*CA^2*Pi^5*\[Epsilon] + 
  (I/480)*CA*CF*Pi^5*\[Epsilon] + (I/360)*CF^2*Pi^5*\[Epsilon] + 
  ((77*I)/72)*CA^2*Pi*x*\[Epsilon] - ((27*I)/8)*CA*CF*Pi*x*\[Epsilon] + 
  ((9*I)/4)*CF^2*Pi*x*\[Epsilon] + ((11*I)/144)*CA*nf*Pi*x*\[Epsilon] + 
  (25*CA^2*Pi^2*x*\[Epsilon])/288 - (9*CA*CF*Pi^2*x*\[Epsilon])/32 + 
  (3*CF^2*Pi^2*x*\[Epsilon])/16 + (CA*nf*Pi^2*x*\[Epsilon])/144 - 
  ((19*I)/144)*CA^2*Pi^3*x*\[Epsilon] + ((11*I)/48)*CA*CF*Pi^3*x*\[Epsilon] - 
  (I/4)*CF^2*Pi^3*x*\[Epsilon] + (I/144)*CA*nf*Pi^3*x*\[Epsilon] + 
  (17*CA^2*Pi^4*x*\[Epsilon])/1920 - (7*CA*CF*Pi^4*x*\[Epsilon])/2880 - 
  (11*CF^2*Pi^4*x*\[Epsilon])/180 - (I/72)*CA^2*Pi^3*x^2*\[Epsilon] + 
  (I/48)*CA*CF*Pi^3*x^2*\[Epsilon] - (I/144)*CA*nf*Pi^3*x^2*\[Epsilon] - 
  (11*CA*CF*Pi^4*x^2*\[Epsilon])/720 + (11*CF^2*Pi^4*x^2*\[Epsilon])/720 - 
  (5107*CA^2*\[Epsilon]^2)/2916 + (665*CA*nf*\[Epsilon]^2)/23328 - 
  ((3281*I)/972)*CA^2*Pi*\[Epsilon]^2 + ((63*I)/4)*CA*CF*Pi*\[Epsilon]^2 - 
  ((21*I)/2)*CF^2*Pi*\[Epsilon]^2 - ((61*I)/243)*CA*nf*Pi*\[Epsilon]^2 + 
  (143*CA^2*Pi^2*\[Epsilon]^2)/1296 + (2105*CA*CF*Pi^2*\[Epsilon]^2)/1944 - 
  (CF^2*Pi^2*\[Epsilon]^2)/3 - (179*CA*nf*Pi^2*\[Epsilon]^2)/5184 - 
  (41*CF*nf*Pi^2*\[Epsilon]^2)/486 + ((743*I)/2592)*CA^2*Pi^3*\[Epsilon]^2 - 
  ((35*I)/32)*CA*CF*Pi^3*\[Epsilon]^2 + ((35*I)/48)*CF^2*Pi^3*\[Epsilon]^2 + 
  ((7*I)/648)*CA*nf*Pi^3*\[Epsilon]^2 - (983*CA^2*Pi^4*\[Epsilon]^2)/69120 + 
  (649*CA*CF*Pi^4*\[Epsilon]^2)/4320 - (3*CF^2*Pi^4*\[Epsilon]^2)/160 - 
  (31*CA*nf*Pi^4*\[Epsilon]^2)/6912 - (CF*nf*Pi^4*\[Epsilon]^2)/432 + 
  ((679*I)/11520)*CA^2*Pi^5*\[Epsilon]^2 - (I/4)*CA*CF*Pi^5*\[Epsilon]^2 + 
  ((37*I)/240)*CF^2*Pi^5*\[Epsilon]^2 + ((19*I)/5760)*CA*nf*Pi^5*
   \[Epsilon]^2 + (125*CA^2*Pi^6*\[Epsilon]^2)/48384 - 
  (43*CA*CF*Pi^6*\[Epsilon]^2)/3024 + (869*CF^2*Pi^6*\[Epsilon]^2)/181440 + 
  ((277*I)/54)*CA^2*Pi*x*\[Epsilon]^2 - ((63*I)/4)*CA*CF*Pi*x*\[Epsilon]^2 + 
  ((21*I)/2)*CF^2*Pi*x*\[Epsilon]^2 + ((85*I)/432)*CA*nf*Pi*x*\[Epsilon]^2 + 
  (205*CA^2*Pi^2*x*\[Epsilon]^2)/432 - (3*CA*CF*Pi^2*x*\[Epsilon]^2)/2 + 
  CF^2*Pi^2*x*\[Epsilon]^2 + (7*CA*nf*Pi^2*x*\[Epsilon]^2)/216 - 
  ((223*I)/864)*CA^2*Pi^3*x*\[Epsilon]^2 + ((11*I)/24)*CA*CF*Pi^3*x*
   \[Epsilon]^2 - (I/2)*CF^2*Pi^3*x*\[Epsilon]^2 + 
  ((13*I)/864)*CA*nf*Pi^3*x*\[Epsilon]^2 + (37*CA^2*Pi^4*x*\[Epsilon]^2)/
   864 - (551*CA*CF*Pi^4*x*\[Epsilon]^2)/5760 - 
  (43*CF^2*Pi^4*x*\[Epsilon]^2)/576 - (CA*nf*Pi^4*x*\[Epsilon]^2)/8640 - 
  ((59*I)/864)*CA^2*Pi^3*x^2*\[Epsilon]^2 + ((13*I)/96)*CA*CF*Pi^3*x^2*
   \[Epsilon]^2 - (I/16)*CF^2*Pi^3*x^2*\[Epsilon]^2 - 
  ((5*I)/432)*CA*nf*Pi^3*x^2*\[Epsilon]^2 - (121*CA^2*Pi^4*x^2*\[Epsilon]^2)/
   34560 - (27*CA*CF*Pi^4*x^2*\[Epsilon]^2)/1280 + 
  (47*CF^2*Pi^4*x^2*\[Epsilon]^2)/1920 + (CA*nf*Pi^4*x^2*\[Epsilon]^2)/8640 - 
  (101*CA*CF*G[0, x])/108 + (7*CF*nf*G[0, x])/54 + 
  (11*CA*CF*Pi^2*G[0, x])/288 - (CF*nf*Pi^2*G[0, x])/144 + 
  (I/48)*CA*CF*Pi^3*G[0, x] - (CA^2*x*G[0, x])/6 + (9*CA*CF*x*G[0, x])/16 - 
  (3*CF^2*x*G[0, x])/8 - (CA*nf*x*G[0, x])/48 + (I/8)*CA*CF*Pi*x*G[0, x] - 
  (I/8)*CF^2*Pi*x*G[0, x] + (CA*CF*G[0, x])/(8*\[Epsilon]^3) - 
  (11*CA*CF*G[0, x])/(48*\[Epsilon]^2) + (CF*nf*G[0, x])/(24*\[Epsilon]^2) - 
  ((I/8)*CA*CF*Pi*G[0, x])/\[Epsilon]^2 - (67*CA*CF*G[0, x])/
   (144*\[Epsilon]) + (5*CF*nf*G[0, x])/(72*\[Epsilon]) - 
  (CF^2*Pi^2*G[0, x])/(24*\[Epsilon]) - (607*CA*CF*\[Epsilon]*G[0, x])/324 + 
  (41*CF*nf*\[Epsilon]*G[0, x])/162 - (I/16)*CA^2*Pi*\[Epsilon]*G[0, x] + 
  ((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, x] - (I/8)*CF^2*Pi*\[Epsilon]*G[0, x] + 
  (67*CA*CF*Pi^2*\[Epsilon]*G[0, x])/864 - (5*CF*nf*Pi^2*\[Epsilon]*G[0, x])/
   432 + (11*CA*CF*Pi^4*\[Epsilon]*G[0, x])/960 - 
  (CF^2*Pi^4*\[Epsilon]*G[0, x])/80 - (77*CA^2*x*\[Epsilon]*G[0, x])/72 + 
  (27*CA*CF*x*\[Epsilon]*G[0, x])/8 - (9*CF^2*x*\[Epsilon]*G[0, x])/4 - 
  (11*CA*nf*x*\[Epsilon]*G[0, x])/144 + (I/24)*CA^2*Pi*x*\[Epsilon]*G[0, x] + 
  (I/16)*CA*CF*Pi*x*\[Epsilon]*G[0, x] - (I/8)*CF^2*Pi*x*\[Epsilon]*G[0, x] + 
  (I/48)*CA*nf*Pi*x*\[Epsilon]*G[0, x] - (CA^2*Pi^2*x*\[Epsilon]*G[0, x])/
   16 + (11*CA*CF*Pi^2*x*\[Epsilon]*G[0, x])/48 - 
  (CF^2*Pi^2*x*\[Epsilon]*G[0, x])/6 + (CA^2*Pi^2*x^2*\[Epsilon]*G[0, x])/
   96 - (CA*CF*Pi^2*x^2*\[Epsilon]*G[0, x])/32 + 
  (CF^2*Pi^2*x^2*\[Epsilon]*G[0, x])/48 - (911*CA*CF*\[Epsilon]^2*G[0, x])/
   243 + (122*CF*nf*\[Epsilon]^2*G[0, x])/243 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, x] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, x] - (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, x])/16 + (445*CA*CF*Pi^2*\[Epsilon]^2*G[0, x])/
   1296 - (CF^2*Pi^2*\[Epsilon]^2*G[0, x])/8 - 
  (7*CF*nf*Pi^2*\[Epsilon]^2*G[0, x])/324 + 
  (209*CA*CF*Pi^4*\[Epsilon]^2*G[0, x])/5760 + 
  (3*CF^2*Pi^4*\[Epsilon]^2*G[0, x])/80 - 
  (19*CF*nf*Pi^4*\[Epsilon]^2*G[0, x])/2880 - (I/80)*CA^2*Pi^5*\[Epsilon]^2*
   G[0, x] + ((43*I)/960)*CA*CF*Pi^5*\[Epsilon]^2*G[0, x] - 
  (I/40)*CF^2*Pi^5*\[Epsilon]^2*G[0, x] - (277*CA^2*x*\[Epsilon]^2*G[0, x])/
   54 + (63*CA*CF*x*\[Epsilon]^2*G[0, x])/4 - 
  (21*CF^2*x*\[Epsilon]^2*G[0, x])/2 - (85*CA*nf*x*\[Epsilon]^2*G[0, x])/
   432 + ((7*I)/36)*CA^2*Pi*x*\[Epsilon]^2*G[0, x] - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x] + ((11*I)/144)*CA*nf*Pi*x*
   \[Epsilon]^2*G[0, x] - (73*CA^2*Pi^2*x*\[Epsilon]^2*G[0, x])/192 + 
  (229*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x])/192 - 
  (79*CF^2*Pi^2*x*\[Epsilon]^2*G[0, x])/96 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, x])/96 - ((11*I)/144)*CA^2*Pi^3*x*
   \[Epsilon]^2*G[0, x] + ((13*I)/48)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, x] - 
  ((3*I)/16)*CF^2*Pi^3*x*\[Epsilon]^2*G[0, x] - 
  (I/144)*CA*nf*Pi^3*x*\[Epsilon]^2*G[0, x] - 
  (CA^2*Pi^4*x*\[Epsilon]^2*G[0, x])/60 + 
  (7*CA*CF*Pi^4*x*\[Epsilon]^2*G[0, x])/240 + 
  (CF^2*Pi^4*x*\[Epsilon]^2*G[0, x])/60 + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/96 - 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, x])/32 + 
  (5*CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, x])/48 + ((7*I)/288)*CA^2*Pi^3*x^2*
   \[Epsilon]^2*G[0, x] - ((13*I)/96)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, x] + 
  ((5*I)/48)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[0, x] + 
  (I/144)*CA*nf*Pi^3*x^2*\[Epsilon]^2*G[0, x] + 
  (CA*CF*Pi^4*x^2*\[Epsilon]^2*G[0, x])/240 - 
  (CF^2*Pi^4*x^2*\[Epsilon]^2*G[0, x])/240 + (121*CA^2*G[1, x])/432 + 
  (9*CA*CF*G[1, x])/16 - (3*CF^2*G[1, x])/8 - (7*CA*nf*G[1, x])/108 - 
  ((67*I)/144)*CA^2*Pi*G[1, x] + ((5*I)/72)*CA*nf*Pi*G[1, x] - 
  (143*CA^2*Pi^2*G[1, x])/576 + (31*CA*CF*Pi^2*G[1, x])/144 + 
  (13*CA*nf*Pi^2*G[1, x])/288 - (CF*nf*Pi^2*G[1, x])/36 - 
  ((5*I)/48)*CA^2*Pi^3*G[1, x] + (I/12)*CA*CF*Pi^3*G[1, x] + 
  (CA^2*x*G[1, x])/6 - (9*CA*CF*x*G[1, x])/16 + (3*CF^2*x*G[1, x])/8 + 
  (CA*nf*x*G[1, x])/48 - (CA^2*G[1, x])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, x])/(96*\[Epsilon]^2) - (CA*nf*G[1, x])/(48*\[Epsilon]^2) + 
  ((I/8)*CA^2*Pi*G[1, x])/\[Epsilon]^2 + (67*CA^2*G[1, x])/(288*\[Epsilon]) - 
  (5*CA*nf*G[1, x])/(144*\[Epsilon]) - (((11*I)/48)*CA^2*Pi*G[1, x])/
   \[Epsilon] + ((I/24)*CA*nf*Pi*G[1, x])/\[Epsilon] + 
  (CA^2*Pi^2*G[1, x])/(12*\[Epsilon]) - (61*CA^2*\[Epsilon]*G[1, x])/324 + 
  (27*CA*CF*\[Epsilon]*G[1, x])/8 - (9*CF^2*\[Epsilon]*G[1, x])/4 - 
  (41*CA*nf*\[Epsilon]*G[1, x])/324 - ((121*I)/216)*CA^2*Pi*\[Epsilon]*
   G[1, x] - ((9*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, x] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, x] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*
   G[1, x] - (943*CA^2*Pi^2*\[Epsilon]*G[1, x])/1728 + 
  (251*CA*CF*Pi^2*\[Epsilon]*G[1, x])/432 - (CF^2*Pi^2*\[Epsilon]*G[1, x])/
   12 + (65*CA*nf*Pi^2*\[Epsilon]*G[1, x])/864 - 
  (5*CF*nf*Pi^2*\[Epsilon]*G[1, x])/108 + ((37*I)/288)*CA^2*Pi^3*\[Epsilon]*
   G[1, x] - (I/8)*CF^2*Pi^3*\[Epsilon]*G[1, x] - 
  ((5*I)/144)*CA*nf*Pi^3*\[Epsilon]*G[1, x] - 
  (19*CA^2*Pi^4*\[Epsilon]*G[1, x])/640 + (151*CA*CF*Pi^4*\[Epsilon]*G[1, x])/
   2880 - (47*CF^2*Pi^4*\[Epsilon]*G[1, x])/1440 - 
  (CA^2*Pi^2*\[Epsilon]*G[1, x])/(32*x) + (3*CA*CF*Pi^2*\[Epsilon]*G[1, x])/
   (32*x) - (CF^2*Pi^2*\[Epsilon]*G[1, x])/(16*x) + 
  (77*CA^2*x*\[Epsilon]*G[1, x])/72 - (27*CA*CF*x*\[Epsilon]*G[1, x])/8 + 
  (9*CF^2*x*\[Epsilon]*G[1, x])/4 + (11*CA*nf*x*\[Epsilon]*G[1, x])/144 - 
  (I/3)*CA^2*Pi*x*\[Epsilon]*G[1, x] + ((9*I)/8)*CA*CF*Pi*x*\[Epsilon]*
   G[1, x] - ((3*I)/4)*CF^2*Pi*x*\[Epsilon]*G[1, x] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]*G[1, x] + (CA^2*Pi^2*x*\[Epsilon]*G[1, x])/
   16 - (3*CA*CF*Pi^2*x*\[Epsilon]*G[1, x])/16 + 
  (CF^2*Pi^2*x*\[Epsilon]*G[1, x])/8 + (I/16)*CA^2*Pi^3*x*\[Epsilon]*
   G[1, x] - (I/6)*CA*CF*Pi^3*x*\[Epsilon]*G[1, x] + 
  (I/6)*CF^2*Pi^3*x*\[Epsilon]*G[1, x] - (CA^2*Pi^2*x^2*\[Epsilon]*G[1, x])/
   96 + (CA*CF*Pi^2*x^2*\[Epsilon]*G[1, x])/32 - 
  (CF^2*Pi^2*x^2*\[Epsilon]*G[1, x])/48 + (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]*
   G[1, x] - (I/24)*CF^2*Pi^3*x^2*\[Epsilon]*G[1, x] - 
  (3281*CA^2*\[Epsilon]^2*G[1, x])/972 + (63*CA*CF*\[Epsilon]^2*G[1, x])/4 - 
  (21*CF^2*\[Epsilon]^2*G[1, x])/2 - (61*CA*nf*\[Epsilon]^2*G[1, x])/243 + 
  ((61*I)/162)*CA^2*Pi*\[Epsilon]^2*G[1, x] - 
  ((27*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, x] + ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, x] + ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*G[1, x] - 
  (5423*CA^2*Pi^2*\[Epsilon]^2*G[1, x])/5184 + 
  (5149*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/5184 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[1, x])/96 + 
  (191*CA*nf*Pi^2*\[Epsilon]^2*G[1, x])/1296 - 
  (7*CF*nf*Pi^2*\[Epsilon]^2*G[1, x])/81 + ((91*I)/432)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, x] + ((3*I)/32)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x] - 
  ((17*I)/48)*CF^2*Pi^3*\[Epsilon]^2*G[1, x] - 
  ((25*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x] - 
  (2057*CA^2*Pi^4*\[Epsilon]^2*G[1, x])/34560 + 
  (469*CA*CF*Pi^4*\[Epsilon]^2*G[1, x])/5760 - 
  (101*CF^2*Pi^4*\[Epsilon]^2*G[1, x])/960 + 
  (97*CA*nf*Pi^4*\[Epsilon]^2*G[1, x])/17280 - 
  (CF*nf*Pi^4*\[Epsilon]^2*G[1, x])/360 - ((17*I)/576)*CA^2*Pi^5*\[Epsilon]^2*
   G[1, x] + ((3*I)/80)*CA*CF*Pi^5*\[Epsilon]^2*G[1, x] - 
  (I/360)*CF^2*Pi^5*\[Epsilon]^2*G[1, x] - (CA^2*Pi^2*\[Epsilon]^2*G[1, x])/
   (8*x) + (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, x])/(8*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, x])/(4*x) + 
  ((I/48)*CA^2*Pi^3*\[Epsilon]^2*G[1, x])/x - 
  ((I/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x])/x + 
  ((I/24)*CF^2*Pi^3*\[Epsilon]^2*G[1, x])/x + 
  (277*CA^2*x*\[Epsilon]^2*G[1, x])/54 - (63*CA*CF*x*\[Epsilon]^2*G[1, x])/
   4 + (21*CF^2*x*\[Epsilon]^2*G[1, x])/2 + (85*CA*nf*x*\[Epsilon]^2*G[1, x])/
   432 - ((77*I)/36)*CA^2*Pi*x*\[Epsilon]^2*G[1, x] + 
  ((27*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, x] - 
  ((9*I)/2)*CF^2*Pi*x*\[Epsilon]^2*G[1, x] - ((11*I)/72)*CA*nf*Pi*x*
   \[Epsilon]^2*G[1, x] + (19*CA^2*Pi^2*x*\[Epsilon]^2*G[1, x])/64 - 
  (55*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x])/64 + 
  (55*CF^2*Pi^2*x*\[Epsilon]^2*G[1, x])/96 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, x])/96 + ((5*I)/24)*CA^2*Pi^3*x*
   \[Epsilon]^2*G[1, x] - ((31*I)/48)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x] + 
  ((7*I)/12)*CF^2*Pi^3*x*\[Epsilon]^2*G[1, x] + 
  (CA^2*Pi^4*x*\[Epsilon]^2*G[1, x])/128 - 
  (77*CA*CF*Pi^4*x*\[Epsilon]^2*G[1, x])/2880 + 
  (2*CF^2*Pi^4*x*\[Epsilon]^2*G[1, x])/45 - 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/96 + 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, x])/32 - 
  (5*CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, x])/48 - 
  (I/96)*CA^2*Pi^3*x^2*\[Epsilon]^2*G[1, x] + ((11*I)/96)*CA*CF*Pi^3*x^2*
   \[Epsilon]^2*G[1, x] - ((5*I)/48)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[1, x] + 
  (CA*CF*Pi^4*x^2*\[Epsilon]^2*G[1, x])/90 - 
  (CF^2*Pi^4*x^2*\[Epsilon]^2*G[1, x])/90 - (CF^2*Pi^2*G[0, 0, x])/24 - 
  (CA*CF*x*G[0, 0, x])/8 + (CF^2*x*G[0, 0, x])/8 - 
  ((3*I)/16)*CA^2*Pi*x*G[0, 0, x] + (I/2)*CA*CF*Pi*x*G[0, 0, x] - 
  (I/2)*CF^2*Pi*x*G[0, 0, x] - (I/8)*CA*CF*Pi*x^2*G[0, 0, x] + 
  (I/8)*CF^2*Pi*x^2*G[0, 0, x] + (CF^2*G[0, 0, x])/(4*\[Epsilon]^2) + 
  (CA^2*x*\[Epsilon]*G[0, 0, x])/48 - (CA*CF*x*\[Epsilon]*G[0, 0, x])/4 + 
  (CF^2*x*\[Epsilon]*G[0, 0, x])/4 - (CA*nf*x*\[Epsilon]*G[0, 0, x])/48 - 
  ((19*I)/48)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x] + 
  ((13*I)/16)*CA*CF*Pi*x*\[Epsilon]*G[0, 0, x] - 
  ((7*I)/8)*CF^2*Pi*x*\[Epsilon]*G[0, 0, x] + (I/48)*CA*nf*Pi*x*\[Epsilon]*
   G[0, 0, x] + (CA^2*Pi^2*x*\[Epsilon]*G[0, 0, x])/32 - 
  (CA*CF*Pi^2*x*\[Epsilon]*G[0, 0, x])/48 - 
  (CF^2*Pi^2*x*\[Epsilon]*G[0, 0, x])/6 - (I/24)*CA^2*Pi*x^2*\[Epsilon]*
   G[0, 0, x] + (I/16)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 0, x] - 
  (I/48)*CA*nf*Pi*x^2*\[Epsilon]*G[0, 0, x] - 
  (CA*CF*Pi^2*x^2*\[Epsilon]*G[0, 0, x])/24 + 
  (CF^2*Pi^2*x^2*\[Epsilon]*G[0, 0, x])/24 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, x] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, x] - 
  (I/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, x] - 
  (7*CF^2*Pi^4*\[Epsilon]^2*G[0, 0, x])/480 + 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x])/18 - (CA*CF*x*\[Epsilon]^2*G[0, 0, x])/2 + 
  (CF^2*x*\[Epsilon]^2*G[0, 0, x])/2 - (11*CA*nf*x*\[Epsilon]^2*G[0, 0, x])/
   144 - ((187*I)/288)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x] + 
  ((37*I)/32)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x] - 
  ((23*I)/16)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, x] + 
  ((11*I)/144)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x] + 
  (13*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/72 - 
  (41*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/96 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/8 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 0, x])/144 + 
  (I/32)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, 0, x] - 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, 0, x] + 
  (I/12)*CF^2*Pi^3*x*\[Epsilon]^2*G[0, 0, x] - ((59*I)/288)*CA^2*Pi*x^2*
   \[Epsilon]^2*G[0, 0, x] + ((13*I)/32)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[0, 0, x] - ((3*I)/16)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x] - 
  ((5*I)/144)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x] - 
  (17*CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/576 + 
  (13*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/192 - 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/32 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x])/144 + 
  (I/48)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, 0, x] - 
  (I/48)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[0, 0, x] - (CA^2*Pi^2*G[0, 1, x])/16 + 
  (CA*CF*Pi^2*G[0, 1, x])/6 - (CF^2*Pi^2*G[0, 1, x])/12 + 
  (CA*CF*x*G[0, 1, x])/8 - (CF^2*x*G[0, 1, x])/8 - 
  (CA*CF*G[0, 1, x])/(8*\[Epsilon]^2) + ((I/8)*CA*CF*Pi*G[0, 1, x])/
   \[Epsilon] - (CA^2*\[Epsilon]*G[0, 1, x])/16 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, x])/16 - (CF^2*\[Epsilon]*G[0, 1, x])/8 - 
  (3*CA^2*Pi^2*\[Epsilon]*G[0, 1, x])/32 + 
  (9*CA*CF*Pi^2*\[Epsilon]*G[0, 1, x])/32 - 
  (3*CF^2*Pi^2*\[Epsilon]*G[0, 1, x])/16 + ((5*I)/48)*CA*CF*Pi^3*\[Epsilon]*
   G[0, 1, x] - (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, 1, x] + 
  (CA^2*x*\[Epsilon]*G[0, 1, x])/24 + (CA*CF*x*\[Epsilon]*G[0, 1, x])/16 - 
  (CF^2*x*\[Epsilon]*G[0, 1, x])/8 + (CA*nf*x*\[Epsilon]*G[0, 1, x])/48 - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[0, 1, x] + (I/4)*CF^2*Pi*x*\[Epsilon]*
   G[0, 1, x] + (CA^2*Pi^2*x*\[Epsilon]*G[0, 1, x])/32 - 
  (CA*CF*Pi^2*x*\[Epsilon]*G[0, 1, x])/16 - (CA^2*\[Epsilon]^2*G[0, 1, x])/
   4 + (3*CA*CF*\[Epsilon]^2*G[0, 1, x])/4 - (CF^2*\[Epsilon]^2*G[0, 1, x])/
   2 + (I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, x] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x] + (I/4)*CF^2*Pi*\[Epsilon]^2*
   G[0, 1, x] - (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/32 + 
  (33*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/32 - 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/16 + (I/16)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, x] - ((3*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x] + 
  (I/8)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, x] + 
  (41*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/2880 - 
  (13*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, x])/360 - 
  (CF^2*Pi^4*\[Epsilon]^2*G[0, 1, x])/480 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(16*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x])/(16*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x])/(8*x) + 
  (7*CA^2*x*\[Epsilon]^2*G[0, 1, x])/36 - (CA*CF*x*\[Epsilon]^2*G[0, 1, x])/
   4 + (11*CA*nf*x*\[Epsilon]^2*G[0, 1, x])/144 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, x] - (I/8)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 1, x] + (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, x] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/144 - 
  (11*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/96 + 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/24 + 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[0, 1, x])/144 + 
  ((3*I)/16)*CA^2*Pi^3*x*\[Epsilon]^2*G[0, 1, x] - 
  (I/2)*CA*CF*Pi^3*x*\[Epsilon]^2*G[0, 1, x] + (I/2)*CF^2*Pi^3*x*\[Epsilon]^2*
   G[0, 1, x] + (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/576 + 
  (11*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/192 - 
  (5*CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/96 - 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[0, 1, x])/144 + 
  (I/8)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[0, 1, x] - 
  (I/8)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[0, 1, x] + (67*CA^2*G[1, 0, x])/72 - 
  (67*CA*CF*G[1, 0, x])/72 - (5*CA*nf*G[1, 0, x])/36 + 
  (5*CF*nf*G[1, 0, x])/36 - ((5*I)/12)*CA^2*Pi*G[1, 0, x] + 
  ((3*I)/4)*CA*CF*Pi*G[1, 0, x] - ((3*I)/8)*CF^2*Pi*G[1, 0, x] + 
  (I/24)*CA*nf*Pi*G[1, 0, x] + (CA*CF*Pi^2*G[1, 0, x])/16 - 
  (CF^2*Pi^2*G[1, 0, x])/24 + ((3*I)/16)*CA^2*Pi*x*G[1, 0, x] - 
  (I/2)*CA*CF*Pi*x*G[1, 0, x] + (I/2)*CF^2*Pi*x*G[1, 0, x] + 
  (I/8)*CA*CF*Pi*x^2*G[1, 0, x] - (I/8)*CF^2*Pi*x^2*G[1, 0, x] - 
  (CA^2*G[1, 0, x])/(8*\[Epsilon]^2) + (11*CA^2*G[1, 0, x])/(24*\[Epsilon]) - 
  (11*CA*CF*G[1, 0, x])/(24*\[Epsilon]) - (CA*nf*G[1, 0, x])/
   (12*\[Epsilon]) + (CF*nf*G[1, 0, x])/(12*\[Epsilon]) + 
  ((I/8)*CA^2*Pi*G[1, 0, x])/\[Epsilon] + (511*CA^2*\[Epsilon]*G[1, 0, x])/
   432 + (83*CA*CF*\[Epsilon]*G[1, 0, x])/432 - 
  (11*CF^2*\[Epsilon]*G[1, 0, x])/8 - (7*CA*nf*\[Epsilon]*G[1, 0, x])/27 + 
  (7*CF*nf*\[Epsilon]*G[1, 0, x])/27 - ((139*I)/144)*CA^2*Pi*\[Epsilon]*
   G[1, 0, x] + ((31*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, x] - 
  I*CF^2*Pi*\[Epsilon]*G[1, 0, x] + ((5*I)/72)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, x] - (13*CA^2*Pi^2*\[Epsilon]*G[1, 0, x])/144 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[1, 0, x])/288 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, x])/16 + (CA*nf*Pi^2*\[Epsilon]*G[1, 0, x])/
   36 - (CF*nf*Pi^2*\[Epsilon]*G[1, 0, x])/72 - 
  ((7*I)/48)*CA^2*Pi^3*\[Epsilon]*G[1, 0, x] + 
  ((11*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, x] - 
  (I/3)*CF^2*Pi^3*\[Epsilon]*G[1, 0, x] - 
  ((I/16)*CA^2*Pi*\[Epsilon]*G[1, 0, x])/x + 
  (((3*I)/16)*CA*CF*Pi*\[Epsilon]*G[1, 0, x])/x - 
  ((I/8)*CF^2*Pi*\[Epsilon]*G[1, 0, x])/x + (13*CA^2*x*\[Epsilon]*G[1, 0, x])/
   48 - (15*CA*CF*x*\[Epsilon]*G[1, 0, x])/16 + 
  (5*CF^2*x*\[Epsilon]*G[1, 0, x])/8 + (CA*nf*x*\[Epsilon]*G[1, 0, x])/24 + 
  ((19*I)/48)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x] - 
  ((13*I)/16)*CA*CF*Pi*x*\[Epsilon]*G[1, 0, x] + 
  ((7*I)/8)*CF^2*Pi*x*\[Epsilon]*G[1, 0, x] - (I/48)*CA*nf*Pi*x*\[Epsilon]*
   G[1, 0, x] - (CA^2*Pi^2*x*\[Epsilon]*G[1, 0, x])/32 + 
  (CA*CF*Pi^2*x*\[Epsilon]*G[1, 0, x])/48 + 
  (CF^2*Pi^2*x*\[Epsilon]*G[1, 0, x])/6 + (I/24)*CA^2*Pi*x^2*\[Epsilon]*
   G[1, 0, x] - (I/16)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 0, x] + 
  (I/48)*CA*nf*Pi*x^2*\[Epsilon]*G[1, 0, x] + 
  (CA*CF*Pi^2*x^2*\[Epsilon]*G[1, 0, x])/24 - 
  (CF^2*Pi^2*x^2*\[Epsilon]*G[1, 0, x])/24 - 
  (163*CA^2*\[Epsilon]^2*G[1, 0, x])/324 + 
  (2917*CA*CF*\[Epsilon]^2*G[1, 0, x])/324 - 
  (17*CF^2*\[Epsilon]^2*G[1, 0, x])/2 - (41*CA*nf*\[Epsilon]^2*G[1, 0, x])/
   81 + (41*CF*nf*\[Epsilon]^2*G[1, 0, x])/81 - 
  ((1501*I)/864)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x] + 
  ((103*I)/32)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x] - 
  ((25*I)/16)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x] + 
  ((65*I)/432)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x] - 
  (185*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/1728 - 
  (155*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/1728 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/32 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/108 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, x])/216 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  ((5*I)/16)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x] - 
  ((3*I)/16)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (I/48)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, x] + 
  (CA^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/240 + 
  (43*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, x])/2880 - 
  (17*CF^2*Pi^4*\[Epsilon]^2*G[1, 0, x])/1440 - 
  ((I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x])/x + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x])/x - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x])/x - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(16*x) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x])/(16*x) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x])/(8*x) + 
  (17*CA^2*x*\[Epsilon]^2*G[1, 0, x])/9 - 6*CA*CF*x*\[Epsilon]^2*G[1, 0, x] + 
  4*CF^2*x*\[Epsilon]^2*G[1, 0, x] + (11*CA*nf*x*\[Epsilon]^2*G[1, 0, x])/
   72 + ((43*I)/72)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x] - 
  ((17*I)/16)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x] + 
  ((11*I)/8)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, x] - 
  (I/18)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x] - 
  (17*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/144 + 
  (25*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/96 + 
  (11*CF^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/48 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 0, x])/144 - 
  (I/32)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, 0, x] + 
  (I/12)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, 0, x] - 
  (I/12)*CF^2*Pi^3*x*\[Epsilon]^2*G[1, 0, x] + ((59*I)/288)*CA^2*Pi*x^2*
   \[Epsilon]^2*G[1, 0, x] - ((13*I)/32)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[1, 0, x] + ((3*I)/16)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x] + 
  ((5*I)/144)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x] + 
  (11*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/576 - 
  (7*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/192 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/96 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x])/144 - 
  (I/48)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, 0, x] + 
  (I/48)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[1, 0, x] - (67*CA^2*G[1, 1, x])/144 + 
  (5*CA*nf*G[1, 1, x])/72 + ((11*I)/24)*CA^2*Pi*G[1, 1, x] - 
  (I/12)*CA*nf*Pi*G[1, 1, x] - (CA^2*Pi^2*G[1, 1, x])/12 - 
  (CA*CF*Pi^2*G[1, 1, x])/12 + (CA^2*G[1, 1, x])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, x])/(48*\[Epsilon]) + (CA*nf*G[1, 1, x])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, 1, x])/\[Epsilon] - (121*CA^2*\[Epsilon]*G[1, 1, x])/
   216 - (9*CA*CF*\[Epsilon]*G[1, 1, x])/8 + (3*CF^2*\[Epsilon]*G[1, 1, x])/
   4 + (7*CA*nf*\[Epsilon]*G[1, 1, x])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, x] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, x] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, x])/48 + 
  (35*CA*CF*Pi^2*\[Epsilon]*G[1, 1, x])/144 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 1, x])/48 - (CF*nf*Pi^2*\[Epsilon]*G[1, 1, x])/
   18 - (I/24)*CA^2*Pi^3*\[Epsilon]*G[1, 1, x] + 
  (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, x] - (CA^2*x*\[Epsilon]*G[1, 1, x])/3 + 
  (9*CA*CF*x*\[Epsilon]*G[1, 1, x])/8 - (3*CF^2*x*\[Epsilon]*G[1, 1, x])/4 - 
  (CA*nf*x*\[Epsilon]*G[1, 1, x])/24 - (CA^2*Pi^2*x*\[Epsilon]*G[1, 1, x])/
   32 + (CA*CF*Pi^2*x*\[Epsilon]*G[1, 1, x])/16 + 
  (61*CA^2*\[Epsilon]^2*G[1, 1, x])/162 - (27*CA*CF*\[Epsilon]^2*G[1, 1, x])/
   4 + (9*CF^2*\[Epsilon]^2*G[1, 1, x])/2 + 
  (41*CA*nf*\[Epsilon]^2*G[1, 1, x])/162 + ((121*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, x] + ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, x] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x] + 
  (137*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/576 + 
  (1171*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/1728 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/96 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/144 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, x])/54 + ((25*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, x] - ((3*I)/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x] + 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, x] + (I/72)*CA*nf*Pi^3*\[Epsilon]^2*
   G[1, 1, x] - (227*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/2880 + 
  (125*CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, x])/576 - 
  (127*CF^2*Pi^4*\[Epsilon]^2*G[1, 1, x])/1440 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(24*x) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x])/(8*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, x])/(12*x) - 
  (77*CA^2*x*\[Epsilon]^2*G[1, 1, x])/36 + 
  (27*CA*CF*x*\[Epsilon]^2*G[1, 1, x])/4 - (9*CF^2*x*\[Epsilon]^2*G[1, 1, x])/
   2 - (11*CA*nf*x*\[Epsilon]^2*G[1, 1, x])/72 + 
  ((2*I)/3)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, x] - 
  ((9*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, x] + 
  ((3*I)/2)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, x] + 
  (I/12)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 1, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/18 + 
  (23*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/96 - 
  (5*CF^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/48 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*G[1, 1, x])/144 - (I/4)*CA^2*Pi^3*x*\[Epsilon]^2*
   G[1, 1, x] + ((2*I)/3)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, 1, x] - 
  ((2*I)/3)*CF^2*Pi^3*x*\[Epsilon]^2*G[1, 1, x] + 
  (5*CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/576 - 
  (17*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/192 + 
  (7*CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/96 + 
  (CA*nf*Pi^2*x^2*\[Epsilon]^2*G[1, 1, x])/144 - 
  (I/6)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, 1, x] + 
  (I/6)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[1, 1, x] + (3*CA^2*x*G[0, 0, 0, x])/16 - 
  (CA*CF*x*G[0, 0, 0, x])/2 + (CF^2*x*G[0, 0, 0, x])/2 + 
  (CA*CF*x^2*G[0, 0, 0, x])/8 - (CF^2*x^2*G[0, 0, 0, x])/8 + 
  (CA^2*x*\[Epsilon]*G[0, 0, 0, x])/48 + (5*CA*CF*x*\[Epsilon]*G[0, 0, 0, x])/
   16 + (CF^2*x*\[Epsilon]*G[0, 0, 0, x])/8 - 
  (CA*nf*x*\[Epsilon]*G[0, 0, 0, x])/48 - ((3*I)/16)*CA^2*Pi*x*\[Epsilon]*
   G[0, 0, 0, x] + (I/2)*CA*CF*Pi*x*\[Epsilon]*G[0, 0, 0, x] - 
  (I/2)*CF^2*Pi*x*\[Epsilon]*G[0, 0, 0, x] + 
  (5*CA^2*x^2*\[Epsilon]*G[0, 0, 0, x])/48 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, x])/4 + 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 0, x])/8 + 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 0, x])/48 - (I/8)*CA*CF*Pi*x^2*\[Epsilon]*
   G[0, 0, 0, x] + (I/8)*CF^2*Pi*x^2*\[Epsilon]*G[0, 0, 0, x] - 
  (131*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x])/72 + 
  (25*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x])/4 - 
  (7*CF^2*x*\[Epsilon]^2*G[0, 0, 0, x])/2 - 
  (11*CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x])/144 - 
  ((11*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] + 
  ((63*I)/16)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] - 
  (3*I)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x] - 
  (5*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/32 + 
  (3*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/8 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 0, x])/4 + 
  (149*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/288 - 
  (43*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, x])/32 + 
  (13*CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/16 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x])/144 + 
  ((5*I)/32)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] - 
  ((23*I)/32)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] + 
  ((9*I)/16)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x] - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/16 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 0, x])/16 - 
  (3*CA^2*x*G[0, 0, 1, x])/16 + (CA*CF*x*G[0, 0, 1, x])/2 - 
  (CF^2*x*G[0, 0, 1, x])/2 - (CA*CF*x^2*G[0, 0, 1, x])/8 + 
  (CF^2*x^2*G[0, 0, 1, x])/8 - (CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/8 + 
  (3*CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, x])/8 - 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, 1, x])/4 - 
  (19*CA^2*x*\[Epsilon]*G[0, 0, 1, x])/48 + 
  (13*CA*CF*x*\[Epsilon]*G[0, 0, 1, x])/16 - 
  (7*CF^2*x*\[Epsilon]*G[0, 0, 1, x])/8 + (CA*nf*x*\[Epsilon]*G[0, 0, 1, x])/
   48 + ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*G[0, 0, 1, x] - 
  I*CA*CF*Pi*x*\[Epsilon]*G[0, 0, 1, x] + I*CF^2*Pi*x*\[Epsilon]*
   G[0, 0, 1, x] - (CA^2*x^2*\[Epsilon]*G[0, 0, 1, x])/24 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, x])/16 - 
  (CA*nf*x^2*\[Epsilon]*G[0, 0, 1, x])/48 + (I/4)*CA*CF*Pi*x^2*\[Epsilon]*
   G[0, 0, 1, x] - (I/4)*CF^2*Pi*x^2*\[Epsilon]*G[0, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, x])/8 + (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, x])/
   8 - (CF^2*\[Epsilon]^2*G[0, 0, 1, x])/4 - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/16 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x])/8 + (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 1, x] - (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, x] - 
  (187*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x])/288 + 
  (37*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x])/32 - 
  (23*CF^2*x*\[Epsilon]^2*G[0, 0, 1, x])/16 + 
  (11*CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x])/144 + 
  ((19*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] - 
  ((13*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] + 
  ((7*I)/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, 1, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/4 - 
  (31*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/48 + 
  (7*CF^2*Pi^2*x*\[Epsilon]^2*G[0, 0, 1, x])/12 - 
  (59*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/288 + 
  (13*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, x])/32 - 
  (3*CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/16 - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x])/144 + 
  (I/12)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] + 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x] + 
  (7*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/48 - 
  (7*CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, 1, x])/48 - 
  (I/8)*CA^2*Pi*G[0, 1, 0, x] + (I/8)*CA*CF*Pi*G[0, 1, 0, x] - 
  (CA*CF*G[0, 1, 0, x])/(4*\[Epsilon]) + (CF^2*G[0, 1, 0, x])/
   (4*\[Epsilon]) - ((3*I)/16)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, x] + 
  ((9*I)/16)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  ((3*I)/8)*CF^2*Pi*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/16 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, x])/24 - 
  (5*CF^2*Pi^2*\[Epsilon]*G[0, 1, 0, x])/24 + 
  (3*CA^2*x*\[Epsilon]*G[0, 1, 0, x])/8 - 
  (7*CA*CF*x*\[Epsilon]*G[0, 1, 0, x])/8 + (CF^2*x*\[Epsilon]*G[0, 1, 0, x])/
   2 + ((3*I)/16)*CA^2*Pi*x*\[Epsilon]*G[0, 1, 0, x] - 
  (I/2)*CA*CF*Pi*x*\[Epsilon]*G[0, 1, 0, x] + (I/2)*CF^2*Pi*x*\[Epsilon]*
   G[0, 1, 0, x] - (CA^2*x^2*\[Epsilon]*G[0, 1, 0, x])/16 + 
  (3*CA*CF*x^2*\[Epsilon]*G[0, 1, 0, x])/16 - 
  (CF^2*x^2*\[Epsilon]*G[0, 1, 0, x])/8 + (I/8)*CA*CF*Pi*x^2*\[Epsilon]*
   G[0, 1, 0, x] - (I/8)*CF^2*Pi*x^2*\[Epsilon]*G[0, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, x])/8 + (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, x])/
   8 - (CF^2*\[Epsilon]^2*G[0, 1, 0, x])/4 - ((11*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, x] + ((33*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((11*I)/8)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/16 + 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/16 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x])/8 + (I/48)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 0, x] - ((11*I)/48)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, x] - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x - 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x])/x + 
  (257*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x])/96 - 
  (245*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x])/32 + 
  (79*CF^2*x*\[Epsilon]^2*G[0, 1, 0, x])/16 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, x])/24 + ((41*I)/48)*CA^2*Pi*x*
   \[Epsilon]^2*G[0, 1, 0, x] - ((43*I)/16)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 1, 0, x] + ((9*I)/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] + 
  (I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 1, 0, x] + 
  (3*CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/32 - 
  (11*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/48 + 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 0, x])/6 - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/16 + 
  (15*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, x])/16 - 
  (5*CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/8 - ((5*I)/48)*CA^2*Pi*x^2*
   \[Epsilon]^2*G[0, 1, 0, x] + ((3*I)/4)*CA*CF*Pi*x^2*\[Epsilon]^2*
   G[0, 1, 0, x] - ((5*I)/8)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] - 
  (I/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x] + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/24 - 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 0, x])/24 - 
  (I/8)*CA*CF*Pi*G[0, 1, 1, x] + (CA*CF*G[0, 1, 1, x])/(8*\[Epsilon]) + 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/48 - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 1, x])/16 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, 1, x])/8 - (CA*CF*x*\[Epsilon]*G[0, 1, 1, x])/
   4 + (CF^2*x*\[Epsilon]*G[0, 1, 1, x])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, x])/8 - (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, x])/
   8 + (CF^2*\[Epsilon]^2*G[0, 1, 1, x])/4 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/8 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/8 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x])/4 + (I/48)*CA*CF*Pi^3*\[Epsilon]^2*
   G[0, 1, 1, x] - (CA^2*x*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, x])/8 + 
  (CF^2*x*\[Epsilon]^2*G[0, 1, 1, x])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 1, x])/24 + (I/2)*CA*CF*Pi*x*\[Epsilon]^2*
   G[0, 1, 1, x] - (I/2)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, 1, x] + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, 1, x])/12 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 1, 1, x])/3 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/12 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 1, 1, x])/12 + (5*CA^2*G[1, 0, 0, x])/12 - 
  (3*CA*CF*G[1, 0, 0, x])/4 + (3*CF^2*G[1, 0, 0, x])/8 - 
  (CA*nf*G[1, 0, 0, x])/24 - (I/2)*CA*CF*Pi*G[1, 0, 0, x] + 
  (I/2)*CF^2*Pi*G[1, 0, 0, x] - (3*CA^2*x*G[1, 0, 0, x])/16 + 
  (CA*CF*x*G[1, 0, 0, x])/2 - (CF^2*x*G[1, 0, 0, x])/2 - 
  (CA*CF*x^2*G[1, 0, 0, x])/8 + (CF^2*x^2*G[1, 0, 0, x])/8 - 
  (CA*CF*G[1, 0, 0, x])/(2*\[Epsilon]) + (CF^2*G[1, 0, 0, x])/
   (2*\[Epsilon]) + (103*CA^2*\[Epsilon]*G[1, 0, 0, x])/144 - 
  (19*CA*CF*\[Epsilon]*G[1, 0, 0, x])/16 + (CF^2*\[Epsilon]*G[1, 0, 0, x])/
   2 - (5*CA*nf*\[Epsilon]*G[1, 0, 0, x])/72 - ((7*I)/48)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, x] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, x] - (I/24)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, 0, x] + (CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/48 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, x])/48 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, 0, x])/8 - (CA^2*x*\[Epsilon]*G[1, 0, 0, x])/
   48 - (5*CA*CF*x*\[Epsilon]*G[1, 0, 0, x])/16 - 
  (CF^2*x*\[Epsilon]*G[1, 0, 0, x])/8 + (CA*nf*x*\[Epsilon]*G[1, 0, 0, x])/
   48 + ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*G[1, 0, 0, x] - 
  I*CA*CF*Pi*x*\[Epsilon]*G[1, 0, 0, x] + I*CF^2*Pi*x*\[Epsilon]*
   G[1, 0, 0, x] - (5*CA^2*x^2*\[Epsilon]*G[1, 0, 0, x])/48 + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, x])/4 - 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 0, x])/8 - 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 0, x])/48 + (I/4)*CA*CF*Pi*x^2*\[Epsilon]*
   G[1, 0, 0, x] - (I/4)*CF^2*Pi*x^2*\[Epsilon]*G[1, 0, 0, x] - 
  (127*CA^2*\[Epsilon]^2*G[1, 0, 0, x])/432 + 
  (23*CA*CF*\[Epsilon]^2*G[1, 0, 0, x])/8 - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, x])/2 - 
  (65*CA*nf*\[Epsilon]^2*G[1, 0, 0, x])/432 - ((217*I)/288)*CA^2*Pi*
   \[Epsilon]^2*G[1, 0, 0, x] + ((89*I)/32)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, x] - ((39*I)/16)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/288 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/32 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/4 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, x])/144 + 
  ((11*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((11*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((11*I)/12)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x - 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x])/x + 
  (575*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x])/288 - 
  (215*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x])/32 + 
  (61*CF^2*x*\[Epsilon]^2*G[1, 0, 0, x])/16 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x])/18 + ((85*I)/48)*CA^2*Pi*x*
   \[Epsilon]^2*G[1, 0, 0, x] - (5*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((33*I)/8)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] - 
  (I/48)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 0, x] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/8 - 
  (17*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/48 + 
  (5*CF^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 0, x])/12 - 
  (149*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/288 + 
  (43*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, x])/32 - 
  (13*CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/16 - 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x])/144 - 
  ((11*I)/96)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] + 
  ((21*I)/32)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] - 
  ((9*I)/16)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] + 
  (I/48)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x] + 
  (5*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/48 - 
  (5*CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 0, x])/48 - 
  (5*CA^2*G[1, 0, 1, x])/12 + (3*CA*CF*G[1, 0, 1, x])/4 - 
  (3*CF^2*G[1, 0, 1, x])/8 + (CA*nf*G[1, 0, 1, x])/24 - 
  (I/8)*CA^2*Pi*G[1, 0, 1, x] + (3*CA^2*x*G[1, 0, 1, x])/16 - 
  (CA*CF*x*G[1, 0, 1, x])/2 + (CF^2*x*G[1, 0, 1, x])/2 + 
  (CA*CF*x^2*G[1, 0, 1, x])/8 - (CF^2*x^2*G[1, 0, 1, x])/8 + 
  (CA^2*G[1, 0, 1, x])/(8*\[Epsilon]) - (139*CA^2*\[Epsilon]*G[1, 0, 1, x])/
   144 + (31*CA*CF*\[Epsilon]*G[1, 0, 1, x])/16 - 
  CF^2*\[Epsilon]*G[1, 0, 1, x] + (5*CA*nf*\[Epsilon]*G[1, 0, 1, x])/72 + 
  ((5*I)/6)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x] - ((3*I)/2)*CA*CF*Pi*\[Epsilon]*
   G[1, 0, 1, x] + ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, x] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 0, 1, x] - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, x])/24 - (CA^2*\[Epsilon]*G[1, 0, 1, x])/
   (16*x) + (3*CA*CF*\[Epsilon]*G[1, 0, 1, x])/(16*x) - 
  (CF^2*\[Epsilon]*G[1, 0, 1, x])/(8*x) + 
  (19*CA^2*x*\[Epsilon]*G[1, 0, 1, x])/48 - 
  (13*CA*CF*x*\[Epsilon]*G[1, 0, 1, x])/16 + 
  (7*CF^2*x*\[Epsilon]*G[1, 0, 1, x])/8 - (CA*nf*x*\[Epsilon]*G[1, 0, 1, x])/
   48 - ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*G[1, 0, 1, x] + 
  I*CA*CF*Pi*x*\[Epsilon]*G[1, 0, 1, x] - I*CF^2*Pi*x*\[Epsilon]*
   G[1, 0, 1, x] + (CA^2*x^2*\[Epsilon]*G[1, 0, 1, x])/24 - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, x])/16 + 
  (CA*nf*x^2*\[Epsilon]*G[1, 0, 1, x])/48 - (I/4)*CA*CF*Pi*x^2*\[Epsilon]*
   G[1, 0, 1, x] + (I/4)*CF^2*Pi*x^2*\[Epsilon]*G[1, 0, 1, x] - 
  (1501*CA^2*\[Epsilon]^2*G[1, 0, 1, x])/864 + 
  (103*CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/32 - 
  (25*CF^2*\[Epsilon]^2*G[1, 0, 1, x])/16 + 
  (65*CA*nf*\[Epsilon]^2*G[1, 0, 1, x])/432 + 
  ((139*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x] - 
  ((31*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 1, x] + (157*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/288 - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/16 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/16 - 
  (11*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, x])/144 - 
  ((5*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] + 
  ((35*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] - 
  ((7*I)/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x])/(4*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x])/(4*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, x])/(2*x) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x])/x + 
  (43*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x])/72 - 
  (17*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x])/16 + 
  (11*CF^2*x*\[Epsilon]^2*G[1, 0, 1, x])/8 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x])/18 - ((19*I)/24)*CA^2*Pi*x*
   \[Epsilon]^2*G[1, 0, 1, x] + ((13*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*
   G[1, 0, 1, x] - ((7*I)/4)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] + 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, 1, x] - 
  (9*CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/32 + 
  (17*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/24 - 
  (7*CF^2*Pi^2*x*\[Epsilon]^2*G[1, 0, 1, x])/12 + 
  (59*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/288 - 
  (13*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, x])/32 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/16 + 
  (5*CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x])/144 - 
  (I/12)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x] - 
  (7*CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/48 + 
  (7*CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, 1, x])/48 - 
  (11*CA*CF*G[1, 1, 0, x])/12 + (CF*nf*G[1, 1, 0, x])/6 + 
  (I/4)*CA^2*Pi*G[1, 1, 0, x] - (I/2)*CA*CF*Pi*G[1, 1, 0, x] + 
  (CA^2*G[1, 1, 0, x])/(4*\[Epsilon]) + (CA^2*\[Epsilon]*G[1, 1, 0, x])/4 - 
  (47*CA*CF*\[Epsilon]*G[1, 1, 0, x])/18 + (CF^2*\[Epsilon]*G[1, 1, 0, x])/
   2 + (5*CF*nf*\[Epsilon]*G[1, 1, 0, x])/18 + ((3*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, x] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/6 - 
  (11*CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, x])/48 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, 0, x])/24 + (CA^2*\[Epsilon]*G[1, 1, 0, x])/
   (16*x) - (3*CA*CF*\[Epsilon]*G[1, 1, 0, x])/(16*x) + 
  (CF^2*\[Epsilon]*G[1, 1, 0, x])/(8*x) - (3*CA^2*x*\[Epsilon]*G[1, 1, 0, x])/
   8 + (9*CA*CF*x*\[Epsilon]*G[1, 1, 0, x])/8 - 
  (3*CF^2*x*\[Epsilon]*G[1, 1, 0, x])/4 - ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*
   G[1, 1, 0, x] + I*CA*CF*Pi*x*\[Epsilon]*G[1, 1, 0, x] - 
  I*CF^2*Pi*x*\[Epsilon]*G[1, 1, 0, x] + (CA^2*x^2*\[Epsilon]*G[1, 1, 0, x])/
   16 - (3*CA*CF*x^2*\[Epsilon]*G[1, 1, 0, x])/16 + 
  (CF^2*x^2*\[Epsilon]*G[1, 1, 0, x])/8 - (I/4)*CA*CF*Pi*x^2*\[Epsilon]*
   G[1, 1, 0, x] + (I/4)*CF^2*Pi*x^2*\[Epsilon]*G[1, 1, 0, x] + 
  (69*CA^2*\[Epsilon]^2*G[1, 1, 0, x])/32 - 
  (8821*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/864 + 
  (69*CF^2*\[Epsilon]^2*G[1, 1, 0, x])/16 + 
  (14*CF*nf*\[Epsilon]^2*G[1, 1, 0, x])/27 + ((17*I)/16)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, x] - ((37*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((17*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/32 - 
  (73*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/288 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, x])/36 - 
  ((11*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((35*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] - 
  I*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, x] + (CA^2*\[Epsilon]^2*G[1, 1, 0, x])/
   (4*x) - (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, x])/(4*x) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, x])/(2*x) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x])/x - 
  (325*CA^2*x*\[Epsilon]^2*G[1, 1, 0, x])/96 + 
  (333*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, x])/32 - 
  (111*CF^2*x*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 0, x])/12 - ((5*I)/4)*CA^2*Pi*x*\[Epsilon]^2*
   G[1, 1, 0, x] + ((31*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] - 
  ((7*I)/2)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/16 + 
  (5*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/24 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 0, x])/3 + 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/16 - 
  (15*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, x])/16 + 
  (5*CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/8 + (I/16)*CA^2*Pi*x^2*\[Epsilon]^2*
   G[1, 1, 0, x] - ((11*I)/16)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] + 
  ((5*I)/8)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x] - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/12 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 0, x])/12 + 
  (11*CA^2*G[1, 1, 1, x])/24 - (CA*nf*G[1, 1, 1, x])/12 + 
  (I/2)*CA^2*Pi*G[1, 1, 1, x] - (CA^2*G[1, 1, 1, x])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, 1, x])/72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, x])/
   36 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, x])/4 + 
  (121*CA^2*\[Epsilon]^2*G[1, 1, 1, x])/108 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, x])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, x])/2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, x])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, x] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x] - 
  (295*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/288 + 
  (133*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/144 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/4 + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/72 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, x])/9 - 
  ((5*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] + 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 1, x] + 
  (2*CA^2*x*\[Epsilon]^2*G[1, 1, 1, x])/3 - 
  (9*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, x])/4 + 
  (3*CF^2*x*\[Epsilon]^2*G[1, 1, 1, x])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, 1, x])/12 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/32 - 
  (7*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/48 + 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[1, 1, 1, x])/3 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 1, x])/12 - 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 1, 1, x])/12 + 
  (3*CA^2*x*\[Epsilon]*G[0, 0, 0, 0, x])/8 - 
  (7*CA*CF*x*\[Epsilon]*G[0, 0, 0, 0, x])/8 + 
  (CF^2*x*\[Epsilon]*G[0, 0, 0, 0, x])/2 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, 0, x])/8 - 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 0, 0, x])/8 + 
  (11*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/4 - 
  (61*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 + 
  (39*CF^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 - 
  ((3*I)/16)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (I/2)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 + 
  (19*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/16 - 
  (7*CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x])/8 - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x] + 
  (I/8)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x] - 
  (3*CA^2*x*\[Epsilon]*G[0, 0, 0, 1, x])/16 + 
  (CA*CF*x*\[Epsilon]*G[0, 0, 0, 1, x])/2 - 
  (CF^2*x*\[Epsilon]*G[0, 0, 0, 1, x])/2 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, 1, x])/8 + 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 0, 1, x])/8 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/4 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/2 - 
  (11*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/8 + 
  (63*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 - 
  3*CF^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x] + ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*
   G[0, 0, 0, 1, x] - I*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  I*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, 1, x] + 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/32 - 
  (23*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/32 + 
  (9*CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x])/16 + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x] - 
  (I/4)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, 0, x] + ((3*I)/4)*CA*CF*Pi*\[Epsilon]*
   G[0, 0, 1, 0, x] - (I/2)*CF^2*Pi*\[Epsilon]*G[0, 0, 1, 0, x] - 
  (9*CA^2*x*\[Epsilon]*G[0, 0, 1, 0, x])/16 + 
  (11*CA*CF*x*\[Epsilon]*G[0, 0, 1, 0, x])/8 - 
  CF^2*x*\[Epsilon]*G[0, 0, 1, 0, x] - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, 0, x])/4 + 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 1, 0, x])/4 - ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, x] + ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/4 + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/4 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/2 - 
  (35*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/12 + 
  (121*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 - 
  (41*CF^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/8 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 0, x])/24 + 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, 0, x] + I*CF^2*Pi*x*\[Epsilon]^2*
   G[0, 0, 1, 0, x] + (19*CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/96 - 
  (23*CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/32 + 
  (9*CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/16 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x])/24 + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x] - 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x] + 
  (3*CA^2*x*\[Epsilon]*G[0, 0, 1, 1, x])/8 - 
  CA*CF*x*\[Epsilon]*G[0, 0, 1, 1, x] + CF^2*x*\[Epsilon]*G[0, 0, 1, 1, x] + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, 1, x])/4 - 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 1, 1, x])/4 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/6 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/2 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/3 + 
  (19*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - 
  (13*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/8 + 
  (7*CF^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, 1, x] - 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/12 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x])/24 - 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x] + 
  (CA*CF*G[0, 1, 0, 0, x])/4 - (CF^2*G[0, 1, 0, 0, x])/4 - 
  ((3*I)/8)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 0, x] + 
  ((5*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 0, x] - 
  I*CF^2*Pi*\[Epsilon]*G[0, 1, 0, 0, x] + 
  (CA*CF*x*\[Epsilon]*G[0, 1, 0, 0, x])/8 - 
  (CF^2*x*\[Epsilon]*G[0, 1, 0, 0, x])/2 - 
  (CA*CF*x^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 + 
  (CF^2*x^2*\[Epsilon]*G[0, 1, 0, 0, x])/8 - ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, x] + ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/4 - 
  (29*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  (19*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/8 - 
  (21*CF^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/8 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, 0, x] + 
  (13*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/96 - 
  (27*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/32 + 
  (11*CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x])/48 + 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x] - 
  (CA^2*G[0, 1, 0, 1, x])/8 + (CA*CF*G[0, 1, 0, 1, x])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, x])/16 + 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, 1, x])/16 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 1, x])/8 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, x] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 1, x] + 
  (3*CA^2*x*\[Epsilon]*G[0, 1, 0, 1, x])/16 - 
  (CA*CF*x*\[Epsilon]*G[0, 1, 0, 1, x])/2 + 
  (CF^2*x*\[Epsilon]*G[0, 1, 0, 1, x])/2 + 
  (CA*CF*x^2*\[Epsilon]*G[0, 1, 0, 1, x])/8 - 
  (CF^2*x^2*\[Epsilon]*G[0, 1, 0, 1, x])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (33*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 - 
  (11*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 + ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, x] - ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/3 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/12 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*x) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x])/(8*x) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/(4*x) + 
  (41*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/48 - 
  (43*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/16 + 
  (9*CF^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, 0, 1, x])/48 - 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, 1, x] - I*CF^2*Pi*x*\[Epsilon]^2*
   G[0, 1, 0, 1, x] - (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/48 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/4 - 
  (5*CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x])/48 - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x] + 
  (CA^2*G[0, 1, 1, 0, x])/8 - (3*CA*CF*G[0, 1, 1, 0, x])/8 + 
  (CF^2*G[0, 1, 1, 0, x])/2 + (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, x])/16 - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (3*CF^2*\[Epsilon]*G[0, 1, 1, 0, x])/8 + (I/2)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, x] - ((5*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 0, x] + 
  I*CF^2*Pi*\[Epsilon]*G[0, 1, 1, 0, x] - 
  (3*CA^2*x*\[Epsilon]*G[0, 1, 1, 0, x])/16 + 
  (3*CA*CF*x*\[Epsilon]*G[0, 1, 1, 0, x])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 - 
  (33*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 + 
  (11*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/8 + ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, x] - ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/8 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/3 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/24 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*x) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x])/(8*x) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/(4*x) + 
  (CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/2 - 
  (39*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 + 
  (19*CF^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x])/8 - 
  ((9*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  (3*I)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (3*I)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/32 + 
  (15*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/32 - 
  (5*CF^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x])/16 - 
  ((3*I)/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x] + 
  ((3*I)/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 1, 0, x] - 
  (CA*CF*G[0, 1, 1, 1, x])/8 + (I/8)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 1, x] - 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/48 + 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/48 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, x])/24 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 1, x])/2 - 
  (CF^2*x*\[Epsilon]^2*G[0, 1, 1, 1, x])/2 - (CA^2*G[1, 0, 0, 0, x])/8 + 
  (7*CA*CF*G[1, 0, 0, 0, x])/8 - (3*CF^2*G[1, 0, 0, 0, x])/4 + 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, x])/48 - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x])/16 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 0, x])/8 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, x])/24 - ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, x] + ((19*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, 0, x] - 
  (9*CA^2*x*\[Epsilon]*G[1, 0, 0, 0, x])/16 + 
  (11*CA*CF*x*\[Epsilon]*G[1, 0, 0, 0, x])/8 - 
  CF^2*x*\[Epsilon]*G[1, 0, 0, 0, x] - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, 0, x])/4 + 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 0, 0, x])/4 + 
  (95*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/144 - 
  (33*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x])/72 - 
  ((83*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  ((69*I)/16)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] + 
  (I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 + 
  (29*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/4 - 
  (133*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (121*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 - 
  (21*CF^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, 0, x] + I*CF^2*Pi*x*\[Epsilon]^2*
   G[1, 0, 0, 0, x] + (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/24 - 
  (15*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/16 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x])/48 + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x] - 
  (CA*CF*G[1, 0, 0, 1, x])/2 + (CF^2*G[1, 0, 0, 1, x])/2 - 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 1, x])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, x])/4 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 1, x])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, x])/24 + I*CA*CF*Pi*\[Epsilon]*
   G[1, 0, 0, 1, x] - I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, 1, x] + 
  (3*CA^2*x*\[Epsilon]*G[1, 0, 0, 1, x])/8 - 
  CA*CF*x*\[Epsilon]*G[1, 0, 0, 1, x] + CF^2*x*\[Epsilon]*G[1, 0, 0, 1, x] + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, 1, x])/4 - 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 0, 1, x])/4 - 
  (217*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/288 + 
  (89*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/32 - 
  (39*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x])/72 + 
  ((7*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 + 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/24 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x])/(8*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/(4*x) + 
  (85*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 - 
  5*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (33*CF^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/8 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 - 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, 1, x] - 
  (11*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/96 + 
  (21*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/32 - 
  (9*CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x])/48 - 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x] + 
  (3*CA^2*G[1, 0, 1, 0, x])/8 - (7*CA*CF*G[1, 0, 1, 0, x])/8 + 
  (3*CF^2*G[1, 0, 1, 0, x])/4 - (5*CA^2*\[Epsilon]*G[1, 0, 1, 0, x])/6 + 
  (21*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x])/16 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, x])/8 + 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, x])/12 + ((7*I)/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 0, x] - ((9*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, 0, x] + 
  (9*CA^2*x*\[Epsilon]*G[1, 0, 1, 0, x])/16 - 
  (11*CA*CF*x*\[Epsilon]*G[1, 0, 1, 0, x])/8 + 
  CF^2*x*\[Epsilon]*G[1, 0, 1, 0, x] + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, 0, x])/4 - 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 1, 0, x])/4 - 
  (673*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/288 + 
  (149*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/32 - 
  (31*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x])/36 + 
  ((89*I)/48)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  ((15*I)/8)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/4 - 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x])/(8*x) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/(4*x) + 
  (61*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 - 
  (103*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 + 
  (35*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/8 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 - 
  ((9*I)/16)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  ((3*I)/2)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  ((3*I)/2)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (13*CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/96 + 
  (17*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/32 - 
  (7*CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/16 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x])/24 - 
  ((3*I)/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x] + 
  ((3*I)/8)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x] - 
  (CA^2*G[1, 0, 1, 1, x])/8 + (5*CA^2*\[Epsilon]*G[1, 0, 1, 1, x])/6 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, x])/2 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 1, x])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, x])/12 + (I/8)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, x] - (3*CA^2*x*\[Epsilon]*G[1, 0, 1, 1, x])/8 + 
  CA*CF*x*\[Epsilon]*G[1, 0, 1, 1, x] - CF^2*x*\[Epsilon]*G[1, 0, 1, 1, x] - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, 1, x])/4 + 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 1, 1, x])/4 + 
  (139*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/72 - 
  (31*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x])/36 - ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, x] + (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/48 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*x) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x])/(8*x) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/(4*x) - 
  (19*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (13*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 - 
  (7*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, 1, x] + 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/12 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x])/24 + 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x] - 
  (CA*CF*G[1, 1, 0, 0, x])/2 + CF^2*G[1, 1, 0, 0, x] - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, x])/16 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 0, x])/4 + I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, x] - ((9*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 0, x] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 1, 0, 0, x] + 
  (3*CA^2*x*\[Epsilon]*G[1, 1, 0, 0, x])/16 - 
  (5*CA*CF*x*\[Epsilon]*G[1, 1, 0, 0, x])/8 + 
  CF^2*x*\[Epsilon]*G[1, 1, 0, 0, x] + 
  (CA*CF*x^2*\[Epsilon]*G[1, 1, 0, 0, x])/4 - 
  (CF^2*x^2*\[Epsilon]*G[1, 1, 0, 0, x])/4 - 
  (19*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/32 + 
  (43*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x])/32 - 
  (33*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 + ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, x] - ((33*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 - 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/48 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/24 + 
  (5*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/8 - 
  (39*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 + 
  (25*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x])/8 - 
  ((9*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (3*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (3*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 0, x] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/32 + 
  (19*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/32 - 
  (9*CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x])/16 - 
  ((3*I)/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  ((3*I)/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x] + 
  (CA^2*G[1, 1, 0, 1, x])/4 - (CA*CF*G[1, 1, 0, 1, x])/2 + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, x])/8 - 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, x])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 1, x])/4 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, x] + I*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, x] - 
  (3*CA^2*x*\[Epsilon]*G[1, 1, 0, 1, x])/8 + 
  CA*CF*x*\[Epsilon]*G[1, 1, 0, 1, x] - CF^2*x*\[Epsilon]*G[1, 1, 0, 1, x] - 
  (CA*CF*x^2*\[Epsilon]*G[1, 1, 0, 1, x])/4 + 
  (CF^2*x^2*\[Epsilon]*G[1, 1, 0, 1, x])/4 + 
  (17*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/16 - 
  (37*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/16 + 
  (17*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 - ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, x] + ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/2 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/24 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*x) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x])/(8*x) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/(4*x) - 
  (5*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/4 + 
  (31*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 - 
  (7*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x])/2 + 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, 1, x] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/16 - 
  (11*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/16 + 
  (5*CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x])/8 + 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x] - 
  (CA^2*G[1, 1, 1, 0, x])/2 + (79*CA^2*\[Epsilon]*G[1, 1, 1, 0, x])/48 - 
  (35*CA*CF*\[Epsilon]*G[1, 1, 1, 0, x])/24 - 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, x])/3 + (CF*nf*\[Epsilon]*G[1, 1, 1, 0, x])/
   3 + (3*CA^2*x*\[Epsilon]*G[1, 1, 1, 0, x])/16 - 
  (3*CA*CF*x*\[Epsilon]*G[1, 1, 1, 0, x])/8 + 
  (1081*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/288 - 
  (1225*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x])/288 + 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/9 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, x])/9 - 
  ((29*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/12 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/24 - 
  (CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/8 + 
  (13*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 - 
  (9*CF^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x])/8 + 
  ((3*I)/2)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  (4*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (4*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, 1, 0, x] + 
  (3*CA^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/32 - 
  (9*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/32 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x])/16 + 
  I*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x] - 
  I*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 1, 0, x] + (CA^2*G[1, 1, 1, 1, x])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, x])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, x])/6 - I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, x] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/6 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, x])/3 + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/16 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/2 + 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/2 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/8 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, x])/8 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/16 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/2 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/2 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/8 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, x])/8 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 - 
  CF^2*x*\[Epsilon]^2*G[0, 0, 0, 1, 0, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, x])/4 + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/8 - 
  CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, 1, x] + CF^2*x*\[Epsilon]^2*
   G[0, 0, 0, 1, 1, x] + (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, x])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/16 + 
  (11*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/8 - 
  CF^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 0, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, x])/4 - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 1, x])/4 - 
  (CF^2*\[Epsilon]*G[0, 0, 1, 0, 1, x])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/8 - 
  CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, 1, x] + CF^2*x*\[Epsilon]^2*
   G[0, 0, 1, 0, 1, x] + (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, 0, x])/4 + 
  (CF^2*\[Epsilon]*G[0, 0, 1, 1, 0, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/16 - 
  (13*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/8 + 
  2*CF^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 0, x] + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x])/2 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/4 + 
  2*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x] - 
  2*CF^2*x*\[Epsilon]^2*G[0, 0, 1, 1, 1, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, x])/4 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 0, x])/4 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, 0, 0, x])/2 - ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 0, x] + ((5*I)/8)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 0, x] - (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/16 + 
  (13*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/8 - 
  2*CF^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 0, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x])/2 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, x])/8 + 
  (5*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 1, x])/4 - 
  CF^2*\[Epsilon]*G[0, 1, 0, 0, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/4 - 
  2*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] + 
  2*CF^2*x*\[Epsilon]^2*G[0, 1, 0, 0, 1, x] + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x])/2 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, 0, x])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/4 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] - 
  ((7*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/16 - 
  (11*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/8 + 
  CF^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 0, x] + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, x])/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, 1, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, x] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 1, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/8 + 
  CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, 1, x] - CF^2*x*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, x] - (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x])/4 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/8 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 0, 0, x])/4 - 
  (CF^2*\[Epsilon]*G[0, 1, 1, 0, 0, x])/2 + I*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, x] - ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, x] + (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/2 - 
  (15*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  3*CF^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 0, x] + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 - 
  (3*CF^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, x])/2 - 
  (5*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 1, x])/4 + 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, 1, x] + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/8 + 
  3*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] - 
  3*CF^2*x*\[Epsilon]^2*G[0, 1, 1, 0, 1, x] - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x])/4 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/8 + 
  (CF^2*\[Epsilon]*G[0, 1, 1, 1, 0, x])/4 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 0, x] + (3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/4 + 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 1, 0, x])/2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 1, x])/8 - (I/8)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, x] + (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, x])/2 - 
  (17*CA*CF*\[Epsilon]*G[1, 0, 0, 0, 0, x])/4 + 
  (11*CF^2*\[Epsilon]*G[1, 0, 0, 0, 0, x])/4 + 
  (73*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 - 
  (63*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/8 + 
  (39*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/24 + 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (8*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] + 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/16 + 
  (11*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/8 - 
  CF^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 0, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x])/4 - 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, x])/8 + 
  (19*CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 0, 1, x])/2 - 
  (83*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/48 + 
  (69*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/16 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/24 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] - 
  ((19*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/8 - 
  CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, 1, x] + CF^2*x*\[Epsilon]^2*
   G[1, 0, 0, 0, 1, x] + (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x])/4 - 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, x])/8 + 
  (13*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, x])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 1, 0, x])/4 - 
  (77*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/48 + 
  (87*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 - 
  (33*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/12 - 
  ((13*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  ((49*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/16 - 
  (13*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/8 + 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 0, x] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x])/2 + 
  CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, x] - CF^2*\[Epsilon]*
   G[1, 0, 0, 1, 1, x] + (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/12 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/4 + 
  2*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 0, 1, 1, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x])/2 - 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/4 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, x])/2 - 
  (5*CF^2*\[Epsilon]*G[1, 0, 1, 0, 0, x])/2 - 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/12 + 
  (39*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 - 
  (27*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/6 - 
  ((11*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  ((47*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/16 - 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/2 + 
  (3*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/2 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 - 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x])/8 + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/8 - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, x])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, 1, x])/2 + 
  (89*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/48 - 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/6 - ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, x] + ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 1, 0, 1, x] - (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/16 + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/2 - 
  (3*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/2 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x])/8 + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, x])/8 - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, x])/2 + 
  2*CF^2*\[Epsilon]*G[1, 0, 1, 1, 0, x] + 
  (107*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/48 - 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/6 - 
  ((13*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/8 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/4 - 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 0, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x])/2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, x])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/3 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, x] - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/6 - (I/8)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, x] + (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/4 - 
  2*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x] + 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 1, 1, x] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x])/2 - 
  (5*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/4 + 
  (25*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, x])/8 - 
  (9*CF^2*\[Epsilon]*G[1, 1, 0, 0, 0, x])/4 - 
  (33*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/16 + 
  (93*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/16 - 
  (33*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  ((51*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/8 - 
  3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  3*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 0, x] + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/4 - 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x])/4 + 
  CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, x] - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 0, 1, x])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/2 - 
  (33*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 + 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, x] + ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, x] - (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/8 + 
  3*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  3*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 0, 1, x] - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/4 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x])/4 + 
  (5*CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/4 - 
  (23*CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, x])/8 + 
  (7*CF^2*\[Epsilon]*G[1, 1, 0, 1, 0, x])/4 + 
  (27*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/16 - 
  (63*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/16 + 
  (21*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  ((11*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] + 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (9*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/8 + 
  (11*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/4 - 
  2*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 0, x] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x])/2 - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, x])/4 + 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/2 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/2 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/4 - 
  2*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  2*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 1, 1, x] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x])/2 + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, x])/2 - 2*CA*CF*\[Epsilon]*
   G[1, 1, 1, 0, 0, x] + 2*CF^2*\[Epsilon]*G[1, 1, 1, 0, 0, x] + 
  (125*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/48 - 
  (39*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/8 + 
  3*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/6 + (I/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] - ((17*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] + ((7*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  (27*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/16 + 
  (35*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x])/8 - 
  4*CF^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - CA*CF*x^2*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, x] + CF^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x] - 
  (29*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/12 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/6 + (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, x] + (3*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x])/2 - 
  4*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  4*CF^2*x*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + CA*CF*x^2*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, x] - CF^2*x^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, x] + 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 0, x] - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (61*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/24 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 1, 0, x] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/16 - 
  (9*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 1, 0, x])/8 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, x])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, x] - (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, x])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, x])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, x])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, x] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, x])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, x])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, x])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, x])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, x])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, x])/4 + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, x])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/8 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/8 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, x])/2 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/8 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/8 - 
  (11*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, x])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x])/2 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/8 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, x])/8 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/8 + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/8 + 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x] - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, x])/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, x])/2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, x])/2 - 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/8 + 
  (25*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, x])/4 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x] - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x])/4 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, x] + 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/8 - 
  (39*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/8 + 
  (13*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, x])/4 - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x] + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x])/2 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, x] + 
  (9*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x])/4 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, x] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x])/2 + 
  3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x] - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, x] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/4 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, x])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, x])/8 - 
  (41*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, x])/8 + 
  (127*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, x])/8 - 
  (43*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, x])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/2 - 
  8*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x] + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, x])/2 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 - 
  (55*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/8 + 
  (19*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, x])/4 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/4 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, x] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/2 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/4 + 
  (25*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, x])/4 - 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 + 
  (49*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, x])/2 - 
  (21*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/8 + 
  (79*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/8 - 
  (29*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, x])/4 - 
  2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, x] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/2 - 
  (37*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/4 + 
  (27*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, x])/4 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 + 
  (47*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x])/8 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x])/8 - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, x])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, x] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 + 
  (25*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/8 - 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, x])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, x] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, x])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, x])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/2 - 
  (47*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/4 + 
  (33*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, x])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/4 + 
  (51*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, x])/2 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/4 + 
  (21*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/8 - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, x])/4 - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, x] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x] + 
  (37*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x])/4 - 
  7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, x] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/4 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/2 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/4 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x])/2 + 
  5*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, x] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x])/4 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, x] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/4 + 
  (49*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/8 - 
  (21*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/4 - 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/4 + 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, x])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/2 - 
  (31*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, x])/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, x])/2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] - 2*CA*CF*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 0, x] + 4*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, x] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, x] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 0, x] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, x] + (193*CA^2*Log[Q2/\[Mu]2])/
   432 - (19*CA*nf*Log[Q2/\[Mu]2])/432 - ((67*I)/144)*CA^2*Pi*
   Log[Q2/\[Mu]2] + ((5*I)/72)*CA*nf*Pi*Log[Q2/\[Mu]2] - 
  (11*CA^2*Pi^2*Log[Q2/\[Mu]2])/192 - (11*CA*CF*Pi^2*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*Log[Q2/\[Mu]2])/96 + (CF*nf*Pi^2*Log[Q2/\[Mu]2])/36 - 
  (I/24)*CA*CF*Pi^3*Log[Q2/\[Mu]2] - (CA^2*Log[Q2/\[Mu]2])/
   (16*\[Epsilon]^3) + (11*CA^2*Log[Q2/\[Mu]2])/(96*\[Epsilon]^2) - 
  (CA*nf*Log[Q2/\[Mu]2])/(48*\[Epsilon]^2) + ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2])/
   \[Epsilon]^2 + (67*CA^2*Log[Q2/\[Mu]2])/(288*\[Epsilon]) - 
  (5*CA*nf*Log[Q2/\[Mu]2])/(144*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  ((I/24)*CA*nf*Pi*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (CA^2*Pi^2*Log[Q2/\[Mu]2])/(16*\[Epsilon]) + (CA*CF*Pi^2*Log[Q2/\[Mu]2])/
   (24*\[Epsilon]) + (571*CA^2*\[Epsilon]*Log[Q2/\[Mu]2])/648 - 
  (65*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2])/1296 - ((121*I)/216)*CA^2*Pi*
   \[Epsilon]*Log[Q2/\[Mu]2] - ((9*I)/8)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (67*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/576 - 
  (19*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/54 + 
  (CF^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/24 + 
  (5*CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/288 + 
  (5*CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2])/108 - 
  ((25*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] + 
  ((3*I)/8)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2] - (I/144)*CA*nf*Pi^3*\[Epsilon]*
   Log[Q2/\[Mu]2] - (59*CA^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/5760 - 
  (CA*CF*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/1440 + 
  (7*CF^2*Pi^4*\[Epsilon]*Log[Q2/\[Mu]2])/720 - 
  (I/3)*CA^2*Pi*x*\[Epsilon]*Log[Q2/\[Mu]2] + ((9*I)/8)*CA*CF*Pi*x*\[Epsilon]*
   Log[Q2/\[Mu]2] - ((3*I)/4)*CF^2*Pi*x*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/8)*CA^2*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*x*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*CF*Pi^3*x^2*\[Epsilon]*Log[Q2/\[Mu]2] - 
  (I/12)*CF^2*Pi^3*x^2*\[Epsilon]*Log[Q2/\[Mu]2] + 
  (1705*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/972 - 
  (211*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2])/3888 + 
  ((61*I)/162)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((27*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (151*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 - 
  (1159*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/1296 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/24 + 
  (31*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/864 + 
  (7*CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/81 - 
  ((221*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - ((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*
   Log[Q2/\[Mu]2] - ((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (101*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/11520 - 
  (209*CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/2880 - 
  (CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/40 + 
  (31*CA*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/5760 + 
  (CF*nf*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2])/360 + 
  ((5*I)/576)*CA^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/240)*CA*CF*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/180)*CF^2*Pi^5*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((77*I)/36)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  ((27*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((9*I)/2)*CF^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((11*I)/72)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (25*CA^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/144 + 
  (9*CA*CF*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/16 - 
  (3*CF^2*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*Pi^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/72 + 
  ((19*I)/72)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  ((11*I)/24)*CA*CF*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (17*CA^2*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/960 + 
  (7*CA*CF*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/1440 + 
  (11*CF^2*Pi^4*x*\[Epsilon]^2*Log[Q2/\[Mu]2])/90 + 
  (I/36)*CA^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] - 
  (I/24)*CA*CF*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (I/72)*CA*nf*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2] + 
  (11*CA*CF*Pi^4*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/360 - 
  (11*CF^2*Pi^4*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2])/360 + 
  (67*CA*CF*G[0, x]*Log[Q2/\[Mu]2])/72 - (5*CF*nf*G[0, x]*Log[Q2/\[Mu]2])/
   36 + (CF^2*Pi^2*G[0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (11*CA*CF*G[0, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CF*nf*G[0, x]*Log[Q2/\[Mu]2])/(12*\[Epsilon]) + 
  ((I/4)*CA*CF*Pi*G[0, x]*Log[Q2/\[Mu]2])/\[Epsilon] + 
  (101*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/54 - 
  (7*CF*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/27 - 
  (11*CA*CF*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/144 + 
  (CF*nf*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/3 - 
  (9*CA*CF*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^2*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/4)*CA*CF*Pi*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi*x*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2] + 
  (607*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/162 - 
  (41*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/81 + 
  (I/8)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (67*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/432 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/216 - 
  (11*CA*CF*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/480 + 
  (CF^2*Pi^4*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/40 + 
  (77*CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/36 - 
  (27*CA*CF*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/72 - 
  (I/12)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/8 - 
  (11*CA*CF*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/3 - 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/16 - 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2])/24 - 
  (67*CA^2*G[1, x]*Log[Q2/\[Mu]2])/144 + (5*CA*nf*G[1, x]*Log[Q2/\[Mu]2])/
   72 + ((11*I)/24)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*G[1, x]*Log[Q2/\[Mu]2] - (CA^2*Pi^2*G[1, x]*Log[Q2/\[Mu]2])/
   6 + (CA^2*G[1, x]*Log[Q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, x]*Log[Q2/\[Mu]2])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2])/\[Epsilon] - 
  (121*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/216 - 
  (9*CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] + 
  (143*CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/288 - 
  (31*CA*CF*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/72 - 
  (13*CA*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/144 + 
  (CF*nf*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/18 + 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/3 + 
  (9*CA*CF*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^2*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2])/24 + 
  (61*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/162 - 
  (27*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/2 + 
  (41*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/162 + 
  ((121*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (943*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/864 - 
  (251*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/216 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/6 - 
  (65*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/432 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/54 - 
  ((37*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (19*CA^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/320 - 
  (151*CA*CF*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/1440 + 
  (47*CF^2*Pi^4*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/720 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x) - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(16*x) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (77*CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/36 + 
  (27*CA*CF*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CF^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA*nf*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/72 + 
  ((2*I)/3)*CA^2*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  ((9*I)/4)*CA*CF*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/8)*CA^2*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/3)*CA*CF*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CF^2*Pi^3*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/16 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2])/24 - 
  (I/12)*CA*CF*Pi^3*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CF^2*Pi^3*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2] - 
  (CF^2*G[0, 0, x]*Log[Q2/\[Mu]2])/(2*\[Epsilon]) + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*CF*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  I*CA*CF*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  I*CF^2*Pi*x*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((19*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  ((13*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  ((7*I)/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/16 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (I/12)*CA^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (I/4)*CA*CF*Pi*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*G[0, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*CF*x*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (9*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (I/2)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/16 + 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (11*CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (11*CA*CF*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + (CA*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/
   6 - (CF*nf*G[1, 0, x]*Log[Q2/\[Mu]2])/6 - (I/4)*CA^2*Pi*G[1, 0, x]*
   Log[Q2/\[Mu]2] + (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (67*CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/18 - 
  (5*CF*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  ((5*I)/6)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  I*CF^2*Pi*x*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (511*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/216 - 
  (83*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/216 + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (14*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/27 - 
  (14*CF*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/27 + 
  ((139*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((31*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/72 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/144 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/18 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/36 + 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((11*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/x - 
  (13*CA^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (15*CA*CF*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CF^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  ((19*I)/24)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  ((13*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  ((7*I)/4)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/16 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (I/12)*CA^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/24)*CA*nf*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (11*CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - (CA*nf*G[1, 1, x]*Log[Q2/\[Mu]2])/
   12 + (I/2)*CA^2*Pi*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2])/6 + 
  (121*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/108 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (35*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/72 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/9 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2] + 
  (2*CA^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/3 - 
  (9*CA*CF*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*Pi^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/16 - 
  (CA*CF*Pi^2*x*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA^2*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  CA*CF*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  CF^2*x*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (5*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  I*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  CA*CF*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CF^2*x*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x^2*\[Epsilon]*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (19*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (13*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (7*CF^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + (I/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, x]*Log[Q2/\[Mu]2] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, x]*
   Log[Q2/\[Mu]2] + ((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
   Log[Q2/\[Mu]2] - ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
   Log[Q2/\[Mu]2] + ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*
   Log[Q2/\[Mu]2] + (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA*CF*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CF^2*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  I*CF^2*Pi*x*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + (I/4)*CA*CF*Pi*\[Epsilon]*
   G[0, 1, 1, x]*Log[Q2/\[Mu]2] - (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/24 + (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*
    Log[Q2/\[Mu]2])/8 - (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/
   4 + (CA*CF*x*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - CF^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/6 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  I*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  CA*CF*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  CF^2*x*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (103*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/72 + 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/36 + 
  ((7*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (CF^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2])/24 - 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*x*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  CA*CF*x*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  CF^2*x*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (139*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/72 - 
  (31*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/36 - 
  ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/(4*x) - 
  (19*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (13*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (7*CF^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*nf*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2])/24 + 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (11*CA*CF*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  (CF*nf*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (47*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/9 - 
  CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/9 - 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/3 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/12 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(8*x) - 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/(4*x) + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (9*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CF^2*x*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  CA*CF*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  CF^2*x*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (11*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  2*CF^2*x*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  2*CA*CF*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  2*CF^2*x*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  CF^2*x*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/8 + 
  CA*CF*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  CF^2*x*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/12 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] - 
  ((19*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (11*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  CF^2*\[Epsilon]*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/12 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  2*CA*CF*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/6 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (9*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (11*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  2*CA*CF*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CF^2*\[Epsilon]*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  2*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  2*CA*CF*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  2*CF^2*x*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (79*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/24 + 
  (35*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/12 + 
  (2*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/3 - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 + 
  2*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 - 
  3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2] + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 - 
  2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, x]*Log[Q2/\[Mu]2] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  5*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2])/4 + 
  5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, x]*Log[Q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, x]*Log[Q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  (25*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/4 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, x]*Log[Q2/\[Mu]2])/2 - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, x]*Log[Q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (23*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/4 - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, x]*Log[Q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2])/2 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, x]*Log[Q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] + 
  4*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, x]*Log[Q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, x]*Log[Q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, x]*Log[Q2/\[Mu]2] - 
  (67*CA^2*Log[Q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[Q2/\[Mu]2]^2)/144 + 
  ((11*I)/48)*CA^2*Pi*Log[Q2/\[Mu]2]^2 - (I/24)*CA*nf*Pi*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*Log[Q2/\[Mu]2]^2)/16 - (CA*CF*Pi^2*Log[Q2/\[Mu]2]^2)/24 + 
  (CA^2*Log[Q2/\[Mu]2]^2)/(16*\[Epsilon]^2) - (11*CA^2*Log[Q2/\[Mu]2]^2)/
   (96*\[Epsilon]) + (CA*nf*Log[Q2/\[Mu]2]^2)/(48*\[Epsilon]) - 
  ((I/8)*CA^2*Pi*Log[Q2/\[Mu]2]^2)/\[Epsilon] - 
  (193*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^2)/432 + 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/192 + 
  (11*CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/72 - 
  (CA*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/96 - 
  (CF*nf*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^2)/36 + 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*Log[Q2/\[Mu]2]^2 - 
  (571*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/648 + 
  (65*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1296 + 
  ((121*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (67*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/576 + 
  (19*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/54 - 
  (CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/24 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/288 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/108 + 
  ((25*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/8)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (59*CA^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/5760 + 
  (CA*CF*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/1440 - 
  (7*CF^2*Pi^4*\[Epsilon]^2*Log[Q2/\[Mu]2]^2)/720 + 
  (I/3)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  ((9*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/4)*CF^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/24)*CA*nf*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/8)*CA^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/3)*CA*CF*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/3)*CF^2*Pi^3*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (I/12)*CA*CF*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CF^2*Pi^3*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2 - 
  (11*CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + (CF*nf*G[0, x]*Log[Q2/\[Mu]2]^2)/
   12 - (I/4)*CA*CF*Pi*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (67*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CF*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (CF^2*Pi^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (101*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/54 + 
  (7*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/27 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (I/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/3 + 
  (9*CA*CF*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (3*CF^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (I/4)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CF^2*Pi*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/48 - (CA*nf*G[1, x]*Log[Q2/\[Mu]2]^2)/
   24 + (I/4)*CA^2*Pi*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (121*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/216 + 
  (9*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (7*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 - 
  (143*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/288 + 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (13*CA*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/144 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/18 - 
  ((5*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/3 - 
  (9*CA*CF*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  (3*CF^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*nf*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CF^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF^2*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  I*CF^2*Pi*x*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*CF*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + (I/4)*CA*CF*Pi*\[Epsilon]*
   G[0, 1, x]*Log[Q2/\[Mu]2]^2 - (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2]^2)/8 + (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2]^2)/3 - (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, x]*
    Log[Q2/\[Mu]2]^2)/6 + (CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/
   4 - (CF^2*x*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (11*CA*CF*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (I/4)*CA^2*Pi*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (67*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (67*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/36 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/18 - 
  ((5*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2)/12 + 
  ((3*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  I*CA*CF*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  I*CF^2*Pi*x*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (I/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 - 
  CA*CF*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CF^2*x*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 + 
  CA*CF*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  CF^2*x*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^2 - 
  CA*CF*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/6 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/12 - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  I*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/8 + 
  CA*CF*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  CF^2*x*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/8 - 
  CA*CF*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  CF^2*x*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, x]*Log[Q2/\[Mu]2]^2)/2 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, x]*Log[Q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  2*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, x]*Log[Q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2)/2 - 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, x]*Log[Q2/\[Mu]2]^2 - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, x]*Log[Q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, x]*Log[Q2/\[Mu]2]^2 + 
  (11*CA^2*Log[Q2/\[Mu]2]^3)/144 - (CA*nf*Log[Q2/\[Mu]2]^3)/72 + 
  (I/12)*CA^2*Pi*Log[Q2/\[Mu]2]^3 - (CA^2*Log[Q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^3)/216 - ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^3 + (I/36)*CA*nf*Pi*\[Epsilon]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/24 + 
  (CA*CF*Pi^2*\[Epsilon]*Log[Q2/\[Mu]2]^3)/36 + 
  (193*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/648 - 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 + 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (11*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/288 - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/108 + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/144 + 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3)/54 - 
  (I/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[Q2/\[Mu]2]^3 - 
  (CA*CF*G[0, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CF*nf*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/6)*CA*CF*Pi*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^3 + 
  (67*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/108 - 
  (5*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/54 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA^2*G[1, x]*Log[Q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/108 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (CF^2*\[Epsilon]*G[0, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA*CF*\[Epsilon]*G[0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (CF*nf*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3)/9 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^3 - 
  (CA^2*\[Epsilon]*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^3 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Log[Q2/\[Mu]2]^3)/6 + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Log[Q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Log[Q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Log[Q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[Q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]^4)/144 - (I/24)*CA^2*Pi*\[Epsilon]*
   Log[Q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/432 + 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^4 - 
  (CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/48 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^4)/72 + 
  (CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (11*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4)/36 - 
  (I/12)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4)/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^4 + 
  (CF^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]^4)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^5)/360 + (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[Q2/\[Mu]2]^5 - (CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^6)/360 + (113*CA^2*Zeta[3])/288 + 
  (29*CA*CF*Zeta[3])/12 - (9*CF^2*Zeta[3])/8 - (25*CA*nf*Zeta[3])/144 - 
  (CF*nf*Zeta[3])/6 - (I/48)*CA^2*Pi*Zeta[3] - (I/8)*CA*CF*Pi*Zeta[3] + 
  (I/2)*CF^2*Pi*Zeta[3] + (3*CA^2*x*Zeta[3])/8 - CA*CF*x*Zeta[3] + 
  CF^2*x*Zeta[3] + (CA*CF*x^2*Zeta[3])/4 - (CF^2*x^2*Zeta[3])/4 - 
  (11*CA^2*Zeta[3])/(96*\[Epsilon]) - (CA*CF*Zeta[3])/(8*\[Epsilon]) - 
  (377*CA^2*\[Epsilon]*Zeta[3])/864 + (1195*CA*CF*\[Epsilon]*Zeta[3])/144 - 
  (9*CF^2*\[Epsilon]*Zeta[3])/2 - (125*CA*nf*\[Epsilon]*Zeta[3])/432 - 
  (5*CF*nf*\[Epsilon]*Zeta[3])/18 - ((17*I)/36)*CA^2*Pi*\[Epsilon]*Zeta[3] - 
  ((27*I)/8)*CA*CF*Pi*\[Epsilon]*Zeta[3] + ((3*I)/2)*CF^2*Pi*\[Epsilon]*
   Zeta[3] + ((2*I)/9)*CA*nf*Pi*\[Epsilon]*Zeta[3] - 
  (5*CA^2*Pi^2*\[Epsilon]*Zeta[3])/192 + (13*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/
   72 + (5*CF^2*Pi^2*\[Epsilon]*Zeta[3])/24 + (7*CA^2*x*\[Epsilon]*Zeta[3])/
   6 - (11*CA*CF*x*\[Epsilon]*Zeta[3])/4 + (5*CF^2*x*\[Epsilon]*Zeta[3])/2 - 
  (CA*nf*x*\[Epsilon]*Zeta[3])/24 - ((3*I)/8)*CA^2*Pi*x*\[Epsilon]*Zeta[3] + 
  I*CA*CF*Pi*x*\[Epsilon]*Zeta[3] - I*CF^2*Pi*x*\[Epsilon]*Zeta[3] + 
  (CA^2*x^2*\[Epsilon]*Zeta[3])/48 + (CA*CF*x^2*\[Epsilon]*Zeta[3])/16 - 
  (CF^2*x^2*\[Epsilon]*Zeta[3])/8 + (CA*nf*x^2*\[Epsilon]*Zeta[3])/24 - 
  (I/4)*CA*CF*Pi*x^2*\[Epsilon]*Zeta[3] + (I/4)*CF^2*Pi*x^2*\[Epsilon]*
   Zeta[3] - (3757*CA^2*\[Epsilon]^2*Zeta[3])/648 + 
  (3293*CA*CF*\[Epsilon]^2*Zeta[3])/108 - 18*CF^2*\[Epsilon]^2*Zeta[3] - 
  (305*CA*nf*\[Epsilon]^2*Zeta[3])/648 - (14*CF*nf*\[Epsilon]^2*Zeta[3])/27 - 
  ((23*I)/216)*CA^2*Pi*\[Epsilon]^2*Zeta[3] - 
  ((39*I)/4)*CA*CF*Pi*\[Epsilon]^2*Zeta[3] + ((19*I)/4)*CF^2*Pi*\[Epsilon]^2*
   Zeta[3] + ((10*I)/27)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  (119*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/576 - 
  (1187*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/864 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/16 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/288 + 
  (19*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/108 + ((17*I)/32)*CA^2*Pi^3*
   \[Epsilon]^2*Zeta[3] - ((173*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] + 
  ((3*I)/4)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3] + (83*CA^2*x*\[Epsilon]^2*Zeta[3])/
   18 - (23*CA*CF*x*\[Epsilon]^2*Zeta[3])/2 + 
  (35*CF^2*x*\[Epsilon]^2*Zeta[3])/4 - (11*CA*nf*x*\[Epsilon]^2*Zeta[3])/72 - 
  (I/3)*CA^2*Pi*x*\[Epsilon]^2*Zeta[3] - ((9*I)/8)*CA*CF*Pi*x*\[Epsilon]^2*
   Zeta[3] + (I/2)*CF^2*Pi*x*\[Epsilon]^2*Zeta[3] + 
  (I/12)*CA*nf*Pi*x*\[Epsilon]^2*Zeta[3] - (CA^2*Pi^2*x*\[Epsilon]^2*Zeta[3])/
   2 + (9*CA*CF*Pi^2*x*\[Epsilon]^2*Zeta[3])/8 - 
  (CF^2*Pi^2*x*\[Epsilon]^2*Zeta[3])/2 + (7*CA^2*x^2*\[Epsilon]^2*Zeta[3])/
   72 + (CA*CF*x^2*\[Epsilon]^2*Zeta[3])/8 - (CF^2*x^2*\[Epsilon]^2*Zeta[3])/
   4 + (5*CA*nf*x^2*\[Epsilon]^2*Zeta[3])/72 - 
  ((11*I)/48)*CA^2*Pi*x^2*\[Epsilon]^2*Zeta[3] + 
  ((15*I)/16)*CA*CF*Pi*x^2*\[Epsilon]^2*Zeta[3] - 
  ((5*I)/8)*CF^2*Pi*x^2*\[Epsilon]^2*Zeta[3] - 
  (I/12)*CA*nf*Pi*x^2*\[Epsilon]^2*Zeta[3] - 
  (CA*CF*Pi^2*x^2*\[Epsilon]^2*Zeta[3])/8 + 
  (CF^2*Pi^2*x^2*\[Epsilon]^2*Zeta[3])/8 + (13*CA*CF*G[0, x]*Zeta[3])/24 - 
  (5*CF^2*G[0, x]*Zeta[3])/4 + (22*CA*CF*\[Epsilon]*G[0, x]*Zeta[3])/9 + 
  (9*CF^2*\[Epsilon]*G[0, x]*Zeta[3])/4 - 
  (4*CF*nf*\[Epsilon]*G[0, x]*Zeta[3])/9 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, x]*Zeta[3] + ((17*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, x]*Zeta[3] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[0, x]*Zeta[3] + 
  (9*CA^2*x*\[Epsilon]*G[0, x]*Zeta[3])/8 - 
  (5*CA*CF*x*\[Epsilon]*G[0, x]*Zeta[3])/2 + CF^2*x*\[Epsilon]*G[0, x]*
   Zeta[3] + (CA*CF*x^2*\[Epsilon]*G[0, x]*Zeta[3])/4 - 
  (CF^2*x^2*\[Epsilon]*G[0, x]*Zeta[3])/4 + 
  (134*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[3])/27 + 
  (21*CF^2*\[Epsilon]^2*G[0, x]*Zeta[3])/4 - 
  (20*CF*nf*\[Epsilon]^2*G[0, x]*Zeta[3])/27 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/16 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[0, x]*Zeta[3])/72 + 
  (95*CA^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/24 - 
  8*CA*CF*x*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (13*CF^2*x*\[Epsilon]^2*G[0, x]*Zeta[3])/4 - 
  (CA*nf*x*\[Epsilon]^2*G[0, x]*Zeta[3])/12 + 
  ((9*I)/8)*CA^2*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (3*I)*CA*CF*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (3*I)*CF^2*Pi*x*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  (CA^2*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/12 + 
  (CA*nf*x^2*\[Epsilon]^2*G[0, x]*Zeta[3])/12 + 
  ((3*I)/4)*CA*CF*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3] - 
  ((3*I)/4)*CF^2*Pi*x^2*\[Epsilon]^2*G[0, x]*Zeta[3] + 
  (29*CA^2*G[1, x]*Zeta[3])/48 - (CA*CF*G[1, x]*Zeta[3])/4 - 
  (43*CA^2*\[Epsilon]*G[1, x]*Zeta[3])/18 - 
  (19*CA*CF*\[Epsilon]*G[1, x]*Zeta[3])/24 + 
  (3*CF^2*\[Epsilon]*G[1, x]*Zeta[3])/4 + 
  (23*CA*nf*\[Epsilon]*G[1, x]*Zeta[3])/36 - 
  (CF*nf*\[Epsilon]*G[1, x]*Zeta[3])/3 - ((17*I)/6)*CA^2*Pi*\[Epsilon]*
   G[1, x]*Zeta[3] + ((21*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, x]*Zeta[3] - 
  ((5*I)/2)*CF^2*Pi*\[Epsilon]*G[1, x]*Zeta[3] - 
  (3*CA^2*x*\[Epsilon]*G[1, x]*Zeta[3])/2 + 
  (7*CA*CF*x*\[Epsilon]*G[1, x]*Zeta[3])/2 - 2*CF^2*x*\[Epsilon]*G[1, x]*
   Zeta[3] - (CA*CF*x^2*\[Epsilon]*G[1, x]*Zeta[3])/2 + 
  (CF^2*x^2*\[Epsilon]*G[1, x]*Zeta[3])/2 - 
  (203*CA^2*\[Epsilon]^2*G[1, x]*Zeta[3])/54 - 
  (335*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[3])/72 + 
  (13*CF^2*\[Epsilon]^2*G[1, x]*Zeta[3])/4 + 
  (115*CA*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/108 - 
  (5*CF*nf*\[Epsilon]^2*G[1, x]*Zeta[3])/9 + ((335*I)/72)*CA^2*Pi*
   \[Epsilon]^2*G[1, x]*Zeta[3] - ((21*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*
   Zeta[3] + ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  ((7*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (277*CA^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/288 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/6 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[1, x]*Zeta[3])/12 - 
  (41*CA^2*x*\[Epsilon]^2*G[1, x]*Zeta[3])/8 + 
  12*CA*CF*x*\[Epsilon]^2*G[1, x]*Zeta[3] - 7*CF^2*x*\[Epsilon]^2*G[1, x]*
   Zeta[3] + (CA*nf*x*\[Epsilon]^2*G[1, x]*Zeta[3])/8 - 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*G[1, x]*Zeta[3] + 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*G[1, x]*Zeta[3] + 
  (CA^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/16 - 
  (CA*CF*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/16 + 
  (CF^2*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/8 - 
  (CA*nf*x^2*\[Epsilon]^2*G[1, x]*Zeta[3])/8 - 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*G[1, x]*Zeta[3] + 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*G[1, x]*Zeta[3] - 
  (7*CF^2*\[Epsilon]*G[0, 0, x]*Zeta[3])/6 - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/2 + 
  (15*CA*CF*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/4 - 
  3*CF^2*x*\[Epsilon]^2*G[0, 0, x]*Zeta[3] - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/4 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[0, 0, x]*Zeta[3])/4 + 
  (CA^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/4 + 
  (7*CA*CF*\[Epsilon]*G[0, 1, x]*Zeta[3])/12 - 
  (CF^2*\[Epsilon]*G[0, 1, x]*Zeta[3])/4 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, x]*Zeta[3] - ((16*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, x]*Zeta[3] - 
  (3*CA^2*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/8 + 
  (3*CA*CF*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/2 - 
  3*CF^2*x*\[Epsilon]^2*G[0, 1, x]*Zeta[3] - 
  (3*CA*CF*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/4 + 
  (3*CF^2*x^2*\[Epsilon]^2*G[0, 1, x]*Zeta[3])/4 + 
  (5*CA^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/6 + 
  (CA*CF*\[Epsilon]*G[1, 0, x]*Zeta[3])/4 - 
  (CF^2*\[Epsilon]*G[1, 0, x]*Zeta[3])/2 - 
  (161*CA^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/36 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/36 + 
  (9*CF^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/2 + 
  (11*CA*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/9 - 
  (8*CF*nf*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/9 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[1, 0, x]*Zeta[3] - ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, 0, x]*Zeta[3] + (3*CA^2*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/8 - 
  (5*CA*CF*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/4 + 
  2*CF^2*x*\[Epsilon]^2*G[1, 0, x]*Zeta[3] + 
  (CA*CF*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/2 - 
  (CF^2*x^2*\[Epsilon]^2*G[1, 0, x]*Zeta[3])/2 - 
  (41*CA^2*\[Epsilon]*G[1, 1, x]*Zeta[3])/24 + 
  (CA*CF*\[Epsilon]*G[1, 1, x]*Zeta[3])/2 + 
  (43*CA^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 + 
  (125*CA*CF*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/12 - 
  (21*CF^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/4 - 
  (25*CA*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/36 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/3 - 
  ((61*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  ((61*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] - 
  ((17*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 
  (15*CA^2*x*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/8 - 
  5*CA*CF*x*\[Epsilon]^2*G[1, 1, x]*Zeta[3] + 5*CF^2*x*\[Epsilon]^2*
   G[1, 1, x]*Zeta[3] + (5*CA*CF*x^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/4 - 
  (5*CF^2*x^2*\[Epsilon]^2*G[1, 1, x]*Zeta[3])/4 + 
  (2*CA*CF*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/3 - 
  (2*CF^2*\[Epsilon]^2*G[0, 1, 0, x]*Zeta[3])/3 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3] + 
  (37*CA*CF*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/6 - 
  (23*CF^2*\[Epsilon]^2*G[0, 1, 1, x]*Zeta[3])/4 - 
  3*CA^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3] + 
  (53*CA*CF*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/6 - 
  (35*CF^2*\[Epsilon]^2*G[1, 0, 0, x]*Zeta[3])/6 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/6 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3])/2 + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 1, x]*Zeta[3] + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/12 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3])/2 + 
  CF^2*\[Epsilon]^2*G[1, 1, 0, x]*Zeta[3] + 
  (14*CA^2*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/3 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 1, x]*Zeta[3])/2 + 
  (11*CA^2*Log[Q2/\[Mu]2]*Zeta[3])/48 + (CA*CF*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (113*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/144 - 
  (29*CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (9*CF^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  (25*CA*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  (CF*nf*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (I/24)*CA^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (I/4)*CA*CF*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  I*CF^2*Pi*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*CA^2*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  2*CA*CF*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  2*CF^2*x*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA*CF*x^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (CF^2*x^2*\[Epsilon]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (377*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/432 - 
  (1195*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/72 + 
  9*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (125*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/216 + 
  (5*CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  ((17*I)/18)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  ((27*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/96 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/36 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (7*CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  (11*CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  5*CF^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (CA*nf*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  ((3*I)/4)*CA^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (2*I)*CA*CF*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] + 
  (2*I)*CF^2*Pi*x*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/24 - 
  (CA*CF*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/8 + 
  (CF^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/4 - 
  (CA*nf*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (I/2)*CA*CF*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (I/2)*CF^2*Pi*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[3] - 
  (13*CA*CF*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 + 
  (5*CF^2*\[Epsilon]*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (44*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/9 - 
  (9*CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (8*CF*nf*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((17*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (9*CA^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/4 + 
  5*CA*CF*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  2*CF^2*x*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (CA*CF*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (CF^2*x^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (29*CA^2*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/24 + 
  (CA*CF*\[Epsilon]*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  (43*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/9 + 
  (19*CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  (3*CF^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (23*CA*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/18 + 
  (2*CF*nf*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 + 
  ((17*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  ((21*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  3*CA^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  7*CA*CF*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  4*CF^2*x*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  CA*CF*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  CF^2*x^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/6 + 
  (CF^2*\[Epsilon]^2*G[0, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/3 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3])/2 + 
  CF^2*\[Epsilon]^2*G[1, 0, x]*Log[Q2/\[Mu]2]*Zeta[3] + 
  (41*CA^2*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3])/12 - 
  CA*CF*\[Epsilon]^2*G[1, 1, x]*Log[Q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/48 - 
  (CA*CF*\[Epsilon]*Log[Q2/\[Mu]2]^2*Zeta[3])/4 + 
  (113*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/144 + 
  (29*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/6 - 
  (9*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  (25*CA*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/72 - 
  (CF*nf*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/3 - 
  (I/24)*CA^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  I*CF^2*Pi*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (3*CA^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/4 - 
  2*CA*CF*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  2*CF^2*x*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3] + 
  (CA*CF*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/2 - 
  (CF^2*x^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^2*Zeta[3])/2 + 
  (13*CA*CF*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/12 - 
  (5*CF^2*\[Epsilon]^2*G[0, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/2 + 
  (29*CA^2*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/24 - 
  (CA*CF*\[Epsilon]^2*G[1, x]*Log[Q2/\[Mu]2]^2*Zeta[3])/2 + 
  (11*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/72 + 
  (CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]^3*Zeta[3])/6 + 
  (641*CA^2*\[Epsilon]^2*Zeta[3]^2)/288 - (635*CA*CF*\[Epsilon]^2*Zeta[3]^2)/
   48 + (75*CF^2*\[Epsilon]^2*Zeta[3]^2)/8 + (73*CA^2*\[Epsilon]*Zeta[5])/
   160 - (39*CA*CF*\[Epsilon]*Zeta[5])/8 + 2*CF^2*\[Epsilon]*Zeta[5] + 
  (1241*CA^2*\[Epsilon]^2*Zeta[5])/480 + (223*CA*CF*\[Epsilon]^2*Zeta[5])/
   24 - (15*CF^2*\[Epsilon]^2*Zeta[5])/4 - (211*CA*nf*\[Epsilon]^2*Zeta[5])/
   240 - (2*CF*nf*\[Epsilon]^2*Zeta[5])/3 - ((93*I)/80)*CA^2*Pi*\[Epsilon]^2*
   Zeta[5] + ((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[5] + 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*Zeta[5] + (3*CA^2*x*\[Epsilon]^2*Zeta[5])/
   4 - (15*CA*CF*x*\[Epsilon]^2*Zeta[5])/8 + (3*CF^2*x*\[Epsilon]^2*Zeta[5])/
   2 + (3*CA*CF*x^2*\[Epsilon]^2*Zeta[5])/8 - 
  (3*CF^2*x^2*\[Epsilon]^2*Zeta[5])/8 + 
  (223*CA*CF*\[Epsilon]^2*G[0, x]*Zeta[5])/40 - 
  (25*CF^2*\[Epsilon]^2*G[0, x]*Zeta[5])/2 + 
  (247*CA^2*\[Epsilon]^2*G[1, x]*Zeta[5])/80 - 
  (13*CA*CF*\[Epsilon]^2*G[1, x]*Zeta[5])/8 + 2*CF^2*\[Epsilon]^2*G[1, x]*
   Zeta[5] - (73*CA^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/80 + 
  (39*CA*CF*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5])/4 - 
  4*CF^2*\[Epsilon]^2*Log[Q2/\[Mu]2]*Zeta[5]}


==> anc/Split_q2qg_NNLO_TimeLike.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(1031*CA^2)/1296 - (365*CA*CF)/288 + (3*CF^2)/32 - (655*CA*nf)/2592 + 
  (31*CF*nf)/144 - ((103*I)/432)*CA^2*Pi - ((5*I)/24)*CA*CF*Pi - 
  ((17*I)/432)*CA*nf*Pi + (I/12)*CF*nf*Pi + (1813*CA^2*Pi^2)/3456 - 
  (323*CA*CF*Pi^2)/864 + (CF^2*Pi^2)/16 - (95*CA*nf*Pi^2)/1728 + 
  (5*CF*nf*Pi^2)/216 + ((121*I)/576)*CA^2*Pi^3 - ((11*I)/72)*CA*CF*Pi^3 - 
  ((11*I)/288)*CA*nf*Pi^3 + (I/36)*CF*nf*Pi^3 + (391*CA^2*Pi^4)/11520 - 
  (19*CA*CF*Pi^4)/480 + (CF^2*Pi^4)/160 - (89*CA^2*z)/72 + 
  (365*CA*CF*z)/288 - (3*CF^2*z)/32 + (5*CA*nf*z)/18 - (31*CF*nf*z)/144 - 
  ((5*I)/24)*CA^2*Pi*z + ((5*I)/24)*CA*CF*Pi*z + (I/12)*CA*nf*Pi*z - 
  (I/12)*CF*nf*Pi*z - (5*CA^2*Pi^2*z)/32 + (19*CA*CF*Pi^2*z)/96 - 
  (CF^2*Pi^2*z)/24 + CA^2/(32*\[Epsilon]^4) - (11*CA^2)/(192*\[Epsilon]^3) + 
  (CA*nf)/(96*\[Epsilon]^3) + ((I/16)*CA^2*Pi)/\[Epsilon]^3 - 
  (103*CA^2)/(576*\[Epsilon]^2) + (CA*CF)/(16*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) - (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 + 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (7*CA^2*Pi^2)/(96*\[Epsilon]^2) + 
  (CA*CF*Pi^2)/(48*\[Epsilon]^2) + (CA^2*z)/(16*\[Epsilon]^2) - 
  (CA*CF*z)/(16*\[Epsilon]^2) - (103*CA^2)/(864*\[Epsilon]) - 
  (5*CA*CF)/(48*\[Epsilon]) - (17*CA*nf)/(864*\[Epsilon]) + 
  (CF*nf)/(24*\[Epsilon]) - (((103*I)/288)*CA^2*Pi)/\[Epsilon] + 
  ((I/8)*CA*CF*Pi)/\[Epsilon] + (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + 
  (209*CA^2*Pi^2)/(1152*\[Epsilon]) - (11*CA*CF*Pi^2)/(144*\[Epsilon]) - 
  (19*CA*nf*Pi^2)/(576*\[Epsilon]) + (CF*nf*Pi^2)/(72*\[Epsilon]) - 
  ((I/16)*CA^2*Pi^3)/\[Epsilon] + ((I/24)*CA*CF*Pi^3)/\[Epsilon] - 
  (5*CA^2*z)/(48*\[Epsilon]) + (5*CA*CF*z)/(48*\[Epsilon]) + 
  (CA*nf*z)/(24*\[Epsilon]) - (CF*nf*z)/(24*\[Epsilon]) + 
  ((I/8)*CA^2*Pi*z)/\[Epsilon] - ((I/8)*CA*CF*Pi*z)/\[Epsilon] + 
  (19963*CA^2*\[Epsilon])/3888 - (10559*CA*CF*\[Epsilon])/1728 + 
  (31*CF^2*\[Epsilon])/64 - (9815*CA*nf*\[Epsilon])/7776 + 
  (727*CF*nf*\[Epsilon])/864 + ((1031*I)/648)*CA^2*Pi*\[Epsilon] - 
  ((365*I)/144)*CA*CF*Pi*\[Epsilon] + ((3*I)/16)*CF^2*Pi*\[Epsilon] - 
  ((655*I)/1296)*CA*nf*Pi*\[Epsilon] + ((31*I)/72)*CF*nf*Pi*\[Epsilon] + 
  (2821*CA^2*Pi^2*\[Epsilon])/5184 - (23*CA*CF*Pi^2*\[Epsilon])/81 + 
  (7*CF^2*Pi^2*\[Epsilon])/48 + (53*CA*nf*Pi^2*\[Epsilon])/5184 - 
  (61*CF*nf*Pi^2*\[Epsilon])/1296 + ((989*I)/1728)*CA^2*Pi^3*\[Epsilon] - 
  ((251*I)/432)*CA*CF*Pi^3*\[Epsilon] + (I/8)*CF^2*Pi^3*\[Epsilon] - 
  ((55*I)/864)*CA*nf*Pi^3*\[Epsilon] + ((5*I)/108)*CF*nf*Pi^3*\[Epsilon] - 
  (9481*CA^2*Pi^4*\[Epsilon])/69120 + (817*CA*CF*Pi^4*\[Epsilon])/5760 + 
  (CF^2*Pi^4*\[Epsilon])/160 + (731*CA*nf*Pi^4*\[Epsilon])/34560 - 
  (17*CF*nf*Pi^4*\[Epsilon])/720 + ((13*I)/1920)*CA^2*Pi^5*\[Epsilon] - 
  ((17*I)/720)*CA*CF*Pi^5*\[Epsilon] + (I/80)*CF^2*Pi^5*\[Epsilon] - 
  (2597*CA^2*z*\[Epsilon])/432 + (10559*CA*CF*z*\[Epsilon])/1728 - 
  (31*CF^2*z*\[Epsilon])/64 + (557*CA*nf*z*\[Epsilon])/432 - 
  (727*CF*nf*z*\[Epsilon])/864 - ((89*I)/36)*CA^2*Pi*z*\[Epsilon] + 
  ((365*I)/144)*CA*CF*Pi*z*\[Epsilon] - ((3*I)/16)*CF^2*Pi*z*\[Epsilon] + 
  ((5*I)/9)*CA*nf*Pi*z*\[Epsilon] - ((31*I)/72)*CF*nf*Pi*z*\[Epsilon] + 
  (35*CA^2*Pi^2*z*\[Epsilon])/288 + (17*CA*CF*Pi^2*z*\[Epsilon])/144 - 
  (11*CF^2*Pi^2*z*\[Epsilon])/48 - (29*CA*nf*Pi^2*z*\[Epsilon])/288 + 
  (13*CF*nf*Pi^2*z*\[Epsilon])/144 - ((7*I)/48)*CA^2*Pi^3*z*\[Epsilon] + 
  ((11*I)/48)*CA*CF*Pi^3*z*\[Epsilon] - (I/12)*CF^2*Pi^3*z*\[Epsilon] + 
  (CA^2*Pi^4*z*\[Epsilon])/36 - (CA*CF*Pi^4*z*\[Epsilon])/12 + 
  (CF^2*Pi^4*z*\[Epsilon])/18 - (CA^2*Pi^4*z^2*\[Epsilon])/144 + 
  (CA*CF*Pi^4*z^2*\[Epsilon])/48 - (CF^2*Pi^4*z^2*\[Epsilon])/72 + 
  (254009*CA^2*\[Epsilon]^2)/11664 - (245735*CA*CF*\[Epsilon]^2)/10368 + 
  (237*CF^2*\[Epsilon]^2)/128 - (117559*CA*nf*\[Epsilon]^2)/23328 + 
  (15247*CF*nf*\[Epsilon]^2)/5184 + ((19963*I)/1944)*CA^2*Pi*\[Epsilon]^2 - 
  ((10559*I)/864)*CA*CF*Pi*\[Epsilon]^2 + ((31*I)/32)*CF^2*Pi*\[Epsilon]^2 - 
  ((9815*I)/3888)*CA*nf*Pi*\[Epsilon]^2 + ((727*I)/432)*CF*nf*Pi*
   \[Epsilon]^2 - (4327*CA^2*Pi^2*\[Epsilon]^2)/3888 + 
  (24407*CA*CF*Pi^2*\[Epsilon]^2)/15552 + (37*CF^2*Pi^2*\[Epsilon]^2)/192 + 
  (7747*CA*nf*Pi^2*\[Epsilon]^2)/15552 - (2971*CF*nf*Pi^2*\[Epsilon]^2)/
   7776 + ((1997*I)/2592)*CA^2*Pi^3*\[Epsilon]^2 - 
  ((137*I)/162)*CA*CF*Pi^3*\[Epsilon]^2 + ((7*I)/24)*CF^2*Pi^3*\[Epsilon]^2 - 
  ((83*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2 + ((11*I)/648)*CF*nf*Pi^3*
   \[Epsilon]^2 - (17485*CA^2*Pi^4*\[Epsilon]^2)/41472 + 
  (10859*CA*CF*Pi^4*\[Epsilon]^2)/17280 - (89*CF^2*Pi^4*\[Epsilon]^2)/480 + 
  (731*CA*nf*Pi^4*\[Epsilon]^2)/20736 - (17*CF*nf*Pi^4*\[Epsilon]^2)/432 - 
  ((403*I)/11520)*CA^2*Pi^5*\[Epsilon]^2 + ((691*I)/8640)*CA*CF*Pi^5*
   \[Epsilon]^2 + (I/80)*CF^2*Pi^5*\[Epsilon]^2 - 
  ((7*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2 - ((11*I)/1080)*CF*nf*Pi^5*
   \[Epsilon]^2 - (10369*CA^2*Pi^6*\[Epsilon]^2)/725760 + 
  (83*CA*CF*Pi^6*\[Epsilon]^2)/1728 - (1069*CF^2*Pi^6*\[Epsilon]^2)/30240 - 
  (30493*CA^2*z*\[Epsilon]^2)/1296 + (245735*CA*CF*z*\[Epsilon]^2)/10368 - 
  (237*CF^2*z*\[Epsilon]^2)/128 + (821*CA*nf*z*\[Epsilon]^2)/162 - 
  (15247*CF*nf*z*\[Epsilon]^2)/5184 - ((2597*I)/216)*CA^2*Pi*z*\[Epsilon]^2 + 
  ((10559*I)/864)*CA*CF*Pi*z*\[Epsilon]^2 - ((31*I)/32)*CF^2*Pi*z*
   \[Epsilon]^2 + ((557*I)/216)*CA*nf*Pi*z*\[Epsilon]^2 - 
  ((727*I)/432)*CF*nf*Pi*z*\[Epsilon]^2 + (941*CA^2*Pi^2*z*\[Epsilon]^2)/
   432 - (1991*CA*CF*Pi^2*z*\[Epsilon]^2)/1728 - 
  (55*CF^2*Pi^2*z*\[Epsilon]^2)/64 - (139*CA*nf*Pi^2*z*\[Epsilon]^2)/216 + 
  (403*CF*nf*Pi^2*z*\[Epsilon]^2)/864 - ((5*I)/144)*CA^2*Pi^3*z*
   \[Epsilon]^2 + ((37*I)/72)*CA*CF*Pi^3*z*\[Epsilon]^2 - 
  ((11*I)/24)*CF^2*Pi^3*z*\[Epsilon]^2 - ((13*I)/144)*CA*nf*Pi^3*z*
   \[Epsilon]^2 + ((5*I)/72)*CF*nf*Pi^3*z*\[Epsilon]^2 + 
  (257*CA^2*Pi^4*z*\[Epsilon]^2)/1152 - (3289*CA*CF*Pi^4*z*\[Epsilon]^2)/
   5760 + (167*CF^2*Pi^4*z*\[Epsilon]^2)/480 + 
  (I/18)*CA^2*Pi^5*z*\[Epsilon]^2 - (I/6)*CA*CF*Pi^5*z*\[Epsilon]^2 + 
  (I/9)*CF^2*Pi^5*z*\[Epsilon]^2 - (CA^2*Pi^4*z^2*\[Epsilon]^2)/48 + 
  (CA*CF*Pi^4*z^2*\[Epsilon]^2)/16 - (CF^2*Pi^4*z^2*\[Epsilon]^2)/24 - 
  (I/72)*CA^2*Pi^5*z^2*\[Epsilon]^2 + (I/24)*CA*CF*Pi^5*z^2*\[Epsilon]^2 - 
  (I/36)*CF^2*Pi^5*z^2*\[Epsilon]^2 - (16*CA^2*G[0, z])/27 + 
  (283*CA*CF*G[0, z])/216 - (CF^2*G[0, z])/4 + (7*CA*nf*G[0, z])/108 - 
  (7*CF*nf*G[0, z])/54 - ((85*I)/144)*CA^2*Pi*G[0, z] + 
  ((47*I)/36)*CA*CF*Pi*G[0, z] - (I/4)*CF^2*Pi*G[0, z] + 
  ((5*I)/72)*CA*nf*Pi*G[0, z] - ((5*I)/36)*CF*nf*Pi*G[0, z] + 
  (11*CA^2*Pi^2*G[0, z])/64 - (5*CA*CF*Pi^2*G[0, z])/16 - 
  (CF^2*Pi^2*G[0, z])/16 - (CA*nf*Pi^2*G[0, z])/32 + 
  (CF*nf*Pi^2*G[0, z])/16 - (I/12)*CA^2*Pi^3*G[0, z] + 
  ((5*I)/24)*CA*CF*Pi^3*G[0, z] - (I/12)*CF^2*Pi^3*G[0, z] + 
  (5*CA^2*z*G[0, z])/16 - (15*CA*CF*z*G[0, z])/16 + (5*CF^2*z*G[0, z])/8 + 
  (I/8)*CA^2*Pi*z*G[0, z] - ((3*I)/8)*CA*CF*Pi*z*G[0, z] + 
  (I/4)*CF^2*Pi*z*G[0, z] - (CA^2*Pi^2*z*G[0, z])/24 + 
  (CA*CF*Pi^2*z*G[0, z])/8 - (CF^2*Pi^2*z*G[0, z])/12 + 
  (CA^2*Pi^2*z^2*G[0, z])/96 - (CA*CF*Pi^2*z^2*G[0, z])/32 + 
  (CF^2*Pi^2*z^2*G[0, z])/48 + (CA^2*G[0, z])/(16*\[Epsilon]^3) - 
  (CA*CF*G[0, z])/(8*\[Epsilon]^3) - (11*CA^2*G[0, z])/(96*\[Epsilon]^2) + 
  (11*CA*CF*G[0, z])/(48*\[Epsilon]^2) + (CA*nf*G[0, z])/(48*\[Epsilon]^2) - 
  (CF*nf*G[0, z])/(24*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 - 
  ((I/4)*CA*CF*Pi*G[0, z])/\[Epsilon]^2 - (85*CA^2*G[0, z])/
   (288*\[Epsilon]) + (47*CA*CF*G[0, z])/(72*\[Epsilon]) - 
  (CF^2*G[0, z])/(8*\[Epsilon]) + (5*CA*nf*G[0, z])/(144*\[Epsilon]) - 
  (5*CF*nf*G[0, z])/(72*\[Epsilon]) - (((11*I)/48)*CA^2*Pi*G[0, z])/
   \[Epsilon] + (((11*I)/24)*CA*CF*Pi*G[0, z])/\[Epsilon] + 
  ((I/24)*CA*nf*Pi*G[0, z])/\[Epsilon] - ((I/12)*CF*nf*Pi*G[0, z])/
   \[Epsilon] - (CA^2*Pi^2*G[0, z])/(8*\[Epsilon]) + 
  (13*CA*CF*Pi^2*G[0, z])/(48*\[Epsilon]) - (CF^2*Pi^2*G[0, z])/
   (24*\[Epsilon]) + (CA^2*z*G[0, z])/(16*\[Epsilon]) - 
  (3*CA*CF*z*G[0, z])/(16*\[Epsilon]) + (CF^2*z*G[0, z])/(8*\[Epsilon]) - 
  (769*CA^2*\[Epsilon]*G[0, z])/648 + (425*CA*CF*\[Epsilon]*G[0, z])/162 - 
  (CF^2*\[Epsilon]*G[0, z])/2 + (41*CA*nf*\[Epsilon]*G[0, z])/324 - 
  (41*CF*nf*\[Epsilon]*G[0, z])/162 - ((32*I)/27)*CA^2*Pi*\[Epsilon]*
   G[0, z] + ((283*I)/108)*CA*CF*Pi*\[Epsilon]*G[0, z] - 
  (I/2)*CF^2*Pi*\[Epsilon]*G[0, z] + ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[0, z] - 
  ((7*I)/27)*CF*nf*Pi*\[Epsilon]*G[0, z] + (91*CA^2*Pi^2*\[Epsilon]*G[0, z])/
   192 - CA*CF*Pi^2*\[Epsilon]*G[0, z] + (5*CF^2*Pi^2*\[Epsilon]*G[0, z])/
   48 - (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/96 + 
  (5*CF*nf*Pi^2*\[Epsilon]*G[0, z])/48 + ((11*I)/288)*CA^2*Pi^3*\[Epsilon]*
   G[0, z] - (I/72)*CA*CF*Pi^3*\[Epsilon]*G[0, z] - 
  (I/8)*CF^2*Pi^3*\[Epsilon]*G[0, z] - (I/144)*CA*nf*Pi^3*\[Epsilon]*
   G[0, z] + (I/72)*CF*nf*Pi^3*\[Epsilon]*G[0, z] + 
  (403*CA^2*Pi^4*\[Epsilon]*G[0, z])/5760 - 
  (601*CA*CF*Pi^4*\[Epsilon]*G[0, z])/2880 + 
  (11*CF^2*Pi^4*\[Epsilon]*G[0, z])/80 + (11*CA^2*z*\[Epsilon]*G[0, z])/8 - 
  (33*CA*CF*z*\[Epsilon]*G[0, z])/8 + (11*CF^2*z*\[Epsilon]*G[0, z])/4 + 
  ((5*I)/8)*CA^2*Pi*z*\[Epsilon]*G[0, z] - ((15*I)/8)*CA*CF*Pi*z*\[Epsilon]*
   G[0, z] + ((5*I)/4)*CF^2*Pi*z*\[Epsilon]*G[0, z] - 
  (29*CA^2*Pi^2*z*\[Epsilon]*G[0, z])/96 + 
  (29*CA*CF*Pi^2*z*\[Epsilon]*G[0, z])/32 - 
  (29*CF^2*Pi^2*z*\[Epsilon]*G[0, z])/48 - (I/12)*CA^2*Pi^3*z*\[Epsilon]*
   G[0, z] + (I/4)*CA*CF*Pi^3*z*\[Epsilon]*G[0, z] - 
  (I/6)*CF^2*Pi^3*z*\[Epsilon]*G[0, z] + (CA^2*Pi^2*z^2*\[Epsilon]*G[0, z])/
   32 - (3*CA*CF*Pi^2*z^2*\[Epsilon]*G[0, z])/32 + 
  (CF^2*Pi^2*z^2*\[Epsilon]*G[0, z])/16 + (I/48)*CA^2*Pi^3*z^2*\[Epsilon]*
   G[0, z] - (I/16)*CA*CF*Pi^3*z^2*\[Epsilon]*G[0, z] + 
  (I/24)*CF^2*Pi^3*z^2*\[Epsilon]*G[0, z] - (577*CA^2*\[Epsilon]^2*G[0, z])/
   243 + (2551*CA*CF*\[Epsilon]^2*G[0, z])/486 - CF^2*\[Epsilon]^2*G[0, z] + 
  (61*CA*nf*\[Epsilon]^2*G[0, z])/243 - (122*CF*nf*\[Epsilon]^2*G[0, z])/
   243 - ((769*I)/324)*CA^2*Pi*\[Epsilon]^2*G[0, z] + 
  ((425*I)/81)*CA*CF*Pi*\[Epsilon]^2*G[0, z] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, z] + ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*
   G[0, z] - ((41*I)/81)*CF*nf*Pi*\[Epsilon]^2*G[0, z] + 
  (137*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/144 - 
  (289*CA*CF*Pi^2*\[Epsilon]^2*G[0, z])/144 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, z])/24 - (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/
   72 + (7*CF*nf*Pi^2*\[Epsilon]^2*G[0, z])/36 + 
  ((139*I)/864)*CA^2*Pi^3*\[Epsilon]^2*G[0, z] - 
  ((7*I)/27)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z] - (I/8)*CF^2*Pi^3*\[Epsilon]^2*
   G[0, z] - ((5*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z] + 
  ((5*I)/216)*CF*nf*Pi^3*\[Epsilon]^2*G[0, z] + 
  (77*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/2304 - 
  (89*CA*CF*Pi^4*\[Epsilon]^2*G[0, z])/1152 + 
  (CF^2*Pi^4*\[Epsilon]^2*G[0, z])/48 - (7*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/
   1152 + (7*CF*nf*Pi^4*\[Epsilon]^2*G[0, z])/576 + 
  ((211*I)/2880)*CA^2*Pi^5*\[Epsilon]^2*G[0, z] - 
  ((329*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, z] + 
  ((59*I)/360)*CF^2*Pi^5*\[Epsilon]^2*G[0, z] + 
  (23*CA^2*z*\[Epsilon]^2*G[0, z])/4 - (69*CA*CF*z*\[Epsilon]^2*G[0, z])/4 + 
  (23*CF^2*z*\[Epsilon]^2*G[0, z])/2 + ((11*I)/4)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, z] - ((33*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z] + 
  ((11*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, z] - 
  (59*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/48 + 
  (59*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z])/16 - 
  (59*CF^2*Pi^2*z*\[Epsilon]^2*G[0, z])/24 - ((7*I)/16)*CA^2*Pi^3*z*
   \[Epsilon]^2*G[0, z] + ((21*I)/16)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, z] - 
  ((7*I)/8)*CF^2*Pi^3*z*\[Epsilon]^2*G[0, z] + 
  (7*CA^2*Pi^4*z*\[Epsilon]^2*G[0, z])/480 - 
  (7*CA*CF*Pi^4*z*\[Epsilon]^2*G[0, z])/160 + 
  (7*CF^2*Pi^4*z*\[Epsilon]^2*G[0, z])/240 + 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/96 - 
  (11*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, z])/32 + 
  (11*CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, z])/48 + 
  (I/16)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z] - ((3*I)/16)*CA*CF*Pi^3*z^2*
   \[Epsilon]^2*G[0, z] + (I/8)*CF^2*Pi^3*z^2*\[Epsilon]^2*G[0, z] - 
  (7*CA^2*Pi^4*z^2*\[Epsilon]^2*G[0, z])/1920 + 
  (7*CA*CF*Pi^4*z^2*\[Epsilon]^2*G[0, z])/640 - 
  (7*CF^2*Pi^4*z^2*\[Epsilon]^2*G[0, z])/960 + (41*CA^2*G[1, z])/54 - 
  (11*CA*CF*G[1, z])/16 + (3*CF^2*G[1, z])/8 - (19*CA*nf*G[1, z])/432 + 
  ((85*I)/144)*CA^2*Pi*G[1, z] - (I/8)*CA*CF*Pi*G[1, z] - 
  ((5*I)/72)*CA*nf*Pi*G[1, z] - (13*CA^2*Pi^2*G[1, z])/64 - 
  (35*CA*CF*Pi^2*G[1, z])/288 - (CF^2*Pi^2*G[1, z])/16 + 
  (CA*nf*Pi^2*G[1, z])/32 + (CF*nf*Pi^2*G[1, z])/36 + 
  (I/12)*CA^2*Pi^3*G[1, z] - (5*CA^2*z*G[1, z])/16 + 
  (11*CA*CF*z*G[1, z])/16 - (3*CF^2*z*G[1, z])/8 - (I/8)*CA^2*Pi*z*G[1, z] + 
  (I/8)*CA*CF*Pi*z*G[1, z] + (CA^2*Pi^2*z*G[1, z])/24 - 
  (CA*CF*Pi^2*z*G[1, z])/8 + (CF^2*Pi^2*z*G[1, z])/12 - 
  (CA^2*Pi^2*z^2*G[1, z])/96 + (CA*CF*Pi^2*z^2*G[1, z])/32 - 
  (CF^2*Pi^2*z^2*G[1, z])/48 - (CA^2*G[1, z])/(16*\[Epsilon]^3) + 
  (11*CA^2*G[1, z])/(96*\[Epsilon]^2) - (CA*nf*G[1, z])/(48*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 + (85*CA^2*G[1, z])/(288*\[Epsilon]) - 
  (CA*CF*G[1, z])/(16*\[Epsilon]) - (5*CA*nf*G[1, z])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*G[1, z])/\[Epsilon] - ((I/24)*CA*nf*Pi*G[1, z])/
   \[Epsilon] + (CA^2*Pi^2*G[1, z])/(8*\[Epsilon]) - 
  (CA^2*z*G[1, z])/(16*\[Epsilon]) + (CA*CF*z*G[1, z])/(16*\[Epsilon]) + 
  (731*CA^2*\[Epsilon]*G[1, z])/324 - (29*CA*CF*\[Epsilon]*G[1, z])/8 + 
  (9*CF^2*\[Epsilon]*G[1, z])/4 - (65*CA*nf*\[Epsilon]*G[1, z])/1296 + 
  ((41*I)/27)*CA^2*Pi*\[Epsilon]*G[1, z] - ((11*I)/8)*CA*CF*Pi*\[Epsilon]*
   G[1, z] + ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, z] - 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]*G[1, z] - 
  (115*CA^2*Pi^2*\[Epsilon]*G[1, z])/192 - (CA*CF*Pi^2*\[Epsilon]*G[1, z])/
   54 - (3*CF^2*Pi^2*\[Epsilon]*G[1, z])/16 + 
  (5*CA*nf*Pi^2*\[Epsilon]*G[1, z])/96 + (5*CF*nf*Pi^2*\[Epsilon]*G[1, z])/
   108 - ((29*I)/288)*CA^2*Pi^3*\[Epsilon]*G[1, z] - 
  ((35*I)/144)*CA*CF*Pi^3*\[Epsilon]*G[1, z] - (I/8)*CF^2*Pi^3*\[Epsilon]*
   G[1, z] + (I/144)*CA*nf*Pi^3*\[Epsilon]*G[1, z] + 
  (I/18)*CF*nf*Pi^3*\[Epsilon]*G[1, z] - (31*CA^2*Pi^4*\[Epsilon]*G[1, z])/
   384 + (43*CA*CF*Pi^4*\[Epsilon]*G[1, z])/576 - 
  (23*CF^2*Pi^4*\[Epsilon]*G[1, z])/1440 + (CA*CF*Pi^2*\[Epsilon]*G[1, z])/
   (24*z) - (CF^2*Pi^2*\[Epsilon]*G[1, z])/(24*z) - 
  (11*CA^2*z*\[Epsilon]*G[1, z])/8 + (29*CA*CF*z*\[Epsilon]*G[1, z])/8 - 
  (9*CF^2*z*\[Epsilon]*G[1, z])/4 - ((5*I)/8)*CA^2*Pi*z*\[Epsilon]*G[1, z] + 
  ((11*I)/8)*CA*CF*Pi*z*\[Epsilon]*G[1, z] - ((3*I)/4)*CF^2*Pi*z*\[Epsilon]*
   G[1, z] + (29*CA^2*Pi^2*z*\[Epsilon]*G[1, z])/96 - 
  (61*CA*CF*Pi^2*z*\[Epsilon]*G[1, z])/96 + (CF^2*Pi^2*z*\[Epsilon]*G[1, z])/
   3 + (I/12)*CA^2*Pi^3*z*\[Epsilon]*G[1, z] - (I/4)*CA*CF*Pi^3*z*\[Epsilon]*
   G[1, z] + (I/6)*CF^2*Pi^3*z*\[Epsilon]*G[1, z] - 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[1, z])/32 + 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]*G[1, z])/32 - 
  (CF^2*Pi^2*z^2*\[Epsilon]*G[1, z])/16 - (I/48)*CA^2*Pi^3*z^2*\[Epsilon]*
   G[1, z] + (I/16)*CA*CF*Pi^3*z^2*\[Epsilon]*G[1, z] - 
  (I/24)*CF^2*Pi^3*z^2*\[Epsilon]*G[1, z] + (3647*CA^2*\[Epsilon]^2*G[1, z])/
   486 - (65*CA*CF*\[Epsilon]^2*G[1, z])/4 + (21*CF^2*\[Epsilon]^2*G[1, z])/
   2 - (211*CA*nf*\[Epsilon]^2*G[1, z])/3888 + 
  ((731*I)/162)*CA^2*Pi*\[Epsilon]^2*G[1, z] - 
  ((29*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z] + ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, z] - ((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*G[1, z] - 
  (137*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/72 + 
  (5647*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/2592 - 
  (89*CF^2*Pi^2*\[Epsilon]^2*G[1, z])/48 + 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/288 + 
  (7*CF*nf*Pi^2*\[Epsilon]^2*G[1, z])/81 - ((355*I)/864)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, z] - ((11*I)/54)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z] - 
  ((3*I)/8)*CF^2*Pi^3*\[Epsilon]^2*G[1, z] + ((5*I)/432)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, z] + ((5*I)/54)*CF*nf*Pi^3*\[Epsilon]^2*G[1, z] + 
  (191*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/11520 + 
  (43*CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/288 + 
  (71*CF^2*Pi^4*\[Epsilon]^2*G[1, z])/480 + 
  (7*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/1152 - 
  (17*CF*nf*Pi^4*\[Epsilon]^2*G[1, z])/360 - ((91*I)/960)*CA^2*Pi^5*
   \[Epsilon]^2*G[1, z] + ((43*I)/288)*CA*CF*Pi^5*\[Epsilon]^2*G[1, z] - 
  ((23*I)/720)*CF^2*Pi^5*\[Epsilon]^2*G[1, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(288*z) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(96*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z])/(16*z) + (CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/
   (144*z) + ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/z - 
  ((I/12)*CF^2*Pi^3*\[Epsilon]^2*G[1, z])/z - 
  (23*CA^2*z*\[Epsilon]^2*G[1, z])/4 + (65*CA*CF*z*\[Epsilon]^2*G[1, z])/4 - 
  (21*CF^2*z*\[Epsilon]^2*G[1, z])/2 - ((11*I)/4)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, z] + ((29*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, z] - 
  ((9*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[1, z] + 
  (121*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/96 - 
  (311*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z])/96 + 
  (95*CF^2*Pi^2*z*\[Epsilon]^2*G[1, z])/48 + ((7*I)/16)*CA^2*Pi^3*z*
   \[Epsilon]^2*G[1, z] - ((53*I)/48)*CA*CF*Pi^3*z*\[Epsilon]^2*G[1, z] + 
  ((2*I)/3)*CF^2*Pi^3*z*\[Epsilon]^2*G[1, z] - 
  (101*CA^2*Pi^4*z*\[Epsilon]^2*G[1, z])/1440 + 
  (101*CA*CF*Pi^4*z*\[Epsilon]^2*G[1, z])/480 - 
  (101*CF^2*Pi^4*z*\[Epsilon]^2*G[1, z])/720 - 
  (11*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/96 + 
  (11*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, z])/32 - 
  (11*CF^2*Pi^2*z^2*\[Epsilon]^2*G[1, z])/48 - 
  (I/16)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, z] + ((3*I)/16)*CA*CF*Pi^3*z^2*
   \[Epsilon]^2*G[1, z] - (I/8)*CF^2*Pi^3*z^2*\[Epsilon]^2*G[1, z] + 
  (101*CA^2*Pi^4*z^2*\[Epsilon]^2*G[1, z])/5760 - 
  (101*CA*CF*Pi^4*z^2*\[Epsilon]^2*G[1, z])/1920 + 
  (101*CF^2*Pi^4*z^2*\[Epsilon]^2*G[1, z])/2880 + (19*CA^2*G[0, 0, z])/36 - 
  (161*CA*CF*G[0, 0, z])/144 + (CF^2*G[0, 0, z])/8 - 
  (5*CA*nf*G[0, 0, z])/72 + (5*CF*nf*G[0, 0, z])/36 + 
  ((11*I)/24)*CA^2*Pi*G[0, 0, z] - ((11*I)/12)*CA*CF*Pi*G[0, 0, z] - 
  (I/12)*CA*nf*Pi*G[0, 0, z] + (I/6)*CF*nf*Pi*G[0, 0, z] + 
  (5*CA*CF*Pi^2*G[0, 0, z])/24 - (5*CF^2*Pi^2*G[0, 0, z])/12 - 
  (CA^2*z*G[0, 0, z])/16 + (3*CA*CF*z*G[0, 0, z])/16 - 
  (CF^2*z*G[0, 0, z])/8 - (CA*CF*G[0, 0, z])/(8*\[Epsilon]^2) + 
  (CF^2*G[0, 0, z])/(4*\[Epsilon]^2) + (11*CA^2*G[0, 0, z])/(48*\[Epsilon]) - 
  (11*CA*CF*G[0, 0, z])/(24*\[Epsilon]) - (CA*nf*G[0, 0, z])/
   (24*\[Epsilon]) + (CF*nf*G[0, 0, z])/(12*\[Epsilon]) - 
  ((I/4)*CA*CF*Pi*G[0, 0, z])/\[Epsilon] + ((I/2)*CF^2*Pi*G[0, 0, z])/
   \[Epsilon] + (229*CA^2*\[Epsilon]*G[0, 0, z])/216 - 
  (485*CA*CF*\[Epsilon]*G[0, 0, z])/216 + (CF^2*\[Epsilon]*G[0, 0, z])/4 - 
  (7*CA*nf*\[Epsilon]*G[0, 0, z])/54 + (7*CF*nf*\[Epsilon]*G[0, 0, z])/27 + 
  ((19*I)/18)*CA^2*Pi*\[Epsilon]*G[0, 0, z] - ((161*I)/72)*CA*CF*Pi*
   \[Epsilon]*G[0, 0, z] + (I/4)*CF^2*Pi*\[Epsilon]*G[0, 0, z] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 0, z] + ((5*I)/18)*CF*nf*Pi*\[Epsilon]*
   G[0, 0, z] - (11*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/32 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 0, z])/8 + (CF^2*Pi^2*\[Epsilon]*G[0, 0, z])/
   8 + (CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/16 - 
  (CF*nf*Pi^2*\[Epsilon]*G[0, 0, z])/8 + (I/12)*CA*CF*Pi^3*\[Epsilon]*
   G[0, 0, z] - (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, 0, z] - 
  (CA^2*z*\[Epsilon]*G[0, 0, z])/2 + (3*CA*CF*z*\[Epsilon]*G[0, 0, z])/2 - 
  CF^2*z*\[Epsilon]*G[0, 0, z] - (I/8)*CA^2*Pi*z*\[Epsilon]*G[0, 0, z] + 
  ((3*I)/8)*CA*CF*Pi*z*\[Epsilon]*G[0, 0, z] - (I/4)*CF^2*Pi*z*\[Epsilon]*
   G[0, 0, z] + (CA^2*Pi^2*z*\[Epsilon]*G[0, 0, z])/12 - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, 0, z])/4 + 
  (CF^2*Pi^2*z*\[Epsilon]*G[0, 0, z])/6 - 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, 0, z])/48 + 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[0, 0, z])/16 - 
  (CF^2*Pi^2*z^2*\[Epsilon]*G[0, 0, z])/24 + 
  (172*CA^2*\[Epsilon]^2*G[0, 0, z])/81 - 
  (1457*CA*CF*\[Epsilon]^2*G[0, 0, z])/324 + (CF^2*\[Epsilon]^2*G[0, 0, z])/
   2 - (41*CA*nf*\[Epsilon]^2*G[0, 0, z])/162 + 
  (41*CF*nf*\[Epsilon]^2*G[0, 0, z])/81 + ((229*I)/108)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, z] - ((485*I)/108)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z] + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z] - ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, z] + ((14*I)/27)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, z] - 
  (79*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/96 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/8 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/48 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 - ((11*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 0, z] + (I/36)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, z] + (I/72)*CA*nf*Pi^3*\[Epsilon]^2*
   G[0, 0, z] - (I/36)*CF*nf*Pi^3*\[Epsilon]^2*G[0, 0, z] - 
  (223*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/2880 + 
  (331*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, z])/1440 - 
  (3*CF^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/20 - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 0, z])/2 + (15*CA*CF*z*\[Epsilon]^2*G[0, 0, z])/
   2 - 5*CF^2*z*\[Epsilon]^2*G[0, 0, z] - I*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 0, z] + (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, z] - 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, z] + 
  (23*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/48 - 
  (23*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/16 + 
  (23*CF^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/24 + 
  (I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, 0, z] - (I/2)*CA*CF*Pi^3*z*\[Epsilon]^2*
   G[0, 0, z] + (I/3)*CF^2*Pi^3*z*\[Epsilon]^2*G[0, 0, z] - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/16 + 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/16 - 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z])/8 - 
  (I/24)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z] + 
  (I/8)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z] - 
  (I/12)*CF^2*Pi^3*z^2*\[Epsilon]^2*G[0, 0, z] + (85*CA^2*G[0, 1, z])/144 - 
  (3*CA*CF*G[0, 1, z])/8 + (CF^2*G[0, 1, z])/4 - (5*CA*nf*G[0, 1, z])/72 + 
  ((11*I)/24)*CA^2*Pi*G[0, 1, z] - (I/12)*CA*nf*Pi*G[0, 1, z] + 
  (5*CA^2*Pi^2*G[0, 1, z])/16 - (13*CA*CF*Pi^2*G[0, 1, z])/48 - 
  (CF^2*Pi^2*G[0, 1, z])/12 - (CA^2*z*G[0, 1, z])/8 + 
  (CA*CF*z*G[0, 1, z])/4 - (CF^2*z*G[0, 1, z])/8 - 
  (CA^2*G[0, 1, z])/(8*\[Epsilon]^2) + (CA*CF*G[0, 1, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[0, 1, z])/(48*\[Epsilon]) - (CA*nf*G[0, 1, z])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[0, 1, z])/\[Epsilon] + ((I/4)*CA*CF*Pi*G[0, 1, z])/
   \[Epsilon] + (173*CA^2*\[Epsilon]*G[0, 1, z])/108 - 
  (33*CA*CF*\[Epsilon]*G[0, 1, z])/16 + (11*CF^2*\[Epsilon]*G[0, 1, z])/8 - 
  (47*CA*nf*\[Epsilon]*G[0, 1, z])/432 + ((85*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 1, z] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, z] + 
  (I/2)*CF^2*Pi*\[Epsilon]*G[0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*
   G[0, 1, z] - (209*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/288 + 
  (79*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/288 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, z])/16 + 
  (19*CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/144 - 
  (CF*nf*Pi^2*\[Epsilon]*G[0, 1, z])/18 + ((7*I)/24)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] - ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[0, 1, z] - 
  (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, 1, z] - (11*CA^2*z*\[Epsilon]*G[0, 1, z])/
   16 + (29*CA*CF*z*\[Epsilon]*G[0, 1, z])/16 - 
  (9*CF^2*z*\[Epsilon]*G[0, 1, z])/8 - (I/4)*CA^2*Pi*z*\[Epsilon]*
   G[0, 1, z] + (I/2)*CA*CF*Pi*z*\[Epsilon]*G[0, 1, z] - 
  (I/4)*CF^2*Pi*z*\[Epsilon]*G[0, 1, z] - (CA^2*Pi^2*z*\[Epsilon]*G[0, 1, z])/
   12 + (CA*CF*Pi^2*z*\[Epsilon]*G[0, 1, z])/4 - 
  (CF^2*Pi^2*z*\[Epsilon]*G[0, 1, z])/6 + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/48 - 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/16 + 
  (CF^2*Pi^2*z^2*\[Epsilon]*G[0, 1, z])/24 + 
  (1561*CA^2*\[Epsilon]^2*G[0, 1, z])/324 - 9*CA*CF*\[Epsilon]^2*G[0, 1, z] + 
  6*CF^2*\[Epsilon]^2*G[0, 1, z] - (229*CA*nf*\[Epsilon]^2*G[0, 1, z])/1296 + 
  ((173*I)/54)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z] - 
  ((33*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z] + 
  ((11*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, z] - 
  ((47*I)/216)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z] - 
  (785*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/432 + 
  (83*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/54 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/2 + 
  (95*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/432 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/54 - ((121*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 1, z] + ((79*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*
   G[0, 1, z] + (I/8)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  ((11*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] - 
  (I/9)*CF*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] - 
  (109*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/960 - 
  (77*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, z])/1440 + 
  (347*CF^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/1440 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(24*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(24*z) - 
  3*CA^2*z*\[Epsilon]^2*G[0, 1, z] + (17*CA*CF*z*\[Epsilon]^2*G[0, 1, z])/2 - 
  (11*CF^2*z*\[Epsilon]^2*G[0, 1, z])/2 - ((11*I)/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 1, z] + ((29*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, z] - 
  ((9*I)/4)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, z] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/48 + 
  (7*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/24 - 
  (5*CF^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/16 - (I/6)*CA^2*Pi^3*z*\[Epsilon]^2*
   G[0, 1, z] + (I/2)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, 1, z] - 
  (I/3)*CF^2*Pi^3*z*\[Epsilon]^2*G[0, 1, z] + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/16 - 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/16 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z])/8 + 
  (I/24)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z] - 
  (I/8)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z] + 
  (I/12)*CF^2*Pi^3*z^2*\[Epsilon]^2*G[0, 1, z] - (85*CA^2*G[1, 0, z])/144 + 
  (47*CA*CF*G[1, 0, z])/36 - (CF^2*G[1, 0, z])/4 + (5*CA*nf*G[1, 0, z])/72 - 
  (5*CF*nf*G[1, 0, z])/36 - ((11*I)/24)*CA^2*Pi*G[1, 0, z] + 
  ((11*I)/12)*CA*CF*Pi*G[1, 0, z] + (I/12)*CA*nf*Pi*G[1, 0, z] - 
  (I/6)*CF*nf*Pi*G[1, 0, z] + (CA^2*Pi^2*G[1, 0, z])/48 - 
  (CA*CF*Pi^2*G[1, 0, z])/48 - (CF^2*Pi^2*G[1, 0, z])/24 + 
  (CA^2*z*G[1, 0, z])/8 - (3*CA*CF*z*G[1, 0, z])/8 + (CF^2*z*G[1, 0, z])/4 - 
  (11*CA^2*G[1, 0, z])/(48*\[Epsilon]) + (11*CA*CF*G[1, 0, z])/
   (24*\[Epsilon]) + (CA*nf*G[1, 0, z])/(24*\[Epsilon]) - 
  (CF*nf*G[1, 0, z])/(12*\[Epsilon]) - (539*CA^2*\[Epsilon]*G[1, 0, z])/432 + 
  (1213*CA*CF*\[Epsilon]*G[1, 0, z])/432 - (5*CF^2*\[Epsilon]*G[1, 0, z])/8 + 
  (7*CA*nf*\[Epsilon]*G[1, 0, z])/54 - (7*CF*nf*\[Epsilon]*G[1, 0, z])/27 - 
  ((85*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 0, z] + ((47*I)/18)*CA*CF*Pi*\[Epsilon]*
   G[1, 0, z] - (I/2)*CF^2*Pi*\[Epsilon]*G[1, 0, z] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, z] - ((5*I)/18)*CF*nf*Pi*\[Epsilon]*
   G[1, 0, z] + (9*CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/32 - 
  (15*CA*CF*Pi^2*\[Epsilon]*G[1, 0, z])/32 - 
  (3*CF^2*Pi^2*\[Epsilon]*G[1, 0, z])/16 - (CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/
   16 + (CF*nf*Pi^2*\[Epsilon]*G[1, 0, z])/8 + (I/24)*CA^2*Pi^3*\[Epsilon]*
   G[1, 0, z] - (I/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, z] - 
  (I/12)*CF^2*Pi^3*\[Epsilon]*G[1, 0, z] + (11*CA^2*z*\[Epsilon]*G[1, 0, z])/
   16 - (33*CA*CF*z*\[Epsilon]*G[1, 0, z])/16 + 
  (11*CF^2*z*\[Epsilon]*G[1, 0, z])/8 + (I/4)*CA^2*Pi*z*\[Epsilon]*
   G[1, 0, z] - ((3*I)/4)*CA*CF*Pi*z*\[Epsilon]*G[1, 0, z] + 
  (I/2)*CF^2*Pi*z*\[Epsilon]*G[1, 0, z] - (425*CA^2*\[Epsilon]^2*G[1, 0, z])/
   162 + (1943*CA*CF*\[Epsilon]^2*G[1, 0, z])/324 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, z])/2 + (41*CA*nf*\[Epsilon]^2*G[1, 0, z])/
   162 - (41*CF*nf*\[Epsilon]^2*G[1, 0, z])/81 - 
  ((539*I)/216)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z] + 
  ((1213*I)/216)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z] - 
  ((5*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, z] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z] - 
  ((14*I)/27)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, z] + 
  (61*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/96 - 
  (109*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/96 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/48 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/48 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/24 - ((7*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 0, z] + ((41*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*
   G[1, 0, z] - ((3*I)/8)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, z] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, z] + (I/36)*CF*nf*Pi^3*\[Epsilon]^2*
   G[1, 0, z] + (179*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/2880 - 
  (733*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, z])/2880 + 
  (25*CF^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/96 + 3*CA^2*z*\[Epsilon]^2*
   G[1, 0, z] - 9*CA*CF*z*\[Epsilon]^2*G[1, 0, z] + 
  6*CF^2*z*\[Epsilon]^2*G[1, 0, z] + ((11*I)/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 0, z] - ((33*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, z] + 
  ((11*I)/4)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, z] - 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/32 + 
  (21*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/32 - 
  (7*CF^2*Pi^2*z*\[Epsilon]^2*G[1, 0, z])/16 - (19*CA^2*G[1, 1, z])/36 + 
  (CA*CF*G[1, 1, z])/16 + (5*CA*nf*G[1, 1, z])/72 - 
  ((11*I)/24)*CA^2*Pi*G[1, 1, z] + (I/12)*CA*nf*Pi*G[1, 1, z] - 
  (CA^2*Pi^2*G[1, 1, z])/3 + (CA*CF*Pi^2*G[1, 1, z])/12 + 
  (CA^2*z*G[1, 1, z])/16 - (CA*CF*z*G[1, 1, z])/16 + 
  (CA^2*G[1, 1, z])/(8*\[Epsilon]^2) - (11*CA^2*G[1, 1, z])/(48*\[Epsilon]) + 
  (CA*nf*G[1, 1, z])/(24*\[Epsilon]) + ((I/4)*CA^2*Pi*G[1, 1, z])/
   \[Epsilon] - (301*CA^2*\[Epsilon]*G[1, 1, z])/216 + 
  (5*CA*CF*\[Epsilon]*G[1, 1, z])/4 - (3*CF^2*\[Epsilon]*G[1, 1, z])/4 + 
  (19*CA*nf*\[Epsilon]*G[1, 1, z])/216 - ((19*I)/18)*CA^2*Pi*\[Epsilon]*
   G[1, 1, z] + (I/8)*CA*CF*Pi*\[Epsilon]*G[1, 1, z] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, z] + 
  (209*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/288 - 
  (11*CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/36 - 
  (19*CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/144 + 
  (CF*nf*Pi^2*\[Epsilon]*G[1, 1, z])/18 - (I/3)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, z] + 
  (CA^2*z*\[Epsilon]*G[1, 1, z])/2 - (5*CA*CF*z*\[Epsilon]*G[1, 1, z])/4 + 
  (3*CF^2*z*\[Epsilon]*G[1, 1, z])/4 + (I/8)*CA^2*Pi*z*\[Epsilon]*
   G[1, 1, z] - (I/8)*CA*CF*Pi*z*\[Epsilon]*G[1, 1, z] - 
  (1381*CA^2*\[Epsilon]^2*G[1, 1, z])/324 + 7*CA*CF*\[Epsilon]^2*G[1, 1, z] - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, z])/2 + (65*CA*nf*\[Epsilon]^2*G[1, 1, z])/
   648 - ((301*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z] + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z] - ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, 1, z] + ((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (1489*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/864 - 
  (439*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/432 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/48 - 
  (95*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/432 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/54 + ((121*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, z] - ((11*I)/18)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  ((11*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 1, z] + 
  (I/9)*CF*nf*Pi^3*\[Epsilon]^2*G[1, 1, z] + 
  (451*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/2880 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, z])/192 - 
  (29*CF^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/480 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(12*z) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(12*z) + 
  (5*CA^2*z*\[Epsilon]^2*G[1, 1, z])/2 - 7*CA*CF*z*\[Epsilon]^2*G[1, 1, z] + 
  (9*CF^2*z*\[Epsilon]^2*G[1, 1, z])/2 + I*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, z] - ((5*I)/2)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, z] + 
  ((3*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[1, 1, z] - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/4 + 
  (19*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/48 - 
  (7*CF^2*Pi^2*z*\[Epsilon]^2*G[1, 1, z])/48 - (11*CA^2*G[0, 0, 0, z])/24 + 
  (11*CA*CF*G[0, 0, 0, z])/12 + (CA*nf*G[0, 0, 0, z])/12 - 
  (CF*nf*G[0, 0, 0, z])/6 - (I/4)*CA^2*Pi*G[0, 0, 0, z] + 
  ((5*I)/4)*CA*CF*Pi*G[0, 0, 0, z] - ((3*I)/2)*CF^2*Pi*G[0, 0, 0, z] - 
  (CA^2*G[0, 0, 0, z])/(8*\[Epsilon]) + (5*CA*CF*G[0, 0, 0, z])/
   (8*\[Epsilon]) - (3*CF^2*G[0, 0, 0, z])/(4*\[Epsilon]) - 
  (143*CA^2*\[Epsilon]*G[0, 0, 0, z])/144 + 
  (295*CA*CF*\[Epsilon]*G[0, 0, 0, z])/144 - (CF^2*\[Epsilon]*G[0, 0, 0, z])/
   8 + (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/36 - 
  (5*CF*nf*\[Epsilon]*G[0, 0, 0, z])/18 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, z] + ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z] - (I/3)*CF*nf*Pi*\[Epsilon]*
   G[0, 0, 0, z] + (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/4 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, z])/6 + 
  (4*CF^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/3 + 
  (CA^2*z*\[Epsilon]*G[0, 0, 0, z])/16 - (3*CA*CF*z*\[Epsilon]*G[0, 0, 0, z])/
   16 + (CF^2*z*\[Epsilon]*G[0, 0, 0, z])/8 - 
  (431*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/216 + 
  (889*CA*CF*\[Epsilon]^2*G[0, 0, 0, z])/216 - 
  (CF^2*\[Epsilon]^2*G[0, 0, 0, z])/4 + (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/
   27 - (14*CF*nf*\[Epsilon]^2*G[0, 0, 0, z])/27 - 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  ((295*I)/72)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  (I/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 0, z] - ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/4 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/4 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/4 + (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, z] - ((2*I)/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] + 
  ((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] + 
  (7*CA^2*z*\[Epsilon]^2*G[0, 0, 0, z])/8 - 
  (21*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z])/8 + 
  (7*CF^2*z*\[Epsilon]^2*G[0, 0, 0, z])/4 + (I/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 0, 0, z] - ((3*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 0, z] + 
  (I/4)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, 0, z] - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/6 + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/2 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 0, z])/3 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/24 - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/8 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 0, z])/12 + 
  (11*CA^2*G[0, 0, 1, z])/48 + (3*CA*CF*G[0, 0, 1, z])/16 - 
  (CA*nf*G[0, 0, 1, z])/24 - (I/4)*CA^2*Pi*G[0, 0, 1, z] + 
  (I/4)*CA*CF*Pi*G[0, 0, 1, z] - (CA^2*z*G[0, 0, 1, z])/4 + 
  (3*CA*CF*z*G[0, 0, 1, z])/4 - (CF^2*z*G[0, 0, 1, z])/2 + 
  (CA^2*z^2*G[0, 0, 1, z])/16 - (3*CA*CF*z^2*G[0, 0, 1, z])/16 + 
  (CF^2*z^2*G[0, 0, 1, z])/8 - (CA^2*G[0, 0, 1, z])/(8*\[Epsilon]) + 
  (CA*CF*G[0, 0, 1, z])/(8*\[Epsilon]) + (85*CA^2*\[Epsilon]*G[0, 0, 1, z])/
   144 - (3*CA*CF*\[Epsilon]*G[0, 0, 1, z])/16 + 
  (CF^2*\[Epsilon]*G[0, 0, 1, z])/2 - (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z] + 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/24 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, z])/3 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/8 - 
  (19*CA^2*z*\[Epsilon]*G[0, 0, 1, z])/16 + 
  (57*CA*CF*z*\[Epsilon]*G[0, 0, 1, z])/16 - 
  (19*CF^2*z*\[Epsilon]*G[0, 0, 1, z])/8 - (I/2)*CA^2*Pi*z*\[Epsilon]*
   G[0, 0, 1, z] + ((3*I)/2)*CA*CF*Pi*z*\[Epsilon]*G[0, 0, 1, z] - 
  I*CF^2*Pi*z*\[Epsilon]*G[0, 0, 1, z] + 
  (3*CA^2*z^2*\[Epsilon]*G[0, 0, 1, z])/16 - 
  (9*CA*CF*z^2*\[Epsilon]*G[0, 0, 1, z])/16 + 
  (3*CF^2*z^2*\[Epsilon]*G[0, 0, 1, z])/8 + (I/8)*CA^2*Pi*z^2*\[Epsilon]*
   G[0, 0, 1, z] - ((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]*G[0, 0, 1, z] + 
  (I/4)*CF^2*Pi*z^2*\[Epsilon]*G[0, 0, 1, z] + 
  (109*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/54 - 3*CA*CF*\[Epsilon]^2*
   G[0, 0, 1, z] + (11*CF^2*\[Epsilon]^2*G[0, 0, 1, z])/4 - 
  (19*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/216 + 
  ((85*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 1, z] - (59*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/288 - 
  (347*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/288 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/144 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/9 + (I/4)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 1, z] - (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] - 
  (31*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z])/6 + 
  (123*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z])/8 - 
  (41*CF^2*z*\[Epsilon]^2*G[0, 0, 1, z])/4 + 
  (CA*nf*z*\[Epsilon]^2*G[0, 0, 1, z])/24 - ((19*I)/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 0, 1, z] + ((57*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 1, z] - 
  ((19*I)/4)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, z] + 
  (7*CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/8 - 
  (21*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  (7*CF^2*Pi^2*z*\[Epsilon]^2*G[0, 0, 1, z])/4 + 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/16 - 
  (33*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, z])/16 + 
  (11*CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/8 + 
  ((3*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z] - 
  ((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z] + 
  ((3*I)/4)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z] - 
  (7*CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/32 + 
  (21*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/32 - 
  (7*CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, 1, z])/16 + 
  (11*CA^2*G[0, 1, 0, z])/24 - (35*CA*CF*G[0, 1, 0, z])/48 - 
  (3*CF^2*G[0, 1, 0, z])/8 - (CA*nf*G[0, 1, 0, z])/12 + 
  (CF*nf*G[0, 1, 0, z])/6 - (I/4)*CA*CF*Pi*G[0, 1, 0, z] + 
  (I/2)*CF^2*Pi*G[0, 1, 0, z] + (CA^2*z*G[0, 1, 0, z])/4 - 
  (3*CA*CF*z*G[0, 1, 0, z])/4 + (CF^2*z*G[0, 1, 0, z])/2 - 
  (CA^2*z^2*G[0, 1, 0, z])/16 + (3*CA*CF*z^2*G[0, 1, 0, z])/16 - 
  (CF^2*z^2*G[0, 1, 0, z])/8 - (CA*CF*G[0, 1, 0, z])/(8*\[Epsilon]) + 
  (CF^2*G[0, 1, 0, z])/(4*\[Epsilon]) + (143*CA^2*\[Epsilon]*G[0, 1, 0, z])/
   144 - (29*CA*CF*\[Epsilon]*G[0, 1, 0, z])/18 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, z])/4 - (5*CA*nf*\[Epsilon]*G[0, 1, 0, z])/
   36 + (5*CF*nf*\[Epsilon]*G[0, 1, 0, z])/18 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  ((35*I)/24)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[0, 1, 0, z] - (I/6)*CA*nf*Pi*\[Epsilon]*
   G[0, 1, 0, z] + (I/3)*CF*nf*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/24 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, z])/16 - 
  (11*CF^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/24 + 
  (7*CA^2*z*\[Epsilon]*G[0, 1, 0, z])/8 - 
  (21*CA*CF*z*\[Epsilon]*G[0, 1, 0, z])/8 + 
  (7*CF^2*z*\[Epsilon]*G[0, 1, 0, z])/4 + (I/2)*CA^2*Pi*z*\[Epsilon]*
   G[0, 1, 0, z] - ((3*I)/2)*CA*CF*Pi*z*\[Epsilon]*G[0, 1, 0, z] + 
  I*CF^2*Pi*z*\[Epsilon]*G[0, 1, 0, z] - 
  (3*CA^2*z^2*\[Epsilon]*G[0, 1, 0, z])/16 + 
  (9*CA*CF*z^2*\[Epsilon]*G[0, 1, 0, z])/16 - 
  (3*CF^2*z^2*\[Epsilon]*G[0, 1, 0, z])/8 - (I/8)*CA^2*Pi*z^2*\[Epsilon]*
   G[0, 1, 0, z] + ((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]*G[0, 1, 0, z] - 
  (I/4)*CF^2*Pi*z^2*\[Epsilon]*G[0, 1, 0, z] + 
  (431*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/216 - 
  (175*CA*CF*\[Epsilon]^2*G[0, 1, 0, z])/54 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, z])/2 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/27 + 
  (14*CF*nf*\[Epsilon]^2*G[0, 1, 0, z])/27 + ((143*I)/72)*CA^2*Pi*
   \[Epsilon]^2*G[0, 1, 0, z] - ((29*I)/9)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] - ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/4 + 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/32 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/4 - (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 0, z] + ((7*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] + 
  (45*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/16 - 
  (135*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z])/16 + 
  (45*CF^2*z*\[Epsilon]^2*G[0, 1, 0, z])/8 + ((7*I)/4)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 1, 0, z] - ((21*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, z] + 
  ((7*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z] - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/4 + 
  (3*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/4 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 0, z])/2 - 
  (11*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/16 + 
  (33*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z])/16 - 
  (11*CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - 
  ((3*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z] + 
  ((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z] - 
  ((3*I)/4)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z] + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/16 - 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/16 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - (11*CA^2*G[0, 1, 1, z])/24 + 
  (CA*nf*G[0, 1, 1, z])/12 + (I/2)*CA^2*Pi*G[0, 1, 1, z] - 
  (I/4)*CA*CF*Pi*G[0, 1, 1, z] + (CA^2*G[0, 1, 1, z])/(4*\[Epsilon]) - 
  (CA*CF*G[0, 1, 1, z])/(8*\[Epsilon]) - (161*CA^2*\[Epsilon]*G[0, 1, 1, z])/
   144 + (11*CA*CF*\[Epsilon]*G[0, 1, 1, z])/16 - 
  (CF^2*\[Epsilon]*G[0, 1, 1, z])/2 + (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] - 
  (25*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/48 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 1, z])/12 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/8 + 
  (3*CA^2*z*\[Epsilon]*G[0, 1, 1, z])/16 - 
  (7*CA*CF*z*\[Epsilon]*G[0, 1, 1, z])/16 + (CF^2*z*\[Epsilon]*G[0, 1, 1, z])/
   4 - (665*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/216 + 
  4*CA*CF*\[Epsilon]^2*G[0, 1, 1, z] - (11*CF^2*\[Epsilon]^2*G[0, 1, 1, z])/
   4 + (47*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/216 - 
  ((161*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  ((11*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, 1, z] + (23*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/32 + 
  (79*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/144 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/9 - 
  ((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (5*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z])/4 - 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, z])/2 + 
  (9*CF^2*z*\[Epsilon]^2*G[0, 1, 1, z])/4 + ((3*I)/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 1, 1, z] - ((7*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 1, z] + 
  (I/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, 1, z] - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, z])/3 + CA*CF*Pi^2*z*\[Epsilon]^2*
   G[0, 1, 1, z] - (2*CF^2*Pi^2*z*\[Epsilon]^2*G[0, 1, 1, z])/3 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/12 - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/4 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, 1, z])/6 + (11*CA^2*G[1, 0, 0, z])/24 - 
  (11*CA*CF*G[1, 0, 0, z])/12 - (CA*nf*G[1, 0, 0, z])/12 + 
  (CF*nf*G[1, 0, 0, z])/6 + (I/4)*CA^2*Pi*G[1, 0, 0, z] - 
  I*CA*CF*Pi*G[1, 0, 0, z] + I*CF^2*Pi*G[1, 0, 0, z] + 
  (CA^2*G[1, 0, 0, z])/(8*\[Epsilon]) - (CA*CF*G[1, 0, 0, z])/
   (2*\[Epsilon]) + (CF^2*G[1, 0, 0, z])/(2*\[Epsilon]) + 
  (161*CA^2*\[Epsilon]*G[1, 0, 0, z])/144 - 
  (349*CA*CF*\[Epsilon]*G[1, 0, 0, z])/144 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, z])/8 - (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/
   36 + (5*CF*nf*\[Epsilon]*G[1, 0, 0, z])/18 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] + (I/3)*CF*nf*Pi*\[Epsilon]*
   G[1, 0, 0, z] - (7*CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/24 + 
  (25*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, z])/24 - 
  (11*CF^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/12 - 
  (3*CA^2*z*\[Epsilon]*G[1, 0, 0, z])/16 + 
  (9*CA*CF*z*\[Epsilon]*G[1, 0, 0, z])/16 - 
  (3*CF^2*z*\[Epsilon]*G[1, 0, 0, z])/8 + 
  (64*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/27 - 
  (283*CA*CF*\[Epsilon]^2*G[1, 0, 0, z])/54 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, z] - (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/27 + 
  (14*CF*nf*\[Epsilon]^2*G[1, 0, 0, z])/27 + ((161*I)/72)*CA^2*Pi*
   \[Epsilon]^2*G[1, 0, 0, z] - ((349*I)/72)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] + ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z] - 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/16 + 
  (15*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/16 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/4 - (I/4)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 0, z] + ((3*I)/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, z] - 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, z] - 
  (5*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z])/4 + 
  (15*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, z])/4 - 
  (5*CF^2*z*\[Epsilon]^2*G[1, 0, 0, z])/2 - ((3*I)/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 0, 0, z] + ((9*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 0, z] - 
  ((3*I)/4)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, z] - 
  (5*CA^2*G[1, 0, 1, z])/12 + (3*CA*CF*G[1, 0, 1, z])/16 - 
  (3*CF^2*G[1, 0, 1, z])/8 + (CA*nf*G[1, 0, 1, z])/24 + 
  (I/4)*CA^2*Pi*G[1, 0, 1, z] + (CA^2*z*G[1, 0, 1, z])/4 - 
  (3*CA*CF*z*G[1, 0, 1, z])/4 + (CF^2*z*G[1, 0, 1, z])/2 - 
  (CA^2*z^2*G[1, 0, 1, z])/16 + (3*CA*CF*z^2*G[1, 0, 1, z])/16 - 
  (CF^2*z^2*G[1, 0, 1, z])/8 + (CA^2*G[1, 0, 1, z])/(8*\[Epsilon]) - 
  (193*CA^2*\[Epsilon]*G[1, 0, 1, z])/144 + 
  (13*CA*CF*\[Epsilon]*G[1, 0, 1, z])/8 - (13*CF^2*\[Epsilon]*G[1, 0, 1, z])/
   8 + (5*CA*nf*\[Epsilon]*G[1, 0, 1, z])/72 - ((5*I)/6)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, z] + ((3*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, z] + (I/12)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, 1, z] - (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/16 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, z])/8 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/6 + (CA*CF*\[Epsilon]*G[1, 0, 1, z])/
   (8*z) - (CF^2*\[Epsilon]*G[1, 0, 1, z])/(8*z) + 
  (19*CA^2*z*\[Epsilon]*G[1, 0, 1, z])/16 - 
  (57*CA*CF*z*\[Epsilon]*G[1, 0, 1, z])/16 + 
  (19*CF^2*z*\[Epsilon]*G[1, 0, 1, z])/8 + (I/2)*CA^2*Pi*z*\[Epsilon]*
   G[1, 0, 1, z] - ((3*I)/2)*CA*CF*Pi*z*\[Epsilon]*G[1, 0, 1, z] + 
  I*CF^2*Pi*z*\[Epsilon]*G[1, 0, 1, z] - 
  (3*CA^2*z^2*\[Epsilon]*G[1, 0, 1, z])/16 + 
  (9*CA*CF*z^2*\[Epsilon]*G[1, 0, 1, z])/16 - 
  (3*CF^2*z^2*\[Epsilon]*G[1, 0, 1, z])/8 - (I/8)*CA^2*Pi*z^2*\[Epsilon]*
   G[1, 0, 1, z] + ((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]*G[1, 0, 1, z] - 
  (I/4)*CF^2*Pi*z^2*\[Epsilon]*G[1, 0, 1, z] - 
  (1147*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/216 + 
  (181*CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/16 - 
  (69*CF^2*\[Epsilon]^2*G[1, 0, 1, z])/8 + 
  (29*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/432 - 
  ((193*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  ((13*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z] - 
  ((13*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (185*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/288 + 
  (113*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/288 + 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/16 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/144 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/9 - 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] - 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(24*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(16*z) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, z])/(8*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(48*z) + 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z - 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (257*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z])/48 - 
  (255*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z])/16 + 
  (85*CF^2*z*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  (CA*nf*z*\[Epsilon]^2*G[1, 0, 1, z])/24 + ((19*I)/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 0, 1, z] - ((57*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 1, z] + 
  ((19*I)/4)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, z] - 
  (17*CA^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/24 + 
  (17*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  (17*CF^2*Pi^2*z*\[Epsilon]^2*G[1, 0, 1, z])/12 - 
  (11*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/16 + 
  (33*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, z])/16 - 
  (11*CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/8 - 
  ((3*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z] + 
  ((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z] - 
  ((3*I)/4)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z] + 
  (17*CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/96 - 
  (17*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/32 + 
  (17*CF^2*Pi^2*z^2*\[Epsilon]^2*G[1, 0, 1, z])/48 - 
  (13*CA^2*G[1, 1, 0, z])/48 + (17*CA*CF*G[1, 1, 0, z])/48 + 
  (3*CF^2*G[1, 1, 0, z])/8 + (CA*nf*G[1, 1, 0, z])/12 - 
  (CF*nf*G[1, 1, 0, z])/6 - (CA^2*z*G[1, 1, 0, z])/4 + 
  (3*CA*CF*z*G[1, 1, 0, z])/4 - (CF^2*z*G[1, 1, 0, z])/2 + 
  (CA^2*z^2*G[1, 1, 0, z])/16 - (3*CA*CF*z^2*G[1, 1, 0, z])/16 + 
  (CF^2*z^2*G[1, 1, 0, z])/8 - (35*CA^2*\[Epsilon]*G[1, 1, 0, z])/144 - 
  (29*CA*CF*\[Epsilon]*G[1, 1, 0, z])/144 + 
  (11*CF^2*\[Epsilon]*G[1, 1, 0, z])/8 + (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/
   36 - (5*CF*nf*\[Epsilon]*G[1, 1, 0, z])/18 - 
  ((13*I)/24)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, z] + 
  ((17*I)/24)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, z] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 1, 0, z] + (I/6)*CA*nf*Pi*\[Epsilon]*
   G[1, 1, 0, z] - (I/3)*CF*nf*Pi*\[Epsilon]*G[1, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/24 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, z])/16 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/24 - 
  (7*CA^2*z*\[Epsilon]*G[1, 1, 0, z])/8 + 
  (21*CA*CF*z*\[Epsilon]*G[1, 1, 0, z])/8 - 
  (7*CF^2*z*\[Epsilon]*G[1, 1, 0, z])/4 - (I/2)*CA^2*Pi*z*\[Epsilon]*
   G[1, 1, 0, z] + ((3*I)/2)*CA*CF*Pi*z*\[Epsilon]*G[1, 1, 0, z] - 
  I*CF^2*Pi*z*\[Epsilon]*G[1, 1, 0, z] + 
  (3*CA^2*z^2*\[Epsilon]*G[1, 1, 0, z])/16 - 
  (9*CA*CF*z^2*\[Epsilon]*G[1, 1, 0, z])/16 + 
  (3*CF^2*z^2*\[Epsilon]*G[1, 1, 0, z])/8 + (I/8)*CA^2*Pi*z^2*\[Epsilon]*
   G[1, 1, 0, z] - ((3*I)/8)*CA*CF*Pi*z^2*\[Epsilon]*G[1, 1, 0, z] + 
  (I/4)*CF^2*Pi*z^2*\[Epsilon]*G[1, 1, 0, z] + 
  (61*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/54 - 
  (142*CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/27 + 
  6*CF^2*\[Epsilon]^2*G[1, 1, 0, z] + (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/
   27 - (14*CF*nf*\[Epsilon]^2*G[1, 1, 0, z])/27 - 
  ((35*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  ((29*I)/72)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z] + 
  ((11*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, z] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/8 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/32 - 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/4 + (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 0, z] - (I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] - 
  (I/12)*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(16*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/(16*z) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, z])/(8*z) - 3*CA^2*z*\[Epsilon]^2*
   G[1, 1, 0, z] + 9*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z] - 
  6*CF^2*z*\[Epsilon]^2*G[1, 1, 0, z] - ((7*I)/4)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, 0, z] + ((21*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, 0, z] - 
  ((7*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, z] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/4 - 
  (3*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/4 + 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 0, z])/2 + 
  (11*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (33*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, z])/16 + 
  (11*CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/8 + 
  ((3*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z] - 
  ((9*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z] + 
  ((3*I)/4)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z] - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/16 + 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 0, z])/8 + (11*CA^2*G[1, 1, 1, z])/24 - 
  (CA*nf*G[1, 1, 1, z])/12 - (I/2)*CA^2*Pi*G[1, 1, 1, z] - 
  (CA^2*G[1, 1, 1, z])/(4*\[Epsilon]) + (143*CA^2*\[Epsilon]*G[1, 1, 1, z])/
   144 - (CA*CF*\[Epsilon]*G[1, 1, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/36 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, z] - (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/12 - 
  (CA^2*z*\[Epsilon]*G[1, 1, 1, z])/16 + (CA*CF*z*\[Epsilon]*G[1, 1, 1, z])/
   16 + (575*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/216 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 1, z])/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, z])/2 - 
  (19*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/108 + 
  ((143*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (15*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/16 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/9 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/2 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/9 + (I/2)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, z] - (7*CA^2*z*\[Epsilon]^2*G[1, 1, 1, z])/8 + 
  (19*CA*CF*z*\[Epsilon]^2*G[1, 1, 1, z])/8 - 
  (3*CF^2*z*\[Epsilon]^2*G[1, 1, 1, z])/2 - (I/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, 1, z] + (I/8)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, 1, z] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 1, z])/3 - CA*CF*Pi^2*z*\[Epsilon]^2*
   G[1, 1, 1, z] + (2*CF^2*Pi^2*z*\[Epsilon]^2*G[1, 1, 1, z])/3 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 1, z])/12 + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 1, z])/4 - 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[1, 1, 1, z])/6 + 
  (3*CA^2*G[0, 0, 0, 0, z])/8 - (13*CA*CF*G[0, 0, 0, 0, z])/8 + 
  (7*CF^2*G[0, 0, 0, 0, z])/4 + (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/12 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/6 + (CF*nf*\[Epsilon]*G[0, 0, 0, 0, z])/
   3 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, 0, z] - 
  ((13*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 0, z] + 
  ((7*I)/2)*CF^2*Pi*\[Epsilon]*G[0, 0, 0, 0, z] + 
  (277*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/144 - 
  (563*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z])/144 + 
  (CF^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/9 + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 0, z] - ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 + 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/12 - 
  (19*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/6 - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/16 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/16 - 
  (CF^2*z*\[Epsilon]^2*G[0, 0, 0, 0, z])/8 - (CA^2*G[0, 0, 0, 1, z])/2 + 
  CA*CF*G[0, 0, 0, 1, z] - (CF^2*G[0, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/48 + 
  (9*CA*CF*\[Epsilon]*G[0, 0, 0, 1, z])/16 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/24 - I*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 1, z] + (2*I)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 1, z] - 
  I*CF^2*Pi*\[Epsilon]*G[0, 0, 0, 1, z] + 
  (85*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/144 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 + 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] + 
  ((9*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] + 
  (21*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 - 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 + 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/24 - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 + 
  (17*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 - 
  (3*CF^2*z*\[Epsilon]^2*G[0, 0, 0, 1, z])/4 - (3*CA^2*G[0, 0, 1, 0, z])/8 + 
  (11*CA*CF*G[0, 0, 1, 0, z])/8 - (5*CF^2*G[0, 0, 1, 0, z])/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/12 + 
  (11*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z])/6 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/6 - (CF*nf*\[Epsilon]*G[0, 0, 1, 0, z])/
   3 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, 0, z] + 
  ((11*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 0, z] - 
  ((5*I)/2)*CF^2*Pi*\[Epsilon]*G[0, 0, 1, 0, z] - 
  (CA^2*z*\[Epsilon]*G[0, 0, 1, 0, z])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[0, 0, 1, 0, z])/2 - 
  CF^2*z*\[Epsilon]*G[0, 0, 1, 0, z] + (CA^2*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/
   8 - (3*CA*CF*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/8 + 
  (CF^2*z^2*\[Epsilon]*G[0, 0, 1, 0, z])/4 - 
  (313*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/144 + 
  (671*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/144 - 
  (5*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, z] + ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 - 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/12 + 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/6 - 
  (27*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/16 + 
  (81*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/16 - 
  (27*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 - 
  I*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, 0, z] + (3*I)*CA*CF*Pi*z*\[Epsilon]^2*
   G[0, 0, 1, 0, z] - (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (3*CA^2*G[0, 0, 1, 1, z])/8 - (CA*CF*G[0, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/24 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, z])/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/12 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 1, z] + 
  (CA^2*z*\[Epsilon]*G[0, 0, 1, 1, z])/2 - 
  (3*CA*CF*z*\[Epsilon]*G[0, 0, 1, 1, z])/2 + 
  CF^2*z*\[Epsilon]*G[0, 0, 1, 1, z] - (CA^2*z^2*\[Epsilon]*G[0, 0, 1, 1, z])/
   8 + (3*CA*CF*z^2*\[Epsilon]*G[0, 0, 1, 1, z])/8 - 
  (CF^2*z^2*\[Epsilon]*G[0, 0, 1, 1, z])/4 - 
  (161*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/144 + 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z])/16 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/2 + 
  (37*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/16 - 
  (113*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/16 + 
  (19*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 + 
  I*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, 1, z] - (3*I)*CA*CF*Pi*z*\[Epsilon]^2*
   G[0, 0, 1, 1, z] + (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (CA^2*G[0, 1, 0, 0, z])/4 + (9*CA*CF*G[0, 1, 0, 0, z])/8 - 
  (5*CF^2*G[0, 1, 0, 0, z])/4 - (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/12 + 
  (35*CA*CF*\[Epsilon]*G[0, 1, 0, 0, z])/24 + 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 0, z])/4 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/6 - (CF*nf*\[Epsilon]*G[0, 1, 0, 0, z])/
   3 - (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 0, z] + 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 0, z] - 
  ((5*I)/2)*CF^2*Pi*\[Epsilon]*G[0, 1, 0, 0, z] - 
  (CA^2*z*\[Epsilon]*G[0, 1, 0, 0, z])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[0, 1, 0, 0, z])/2 - 
  CF^2*z*\[Epsilon]*G[0, 1, 0, 0, z] + (CA^2*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/
   8 - (3*CA*CF*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/8 + 
  (CF^2*z^2*\[Epsilon]*G[0, 1, 0, 0, z])/4 - 
  (277*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/144 + 
  (437*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/144 + 
  (13*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, z] + ((35*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/12 - 
  (19*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 + 
  (29*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/12 - 
  (29*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/16 + 
  (87*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/16 - 
  (29*CF^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 - 
  I*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, 0, z] + (3*I)*CA*CF*Pi*z*\[Epsilon]^2*
   G[0, 1, 0, 0, z] - (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (5*CA^2*G[0, 1, 0, 1, z])/8 - (CA*CF*G[0, 1, 0, 1, z])/2 - 
  (31*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/24 + 
  (15*CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/16 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 1, z])/4 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/6 + ((5*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, z] - I*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 1, z] - 
  (287*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/72 + 
  (101*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/16 - 
  (37*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/18 - 
  ((31*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  ((15*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] - 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/16 + 
  (41*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/48 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/8 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*z) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(8*z) + 
  (9*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/16 - 
  (21*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/16 + 
  (3*CF^2*z*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + (CA^2*G[0, 1, 1, 0, z])/8 - 
  (CA*CF*G[0, 1, 1, 0, z])/2 + (CF^2*G[0, 1, 1, 0, z])/2 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/12 - 
  (79*CA*CF*\[Epsilon]*G[0, 1, 1, 0, z])/48 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 1, 0, z])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/6 + (CF*nf*\[Epsilon]*G[0, 1, 1, 0, z])/
   3 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 0, z] - 
  I*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 0, z] + I*CF^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, z] + (CA^2*z*\[Epsilon]*G[0, 1, 1, 0, z])/2 - 
  (3*CA*CF*z*\[Epsilon]*G[0, 1, 1, 0, z])/2 + 
  CF^2*z*\[Epsilon]*G[0, 1, 1, 0, z] - (CA^2*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/
   8 + (3*CA*CF*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/8 - 
  (CF^2*z^2*\[Epsilon]*G[0, 1, 1, 0, z])/4 + 
  (295*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/144 - 
  (277*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/72 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/2 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/9 + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, z] - ((79*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/48 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/16 - 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/24 + 
  (7*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - 
  (21*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 + 
  (7*CF^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/2 + I*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 1, 1, 0, z] - (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (CA^2*G[0, 1, 1, 1, z])/2 + (CA*CF*G[0, 1, 1, 1, z])/8 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/6 - I*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 1, z] + 
  (313*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/144 - 
  (21*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (21*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/24 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/24 - 
  (5*CA^2*z*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 + 
  (13*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 - 
  (CF^2*z*\[Epsilon]^2*G[0, 1, 1, 1, z])/2 - (3*CA^2*G[1, 0, 0, 0, z])/8 + 
  (3*CA*CF*G[1, 0, 0, 0, z])/2 - (3*CF^2*G[1, 0, 0, 0, z])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/12 + 
  (11*CA*CF*\[Epsilon]*G[1, 0, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/6 - (CF*nf*\[Epsilon]*G[1, 0, 0, 0, z])/
   3 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, 0, z] + 
  (3*I)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, z] - (3*I)*CF^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] - (313*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/144 + 
  (671*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z])/144 - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 0, z] + ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/6 - 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/12 + 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/6 + 
  (5*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/16 - 
  (15*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/16 + 
  (5*CF^2*z*\[Epsilon]^2*G[1, 0, 0, 0, z])/8 + (5*CA^2*G[1, 0, 0, 1, z])/8 - 
  CA*CF*G[1, 0, 0, 1, z] + (CF^2*G[1, 0, 0, 1, z])/2 - 
  (29*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/48 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/8 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 1, z])/4 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/24 + ((5*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] - (2*I)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 1, z] + 
  I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, 1, z] + 
  (CA^2*z*\[Epsilon]*G[1, 0, 0, 1, z])/2 - 
  (3*CA*CF*z*\[Epsilon]*G[1, 0, 0, 1, z])/2 + 
  CF^2*z*\[Epsilon]*G[1, 0, 0, 1, z] - (CA^2*z^2*\[Epsilon]*G[1, 0, 0, 1, z])/
   8 + (3*CA*CF*z^2*\[Epsilon]*G[1, 0, 0, 1, z])/8 - 
  (CF^2*z^2*\[Epsilon]*G[1, 0, 0, 1, z])/4 - 
  (319*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/144 + 
  (29*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 - 
  (29*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/72 - 
  ((29*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  (8*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/3 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/6 + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(4*z) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(4*z) + 
  (19*CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 - 
  (29*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 + 
  (39*CF^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  I*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, 1, z] - (3*I)*CA*CF*Pi*z*\[Epsilon]^2*
   G[1, 0, 0, 1, z] + (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 - 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (CA^2*G[1, 0, 1, 0, z])/4 - (7*CA*CF*G[1, 0, 1, 0, z])/8 + 
  (3*CF^2*G[1, 0, 1, 0, z])/4 + (31*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/24 - 
  (133*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/48 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, z])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/6 + (CF*nf*\[Epsilon]*G[1, 0, 1, 0, z])/
   3 + (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 0, z] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, 0, z] + 
  (287*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/72 - 
  (1391*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/144 + 
  (27*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/9 + 
  ((31*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  ((133*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/48 + 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/12 - 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/12 - 
  (9*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/16 + 
  (27*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/16 - 
  (9*CF^2*z*\[Epsilon]^2*G[1, 0, 1, 0, z])/8 - (3*CA^2*G[1, 0, 1, 1, z])/8 + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/6 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/8 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 1, z])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/12 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] - (CA^2*z*\[Epsilon]*G[1, 0, 1, 1, z])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[1, 0, 1, 1, z])/2 - 
  CF^2*z*\[Epsilon]*G[1, 0, 1, 1, z] + (CA^2*z^2*\[Epsilon]*G[1, 0, 1, 1, z])/
   8 - (3*CA*CF*z^2*\[Epsilon]*G[1, 0, 1, 1, z])/8 + 
  (CF^2*z^2*\[Epsilon]*G[1, 0, 1, 1, z])/4 + 
  (377*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/144 - 
  (51*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 + 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/36 + ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, z] - ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/24 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(4*z) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(4*z) - 
  (37*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 + 
  (113*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 - 
  (19*CF^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 - 
  I*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, 1, z] + (3*I)*CA*CF*Pi*z*\[Epsilon]^2*
   G[1, 0, 1, 1, z] - (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (CA^2*G[1, 1, 0, 0, z])/4 - CA*CF*G[1, 1, 0, 0, z] + 
  CF^2*G[1, 1, 0, 0, z] + (13*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/24 - 
  (17*CA*CF*\[Epsilon]*G[1, 1, 0, 0, z])/24 - 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 0, z])/4 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/6 + (CF*nf*\[Epsilon]*G[1, 1, 0, 0, z])/
   3 + (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, 0, z] - 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 0, z] + (2*I)*CF^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] + (CA^2*z*\[Epsilon]*G[1, 1, 0, 0, z])/2 - 
  (3*CA*CF*z*\[Epsilon]*G[1, 1, 0, 0, z])/2 + 
  CF^2*z*\[Epsilon]*G[1, 1, 0, 0, z] - (CA^2*z^2*\[Epsilon]*G[1, 1, 0, 0, z])/
   8 + (3*CA*CF*z^2*\[Epsilon]*G[1, 1, 0, 0, z])/8 - 
  (CF^2*z^2*\[Epsilon]*G[1, 1, 0, 0, z])/4 + 
  (61*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/144 + 
  (85*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/144 - 
  (23*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/9 + 
  ((13*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  ((17*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/12 + 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 - 
  (23*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/12 + 
  (29*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/16 - 
  (87*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/16 + 
  (29*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 + 
  I*CA^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, 0, z] - (3*I)*CA*CF*Pi*z*\[Epsilon]^2*
   G[1, 1, 0, 0, z] + (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (3*CA^2*G[1, 1, 0, 1, z])/4 + (CA*CF*G[1, 1, 0, 1, z])/2 + 
  (31*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/24 - 
  (9*CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/8 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 1, z])/4 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/6 - ((3*I)/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] + I*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, z] - 
  (CA^2*z*\[Epsilon]*G[1, 1, 0, 1, z])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[1, 1, 0, 1, z])/2 - 
  CF^2*z*\[Epsilon]*G[1, 1, 0, 1, z] + (CA^2*z^2*\[Epsilon]*G[1, 1, 0, 1, z])/
   8 - (3*CA*CF*z^2*\[Epsilon]*G[1, 1, 0, 1, z])/8 + 
  (CF^2*z^2*\[Epsilon]*G[1, 1, 0, 1, z])/4 + 
  (565*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/144 - 
  (97*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  4*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/18 + 
  ((31*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/24 - 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/3 - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(4*z) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(4*z) - 
  (39*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 + 
  (111*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 - 
  (9*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/2 - I*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, 0, 1, z] + (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/12 + 
  (11*CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/6 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/6 - (CF*nf*\[Epsilon]*G[1, 1, 1, 0, z])/
   3 - (313*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/144 + 
  (671*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/144 - 
  (5*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, z] + ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/12 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/24 + 
  (5*CA^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/16 - 
  (15*CA*CF*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/16 + 
  (5*CF^2*z*\[Epsilon]^2*G[1, 1, 1, 0, z])/8 + (CA^2*G[1, 1, 1, 1, z])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] - (277*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/144 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/3 + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 1, 1, z])/16 - 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, 1, 1, z])/16 - 
  (7*CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 + 
  (29*CA*CF*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 - 
  (15*CF^2*\[Epsilon]*G[0, 0, 0, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/6 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] + 
  ((29*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] - 
  ((15*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] - 
  (CA^2*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/48 + 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/16 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/24 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] - 
  CA^2*z*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[0, 0, 0, 0, 1, z] - 2*CF^2*z*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/2 + 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 - 
  (17*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 + 
  (11*CF^2*\[Epsilon]*G[0, 0, 0, 1, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/6 - 
  (35*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/12 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/3 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] - 
  ((17*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  2*CA^2*z*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] - 6*CA*CF*z*\[Epsilon]^2*
   G[0, 0, 0, 1, 0, z] + 4*CF^2*z*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/2 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/2 - 
  CF^2*z^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 - 
  (15*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 + 
  CF^2*\[Epsilon]*G[0, 0, 0, 1, 1, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/24 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] - 
  ((15*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (9*CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 - 
  (33*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 + 
  (15*CF^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/3 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/3 + 
  ((9*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] - 
  ((33*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] + 
  ((15*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] + 
  CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] - 3*CA*CF*z*\[Epsilon]^2*
   G[0, 0, 1, 0, 0, z] + 2*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/2 - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/4 + 
  (21*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 - 
  2*CF^2*\[Epsilon]*G[0, 0, 1, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/3 + 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/16 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/6 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 1, z] + ((21*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 1, z] - (4*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] + 
  (9*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/4 - 
  (27*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/4 + 
  (9*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/2 - 
  (9*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/16 + 
  (27*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/16 - 
  (9*CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/8 - 
  (7*CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 + 
  (25*CA*CF*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 - 
  (11*CF^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/4 - 
  (53*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/24 + 
  (115*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/24 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/3 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] + 
  ((25*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  (3*CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/2 + 
  (9*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/2 - 
  3*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/4 - 
  (7*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/12 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/6 - ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] - 
  CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[0, 0, 1, 1, 1, z] - 2*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/2 + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/4 - 
  (25*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 + 
  (13*CF^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/6 - 
  (35*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/12 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] - 
  ((25*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  ((13*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] - 3*CA*CF*z*\[Epsilon]^2*
   G[0, 1, 0, 0, 0, z] + 2*CF^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/2 + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 + 
  (11*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/2 - 
  (107*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/48 + 
  3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] - 
  (21*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/6 + ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, z] + ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, z] - (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/2 - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/2 + 
  CF^2*z*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/8 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/8 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/4 - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, 0, z])/2 - 
  2*CF^2*\[Epsilon]*G[0, 1, 0, 1, 0, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/6 + 
  (61*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/24 + 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - 
  (9*CA^2*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/4 + 
  (27*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/4 - 
  (9*CF^2*z*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/2 + 
  (9*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/16 - 
  (27*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/16 + 
  (9*CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, z])/2 + 
  (7*CA*CF*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 + 
  (31*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/12 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/3 - (3*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, z] + ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, z] - (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/4 + 
  (23*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 - 
  (11*CF^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/6 + 
  (79*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/24 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/3 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] + 
  ((23*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[0, 1, 1, 0, 0, z] - 2*CF^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/2 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, z])/2 - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 + 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, 1, z] + 
  (31*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] - 
  CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[0, 1, 1, 0, 1, z] - 2*CF^2*z*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/2 - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/8 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 0, z])/8 + 
  (CF^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 + 
  (61*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/48 - 
  (43*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/24 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/3 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  CA^2*z*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] - 3*CA*CF*z*\[Epsilon]^2*
   G[0, 1, 1, 1, 0, z] + 2*CF^2*z*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/2 + 
  CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z] - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 1, z] + 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 - 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, 0, 0, z])/2 + 
  (7*CF^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] - 
  (7*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (7*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/8 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, z])/8 - 
  (CF^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/2 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/12 - 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/16 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/24 + 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  I*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] + 
  CA^2*z*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 3*CA*CF*z*\[Epsilon]^2*
   G[1, 0, 0, 0, 1, z] + 2*CF^2*z*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/2 - 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, z])/4 - 
  2*CF^2*\[Epsilon]*G[1, 0, 0, 1, 0, z] - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/24 + 
  (61*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/24 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/3 - 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] + 
  ((7*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] - 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] - 
  CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[1, 0, 0, 1, 0, z] - 2*CF^2*z*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/2 - 
  (13*CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  2*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, z] - 
  CF^2*\[Epsilon]*G[1, 0, 0, 1, 1, z] + 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/12 - 
  ((13*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[1, 0, 0, 1, 1, z] - 2*CF^2*z*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/2 - 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 + 
  (13*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, z])/4 - 
  3*CF^2*\[Epsilon]*G[1, 0, 1, 0, 0, z] - 
  (31*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/12 + 
  (133*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/24 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/3 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] + 
  ((13*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (6*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/2 + 
  (125*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/48 - 
  (51*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/16 + 
  (27*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/6 - 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] - 
  (9*CA^2*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/4 + 
  (27*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/4 - 
  (9*CF^2*z*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/2 + 
  (9*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/16 - 
  (27*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/16 + 
  (9*CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/8 + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/4 - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, z])/2 + 
  2*CF^2*\[Epsilon]*G[1, 0, 1, 1, 0, z] + 
  (133*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/48 - 
  (151*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/24 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] - 
  (5*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/2 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/2 + 
  CF^2*z*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/8 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/8 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/4 + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/3 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/6 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, z] + CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] - 
  3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] + 
  2*CF^2*z*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/2 - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/4 + 
  3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, z] - 3*CF^2*\[Epsilon]*
   G[1, 1, 0, 0, 0, z] - (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/12 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/12 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] + 
  (6*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  (6*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[1, 1, 0, 0, 0, z] - 2*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/2 - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/4 - 
  (5*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, z])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/2 + 
  (29*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/12 - 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/6 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, z] - ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, z] + (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] - 
  (3*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/2 + 
  (9*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/2 - 
  3*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/4 + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/2 - 
  (15*CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 + 
  (7*CF^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/4 + 
  (43*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/48 - 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/3 - 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] - 
  ((15*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  ((7*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  (9*CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/4 - 
  (27*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/4 + 
  (9*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/2 - 
  (9*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/16 + 
  (27*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/16 - 
  (9*CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/8 + 
  (7*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/4 - 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, z] - 
  (31*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/12 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/3 + ((7*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, z] - (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] + 
  CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] - 3*CA*CF*z*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, z] + 2*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/2 + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/2 - 2*CA*CF*\[Epsilon]*
   G[1, 1, 1, 0, 0, z] + 2*CF^2*\[Epsilon]*G[1, 1, 1, 0, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/3 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] - (4*I)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, z] + (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z] - 
  (29*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/12 + 
  3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] - 3*CF^2*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, z] + (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/6 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] + 
  2*CA^2*z*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] - 6*CA*CF*z*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, z] + 4*CF^2*z*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/2 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/2 - 
  CF^2*z^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] - 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/12 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/12 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/3 - 
  CA^2*z*\[Epsilon]^2*G[1, 1, 1, 1, 0, z] + 3*CA*CF*z*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, z] - 2*CF^2*z*\[Epsilon]^2*G[1, 1, 1, 1, 0, z] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/2 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, z] + (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 - 
  (61*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 + 
  (31*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/4 - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] + 
  4*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] - 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 + 
  (61*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 - 
  (31*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/4 + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 + 
  (53*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 - 
  (31*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/4 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/2 - 
  (49*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 - 
  (31*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 + 
  (21*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/4 - 
  (25*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z] - 
  (21*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 + 
  (77*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 - 
  (35*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  2*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z] - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 - 
  (45*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 + 
  (23*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 - 
  (43*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 + 
  4*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z] + 
  (21*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 - 
  (77*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (35*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/4 - 
  (23*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 + 
  (31*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/4 - 
  5*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z] + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/4 + 
  (57*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 - 
  (29*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/4 + 
  (21*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/2 + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/4 - 
  (31*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 + 
  (19*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/2 - 
  (23*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/4 - 
  (47*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 + 
  (27*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/4 - 
  (21*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/4 + 
  7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z] - 
  3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/2 + 
  (47*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 - 
  (23*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/4 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z] - 
  (61*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 + 
  (29*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/4 - 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/2 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z] + 
  (57*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 - 
  (25*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/2 + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/4 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 - 
  (17*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/2 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/8 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/4 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/2 - 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/2 + 
  (23*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/8 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/8 + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/2 + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/2 - 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/4 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  6*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z] + 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (69*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  5*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z] - 
  (7*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/2 + 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 - 
  4*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z] + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  8*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z] + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 + 
  CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 + 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 - 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z] - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/2 - 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/2 + 
  (31*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 - 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/4 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/4 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/4 - 
  7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z] + 
  7*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/2 + 
  (23*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 - 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/4 + 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/2 + 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/4 + 
  (27*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (13*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/2 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z] - 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 + 
  5*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z] - 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/4 + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/2 + 
  6*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z] - 
  6*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z] + 
  (19*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (25*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/4 + 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z] - 
  (31*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 4*CA*CF*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 0, z] + 4*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 
  4*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z] + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z] + (103*CA^2*Log[q2/\[Mu]2])/
   432 + (5*CA*CF*Log[q2/\[Mu]2])/24 + (17*CA*nf*Log[q2/\[Mu]2])/432 - 
  (CF*nf*Log[q2/\[Mu]2])/12 + ((103*I)/144)*CA^2*Pi*Log[q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*Log[q2/\[Mu]2] - ((5*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  (209*CA^2*Pi^2*Log[q2/\[Mu]2])/576 + (11*CA*CF*Pi^2*Log[q2/\[Mu]2])/72 + 
  (19*CA*nf*Pi^2*Log[q2/\[Mu]2])/288 - (CF*nf*Pi^2*Log[q2/\[Mu]2])/36 + 
  (I/8)*CA^2*Pi^3*Log[q2/\[Mu]2] - (I/12)*CA*CF*Pi^3*Log[q2/\[Mu]2] + 
  (5*CA^2*z*Log[q2/\[Mu]2])/24 - (5*CA*CF*z*Log[q2/\[Mu]2])/24 - 
  (CA*nf*z*Log[q2/\[Mu]2])/12 + (CF*nf*z*Log[q2/\[Mu]2])/12 - 
  (I/4)*CA^2*Pi*z*Log[q2/\[Mu]2] + (I/4)*CA*CF*Pi*z*Log[q2/\[Mu]2] - 
  (CA^2*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + (11*CA^2*Log[q2/\[Mu]2])/
   (96*\[Epsilon]^2) - (CA*nf*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (103*CA^2*Log[q2/\[Mu]2])/(288*\[Epsilon]) - 
  (CA*CF*Log[q2/\[Mu]2])/(8*\[Epsilon]) - (5*CA*nf*Log[q2/\[Mu]2])/
   (144*\[Epsilon]) + (((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (7*CA^2*Pi^2*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CA*CF*Pi^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA^2*z*Log[q2/\[Mu]2])/(8*\[Epsilon]) + (CA*CF*z*Log[q2/\[Mu]2])/
   (8*\[Epsilon]) - (1031*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/648 + 
  (365*CA*CF*\[Epsilon]*Log[q2/\[Mu]2])/144 - 
  (3*CF^2*\[Epsilon]*Log[q2/\[Mu]2])/16 + 
  (655*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/1296 - 
  (31*CF*nf*\[Epsilon]*Log[q2/\[Mu]2])/72 + ((103*I)/216)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] + ((5*I)/12)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((17*I)/216)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  (I/6)*CF*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2] - 
  (1813*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/1728 + 
  (323*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/432 - 
  (CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/8 + 
  (95*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/864 - 
  (5*CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/108 - 
  ((121*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((11*I)/36)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((11*I)/144)*CA*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (I/18)*CF*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (391*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/5760 + 
  (19*CA*CF*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/240 - 
  (CF^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/80 + 
  (89*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2])/36 - 
  (365*CA*CF*z*\[Epsilon]*Log[q2/\[Mu]2])/144 + 
  (3*CF^2*z*\[Epsilon]*Log[q2/\[Mu]2])/16 - 
  (5*CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2])/9 + 
  (31*CF*nf*z*\[Epsilon]*Log[q2/\[Mu]2])/72 + ((5*I)/12)*CA^2*Pi*z*\[Epsilon]*
   Log[q2/\[Mu]2] - ((5*I)/12)*CA*CF*Pi*z*\[Epsilon]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*z*\[Epsilon]*Log[q2/\[Mu]2] + (I/6)*CF*nf*Pi*z*\[Epsilon]*
   Log[q2/\[Mu]2] + (5*CA^2*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/16 - 
  (19*CA*CF*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/48 + 
  (CF^2*Pi^2*z*\[Epsilon]*Log[q2/\[Mu]2])/12 - 
  (19963*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/1944 + 
  (10559*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2])/864 - 
  (31*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2])/32 + 
  (9815*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/3888 - 
  (727*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/432 - 
  ((1031*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((365*I)/72)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((3*I)/8)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((655*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((31*I)/36)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (2821*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/2592 + 
  (46*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/81 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/24 - 
  (53*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/2592 + 
  (61*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/648 - 
  ((989*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((251*I)/216)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((55*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((5*I)/54)*CF*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (9481*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/34560 - 
  (817*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/2880 - 
  (CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/80 - 
  (731*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/17280 + 
  (17*CF*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/360 - 
  ((13*I)/960)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((17*I)/360)*CA*CF*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/40)*CF^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (2597*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/216 - 
  (10559*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2])/864 + 
  (31*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/32 - 
  (557*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/216 + 
  (727*CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2])/432 + 
  ((89*I)/18)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((365*I)/72)*CA*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((3*I)/8)*CF^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((10*I)/9)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((31*I)/36)*CF*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (35*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/144 - 
  (17*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/72 + 
  (11*CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/24 + 
  (29*CA*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/144 - 
  (13*CF*nf*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2])/72 + 
  ((7*I)/24)*CA^2*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((11*I)/24)*CA*CF*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (I/6)*CF^2*Pi^3*z*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (CA^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/18 + 
  (CA*CF*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/6 - 
  (CF^2*Pi^4*z*\[Epsilon]^2*Log[q2/\[Mu]2])/9 + 
  (CA^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/72 - 
  (CA*CF*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^4*z^2*\[Epsilon]^2*Log[q2/\[Mu]2])/36 + 
  (85*CA^2*G[0, z]*Log[q2/\[Mu]2])/144 - (47*CA*CF*G[0, z]*Log[q2/\[Mu]2])/
   36 + (CF^2*G[0, z]*Log[q2/\[Mu]2])/4 - (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/
   72 + (5*CF*nf*G[0, z]*Log[q2/\[Mu]2])/36 + ((11*I)/24)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2] - ((11*I)/12)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + (I/6)*CF*nf*Pi*G[0, z]*
   Log[q2/\[Mu]2] + (CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (13*CA*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/12 - (CA^2*z*G[0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*z*G[0, z]*Log[q2/\[Mu]2])/8 - (CF^2*z*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) + 
  (CA*CF*G[0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (11*CA*CF*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (CF*nf*G[0, z]*Log[q2/\[Mu]2])/(12*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (32*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/27 - 
  (283*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/108 + 
  (CF^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/54 + 
  (7*CF*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/27 + 
  ((85*I)/72)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((47*I)/18)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/32 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 + 
  (15*CA*CF*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 - 
  (5*CF^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*CF*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*Pi^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*Pi^2*z^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (769*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/324 - 
  (425*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/81 + 
  CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (41*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/162 + 
  (41*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/81 + 
  ((64*I)/27)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((283*I)/54)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((14*I)/27)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (91*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/96 + 
  2*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  ((11*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/36)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/36)*CF*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (403*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/2880 + 
  (601*CA*CF*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/1440 - 
  (11*CF^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/40 - 
  (11*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/4 + 
  (33*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CF^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/2 - 
  ((5*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((15*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (29*CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 - 
  (29*CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/16 + 
  (29*CF^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/8 - 
  (I/24)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/8)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CF^2*Pi^3*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (85*CA^2*G[1, z]*Log[q2/\[Mu]2])/144 + (CA*CF*G[1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/72 - ((11*I)/24)*CA^2*Pi*G[1, z]*
   Log[q2/\[Mu]2] + (I/12)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/4 + (CA^2*z*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*CF*z*G[1, z]*Log[q2/\[Mu]2])/8 + (CA^2*G[1, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) - (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (41*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/27 + 
  (11*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/4 + 
  (19*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/216 - 
  ((85*I)/72)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (13*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/32 + 
  (35*CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/144 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/18 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (11*CA*CF*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA^2*Pi*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*Pi^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/6 + 
  (CA^2*Pi^2*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/16 + 
  (CF^2*Pi^2*z^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/24 - 
  (731*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/162 + 
  (29*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/4 - 
  (9*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/2 + 
  (65*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/648 - 
  ((82*I)/27)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((19*I)/108)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (115*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/96 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/27 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 + 
  ((29*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((35*I)/72)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/9)*CF*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (31*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/192 - 
  (43*CA*CF*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/288 + 
  (23*CF^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/720 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (11*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/4 - 
  (29*CA*CF*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/4 + 
  (9*CF^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/2 + 
  ((5*I)/4)*CA^2*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((11*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (29*CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  (61*CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 - 
  (2*CF^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/3 - 
  (I/6)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi^3*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CF^2*Pi^3*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 - 
  (3*CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/8 + 
  (I/24)*CA^2*Pi^3*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/8)*CA*CF*Pi^3*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CF^2*Pi^3*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (11*CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/12 + (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   12 - (CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/6 + (I/2)*CA*CF*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] - I*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(2*\[Epsilon]) - 
  (19*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/18 + 
  (161*CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/72 - 
  (CF^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/36 - 
  (5*CF*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CF*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (5*CF^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*z*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (229*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 + 
  (485*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 - 
  (CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 - 
  (14*CF*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 - 
  ((19*I)/9)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((161*I)/36)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  3*CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  2*CF^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   12 + (I/2)*CA^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + (CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (85*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA^2*z*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*z*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CF^2*z*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (173*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/54 + 
  (33*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (11*CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (47*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/216 - 
  ((85*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (209*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/144 - 
  (79*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/144 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/9 - 
  ((7*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (29*CA*CF*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (9*CF^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/2)*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] - 
  I*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (11*CA*CF*G[1, 0, z]*Log[q2/\[Mu]2])/12 - (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   12 + (CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (85*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/72 - 
  (47*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/18 + 
  (CF^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/36 + 
  (5*CF*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*z*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (539*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/216 - 
  (1213*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/216 + 
  (5*CF^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 + 
  (14*CF*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 + 
  ((85*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((47*I)/9)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  I*CF^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (15*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (33*CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (11*CF^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/2)*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  I*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (19*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/18 - 
  (CA*CF*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (2*CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*z*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*CF*z*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (301*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/108 - 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (19*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/108 + 
  ((19*I)/9)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (209*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/144 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/18 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/9 + 
  ((2*I)/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*CF*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CF^2*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (I/4)*CA^2*Pi*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (I/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CF*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*I)*CF^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (143*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/72 - 
  (295*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (CF^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/9 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (8*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*z*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF*z*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  CF^2*z*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*z^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (85*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  CF^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (19*CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (57*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (19*CF^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  I*CA^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (35*CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CF*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  I*CF^2*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  CF^2*z*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*z^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (143*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/72 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/9 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/9 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((35*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (7*CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (21*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CF^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  I*CA^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (161*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*z*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (7*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*z*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + CA*CF*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (11*CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CF*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (161*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (349*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/72 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/9 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (25*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (3*CA^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (9*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*z*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/6 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*z*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  CF^2*z*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*z^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*z^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (193*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/72 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/36 + 
  ((5*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (19*CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (57*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (19*CF^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  I*CA^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (13*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (17*CA*CF*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CF*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA^2*z*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA*CF*z*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  CF^2*z*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*z^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*z^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/72 + 
  (29*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/72 - 
  (11*CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/9 + 
  ((13*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((17*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (7*CA^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (21*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (7*CF^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  I*CA^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (143*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/72 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (13*CA*CF*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CF^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((13*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (7*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  CA^2*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  2*CA*CF*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  CF^2*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CF^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  2*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  2*CF^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CF^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (35*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  2*CF^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA*CF*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (31*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  CA*CF*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (79*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  3*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  2*CF^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  3*CF^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (6*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (6*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  2*CA*CF*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CF^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  3*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  2*CF^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (31*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (133*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((7*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  2*CF^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  2*CA*CF*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CF^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (31*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  (3*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  2*CF^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (29*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (15*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (33*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (15*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  4*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (25*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (25*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (13*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  4*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (23*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  7*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  4*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  4*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  6*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  6*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  6*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  4*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (103*CA^2*Log[q2/\[Mu]2]^2)/288 + (CA*CF*Log[q2/\[Mu]2]^2)/8 + 
  (5*CA*nf*Log[q2/\[Mu]2]^2)/144 - ((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 + 
  (I/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 - (7*CA^2*Pi^2*Log[q2/\[Mu]2]^2)/48 + 
  (CA*CF*Pi^2*Log[q2/\[Mu]2]^2)/24 + (CA^2*z*Log[q2/\[Mu]2]^2)/8 - 
  (CA*CF*z*Log[q2/\[Mu]2]^2)/8 + (CA^2*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]^2) - 
  (11*CA^2*Log[q2/\[Mu]2]^2)/(96*\[Epsilon]) + (CA*nf*Log[q2/\[Mu]2]^2)/
   (48*\[Epsilon]) + ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (103*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  (5*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 - 
  (17*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (CF*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/12 - ((103*I)/144)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^2 + (I/4)*CA*CF*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (209*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/576 - 
  (11*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/72 - 
  (19*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/288 + 
  (CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 - 
  (I/8)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 + 
  (5*CA*CF*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/12 - 
  (CF*nf*z*\[Epsilon]*Log[q2/\[Mu]2]^2)/12 + (I/4)*CA^2*Pi*z*\[Epsilon]*
   Log[q2/\[Mu]2]^2 - (I/4)*CA*CF*Pi*z*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (1031*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/648 - 
  (365*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/144 + 
  (3*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/16 - 
  (655*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 + 
  (31*CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/72 - 
  ((103*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((5*I)/12)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((17*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (I/6)*CF*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (1813*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1728 - 
  (323*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/432 + 
  (CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/8 - 
  (95*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/864 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 + 
  ((121*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((11*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((11*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (I/18)*CF*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (391*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/5760 - 
  (19*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/240 + 
  (CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/80 - 
  (89*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/36 + 
  (365*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/144 - 
  (3*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/16 + 
  (5*CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/9 - 
  (31*CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/72 - 
  ((5*I)/12)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((5*I)/12)*CA*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (I/6)*CF*nf*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/16 + 
  (19*CA*CF*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/48 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/12 - 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 + (11*CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/
   24 + (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/12 + (I/4)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - (I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (85*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/144 + 
  (47*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/36 - 
  (CF^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CF*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/12)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CF*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF^2*z*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (32*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/27 + 
  (283*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/108 - 
  (CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (7*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/54 - 
  (7*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/27 - 
  ((85*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((47*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (15*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (5*CF^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (I/4)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((3*I)/4)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CF^2*Pi*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 - 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (85*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/144 - 
  (CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*CF*z*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (41*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/27 - 
  (11*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (19*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/216 + 
  ((85*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (35*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/144 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/18 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (5*CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (11*CA*CF*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CF^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (I/4)*CA^2*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (I/4)*CA*CF*Pi*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 + 
  (CA*CF*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 - 
  (CF^2*Pi^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 + (CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/
   2 + (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CF*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  I*CF^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (19*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/18 - 
  (161*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/72 + 
  (CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/36 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF^2*z*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 + (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/
   4 + (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (85*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CF^2*z*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (11*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CF*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (85*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/72 + 
  (47*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/18 - 
  (CF^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/36 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CF^2*z*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/18 + 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/3 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*CF*z*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CF^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CF*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  CF^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF^2*z^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (35*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/3 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  CF^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  CF^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CF*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/3 - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  CF^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/8 + 
  (CF^2*z^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  2*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (5*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  2*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*Log[q2/\[Mu]2]^3)/144 - (CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 - (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (103*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/432 - 
  (CA*CF*\[Epsilon]*Log[q2/\[Mu]2]^3)/12 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 + ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - (I/36)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (7*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 - 
  (CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 - 
  (CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*CF*z*\[Epsilon]*Log[q2/\[Mu]2]^3)/12 + 
  (103*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  (5*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/36 + 
  (17*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (CF*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/18 + ((103*I)/216)*CA^2*Pi*
   \[Epsilon]^2*Log[q2/\[Mu]2]^3 - (I/6)*CA*CF*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 - ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (209*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/864 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/108 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/432 - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (I/18)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 + 
  (5*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/36 - 
  (5*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/18 + 
  (CF*nf*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/18 - (I/6)*CA^2*Pi*z*\[Epsilon]^2*
   Log[q2/\[Mu]2]^3 + (I/6)*CA*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + (CA*CF*G[0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/72 - 
  (11*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CF*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (85*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/216 - 
  (47*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/54 + 
  (CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/108 + 
  (5*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/54 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((11*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/9)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/4 - 
  (CF^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (85*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/216 + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (CA*CF*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 + 
  (CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CF^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CF*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/9 + 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  ((2*I)/3)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CF*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/9 - 
  (CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  CF^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (103*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/864 + 
  (CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/24 + 
  (5*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 - 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 + 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 + 
  (CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/24 + 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/144 + 
  (11*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 + 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 - 
  (CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/36 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 - (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 + (83*CA^2*Zeta[3])/288 + 
  (39*CA*CF*Zeta[3])/16 - (3*CF^2*Zeta[3])/2 - (37*CA*nf*Zeta[3])/144 - 
  ((11*I)/48)*CA^2*Pi*Zeta[3] + (3*CA^2*z*Zeta[3])/4 - 
  (9*CA*CF*z*Zeta[3])/4 + (3*CF^2*z*Zeta[3])/2 - (3*CA^2*z^2*Zeta[3])/16 + 
  (9*CA*CF*z^2*Zeta[3])/16 - (3*CF^2*z^2*Zeta[3])/8 - 
  (11*CA^2*Zeta[3])/(96*\[Epsilon]) - (1751*CA^2*\[Epsilon]*Zeta[3])/864 + 
  (151*CA*CF*\[Epsilon]*Zeta[3])/12 - (65*CF^2*\[Epsilon]*Zeta[3])/8 - 
  (185*CA*nf*\[Epsilon]*Zeta[3])/432 + ((83*I)/144)*CA^2*Pi*\[Epsilon]*
   Zeta[3] + ((39*I)/8)*CA*CF*Pi*\[Epsilon]*Zeta[3] - 
  (3*I)*CF^2*Pi*\[Epsilon]*Zeta[3] - ((37*I)/72)*CA*nf*Pi*\[Epsilon]*
   Zeta[3] + (61*CA^2*Pi^2*\[Epsilon]*Zeta[3])/576 + 
  (29*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/72 - (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/
   24 + (10*CA^2*z*\[Epsilon]*Zeta[3])/3 - (127*CA*CF*z*\[Epsilon]*Zeta[3])/
   12 + (29*CF^2*z*\[Epsilon]*Zeta[3])/4 + ((3*I)/2)*CA^2*Pi*z*\[Epsilon]*
   Zeta[3] - ((9*I)/2)*CA*CF*Pi*z*\[Epsilon]*Zeta[3] + 
  (3*I)*CF^2*Pi*z*\[Epsilon]*Zeta[3] - (9*CA^2*z^2*\[Epsilon]*Zeta[3])/16 + 
  (27*CA*CF*z^2*\[Epsilon]*Zeta[3])/16 - (9*CF^2*z^2*\[Epsilon]*Zeta[3])/8 - 
  ((3*I)/8)*CA^2*Pi*z^2*\[Epsilon]*Zeta[3] + ((9*I)/8)*CA*CF*Pi*z^2*
   \[Epsilon]*Zeta[3] - ((3*I)/4)*CF^2*Pi*z^2*\[Epsilon]*Zeta[3] - 
  (22217*CA^2*\[Epsilon]^2*Zeta[3])/1296 + (1037*CA*CF*\[Epsilon]^2*Zeta[3])/
   18 - (285*CF^2*\[Epsilon]^2*Zeta[3])/8 - (397*CA*nf*\[Epsilon]^2*Zeta[3])/
   1296 - (4*CF*nf*\[Epsilon]^2*Zeta[3])/9 - ((1751*I)/432)*CA^2*Pi*
   \[Epsilon]^2*Zeta[3] + ((151*I)/6)*CA*CF*Pi*\[Epsilon]^2*Zeta[3] - 
  ((65*I)/4)*CF^2*Pi*\[Epsilon]^2*Zeta[3] - ((185*I)/216)*CA*nf*Pi*
   \[Epsilon]^2*Zeta[3] - (1655*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/1728 - 
  (1093*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/216 + 
  (15*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/4 + 
  (553*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/864 - 
  (4*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/27 - ((3*I)/32)*CA^2*Pi^3*\[Epsilon]^2*
   Zeta[3] + ((29*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] - 
  ((7*I)/12)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3] + 
  (2347*CA^2*z*\[Epsilon]^2*Zeta[3])/144 - 
  (3077*CA*CF*z*\[Epsilon]^2*Zeta[3])/72 + (213*CF^2*z*\[Epsilon]^2*Zeta[3])/
   8 - (91*CA*nf*z*\[Epsilon]^2*Zeta[3])/144 + 
  (4*CF*nf*z*\[Epsilon]^2*Zeta[3])/9 + ((20*I)/3)*CA^2*Pi*z*\[Epsilon]^2*
   Zeta[3] - ((127*I)/6)*CA*CF*Pi*z*\[Epsilon]^2*Zeta[3] + 
  ((29*I)/2)*CF^2*Pi*z*\[Epsilon]^2*Zeta[3] - 
  (4*CA^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/3 + 4*CA*CF*Pi^2*z*\[Epsilon]^2*
   Zeta[3] - (8*CF^2*Pi^2*z*\[Epsilon]^2*Zeta[3])/3 - 
  (33*CA^2*z^2*\[Epsilon]^2*Zeta[3])/16 + (99*CA*CF*z^2*\[Epsilon]^2*Zeta[3])/
   16 - (33*CF^2*z^2*\[Epsilon]^2*Zeta[3])/8 - 
  ((9*I)/8)*CA^2*Pi*z^2*\[Epsilon]^2*Zeta[3] + 
  ((27*I)/8)*CA*CF*Pi*z^2*\[Epsilon]^2*Zeta[3] - 
  ((9*I)/4)*CF^2*Pi*z^2*\[Epsilon]^2*Zeta[3] + 
  (CA^2*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/3 - CA*CF*Pi^2*z^2*\[Epsilon]^2*
   Zeta[3] + (2*CF^2*Pi^2*z^2*\[Epsilon]^2*Zeta[3])/3 + 
  (7*CA^2*G[0, z]*Zeta[3])/48 - (2*CA*CF*G[0, z]*Zeta[3])/3 + 
  (3*CF^2*G[0, z]*Zeta[3])/4 + (11*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/9 - 
  (217*CA*CF*\[Epsilon]*G[0, z]*Zeta[3])/144 - 
  (15*CF^2*\[Epsilon]*G[0, z]*Zeta[3])/8 - 
  (2*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/9 + 
  (4*CF*nf*\[Epsilon]*G[0, z]*Zeta[3])/9 + ((7*I)/24)*CA^2*Pi*\[Epsilon]*
   G[0, z]*Zeta[3] - ((4*I)/3)*CA*CF*Pi*\[Epsilon]*G[0, z]*Zeta[3] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[0, z]*Zeta[3] - 
  CA^2*z*\[Epsilon]*G[0, z]*Zeta[3] + 3*CA*CF*z*\[Epsilon]*G[0, z]*Zeta[3] - 
  2*CF^2*z*\[Epsilon]*G[0, z]*Zeta[3] + (CA^2*z^2*\[Epsilon]*G[0, z]*Zeta[3])/
   4 - (3*CA*CF*z^2*\[Epsilon]*G[0, z]*Zeta[3])/4 + 
  (CF^2*z^2*\[Epsilon]*G[0, z]*Zeta[3])/2 + 
  (85*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/27 - 
  (2063*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/432 - 
  (73*CF^2*\[Epsilon]^2*G[0, z]*Zeta[3])/24 - 
  (10*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/27 + 
  (20*CF*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/27 + 
  ((22*I)/9)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  ((217*I)/72)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  ((15*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  ((8*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/32 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/144 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/9 - 
  (239*CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/48 + 
  (239*CA*CF*z*\[Epsilon]^2*G[0, z]*Zeta[3])/16 - 
  (239*CF^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/24 - 
  (2*I)*CA^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  (6*I)*CA*CF*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  (4*I)*CF^2*Pi*z*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/4 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/4 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[0, z]*Zeta[3])/2 + 
  (I/2)*CA^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  ((3*I)/2)*CA*CF*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  I*CF^2*Pi*z^2*\[Epsilon]^2*G[0, z]*Zeta[3] - (25*CA^2*G[1, z]*Zeta[3])/48 + 
  (3*CA*CF*G[1, z]*Zeta[3])/4 - (115*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/72 - 
  (3*CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/4 + 
  (2*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/9 - ((25*I)/24)*CA^2*Pi*\[Epsilon]*
   G[1, z]*Zeta[3] + ((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, z]*Zeta[3] - 
  (CA^2*z*\[Epsilon]*G[1, z]*Zeta[3])/2 + 
  (3*CA*CF*z*\[Epsilon]*G[1, z]*Zeta[3])/2 - CF^2*z*\[Epsilon]*G[1, z]*
   Zeta[3] + (CA^2*z^2*\[Epsilon]*G[1, z]*Zeta[3])/8 - 
  (3*CA*CF*z^2*\[Epsilon]*G[1, z]*Zeta[3])/8 + 
  (CF^2*z^2*\[Epsilon]*G[1, z]*Zeta[3])/4 - 
  (251*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/54 + 
  (13*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/24 - CF^2*\[Epsilon]^2*G[1, z]*
   Zeta[3] + (10*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/27 - 
  ((115*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  (49*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/96 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/8 - 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/12 + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(4*z) - 
  (CF^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(4*z) - 
  (5*CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/6 + 
  (37*CA*CF*z*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - 
  (9*CF^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/4 - I*CA^2*Pi*z*\[Epsilon]^2*
   G[1, z]*Zeta[3] + (3*I)*CA*CF*Pi*z*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  (2*I)*CF^2*Pi*z*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  (3*CA^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/8 - 
  (9*CA*CF*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/8 + 
  (3*CF^2*z^2*\[Epsilon]^2*G[1, z]*Zeta[3])/4 + 
  (I/4)*CA^2*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  ((3*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  (I/2)*CF^2*Pi*z^2*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  (13*CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/8 + 
  (16*CA*CF*\[Epsilon]*G[0, 0, z]*Zeta[3])/3 - 
  (25*CF^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/6 - 
  (22*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 + 
  (217*CA*CF*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/72 + 
  (15*CF^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/4 + 
  (4*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 - 
  (8*CF*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 - 
  ((13*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] + 
  ((32*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  ((25*I)/3)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] + 
  2*CA^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 6*CA*CF*z*\[Epsilon]^2*
   G[0, 0, z]*Zeta[3] + 4*CF^2*z*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/2 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/2 - 
  CF^2*z^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3] + 
  (25*CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/12 - 
  (13*CA*CF*\[Epsilon]*G[0, 1, z]*Zeta[3])/3 + 2*CF^2*\[Epsilon]*G[0, 1, z]*
   Zeta[3] - (679*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/144 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/2 + 
  (37*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/36 + 
  ((25*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] - 
  ((26*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] + 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] + 
  CA^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3] - 3*CA*CF*z*\[Epsilon]^2*G[0, 1, z]*
   Zeta[3] + 2*CF^2*z*\[Epsilon]^2*G[0, 1, z]*Zeta[3] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/2 + 
  (7*CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/4 - 
  (19*CA*CF*\[Epsilon]*G[1, 0, z]*Zeta[3])/4 + 
  (5*CF^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/2 + 
  (109*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/144 + 
  (10*CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 - 
  (21*CF^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/4 - 
  (4*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 + 
  (8*CF*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 + 
  ((7*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] - 
  ((19*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] - 
  (35*CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, z]*Zeta[3])/2 + 
  (163*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/36 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/2 - 
  (37*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/36 - 
  ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/12 - 
  (44*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/3 + 
  11*CF^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3] - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/12 + 
  (217*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/24 - 
  (27*CF^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/4 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/4 + 
  (71*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/6 - 
  (26*CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/3 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/24 - 
  (41*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/12 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/2 - 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/6 + 
  (89*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/6 - 
  (31*CF^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/3 + 
  (49*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/24 - 
  (45*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/8 + 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/4 + 
  3*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3] - 
  9*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3] + 
  6*CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/6 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/2 + 
  (11*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 - 
  (83*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/144 - 
  (39*CA*CF*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  3*CF^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] + 
  (37*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*CA^2*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (9*CA*CF*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  3*CF^2*z*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] + 
  (3*CA^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  (9*CA*CF*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  (3*CF^2*z^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (1751*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/432 - 
  (151*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (65*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (185*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/216 - 
  ((83*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  ((39*I)/4)*CA*CF*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  (6*I)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((37*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (61*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/288 - 
  (29*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  (20*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (127*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/6 - 
  (29*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  (3*I)*CA^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  (9*I)*CA*CF*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (6*I)*CF^2*Pi*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  (9*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  (27*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  (9*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  ((3*I)/4)*CA^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  ((9*I)/4)*CA*CF*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((3*I)/2)*CF^2*Pi*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (4*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (3*CF^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  (22*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/9 + 
  (217*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (15*CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (4*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/9 - 
  (8*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/9 - 
  ((7*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((8*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  2*CA^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  6*CA*CF*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  4*CF^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (CA^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  CF^2*z^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (25*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  (3*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (115*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  (3*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  (4*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/9 + 
  ((25*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  CA^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  3*CA*CF*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  2*CF^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (CA^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (3*CA*CF*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (CF^2*z^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (13*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (32*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (25*CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (25*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (26*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  4*CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  5*CF^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  3*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 + 
  (83*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/144 + 
  (39*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/8 - 
  3*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (37*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (3*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/2 - 
  (9*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/2 + 
  3*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] - 
  (3*CA^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/8 + 
  (9*CA*CF*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/8 - 
  (3*CF^2*z^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/4 + 
  (7*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (4*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/3 + 
  (3*CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/2 - 
  (25*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/2 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 + 
  (1127*CA^2*\[Epsilon]^2*Zeta[3]^2)/288 - 15*CA*CF*\[Epsilon]^2*Zeta[3]^2 + 
  (83*CF^2*\[Epsilon]^2*Zeta[3]^2)/8 - (217*CA^2*\[Epsilon]*Zeta[5])/160 - 
  (65*CA*CF*\[Epsilon]*Zeta[5])/16 + (31*CF^2*\[Epsilon]*Zeta[5])/8 + 
  (4451*CA^2*\[Epsilon]^2*Zeta[5])/480 - (27*CA*CF*\[Epsilon]^2*Zeta[5])/16 + 
  (9*CF^2*\[Epsilon]^2*Zeta[5])/2 - (601*CA*nf*\[Epsilon]^2*Zeta[5])/240 - 
  ((217*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5] - 
  ((65*I)/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[5] + ((31*I)/4)*CF^2*Pi*\[Epsilon]^2*
   Zeta[5] + (41*CA^2*z*\[Epsilon]^2*Zeta[5])/8 - 
  (123*CA*CF*z*\[Epsilon]^2*Zeta[5])/8 + (41*CF^2*z*\[Epsilon]^2*Zeta[5])/4 - 
  (41*CA^2*z^2*\[Epsilon]^2*Zeta[5])/32 + 
  (123*CA*CF*z^2*\[Epsilon]^2*Zeta[5])/32 - 
  (41*CF^2*z^2*\[Epsilon]^2*Zeta[5])/16 + 
  (753*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/80 - 
  (1253*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[5])/40 + 
  25*CF^2*\[Epsilon]^2*G[0, z]*Zeta[5] - 
  (743*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/80 + 
  (293*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[5])/16 - 
  (41*CF^2*\[Epsilon]^2*G[1, z]*Zeta[5])/8 + 
  (217*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/80 + 
  (65*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/8 - 
  (31*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/4, 
 (-571*CA^2)/1296 + (65*CA*nf)/2592 - ((193*I)/432)*CA^2*Pi + 
  ((19*I)/432)*CA*nf*Pi + (1273*CA^2*Pi^2)/3456 - (29*CA*CF*Pi^2)/216 - 
  (CF^2*Pi^2)/48 - (95*CA*nf*Pi^2)/1728 + (5*CF*nf*Pi^2)/216 + 
  ((121*I)/576)*CA^2*Pi^3 - ((11*I)/72)*CA*CF*Pi^3 - 
  ((11*I)/288)*CA*nf*Pi^3 + (I/36)*CF*nf*Pi^3 + (391*CA^2*Pi^4)/11520 - 
  (19*CA*CF*Pi^4)/480 + (CF^2*Pi^4)/160 - (CA*CF*Pi^2)/(24*z) + 
  (CF^2*Pi^2)/(24*z) + CA^2/(32*\[Epsilon]^4) - 
  (11*CA^2)/(192*\[Epsilon]^3) + (CA*nf)/(96*\[Epsilon]^3) + 
  ((I/16)*CA^2*Pi)/\[Epsilon]^3 - (67*CA^2)/(576*\[Epsilon]^2) + 
  (5*CA*nf)/(288*\[Epsilon]^2) - (((11*I)/96)*CA^2*Pi)/\[Epsilon]^2 + 
  ((I/48)*CA*nf*Pi)/\[Epsilon]^2 - (7*CA^2*Pi^2)/(96*\[Epsilon]^2) + 
  (CA*CF*Pi^2)/(48*\[Epsilon]^2) - (193*CA^2)/(864*\[Epsilon]) + 
  (19*CA*nf)/(864*\[Epsilon]) - (((67*I)/288)*CA^2*Pi)/\[Epsilon] + 
  (((5*I)/144)*CA*nf*Pi)/\[Epsilon] + (209*CA^2*Pi^2)/(1152*\[Epsilon]) - 
  (11*CA*CF*Pi^2)/(144*\[Epsilon]) - (19*CA*nf*Pi^2)/(576*\[Epsilon]) + 
  (CF*nf*Pi^2)/(72*\[Epsilon]) - ((I/16)*CA^2*Pi^3)/\[Epsilon] + 
  ((I/24)*CA*CF*Pi^3)/\[Epsilon] - (1705*CA^2*\[Epsilon])/1944 + 
  (211*CA*nf*\[Epsilon])/7776 - ((571*I)/648)*CA^2*Pi*\[Epsilon] + 
  ((65*I)/1296)*CA*nf*Pi*\[Epsilon] + (3469*CA^2*Pi^2*\[Epsilon])/5184 - 
  (295*CA*CF*Pi^2*\[Epsilon])/2592 - (7*CF^2*Pi^2*\[Epsilon])/48 - 
  (433*CA*nf*Pi^2*\[Epsilon])/5184 + (7*CF*nf*Pi^2*\[Epsilon])/162 + 
  ((737*I)/1728)*CA^2*Pi^3*\[Epsilon] - ((29*I)/108)*CA*CF*Pi^3*\[Epsilon] - 
  (I/24)*CF^2*Pi^3*\[Epsilon] - ((55*I)/864)*CA*nf*Pi^3*\[Epsilon] + 
  ((5*I)/108)*CF*nf*Pi^3*\[Epsilon] - (6709*CA^2*Pi^4*\[Epsilon])/69120 + 
  (47*CA*CF*Pi^4*\[Epsilon])/1152 + (7*CF^2*Pi^4*\[Epsilon])/120 + 
  (731*CA*nf*Pi^4*\[Epsilon])/34560 - (17*CF*nf*Pi^4*\[Epsilon])/720 + 
  ((13*I)/1920)*CA^2*Pi^5*\[Epsilon] - ((17*I)/720)*CA*CF*Pi^5*\[Epsilon] + 
  (I/80)*CF^2*Pi^5*\[Epsilon] - (CA^2*Pi^2*\[Epsilon])/(288*z) - 
  (5*CA*CF*Pi^2*\[Epsilon])/(96*z) + (CF^2*Pi^2*\[Epsilon])/(16*z) - 
  (CA*nf*Pi^2*\[Epsilon])/(144*z) - ((I/12)*CA*CF*Pi^3*\[Epsilon])/z + 
  ((I/12)*CF^2*Pi^3*\[Epsilon])/z - (5107*CA^2*\[Epsilon]^2)/2916 + 
  (665*CA*nf*\[Epsilon]^2)/23328 - ((1705*I)/972)*CA^2*Pi*\[Epsilon]^2 + 
  ((211*I)/3888)*CA*nf*Pi*\[Epsilon]^2 + (4259*CA^2*Pi^2*\[Epsilon]^2)/3888 + 
  (223*CA*CF*Pi^2*\[Epsilon]^2)/486 - (3*CF^2*Pi^2*\[Epsilon]^2)/4 - 
  (1973*CA*nf*Pi^2*\[Epsilon]^2)/15552 + (41*CF*nf*Pi^2*\[Epsilon]^2)/486 + 
  ((1925*I)/2592)*CA^2*Pi^3*\[Epsilon]^2 - ((295*I)/1296)*CA*CF*Pi^3*
   \[Epsilon]^2 - ((7*I)/24)*CF^2*Pi^3*\[Epsilon]^2 - 
  ((281*I)/2592)*CA*nf*Pi^3*\[Epsilon]^2 + ((7*I)/81)*CF*nf*Pi^3*
   \[Epsilon]^2 - (38051*CA^2*Pi^4*\[Epsilon]^2)/207360 - 
  (7*CA*CF*Pi^4*\[Epsilon]^2)/6912 + (1067*CF^2*Pi^4*\[Epsilon]^2)/5760 + 
  (731*CA*nf*Pi^4*\[Epsilon]^2)/20736 - (17*CF*nf*Pi^4*\[Epsilon]^2)/432 + 
  ((521*I)/11520)*CA^2*Pi^5*\[Epsilon]^2 - ((211*I)/1728)*CA*CF*Pi^5*
   \[Epsilon]^2 + ((7*I)/60)*CF^2*Pi^5*\[Epsilon]^2 - 
  ((7*I)/5760)*CA*nf*Pi^5*\[Epsilon]^2 - ((11*I)/1080)*CF*nf*Pi^5*
   \[Epsilon]^2 - (10369*CA^2*Pi^6*\[Epsilon]^2)/725760 + 
  (83*CA*CF*Pi^6*\[Epsilon]^2)/1728 - (1069*CF^2*Pi^6*\[Epsilon]^2)/30240 - 
  (13*CA^2*Pi^2*\[Epsilon]^2)/(432*z) - (CA*CF*Pi^2*\[Epsilon]^2)/(24*z) + 
  (CF^2*Pi^2*\[Epsilon]^2)/(12*z) - (CA*nf*Pi^2*\[Epsilon]^2)/(54*z) - 
  ((I/144)*CA^2*Pi^3*\[Epsilon]^2)/z - (((5*I)/48)*CA*CF*Pi^3*\[Epsilon]^2)/
   z + ((I/8)*CF^2*Pi^3*\[Epsilon]^2)/z - ((I/72)*CA*nf*Pi^3*\[Epsilon]^2)/
   z + (7*CA*CF*Pi^4*\[Epsilon]^2)/(120*z) - (7*CF^2*Pi^4*\[Epsilon]^2)/
   (120*z) + (CA^2*Pi^4*z*\[Epsilon]^2)/144 - (CA*CF*Pi^4*z*\[Epsilon]^2)/
   48 + (CF^2*Pi^4*z*\[Epsilon]^2)/72 - (121*CA^2*G[0, z])/432 + 
  (161*CA*CF*G[0, z])/432 + (3*CF^2*G[0, z])/8 + (7*CA*nf*G[0, z])/108 - 
  (7*CF*nf*G[0, z])/54 - ((67*I)/144)*CA^2*Pi*G[0, z] + 
  ((67*I)/72)*CA*CF*Pi*G[0, z] + ((5*I)/72)*CA*nf*Pi*G[0, z] - 
  ((5*I)/36)*CF*nf*Pi*G[0, z] + (7*CA^2*Pi^2*G[0, z])/64 - 
  (5*CA*CF*Pi^2*G[0, z])/32 - (CF^2*Pi^2*G[0, z])/8 - 
  (CA*nf*Pi^2*G[0, z])/32 + (CF*nf*Pi^2*G[0, z])/16 - 
  (I/12)*CA^2*Pi^3*G[0, z] + ((5*I)/24)*CA*CF*Pi^3*G[0, z] - 
  (I/12)*CF^2*Pi^3*G[0, z] + (CA^2*G[0, z])/(16*\[Epsilon]^3) - 
  (CA*CF*G[0, z])/(8*\[Epsilon]^3) - (11*CA^2*G[0, z])/(96*\[Epsilon]^2) + 
  (11*CA*CF*G[0, z])/(48*\[Epsilon]^2) + (CA*nf*G[0, z])/(48*\[Epsilon]^2) - 
  (CF*nf*G[0, z])/(24*\[Epsilon]^2) + ((I/8)*CA^2*Pi*G[0, z])/\[Epsilon]^2 - 
  ((I/4)*CA*CF*Pi*G[0, z])/\[Epsilon]^2 - (67*CA^2*G[0, z])/
   (288*\[Epsilon]) + (67*CA*CF*G[0, z])/(144*\[Epsilon]) + 
  (5*CA*nf*G[0, z])/(144*\[Epsilon]) - (5*CF*nf*G[0, z])/(72*\[Epsilon]) - 
  (((11*I)/48)*CA^2*Pi*G[0, z])/\[Epsilon] + (((11*I)/24)*CA*CF*Pi*G[0, z])/
   \[Epsilon] + ((I/24)*CA*nf*Pi*G[0, z])/\[Epsilon] - 
  ((I/12)*CF*nf*Pi*G[0, z])/\[Epsilon] - (CA^2*Pi^2*G[0, z])/(8*\[Epsilon]) + 
  (13*CA*CF*Pi^2*G[0, z])/(48*\[Epsilon]) - (CF^2*Pi^2*G[0, z])/
   (24*\[Epsilon]) + (61*CA^2*\[Epsilon]*G[0, z])/324 - 
  (973*CA*CF*\[Epsilon]*G[0, z])/648 + (9*CF^2*\[Epsilon]*G[0, z])/4 + 
  (41*CA*nf*\[Epsilon]*G[0, z])/324 - (41*CF*nf*\[Epsilon]*G[0, z])/162 - 
  ((121*I)/216)*CA^2*Pi*\[Epsilon]*G[0, z] + ((161*I)/216)*CA*CF*Pi*
   \[Epsilon]*G[0, z] + ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[0, z] + 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[0, z] - ((7*I)/27)*CF*nf*Pi*\[Epsilon]*
   G[0, z] + (9*CA^2*Pi^2*\[Epsilon]*G[0, z])/64 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[0, z])/96 - (5*CF^2*Pi^2*\[Epsilon]*G[0, z])/
   12 - (5*CA*nf*Pi^2*\[Epsilon]*G[0, z])/96 + 
  (5*CF*nf*Pi^2*\[Epsilon]*G[0, z])/48 - ((25*I)/288)*CA^2*Pi^3*\[Epsilon]*
   G[0, z] + ((43*I)/144)*CA*CF*Pi^3*\[Epsilon]*G[0, z] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]*G[0, z] - (I/144)*CA*nf*Pi^3*\[Epsilon]*
   G[0, z] + (I/72)*CF*nf*Pi^3*\[Epsilon]*G[0, z] + 
  (403*CA^2*Pi^4*\[Epsilon]*G[0, z])/5760 - 
  (601*CA*CF*Pi^4*\[Epsilon]*G[0, z])/2880 + 
  (11*CF^2*Pi^4*\[Epsilon]*G[0, z])/80 - (CA^2*Pi^2*z*\[Epsilon]*G[0, z])/
   96 + (CA*CF*Pi^2*z*\[Epsilon]*G[0, z])/32 - 
  (CF^2*Pi^2*z*\[Epsilon]*G[0, z])/48 + (3281*CA^2*\[Epsilon]^2*G[0, z])/
   972 - (11665*CA*CF*\[Epsilon]^2*G[0, z])/972 + 
  (21*CF^2*\[Epsilon]^2*G[0, z])/2 + (61*CA*nf*\[Epsilon]^2*G[0, z])/243 - 
  (122*CF*nf*\[Epsilon]^2*G[0, z])/243 + ((61*I)/162)*CA^2*Pi*\[Epsilon]^2*
   G[0, z] - ((973*I)/324)*CA*CF*Pi*\[Epsilon]^2*G[0, z] + 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, z] + ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*
   G[0, z] - ((41*I)/81)*CF*nf*Pi*\[Epsilon]^2*G[0, z] - 
  (145*CA^2*Pi^2*\[Epsilon]^2*G[0, z])/576 + 
  (839*CA*CF*Pi^2*\[Epsilon]^2*G[0, z])/576 - 
  (61*CF^2*Pi^2*\[Epsilon]^2*G[0, z])/32 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, z])/72 + 
  (7*CF*nf*Pi^2*\[Epsilon]^2*G[0, z])/36 - ((293*I)/864)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, z] + ((473*I)/432)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z] - 
  ((5*I)/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, z] - ((5*I)/432)*CA*nf*Pi^3*
   \[Epsilon]^2*G[0, z] + ((5*I)/216)*CF*nf*Pi^3*\[Epsilon]^2*G[0, z] + 
  (769*CA^2*Pi^4*\[Epsilon]^2*G[0, z])/11520 - 
  (223*CA*CF*Pi^4*\[Epsilon]^2*G[0, z])/1440 + 
  (41*CF^2*Pi^4*\[Epsilon]^2*G[0, z])/960 - 
  (7*CA*nf*Pi^4*\[Epsilon]^2*G[0, z])/1152 + 
  (7*CF*nf*Pi^4*\[Epsilon]^2*G[0, z])/576 + ((211*I)/2880)*CA^2*Pi^5*
   \[Epsilon]^2*G[0, z] - ((329*I)/1440)*CA*CF*Pi^5*\[Epsilon]^2*G[0, z] + 
  ((59*I)/360)*CF^2*Pi^5*\[Epsilon]^2*G[0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, z])/(96*z) - (CA*CF*Pi^2*\[Epsilon]^2*G[0, z])/
   (32*z) + (CF^2*Pi^2*\[Epsilon]^2*G[0, z])/(48*z) - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, z])/24 + (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z])/
   8 - (CF^2*Pi^2*z*\[Epsilon]^2*G[0, z])/12 - 
  (I/48)*CA^2*Pi^3*z*\[Epsilon]^2*G[0, z] + (I/16)*CA*CF*Pi^3*z*\[Epsilon]^2*
   G[0, z] - (I/24)*CF^2*Pi^3*z*\[Epsilon]^2*G[0, z] + 
  (121*CA^2*G[1, z])/432 + (9*CA*CF*G[1, z])/16 - (3*CF^2*G[1, z])/8 - 
  (7*CA*nf*G[1, z])/108 + ((67*I)/144)*CA^2*Pi*G[1, z] - 
  ((5*I)/72)*CA*nf*Pi*G[1, z] - (7*CA^2*Pi^2*G[1, z])/64 - 
  (49*CA*CF*Pi^2*G[1, z])/144 + (CF^2*Pi^2*G[1, z])/8 + 
  (CA*nf*Pi^2*G[1, z])/32 + (CF*nf*Pi^2*G[1, z])/36 + 
  (I/12)*CA^2*Pi^3*G[1, z] - (CA*CF*Pi^2*G[1, z])/(24*z^2) + 
  (CF^2*Pi^2*G[1, z])/(24*z^2) + (CA^2*G[1, z])/(6*z) - 
  (9*CA*CF*G[1, z])/(16*z) + (3*CF^2*G[1, z])/(8*z) + 
  (CA*nf*G[1, z])/(48*z) - (CA^2*Pi^2*G[1, z])/(16*z) + 
  (CA*CF*Pi^2*G[1, z])/(6*z) - (CF^2*Pi^2*G[1, z])/(6*z) - 
  (CA^2*G[1, z])/(16*\[Epsilon]^3) + (11*CA^2*G[1, z])/(96*\[Epsilon]^2) - 
  (CA*nf*G[1, z])/(48*\[Epsilon]^2) - ((I/8)*CA^2*Pi*G[1, z])/\[Epsilon]^2 + 
  (67*CA^2*G[1, z])/(288*\[Epsilon]) - (5*CA*nf*G[1, z])/(144*\[Epsilon]) + 
  (((11*I)/48)*CA^2*Pi*G[1, z])/\[Epsilon] - ((I/24)*CA*nf*Pi*G[1, z])/
   \[Epsilon] + (CA^2*Pi^2*G[1, z])/(8*\[Epsilon]) - 
  (61*CA^2*\[Epsilon]*G[1, z])/324 + (27*CA*CF*\[Epsilon]*G[1, z])/8 - 
  (9*CF^2*\[Epsilon]*G[1, z])/4 - (41*CA*nf*\[Epsilon]*G[1, z])/324 + 
  ((121*I)/216)*CA^2*Pi*\[Epsilon]*G[1, z] + ((9*I)/8)*CA*CF*Pi*\[Epsilon]*
   G[1, z] - ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, z] - 
  ((7*I)/54)*CA*nf*Pi*\[Epsilon]*G[1, z] - (9*CA^2*Pi^2*\[Epsilon]*G[1, z])/
   64 - (101*CA*CF*Pi^2*\[Epsilon]*G[1, z])/108 + 
  (5*CF^2*Pi^2*\[Epsilon]*G[1, z])/12 + (5*CA*nf*Pi^2*\[Epsilon]*G[1, z])/
   96 + (5*CF*nf*Pi^2*\[Epsilon]*G[1, z])/108 + 
  ((25*I)/288)*CA^2*Pi^3*\[Epsilon]*G[1, z] - ((49*I)/72)*CA*CF*Pi^3*
   \[Epsilon]*G[1, z] + (I/4)*CF^2*Pi^3*\[Epsilon]*G[1, z] + 
  (I/144)*CA*nf*Pi^3*\[Epsilon]*G[1, z] + (I/18)*CF*nf*Pi^3*\[Epsilon]*
   G[1, z] - (31*CA^2*Pi^4*\[Epsilon]*G[1, z])/384 + 
  (43*CA*CF*Pi^4*\[Epsilon]*G[1, z])/576 - (23*CF^2*Pi^4*\[Epsilon]*G[1, z])/
   1440 - (CA^2*Pi^2*\[Epsilon]*G[1, z])/(288*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, z])/(96*z^2) + (CF^2*Pi^2*\[Epsilon]*G[1, z])/
   (48*z^2) - (CA*nf*Pi^2*\[Epsilon]*G[1, z])/(144*z^2) - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]*G[1, z])/z^2 + 
  ((I/12)*CF^2*Pi^3*\[Epsilon]*G[1, z])/z^2 + (77*CA^2*\[Epsilon]*G[1, z])/
   (72*z) - (27*CA*CF*\[Epsilon]*G[1, z])/(8*z) + 
  (9*CF^2*\[Epsilon]*G[1, z])/(4*z) + (11*CA*nf*\[Epsilon]*G[1, z])/(144*z) + 
  ((I/3)*CA^2*Pi*\[Epsilon]*G[1, z])/z - 
  (((9*I)/8)*CA*CF*Pi*\[Epsilon]*G[1, z])/z + 
  (((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, z])/z + 
  ((I/24)*CA*nf*Pi*\[Epsilon]*G[1, z])/z - (7*CA^2*Pi^2*\[Epsilon]*G[1, z])/
   (36*z) + (11*CA*CF*Pi^2*\[Epsilon]*G[1, z])/(24*z) - 
  (5*CF^2*Pi^2*\[Epsilon]*G[1, z])/(12*z) + (CA*nf*Pi^2*\[Epsilon]*G[1, z])/
   (144*z) - ((I/8)*CA^2*Pi^3*\[Epsilon]*G[1, z])/z + 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]*G[1, z])/z - 
  ((I/3)*CF^2*Pi^3*\[Epsilon]*G[1, z])/z + (CA^2*Pi^2*z*\[Epsilon]*G[1, z])/
   96 - (CA*CF*Pi^2*z*\[Epsilon]*G[1, z])/32 + 
  (CF^2*Pi^2*z*\[Epsilon]*G[1, z])/48 - (3281*CA^2*\[Epsilon]^2*G[1, z])/
   972 + (63*CA*CF*\[Epsilon]^2*G[1, z])/4 - (21*CF^2*\[Epsilon]^2*G[1, z])/
   2 - (61*CA*nf*\[Epsilon]^2*G[1, z])/243 - ((61*I)/162)*CA^2*Pi*
   \[Epsilon]^2*G[1, z] + ((27*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z] - 
  ((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, z] - ((41*I)/162)*CA*nf*Pi*\[Epsilon]^2*
   G[1, z] + (145*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/576 - 
  (18055*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/5184 + 
  (61*CF^2*Pi^2*\[Epsilon]^2*G[1, z])/32 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/72 + 
  (7*CF*nf*Pi^2*\[Epsilon]^2*G[1, z])/81 + ((293*I)/864)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, z] - ((101*I)/54)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z] + 
  ((5*I)/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, z] + ((5*I)/432)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, z] + ((5*I)/54)*CF*nf*Pi^3*\[Epsilon]^2*G[1, z] - 
  (1009*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/11520 + 
  (2363*CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/5760 - 
  (39*CF^2*Pi^4*\[Epsilon]^2*G[1, z])/320 + 
  (7*CA*nf*Pi^4*\[Epsilon]^2*G[1, z])/1152 - 
  (17*CF*nf*Pi^4*\[Epsilon]^2*G[1, z])/360 - ((91*I)/960)*CA^2*Pi^5*
   \[Epsilon]^2*G[1, z] + ((43*I)/288)*CA*CF*Pi^5*\[Epsilon]^2*G[1, z] - 
  ((23*I)/720)*CF^2*Pi^5*\[Epsilon]^2*G[1, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(432*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(48*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z])/(24*z^2) - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(432*z^2) - 
  ((I/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  ((I/48)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/z^2 + 
  ((I/24)*CF^2*Pi^3*\[Epsilon]^2*G[1, z])/z^2 - 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z^2 + 
  (7*CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(120*z^2) - 
  (7*CF^2*Pi^4*\[Epsilon]^2*G[1, z])/(120*z^2) + 
  (277*CA^2*\[Epsilon]^2*G[1, z])/(54*z) - (63*CA*CF*\[Epsilon]^2*G[1, z])/
   (4*z) + (21*CF^2*\[Epsilon]^2*G[1, z])/(2*z) + 
  (85*CA*nf*\[Epsilon]^2*G[1, z])/(432*z) + 
  (((77*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z])/z - 
  (((27*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z])/z + 
  (((9*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, z])/z + 
  (((11*I)/72)*CA*nf*Pi*\[Epsilon]^2*G[1, z])/z - 
  (1781*CA^2*Pi^2*\[Epsilon]^2*G[1, z])/(1728*z) + 
  (569*CA*CF*Pi^2*\[Epsilon]^2*G[1, z])/(192*z) - 
  (211*CF^2*Pi^2*\[Epsilon]^2*G[1, z])/(96*z) - 
  (17*CA*nf*Pi^2*\[Epsilon]^2*G[1, z])/(864*z) - 
  (((7*I)/18)*CA^2*Pi^3*\[Epsilon]^2*G[1, z])/z + 
  (((11*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z])/z - 
  (((5*I)/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, z])/z + 
  ((I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z])/z + 
  (17*CA^2*Pi^4*\[Epsilon]^2*G[1, z])/(240*z) - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, z])/(5*z) + 
  (7*CF^2*Pi^4*\[Epsilon]^2*G[1, z])/(30*z) + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, z])/24 - (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z])/
   8 + (CF^2*Pi^2*z*\[Epsilon]^2*G[1, z])/12 + 
  (I/48)*CA^2*Pi^3*z*\[Epsilon]^2*G[1, z] - (I/16)*CA*CF*Pi^3*z*\[Epsilon]^2*
   G[1, z] + (I/24)*CF^2*Pi^3*z*\[Epsilon]^2*G[1, z] + 
  (67*CA^2*G[0, 0, z])/144 - (67*CA*CF*G[0, 0, z])/72 - 
  (5*CA*nf*G[0, 0, z])/72 + (5*CF*nf*G[0, 0, z])/36 + 
  ((11*I)/24)*CA^2*Pi*G[0, 0, z] - ((11*I)/12)*CA*CF*Pi*G[0, 0, z] - 
  (I/12)*CA*nf*Pi*G[0, 0, z] + (I/6)*CF*nf*Pi*G[0, 0, z] + 
  (5*CA*CF*Pi^2*G[0, 0, z])/24 - (5*CF^2*Pi^2*G[0, 0, z])/12 - 
  (CA*CF*G[0, 0, z])/(8*\[Epsilon]^2) + (CF^2*G[0, 0, z])/(4*\[Epsilon]^2) + 
  (11*CA^2*G[0, 0, z])/(48*\[Epsilon]) - (11*CA*CF*G[0, 0, z])/
   (24*\[Epsilon]) - (CA*nf*G[0, 0, z])/(24*\[Epsilon]) + 
  (CF*nf*G[0, 0, z])/(12*\[Epsilon]) - ((I/4)*CA*CF*Pi*G[0, 0, z])/
   \[Epsilon] + ((I/2)*CF^2*Pi*G[0, 0, z])/\[Epsilon] + 
  (121*CA^2*\[Epsilon]*G[0, 0, z])/216 - (161*CA*CF*\[Epsilon]*G[0, 0, z])/
   216 - (3*CF^2*\[Epsilon]*G[0, 0, z])/4 - (7*CA*nf*\[Epsilon]*G[0, 0, z])/
   54 + (7*CF*nf*\[Epsilon]*G[0, 0, z])/27 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 0, z] - ((67*I)/36)*CA*CF*Pi*\[Epsilon]*G[0, 0, z] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 0, z] + ((5*I)/18)*CF*nf*Pi*\[Epsilon]*
   G[0, 0, z] - (7*CA^2*Pi^2*\[Epsilon]*G[0, 0, z])/32 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 0, z])/16 + (CF^2*Pi^2*\[Epsilon]*G[0, 0, z])/
   4 + (CA*nf*Pi^2*\[Epsilon]*G[0, 0, z])/16 - 
  (CF*nf*Pi^2*\[Epsilon]*G[0, 0, z])/8 + (I/12)*CA*CF*Pi^3*\[Epsilon]*
   G[0, 0, z] - (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, 0, z] - 
  (61*CA^2*\[Epsilon]^2*G[0, 0, z])/162 + (973*CA*CF*\[Epsilon]^2*G[0, 0, z])/
   324 - (9*CF^2*\[Epsilon]^2*G[0, 0, z])/2 - 
  (41*CA*nf*\[Epsilon]^2*G[0, 0, z])/162 + (41*CF*nf*\[Epsilon]^2*G[0, 0, z])/
   81 + ((121*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z] - 
  ((161*I)/108)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z] + 
  ((14*I)/27)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, z] - 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/32 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z])/48 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, z])/6 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/48 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, z])/24 + ((25*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 0, z] - ((43*I)/72)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z] + 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, z] + (I/72)*CA*nf*Pi^3*\[Epsilon]^2*
   G[0, 0, z] - (I/36)*CF*nf*Pi^3*\[Epsilon]^2*G[0, 0, z] - 
  (223*CA^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/2880 + 
  (331*CA*CF*Pi^4*\[Epsilon]^2*G[0, 0, z])/1440 - 
  (3*CF^2*Pi^4*\[Epsilon]^2*G[0, 0, z])/20 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/48 - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/16 + 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, 0, z])/24 + (67*CA^2*G[0, 1, z])/144 - 
  (5*CA*nf*G[0, 1, z])/72 + ((11*I)/24)*CA^2*Pi*G[0, 1, z] - 
  (I/12)*CA*nf*Pi*G[0, 1, z] + (5*CA^2*Pi^2*G[0, 1, z])/16 - 
  (13*CA*CF*Pi^2*G[0, 1, z])/48 - (CF^2*Pi^2*G[0, 1, z])/12 - 
  (CA*CF*G[0, 1, z])/(8*z) + (CF^2*G[0, 1, z])/(8*z) - 
  (CA^2*G[0, 1, z])/(8*\[Epsilon]^2) + (CA*CF*G[0, 1, z])/(8*\[Epsilon]^2) + 
  (11*CA^2*G[0, 1, z])/(48*\[Epsilon]) - (CA*nf*G[0, 1, z])/(24*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[0, 1, z])/\[Epsilon] + ((I/4)*CA*CF*Pi*G[0, 1, z])/
   \[Epsilon] + (269*CA^2*\[Epsilon]*G[0, 1, z])/432 + 
  (15*CA*CF*\[Epsilon]*G[0, 1, z])/16 - (5*CF^2*\[Epsilon]*G[0, 1, z])/8 - 
  (7*CA*nf*\[Epsilon]*G[0, 1, z])/54 + ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, 1, z] - 
  (173*CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/288 + 
  (25*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/288 + 
  (3*CF^2*Pi^2*\[Epsilon]*G[0, 1, z])/16 + 
  (19*CA*nf*Pi^2*\[Epsilon]*G[0, 1, z])/144 - 
  (CF*nf*Pi^2*\[Epsilon]*G[0, 1, z])/18 + ((7*I)/24)*CA^2*Pi^3*\[Epsilon]*
   G[0, 1, z] - ((5*I)/24)*CA*CF*Pi^3*\[Epsilon]*G[0, 1, z] - 
  (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, 1, z] - (CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/
   (24*z^2) + (CF^2*Pi^2*\[Epsilon]*G[0, 1, z])/(24*z^2) + 
  (7*CA^2*\[Epsilon]*G[0, 1, z])/(24*z) - (19*CA*CF*\[Epsilon]*G[0, 1, z])/
   (16*z) + (7*CF^2*\[Epsilon]*G[0, 1, z])/(8*z) + 
  (CA*nf*\[Epsilon]*G[0, 1, z])/(48*z) - 
  ((I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, z])/z + 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[0, 1, z])/z - (CA^2*Pi^2*\[Epsilon]*G[0, 1, z])/
   (16*z) + (CA*CF*Pi^2*\[Epsilon]*G[0, 1, z])/(6*z) - 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, z])/(6*z) - (41*CA^2*\[Epsilon]^2*G[0, 1, z])/
   324 + 6*CA*CF*\[Epsilon]^2*G[0, 1, z] - 4*CF^2*\[Epsilon]^2*G[0, 1, z] - 
  (41*CA*nf*\[Epsilon]^2*G[0, 1, z])/162 + ((269*I)/216)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, z] + ((15*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z] - 
  ((5*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, z] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z] - 
  (2159*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/1728 + 
  (541*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/1728 + 
  (29*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/96 + 
  (95*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/432 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/54 - ((85*I)/144)*CA^2*Pi^3*
   \[Epsilon]^2*G[0, 1, z] + ((25*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*
   G[0, 1, z] + ((3*I)/8)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, z] + 
  ((11*I)/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] - 
  (I/9)*CF*nf*Pi^3*\[Epsilon]^2*G[0, 1, z] - 
  (109*CA^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/960 - 
  (77*CA*CF*Pi^4*\[Epsilon]^2*G[0, 1, z])/1440 + 
  (347*CF^2*Pi^4*\[Epsilon]^2*G[0, 1, z])/1440 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(288*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(96*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*z^2) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*z^2) - 
  ((I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^2 + 
  ((I/12)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z^2 + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, z])/(18*z) - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, z])/(2*z) + (9*CF^2*\[Epsilon]^2*G[0, 1, z])/
   (2*z) + (11*CA*nf*\[Epsilon]^2*G[0, 1, z])/(144*z) + 
  (((7*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z])/z - 
  (((19*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z])/z + 
  (((7*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, z])/z + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z])/z - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(36*z) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z])/(16*z) - 
  (37*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z])/(48*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z])/(144*z) - 
  ((I/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z + 
  ((I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z])/z - 
  ((I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, z])/z - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/48 + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/16 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, 1, z])/24 - (67*CA^2*G[1, 0, z])/144 + 
  (67*CA*CF*G[1, 0, z])/72 + (5*CA*nf*G[1, 0, z])/72 - 
  (5*CF*nf*G[1, 0, z])/36 - ((11*I)/24)*CA^2*Pi*G[1, 0, z] + 
  ((11*I)/12)*CA*CF*Pi*G[1, 0, z] + (I/12)*CA*nf*Pi*G[1, 0, z] - 
  (I/6)*CF*nf*Pi*G[1, 0, z] + (CA^2*Pi^2*G[1, 0, z])/48 - 
  (CA*CF*Pi^2*G[1, 0, z])/48 - (CF^2*Pi^2*G[1, 0, z])/24 - 
  (11*CA^2*G[1, 0, z])/(48*\[Epsilon]) + (11*CA*CF*G[1, 0, z])/
   (24*\[Epsilon]) + (CA*nf*G[1, 0, z])/(24*\[Epsilon]) - 
  (CF*nf*G[1, 0, z])/(12*\[Epsilon]) - (269*CA^2*\[Epsilon]*G[1, 0, z])/432 + 
  (403*CA*CF*\[Epsilon]*G[1, 0, z])/432 + (5*CF^2*\[Epsilon]*G[1, 0, z])/8 + 
  (7*CA*nf*\[Epsilon]*G[1, 0, z])/54 - (7*CF*nf*\[Epsilon]*G[1, 0, z])/27 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, 0, z] + ((67*I)/36)*CA*CF*Pi*\[Epsilon]*
   G[1, 0, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 0, z] - 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]*G[1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z])/4 - (13*CA*CF*Pi^2*\[Epsilon]*G[1, 0, z])/
   32 - (3*CF^2*Pi^2*\[Epsilon]*G[1, 0, z])/16 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, 0, z])/16 + (CF*nf*Pi^2*\[Epsilon]*G[1, 0, z])/
   8 + (I/24)*CA^2*Pi^3*\[Epsilon]*G[1, 0, z] - 
  (I/24)*CA*CF*Pi^3*\[Epsilon]*G[1, 0, z] - (I/12)*CF^2*Pi^3*\[Epsilon]*
   G[1, 0, z] + (CA^2*\[Epsilon]*G[1, 0, z])/(16*z) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, z])/(16*z) + (CF^2*\[Epsilon]*G[1, 0, z])/
   (8*z) + (41*CA^2*\[Epsilon]^2*G[1, 0, z])/324 - 
  (365*CA*CF*\[Epsilon]^2*G[1, 0, z])/162 + 4*CF^2*\[Epsilon]^2*G[1, 0, z] + 
  (41*CA*nf*\[Epsilon]^2*G[1, 0, z])/162 - (41*CF*nf*\[Epsilon]^2*G[1, 0, z])/
   81 - ((269*I)/216)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z] + 
  ((403*I)/216)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z] + 
  ((5*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, z] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z] - 
  ((14*I)/27)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, z] + 
  (19*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/48 - 
  (47*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/96 - 
  (29*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/48 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/48 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, z])/24 - (I/9)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, z] + ((59*I)/144)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z] - 
  ((3*I)/8)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, z] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, 0, z] + (I/36)*CF*nf*Pi^3*\[Epsilon]^2*
   G[1, 0, z] + (179*CA^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/2880 - 
  (733*CA*CF*Pi^4*\[Epsilon]^2*G[1, 0, z])/2880 + 
  (25*CF^2*Pi^4*\[Epsilon]^2*G[1, 0, z])/96 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(96*z^2) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/(32*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(48*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 0, z])/(4*z) - (3*CA*CF*\[Epsilon]^2*G[1, 0, z])/
   (4*z) + (CF^2*\[Epsilon]^2*G[1, 0, z])/(2*z) + 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z])/z - 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z])/z + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(16*z) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z])/(16*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z])/(8*z) - (67*CA^2*G[1, 1, z])/144 + 
  (5*CA*nf*G[1, 1, z])/72 - ((11*I)/24)*CA^2*Pi*G[1, 1, z] + 
  (I/12)*CA*nf*Pi*G[1, 1, z] - (CA^2*Pi^2*G[1, 1, z])/3 + 
  (CA*CF*Pi^2*G[1, 1, z])/12 + (CA^2*G[1, 1, z])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, 1, z])/(48*\[Epsilon]) + (CA*nf*G[1, 1, z])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, 1, z])/\[Epsilon] - (121*CA^2*\[Epsilon]*G[1, 1, z])/
   216 - (9*CA*CF*\[Epsilon]*G[1, 1, z])/8 + (3*CF^2*\[Epsilon]*G[1, 1, z])/
   4 + (7*CA*nf*\[Epsilon]*G[1, 1, z])/54 - ((67*I)/72)*CA^2*Pi*\[Epsilon]*
   G[1, 1, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, 1, z] + 
  (41*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/72 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/144 - (CF^2*Pi^2*\[Epsilon]*G[1, 1, z])/
   4 - (19*CA*nf*Pi^2*\[Epsilon]*G[1, 1, z])/144 + 
  (CF*nf*Pi^2*\[Epsilon]*G[1, 1, z])/18 - (I/3)*CA^2*Pi^3*\[Epsilon]*
   G[1, 1, z] + (I/6)*CA*CF*Pi^3*\[Epsilon]*G[1, 1, z] + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/(12*z^2) - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, z])/(12*z^2) - (CA^2*\[Epsilon]*G[1, 1, z])/
   (3*z) + (9*CA*CF*\[Epsilon]*G[1, 1, z])/(8*z) - 
  (3*CF^2*\[Epsilon]*G[1, 1, z])/(4*z) - (CA*nf*\[Epsilon]*G[1, 1, z])/
   (24*z) + (5*CA^2*Pi^2*\[Epsilon]*G[1, 1, z])/(32*z) - 
  (19*CA*CF*Pi^2*\[Epsilon]*G[1, 1, z])/(48*z) + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, z])/(3*z) + (61*CA^2*\[Epsilon]^2*G[1, 1, z])/
   162 - (27*CA*CF*\[Epsilon]^2*G[1, 1, z])/4 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, z])/2 + (41*CA*nf*\[Epsilon]^2*G[1, 1, z])/
   162 - ((121*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z] + ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*
   G[1, 1, z] + ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z] + 
  (1961*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/1728 + 
  (53*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/1728 - 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/32 - 
  (95*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/432 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/54 + ((19*I)/36)*CA^2*Pi^3*
   \[Epsilon]^2*G[1, 1, z] + (I/72)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z] - 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, z] - ((11*I)/72)*CA*nf*Pi^3*
   \[Epsilon]^2*G[1, 1, z] + (I/9)*CF*nf*Pi^3*\[Epsilon]^2*G[1, 1, z] + 
  (451*CA^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/2880 - 
  (CA*CF*Pi^4*\[Epsilon]^2*G[1, 1, z])/192 - 
  (29*CF^2*Pi^4*\[Epsilon]^2*G[1, 1, z])/480 + 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(576*z^2) + 
  (3*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(64*z^2) - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(96*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(144*z^2) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^2 - 
  ((I/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z^2 - 
  (77*CA^2*\[Epsilon]^2*G[1, 1, z])/(36*z) + 
  (27*CA*CF*\[Epsilon]^2*G[1, 1, z])/(4*z) - (9*CF^2*\[Epsilon]^2*G[1, 1, z])/
   (2*z) - (11*CA*nf*\[Epsilon]^2*G[1, 1, z])/(72*z) - 
  (((2*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z])/z + 
  (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z])/z - 
  (((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, z])/z - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z])/z + 
  (23*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(72*z) - 
  (25*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z])/(32*z) + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z])/(16*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z])/(144*z) + 
  (((5*I)/16)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z - 
  (((19*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z])/z + 
  (((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, z])/z - 
  (11*CA^2*G[0, 0, 0, z])/24 + (11*CA*CF*G[0, 0, 0, z])/12 + 
  (CA*nf*G[0, 0, 0, z])/12 - (CF*nf*G[0, 0, 0, z])/6 - 
  (I/4)*CA^2*Pi*G[0, 0, 0, z] + ((5*I)/4)*CA*CF*Pi*G[0, 0, 0, z] - 
  ((3*I)/2)*CF^2*Pi*G[0, 0, 0, z] - (CA^2*G[0, 0, 0, z])/(8*\[Epsilon]) + 
  (5*CA*CF*G[0, 0, 0, z])/(8*\[Epsilon]) - (3*CF^2*G[0, 0, 0, z])/
   (4*\[Epsilon]) - (67*CA^2*\[Epsilon]*G[0, 0, 0, z])/72 + 
  (67*CA*CF*\[Epsilon]*G[0, 0, 0, z])/36 + (5*CA*nf*\[Epsilon]*G[0, 0, 0, z])/
   36 - (5*CF*nf*\[Epsilon]*G[0, 0, 0, z])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, 0, z] - (I/3)*CF*nf*Pi*\[Epsilon]*
   G[0, 0, 0, z] + (CA^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/4 - 
  (7*CA*CF*Pi^2*\[Epsilon]*G[0, 0, 0, z])/6 + 
  (4*CF^2*Pi^2*\[Epsilon]*G[0, 0, 0, z])/3 - 
  (121*CA^2*\[Epsilon]^2*G[0, 0, 0, z])/108 + 
  (161*CA*CF*\[Epsilon]^2*G[0, 0, 0, z])/108 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, z])/2 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, 0, z])/27 - 
  (14*CF*nf*\[Epsilon]^2*G[0, 0, 0, z])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, z] + ((67*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z] - 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/8 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/2 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, 0, z])/4 + (I/6)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 0, z] - ((2*I)/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] + 
  ((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, 0, z] + (CA^2*G[0, 0, 1, z])/24 + 
  (3*CA*CF*G[0, 0, 1, z])/4 - (3*CF^2*G[0, 0, 1, z])/8 - 
  (CA*nf*G[0, 0, 1, z])/24 - (I/4)*CA^2*Pi*G[0, 0, 1, z] + 
  (I/4)*CA*CF*Pi*G[0, 0, 1, z] - (CA^2*G[0, 0, 1, z])/(8*\[Epsilon]) + 
  (CA*CF*G[0, 0, 1, z])/(8*\[Epsilon]) - (5*CA^2*\[Epsilon]*G[0, 0, 1, z])/
   144 + (31*CA*CF*\[Epsilon]*G[0, 0, 1, z])/16 - 
  CF^2*\[Epsilon]*G[0, 0, 1, z] - (5*CA*nf*\[Epsilon]*G[0, 0, 1, z])/72 + 
  (I/12)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z] + ((3*I)/2)*CA*CF*Pi*\[Epsilon]*
   G[0, 0, 1, z] - ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[0, 0, 1, z] - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, 0, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/24 - 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 0, 1, z])/3 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 0, 1, z])/8 - (CA*CF*\[Epsilon]*G[0, 0, 1, z])/
   (4*z) + (CF^2*\[Epsilon]*G[0, 0, 1, z])/(4*z) - 
  (CA^2*z*\[Epsilon]*G[0, 0, 1, z])/16 + (3*CA*CF*z*\[Epsilon]*G[0, 0, 1, z])/
   16 - (CF^2*z*\[Epsilon]*G[0, 0, 1, z])/8 - 
  (533*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/864 + 
  (175*CA*CF*\[Epsilon]^2*G[0, 0, 1, z])/32 - 
  (49*CF^2*\[Epsilon]^2*G[0, 0, 1, z])/16 - 
  (47*CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/432 - ((5*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, z] + ((31*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, z] - ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 0, 1, z] + (47*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/144 - 
  (421*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/144 + 
  (25*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/16 + 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/144 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/9 + (I/4)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 0, 1, z] - (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, 1, z] - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(24*z^2) + 
  (17*CA^2*\[Epsilon]^2*G[0, 0, 1, z])/(32*z) - 
  (73*CA*CF*\[Epsilon]^2*G[0, 0, 1, z])/(32*z) + 
  (27*CF^2*\[Epsilon]^2*G[0, 0, 1, z])/(16*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z])/(16*z) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(16*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(6*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z])/(6*z) - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, z])/4 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z])/4 - 
  (CF^2*z*\[Epsilon]^2*G[0, 0, 1, z])/2 - (I/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 0, 1, z] + ((3*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 0, 1, z] - 
  (I/4)*CF^2*Pi*z*\[Epsilon]^2*G[0, 0, 1, z] + (11*CA^2*G[0, 1, 0, z])/24 - 
  (11*CA*CF*G[0, 1, 0, z])/12 - (CA*nf*G[0, 1, 0, z])/12 + 
  (CF*nf*G[0, 1, 0, z])/6 - (I/4)*CA*CF*Pi*G[0, 1, 0, z] + 
  (I/2)*CF^2*Pi*G[0, 1, 0, z] - (CA*CF*G[0, 1, 0, z])/(8*\[Epsilon]) + 
  (CF^2*G[0, 1, 0, z])/(4*\[Epsilon]) + (85*CA^2*\[Epsilon]*G[0, 1, 0, z])/
   72 - (47*CA*CF*\[Epsilon]*G[0, 1, 0, z])/18 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, z])/2 - (5*CA*nf*\[Epsilon]*G[0, 1, 0, z])/36 + 
  (5*CF*nf*\[Epsilon]*G[0, 1, 0, z])/18 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, z] - ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 0, z] + (I/3)*CF*nf*Pi*\[Epsilon]*
   G[0, 1, 0, z] - (CA^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/24 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 1, 0, z])/16 - 
  (11*CF^2*Pi^2*\[Epsilon]*G[0, 1, 0, z])/24 + 
  (CA^2*z*\[Epsilon]*G[0, 1, 0, z])/16 - (3*CA*CF*z*\[Epsilon]*G[0, 1, 0, z])/
   16 + (CF^2*z*\[Epsilon]*G[0, 1, 0, z])/8 + 
  (2831*CA^2*\[Epsilon]^2*G[0, 1, 0, z])/864 - 
  (6877*CA*CF*\[Epsilon]^2*G[0, 1, 0, z])/864 + 
  (45*CF^2*\[Epsilon]^2*G[0, 1, 0, z])/16 - 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 0, z])/27 + 
  (14*CF*nf*\[Epsilon]^2*G[0, 1, 0, z])/27 + ((85*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] - ((47*I)/9)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z] + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*
   G[0, 1, 0, z] + ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z] - 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/16 + 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/32 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/16 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, 0, z])/4 - (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[0, 1, 0, z] + ((7*I)/24)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] - 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, 0, z] - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, z])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, z])/(8*z) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, z])/(4*z) + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, z])/4 - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z])/4 + 
  (CF^2*z*\[Epsilon]^2*G[0, 1, 0, z])/2 + (I/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[0, 1, 0, z] - ((3*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[0, 1, 0, z] + 
  (I/4)*CF^2*Pi*z*\[Epsilon]^2*G[0, 1, 0, z] - (11*CA^2*G[0, 1, 1, z])/24 + 
  (CA*nf*G[0, 1, 1, z])/12 + (I/2)*CA^2*Pi*G[0, 1, 1, z] - 
  (I/4)*CA*CF*Pi*G[0, 1, 1, z] + (CA^2*G[0, 1, 1, z])/(4*\[Epsilon]) - 
  (CA*CF*G[0, 1, 1, z])/(8*\[Epsilon]) - (67*CA^2*\[Epsilon]*G[0, 1, 1, z])/
   72 + (5*CA*nf*\[Epsilon]*G[0, 1, 1, z])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, 1, z] - 
  (25*CA^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/48 + 
  (CA*CF*Pi^2*\[Epsilon]*G[0, 1, 1, z])/12 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, 1, z])/8 + (CA*CF*\[Epsilon]*G[0, 1, 1, z])/
   (4*z) - (CF^2*\[Epsilon]*G[0, 1, 1, z])/(4*z) - 
  (269*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/216 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, 1, z])/8 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, z])/4 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/27 - ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z] + 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/32 + 
  (205*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/144 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/4 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/9 - 
  ((3*I)/8)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (I/4)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, 1, z] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(12*z^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(12*z^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 1, z])/(12*z) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, z])/(8*z) - 
  (7*CF^2*\[Epsilon]^2*G[0, 1, 1, z])/(4*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z])/(24*z) + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, z])/z + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(32*z) - 
  (19*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(48*z) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z])/(3*z) + (11*CA^2*G[1, 0, 0, z])/24 - 
  (11*CA*CF*G[1, 0, 0, z])/12 - (CA*nf*G[1, 0, 0, z])/12 + 
  (CF*nf*G[1, 0, 0, z])/6 + (I/4)*CA^2*Pi*G[1, 0, 0, z] - 
  I*CA*CF*Pi*G[1, 0, 0, z] + I*CF^2*Pi*G[1, 0, 0, z] + 
  (CA^2*G[1, 0, 0, z])/(8*\[Epsilon]) - (CA*CF*G[1, 0, 0, z])/
   (2*\[Epsilon]) + (CF^2*G[1, 0, 0, z])/(2*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 0, 0, z])/72 - (67*CA*CF*\[Epsilon]*G[1, 0, 0, z])/
   36 - (5*CA*nf*\[Epsilon]*G[1, 0, 0, z])/36 + 
  (5*CF*nf*\[Epsilon]*G[1, 0, 0, z])/18 + ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, z] - ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, 0, z] + (I/3)*CF*nf*Pi*\[Epsilon]*
   G[1, 0, 0, z] - (7*CA^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/24 + 
  (25*CA*CF*Pi^2*\[Epsilon]*G[1, 0, 0, z])/24 - 
  (11*CF^2*Pi^2*\[Epsilon]*G[1, 0, 0, z])/12 + 
  (269*CA^2*\[Epsilon]^2*G[1, 0, 0, z])/216 - 
  (403*CA*CF*\[Epsilon]^2*G[1, 0, 0, z])/216 - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, z])/4 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, 0, z])/27 + 
  (14*CF*nf*\[Epsilon]^2*G[1, 0, 0, z])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, z] - ((67*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z] + 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/2 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/16 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, 0, z])/4 - (I/4)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 0, 0, z] + ((3*I)/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 0, z] - 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 0, z] - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, z])/(8*z) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, z])/(4*z) - (CA^2*G[1, 0, 1, z])/24 - 
  (3*CA*CF*G[1, 0, 1, z])/4 + (3*CF^2*G[1, 0, 1, z])/8 + 
  (CA*nf*G[1, 0, 1, z])/24 + (I/4)*CA^2*Pi*G[1, 0, 1, z] - 
  (CA*CF*G[1, 0, 1, z])/(8*z^2) + (CF^2*G[1, 0, 1, z])/(8*z^2) - 
  (3*CA^2*G[1, 0, 1, z])/(16*z) + (CA*CF*G[1, 0, 1, z])/(2*z) - 
  (CF^2*G[1, 0, 1, z])/(2*z) + (CA^2*G[1, 0, 1, z])/(8*\[Epsilon]) + 
  (5*CA^2*\[Epsilon]*G[1, 0, 1, z])/144 - (31*CA*CF*\[Epsilon]*G[1, 0, 1, z])/
   16 + CF^2*\[Epsilon]*G[1, 0, 1, z] + (5*CA*nf*\[Epsilon]*G[1, 0, 1, z])/
   72 - (I/12)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z] - 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, z] + (I/12)*CA*nf*Pi*\[Epsilon]*
   G[1, 0, 1, z] - (5*CA^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/16 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, 1, z])/8 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, 1, z])/6 - (CA^2*\[Epsilon]*G[1, 0, 1, z])/
   (24*z^2) + (CA*CF*\[Epsilon]*G[1, 0, 1, z])/(16*z^2) - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z])/(48*z^2) - 
  ((I/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z])/z^2 + 
  ((I/4)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z^2 - 
  (19*CA^2*\[Epsilon]*G[1, 0, 1, z])/(48*z) + 
  (13*CA*CF*\[Epsilon]*G[1, 0, 1, z])/(16*z) - 
  (7*CF^2*\[Epsilon]*G[1, 0, 1, z])/(8*z) + (CA*nf*\[Epsilon]*G[1, 0, 1, z])/
   (48*z) - (((3*I)/8)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z + 
  (I*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, z])/z - 
  (I*CF^2*Pi*\[Epsilon]*G[1, 0, 1, z])/z + (CA^2*z*\[Epsilon]*G[1, 0, 1, z])/
   16 - (3*CA*CF*z*\[Epsilon]*G[1, 0, 1, z])/16 + 
  (CF^2*z*\[Epsilon]*G[1, 0, 1, z])/8 + (533*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/
   864 - (175*CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/32 + 
  (49*CF^2*\[Epsilon]^2*G[1, 0, 1, z])/16 + 
  (47*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/432 + ((5*I)/72)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, z] - ((31*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z] + ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 0, 1, z] - (19*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/72 + 
  (197*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/72 - 
  (23*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/16 - 
  (7*CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/144 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/9 - 
  ((7*I)/24)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] + 
  (I/4)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] - 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, 1, z] - 
  (59*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(288*z^2) + 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(32*z^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, z])/(16*z^2) - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(144*z^2) - 
  ((I/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 + 
  ((I/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 - 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z^2 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(16*z^2) - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(16*z^2) - 
  (91*CA^2*\[Epsilon]^2*G[1, 0, 1, z])/(72*z) + 
  (53*CA*CF*\[Epsilon]^2*G[1, 0, 1, z])/(16*z) - 
  (23*CF^2*\[Epsilon]^2*G[1, 0, 1, z])/(8*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z])/(36*z) - 
  (((19*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (((13*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z - 
  (((7*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  ((I/24)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(2*z) - 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(16*z) + 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z])/(4*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, z])/4 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z])/4 + 
  (CF^2*z*\[Epsilon]^2*G[1, 0, 1, z])/2 + (I/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 0, 1, z] - ((3*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 0, 1, z] + 
  (I/4)*CF^2*Pi*z*\[Epsilon]^2*G[1, 0, 1, z] - (11*CA^2*G[1, 1, 0, z])/24 + 
  (11*CA*CF*G[1, 1, 0, z])/12 + (CA*nf*G[1, 1, 0, z])/12 - 
  (CF*nf*G[1, 1, 0, z])/6 - (85*CA^2*\[Epsilon]*G[1, 1, 0, z])/72 + 
  (47*CA*CF*\[Epsilon]*G[1, 1, 0, z])/18 - (CF^2*\[Epsilon]*G[1, 1, 0, z])/
   2 + (5*CA*nf*\[Epsilon]*G[1, 1, 0, z])/36 - 
  (5*CF*nf*\[Epsilon]*G[1, 1, 0, z])/18 - ((11*I)/12)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, z] + ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 0, z] - (I/3)*CF*nf*Pi*\[Epsilon]*
   G[1, 1, 0, z] + (CA^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/24 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, 0, z])/16 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, 1, 0, z])/24 - (CA^2*\[Epsilon]*G[1, 1, 0, z])/
   (16*z^2) + (3*CA*CF*\[Epsilon]*G[1, 1, 0, z])/(16*z^2) - 
  (CF^2*\[Epsilon]*G[1, 1, 0, z])/(8*z^2) + (3*CA^2*\[Epsilon]*G[1, 1, 0, z])/
   (8*z) - (9*CA*CF*\[Epsilon]*G[1, 1, 0, z])/(8*z) + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, z])/(4*z) - (CA^2*z*\[Epsilon]*G[1, 1, 0, z])/
   16 + (3*CA*CF*z*\[Epsilon]*G[1, 1, 0, z])/16 - 
  (CF^2*z*\[Epsilon]*G[1, 1, 0, z])/8 - 
  (2831*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/864 + 
  (6877*CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/864 - 
  (45*CF^2*\[Epsilon]^2*G[1, 1, 0, z])/16 + 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 0, z])/27 - 
  (14*CF*nf*\[Epsilon]^2*G[1, 1, 0, z])/27 - ((85*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, z] + ((47*I)/9)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z] - 
  I*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, z] + ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*
   G[1, 1, 0, z] - ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z] + 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/32 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/16 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/4 + (I/12)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 0, z] - (I/8)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] - 
  (I/12)*CF^2*Pi^3*\[Epsilon]^2*G[1, 1, 0, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(16*z^2) + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/(16*z^2) - 
  (5*CF^2*\[Epsilon]^2*G[1, 1, 0, z])/(8*z^2) - 
  ((I/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z^2 + 
  (((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z^2 - 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z^2 + 
  (87*CA^2*\[Epsilon]^2*G[1, 1, 0, z])/(32*z) - 
  (261*CA*CF*\[Epsilon]^2*G[1, 1, 0, z])/(32*z) + 
  (87*CF^2*\[Epsilon]^2*G[1, 1, 0, z])/(16*z) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z - 
  (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z + 
  (((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, z])/z - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(32*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z])/(16*z) - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, z])/4 + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z])/4 - 
  (CF^2*z*\[Epsilon]^2*G[1, 1, 0, z])/2 - (I/8)*CA^2*Pi*z*\[Epsilon]^2*
   G[1, 1, 0, z] + ((3*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*G[1, 1, 0, z] - 
  (I/4)*CF^2*Pi*z*\[Epsilon]^2*G[1, 1, 0, z] + (11*CA^2*G[1, 1, 1, z])/24 - 
  (CA*nf*G[1, 1, 1, z])/12 - (I/2)*CA^2*Pi*G[1, 1, 1, z] - 
  (CA^2*G[1, 1, 1, z])/(4*\[Epsilon]) + (67*CA^2*\[Epsilon]*G[1, 1, 1, z])/
   72 - (5*CA*nf*\[Epsilon]*G[1, 1, 1, z])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, 1, z] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, 1, 1, z])/12 + 
  (121*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/108 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, z])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, z])/2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/27 + ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, z] - ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/32 - 
  (205*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/144 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/4 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/9 + (I/2)*CA^2*Pi^3*\[Epsilon]^2*
   G[1, 1, 1, z] - (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(4*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(4*z^2) + 
  (2*CA^2*\[Epsilon]^2*G[1, 1, 1, z])/(3*z) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, z])/(4*z) + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, z])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z])/(12*z) - 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(32*z) + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/(16*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z])/z + (3*CA^2*G[0, 0, 0, 0, z])/8 - 
  (13*CA*CF*G[0, 0, 0, 0, z])/8 + (7*CF^2*G[0, 0, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 0, z])/12 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 0, z])/6 + (CF*nf*\[Epsilon]*G[0, 0, 0, 0, z])/
   3 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, 0, z] - 
  ((13*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 0, z] + 
  ((7*I)/2)*CF^2*Pi*\[Epsilon]*G[0, 0, 0, 0, z] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/36 - 
  (67*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z])/18 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, 0, 0, z])/9 + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 0, z] - ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/4 + 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/12 - 
  (19*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 0, z])/6 - 
  (CA^2*G[0, 0, 0, 1, z])/2 + CA*CF*G[0, 0, 0, 1, z] - 
  (CF^2*G[0, 0, 0, 1, z])/2 + (CA^2*\[Epsilon]*G[0, 0, 0, 1, z])/24 + 
  (15*CA*CF*\[Epsilon]*G[0, 0, 0, 1, z])/16 - 
  (3*CF^2*\[Epsilon]*G[0, 0, 0, 1, z])/8 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, 1, z])/24 - I*CA^2*Pi*\[Epsilon]*
   G[0, 0, 0, 1, z] + (2*I)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, 1, z] - 
  I*CF^2*Pi*\[Epsilon]*G[0, 0, 0, 1, z] + 
  (89*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/288 + 
  (43*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z])/32 - 
  (5*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z])/72 + (I/12)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 0, 1, z] + ((15*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] - 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z] + 
  (21*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 - 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/16 + 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/24 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z])/(8*z) + 
  (5*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, z])/(8*z) - 
  (3*CA^2*G[0, 0, 1, 0, z])/8 + (11*CA*CF*G[0, 0, 1, 0, z])/8 - 
  (5*CF^2*G[0, 0, 1, 0, z])/4 - (11*CA^2*\[Epsilon]*G[0, 0, 1, 0, z])/12 + 
  (53*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z])/24 - 
  (3*CF^2*\[Epsilon]*G[0, 0, 1, 0, z])/4 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 0, z])/6 - (CF*nf*\[Epsilon]*G[0, 0, 1, 0, z])/
   3 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, 0, z] + 
  ((11*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 0, z] - 
  ((5*I)/2)*CF^2*Pi*\[Epsilon]*G[0, 0, 1, 0, z] - 
  (313*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/144 + 
  (797*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z])/144 - 
  (19*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, 1, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, z] + ((53*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z] + 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 - 
  (31*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/12 + 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 0, z])/6 - 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/8 - 
  (CF^2*z*\[Epsilon]^2*G[0, 0, 1, 0, z])/4 + (3*CA^2*G[0, 0, 1, 1, z])/8 - 
  (CA*CF*G[0, 0, 1, 1, z])/8 - (CA^2*\[Epsilon]*G[0, 0, 1, 1, z])/12 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, 1, z])/2 + 
  (3*CF^2*\[Epsilon]*G[0, 0, 1, 1, z])/4 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, 1, z])/12 + ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 0, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/72 - 
  (31*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 + 
  2*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z])/36 - (I/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, z] - (3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/48 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/2 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z])/(2*z) - 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, 1, z])/(2*z) + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/8 + 
  (CF^2*z*\[Epsilon]^2*G[0, 0, 1, 1, z])/4 - (CA^2*G[0, 1, 0, 0, z])/4 + 
  (9*CA*CF*G[0, 1, 0, 0, z])/8 - (5*CF^2*G[0, 1, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, 0, z])/12 + 
  (11*CA*CF*\[Epsilon]*G[0, 1, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 0, z])/6 - (CF*nf*\[Epsilon]*G[0, 1, 0, 0, z])/
   3 - (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, 0, 0, z] + 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 0, z] - 
  ((5*I)/2)*CF^2*Pi*\[Epsilon]*G[0, 1, 0, 0, z] - 
  (85*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/36 + 
  (47*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z])/9 - 
  CF^2*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[0, 1, 0, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, z] + ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/12 - 
  (19*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 + 
  (29*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 0, z])/12 - 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/8 - 
  (CF^2*z*\[Epsilon]^2*G[0, 1, 0, 0, z])/4 + (5*CA^2*G[0, 1, 0, 1, z])/8 - 
  (CA*CF*G[0, 1, 0, 1, z])/2 - (35*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/16 + 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 1, z])/8 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, 1, z])/6 + ((5*I)/4)*CA^2*Pi*\[Epsilon]*
   G[0, 1, 0, 1, z] - I*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, 1, z] - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/(8*z^2) + 
  (CF^2*\[Epsilon]*G[0, 1, 0, 1, z])/(8*z^2) - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, z])/(16*z) + 
  (CA*CF*\[Epsilon]*G[0, 1, 0, 1, z])/(2*z) - 
  (CF^2*\[Epsilon]*G[0, 1, 0, 1, z])/(2*z) - 
  (107*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/72 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/4 + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/18 - 
  ((35*I)/24)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] - 
  ((3*I)/8)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z] - 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/16 + 
  (41*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/48 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(24*z^2) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*z^2) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*z^2) - 
  ((I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^2 + 
  ((I/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z^2 - 
  (19*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*z) + 
  (27*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z])/(16*z) - 
  (7*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z])/(4*z) + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z])/(48*z) - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z + 
  (I*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z - 
  (I*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z])/z + (CA^2*G[0, 1, 1, 0, z])/8 - 
  (CA*CF*G[0, 1, 1, 0, z])/2 + (CF^2*G[0, 1, 1, 0, z])/2 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, 0, z])/12 - 
  (97*CA*CF*\[Epsilon]*G[0, 1, 1, 0, z])/48 + 
  (3*CF^2*\[Epsilon]*G[0, 1, 1, 0, z])/8 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 0, z])/6 + (CF*nf*\[Epsilon]*G[0, 1, 1, 0, z])/
   3 + (I/4)*CA^2*Pi*\[Epsilon]*G[0, 1, 1, 0, z] - 
  I*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 0, z] + I*CF^2*Pi*\[Epsilon]*
   G[0, 1, 1, 0, z] + (743*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/288 - 
  (1819*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/288 + 
  (37*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/16 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 1, 1, 0, z])/9 + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 0, z] - ((97*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z] - 
  (11*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/48 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/16 - 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/24 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*z^2) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/(16*z^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*z) - 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z])/(8*z) + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z])/(4*z) + 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/8 - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/8 + 
  (CF^2*z*\[Epsilon]^2*G[0, 1, 1, 0, z])/4 - (CA^2*G[0, 1, 1, 1, z])/2 + 
  (CA*CF*G[0, 1, 1, 1, z])/8 + (11*CA^2*\[Epsilon]*G[0, 1, 1, 1, z])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, 1, z])/6 - I*CA^2*Pi*\[Epsilon]*
   G[0, 1, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, 1, z] + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z] + 
  (21*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/16 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/24 - 
  (13*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/24 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z])/(2*z) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 1, z])/(2*z) - (3*CA^2*G[1, 0, 0, 0, z])/8 + 
  (3*CA*CF*G[1, 0, 0, 0, z])/2 - (3*CF^2*G[1, 0, 0, 0, z])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, 0, z])/12 + 
  (11*CA*CF*\[Epsilon]*G[1, 0, 0, 0, z])/6 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 0, z])/6 - (CF*nf*\[Epsilon]*G[1, 0, 0, 0, z])/
   3 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, 0, z] + 
  (3*I)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 0, z] - (3*I)*CF^2*Pi*\[Epsilon]*
   G[1, 0, 0, 0, z] - (67*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/36 + 
  (67*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z])/18 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, 0, 0, z])/9 - ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 0, 0, z] + ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/6 - 
  (37*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/12 + 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 0, z])/6 + 
  (5*CA^2*G[1, 0, 0, 1, z])/8 - CA*CF*G[1, 0, 0, 1, z] + 
  (CF^2*G[1, 0, 0, 1, z])/2 + (7*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/48 - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/2 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 0, 1, z])/4 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, 1, z])/24 + ((5*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 0, 1, z] - (2*I)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, 1, z] + 
  I*CF^2*Pi*\[Epsilon]*G[1, 0, 0, 1, z] - (CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/
   (4*z^2) + (CF^2*\[Epsilon]*G[1, 0, 0, 1, z])/(4*z^2) - 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 1, z])/z - (CF^2*\[Epsilon]*G[1, 0, 0, 1, z])/
   z + (109*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/288 - 
  (109*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/32 + 
  (27*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/16 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/72 + 
  ((7*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] + 
  (I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z] - 
  (13*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  (8*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/3 - 
  (7*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/6 - 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(96*z^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(32*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(16*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*z^2) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z^2 - 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z])/(2*z) - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z])/(8*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z])/(48*z) - 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z + 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z])/z + 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/8 + 
  (CF^2*z*\[Epsilon]^2*G[1, 0, 0, 1, z])/4 + (CA^2*G[1, 0, 1, 0, z])/4 - 
  (7*CA*CF*G[1, 0, 1, 0, z])/8 + (3*CF^2*G[1, 0, 1, 0, z])/4 + 
  (35*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/48 - 
  (79*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/48 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, z])/8 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 0, z])/6 + (CF*nf*\[Epsilon]*G[1, 0, 1, 0, z])/
   3 + (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, 0, z] - 
  ((7*I)/4)*CA*CF*Pi*\[Epsilon]*G[1, 0, 1, 0, z] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[1, 0, 1, 0, z] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 0, z])/(8*z) - 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z])/(4*z) + 
  (107*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/72 - 
  (125*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/36 + 
  CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, 1, 0, z])/9 + 
  ((35*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  ((79*I)/24)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((3*I)/4)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z] - 
  (29*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/48 + 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/12 - 
  (17*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/12 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*z^2) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*z^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(4*z^2) + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(8*z) - 
  (4*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z])/z + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z])/(2*z) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z - 
  (((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z])/z - 
  (3*CA^2*G[1, 0, 1, 1, z])/8 + (CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/2 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 1, z])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, 1, z])/12 - ((3*I)/4)*CA^2*Pi*\[Epsilon]*
   G[1, 0, 1, 1, z] + (CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/(4*z^2) - 
  (CF^2*\[Epsilon]*G[1, 0, 1, 1, z])/(4*z^2) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, z])/(8*z) - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, 1, z])/z + (CF^2*\[Epsilon]*G[1, 0, 1, 1, z])/
   z - (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/72 + 
  (31*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/36 + (I/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, z] + (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z] + 
  (17*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/16 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/24 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(12*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z^2) + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z^2 + 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z) - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z])/(8*z) + 
  (7*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z])/(4*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z])/(24*z) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z - 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z])/z - 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/8 - 
  (CF^2*z*\[Epsilon]^2*G[1, 0, 1, 1, z])/4 + (CA^2*G[1, 1, 0, 0, z])/4 - 
  CA*CF*G[1, 1, 0, 0, z] + CF^2*G[1, 1, 0, 0, z] + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, 0, z])/12 - 
  (11*CA*CF*\[Epsilon]*G[1, 1, 0, 0, z])/6 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 0, z])/6 + (CF*nf*\[Epsilon]*G[1, 1, 0, 0, z])/
   3 + (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, 0, 0, z] - 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 0, z] + (2*I)*CF^2*Pi*\[Epsilon]*
   G[1, 1, 0, 0, z] + (85*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/36 - 
  (47*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/9 + 
  CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 0, 0, z])/9 + ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, z] - ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/12 + 
  (17*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 - 
  (23*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(8*z^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/(8*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(4*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(4*z) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z])/(4*z) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z])/(2*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/8 + 
  (CF^2*z*\[Epsilon]^2*G[1, 1, 0, 0, z])/4 - (3*CA^2*G[1, 1, 0, 1, z])/4 + 
  (CA*CF*G[1, 1, 0, 1, z])/2 + (13*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/24 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/4 - 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 1, z])/4 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, 1, z])/6 - ((3*I)/2)*CA^2*Pi*\[Epsilon]*
   G[1, 1, 0, 1, z] + I*CA*CF*Pi*\[Epsilon]*G[1, 1, 0, 1, z] + 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/(4*z^2) - 
  (CF^2*\[Epsilon]*G[1, 1, 0, 1, z])/(4*z^2) + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, z])/(8*z) - 
  (CA*CF*\[Epsilon]*G[1, 1, 0, 1, z])/z + (CF^2*\[Epsilon]*G[1, 1, 0, 1, z])/
   z + (115*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/144 + 
  (37*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/16 - 
  (17*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/8 - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z])/18 + 
  ((13*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  ((3*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z] + 
  (43*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/24 - 
  (23*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/3 - 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(16*z^2) + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(16*z^2) - 
  (5*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(8*z^2) + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(4*z) - 
  (31*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z])/(8*z) + 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z])/(2*z) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z - 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z])/z - 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/8 - 
  (CF^2*z*\[Epsilon]^2*G[1, 1, 0, 1, z])/4 - 
  (35*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/48 + 
  (35*CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 0, z])/6 - (CF*nf*\[Epsilon]*G[1, 1, 1, 0, z])/
   3 - (3*CA^2*\[Epsilon]*G[1, 1, 1, 0, z])/(16*z) + 
  (3*CA*CF*\[Epsilon]*G[1, 1, 1, 0, z])/(8*z) - 
  (545*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/288 + 
  (1225*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/288 - 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/16 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, z])/9 - 
  ((35*I)/24)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] + 
  ((35*I)/12)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/12 - 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/48 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/24 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(32*z^2) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/(32*z^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(8*z) - 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z])/(16*z) + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, z])/(8*z) - 
  (((3*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z + 
  (((3*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 1, 0, z])/z + 
  (CA^2*G[1, 1, 1, 1, z])/2 - (11*CA^2*\[Epsilon]*G[1, 1, 1, 1, z])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, 1, z])/6 + I*CA^2*Pi*\[Epsilon]*
   G[1, 1, 1, 1, z] - (67*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z] - 
  (3*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/2 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 1, 1, z])/3 - 
  (7*CA^2*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 + 
  (29*CA*CF*\[Epsilon]*G[0, 0, 0, 0, 0, z])/8 - 
  (15*CF^2*\[Epsilon]*G[0, 0, 0, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/6 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 0, 0, 0, z])/3 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] + 
  ((29*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] - 
  ((15*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 0, z] - 
  (CA^2*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 + 
  (CA*CF*\[Epsilon]*G[0, 0, 0, 0, 1, z])/2 - 
  (13*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/12 + 
  (75*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/16 - 
  (21*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, 1, z])/24 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 
  I*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 - 
  (17*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 0, z])/8 + 
  (11*CF^2*\[Epsilon]*G[0, 0, 0, 1, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/6 - 
  (53*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/12 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 0, 1, 0, z])/3 + 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] - 
  ((17*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 0, z] + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 - 
  (15*CA*CF*\[Epsilon]*G[0, 0, 0, 1, 1, z])/8 + 
  CF^2*\[Epsilon]*G[0, 0, 0, 1, 1, z] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/12 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, 1, z])/12 + 
  ((11*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] - 
  ((15*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, 1, z] + 
  (9*CA^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 - 
  (33*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 0, z])/8 + 
  (15*CF^2*\[Epsilon]*G[0, 0, 1, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/6 - 
  (53*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/12 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 1, 0, 0, z])/3 + 
  ((9*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] - 
  ((33*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] + 
  ((15*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 0, z] - 
  (CA^2*\[Epsilon]*G[0, 0, 1, 0, 1, z])/4 + 
  (21*CA*CF*\[Epsilon]*G[0, 0, 1, 0, 1, z])/8 - 
  2*CF^2*\[Epsilon]*G[0, 0, 1, 0, 1, z] + 
  (19*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/48 - 
  (9*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/2 + 
  (21*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/6 - (I/2)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 1, z] + ((21*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 0, 1, 0, 1, z] - (4*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, 1, z] - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(8*z^2) + 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(8*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(16*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(2*z) - 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z])/(2*z) - 
  (7*CA^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 + 
  (25*CA*CF*\[Epsilon]*G[0, 0, 1, 1, 0, z])/8 - 
  (11*CF^2*\[Epsilon]*G[0, 0, 1, 1, 0, z])/4 - 
  (53*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/24 + 
  (71*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/12 - 
  3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 1, 1, 0, z])/3 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] + 
  ((25*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 0, z] - 
  (7*CA^2*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, 1, z])/8 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/6 + 
  3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, 1, z])/6 - ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 0, 1, 1, 1, z] + (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, 1, z] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/4 - 
  (25*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 0, z])/8 + 
  (13*CF^2*\[Epsilon]*G[0, 1, 0, 0, 0, z])/4 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/3 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 0, 0, 0, z])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] - 
  ((25*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  ((13*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 0, z] + 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 + 
  (11*CA*CF*\[Epsilon]*G[0, 1, 0, 0, 1, z])/8 - 
  (3*CF^2*\[Epsilon]*G[0, 1, 0, 0, 1, z])/2 - 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/24 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/4 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/6 + ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, z] + ((11*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 0, 1, z] - (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, 1, z] - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(4*z^2) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(4*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/z - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z])/z - 
  (CA^2*\[Epsilon]*G[0, 1, 0, 1, 0, z])/4 + 
  (3*CA*CF*\[Epsilon]*G[0, 1, 0, 1, 0, z])/2 - 
  2*CF^2*\[Epsilon]*G[0, 1, 0, 1, 0, z] - 
  (53*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/24 + 
  (239*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/48 - 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] - 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, 0, z] + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(8*z) - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z])/(4*z) - 
  (3*CA^2*\[Epsilon]*G[0, 1, 0, 1, 1, z])/2 + 
  (7*CA*CF*\[Epsilon]*G[0, 1, 0, 1, 1, z])/8 + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/3 - (3*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, z] + ((7*I)/4)*CA*CF*Pi*\[Epsilon]^2*
   G[0, 1, 0, 1, 1, z] + (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(4*z^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(4*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/z + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z])/z - 
  (3*CA^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/4 + 
  (23*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 0, z])/8 - 
  (11*CF^2*\[Epsilon]*G[0, 1, 1, 0, 0, z])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/6 + 
  (97*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/24 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 1, 0, 0, z])/3 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] + 
  ((23*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  ((11*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 0, z] - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, 1, z])/2 - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 1, 0, 1, z])/8 + 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/24 + 
  (27*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/8 - 
  (9*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, 1, z] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(4*z^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(4*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/z + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z])/z - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/8 + 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 0, z])/8 + 
  (CF^2*\[Epsilon]*G[0, 1, 1, 1, 0, z])/4 + 
  (61*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/48 - 
  (61*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/24 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/3 - 
  (I/4)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] + 
  (I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(16*z) + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z])/(8*z) + 
  CA^2*\[Epsilon]*G[0, 1, 1, 1, 1, z] - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, 1, z])/3 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[0, 1, 1, 1, 1, z] - (I/4)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, 1, z] + 
  (7*CA^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/8 - 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, 0, 0, z])/2 + 
  (7*CF^2*\[Epsilon]*G[1, 0, 0, 0, 0, z])/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 0, 0, 0, z])/3 + 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] - 
  (7*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (7*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 0, z] + 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/8 + 
  (CA*CF*\[Epsilon]*G[1, 0, 0, 0, 1, z])/8 - 
  (CF^2*\[Epsilon]*G[1, 0, 0, 0, 1, z])/2 + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/12 - 
  (75*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/16 + 
  (21*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/8 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/24 + 
  ((5*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] + 
  (I/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  I*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, 1, z] - 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(8*z^2) + 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(8*z^2) - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(16*z) + 
  (5*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(2*z) - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z])/(2*z) - 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 1, 0, z])/8 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 0, z])/4 - 
  2*CF^2*\[Epsilon]*G[1, 0, 0, 1, 0, z] - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/24 + 
  (79*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/24 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/3 - 
  ((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] + 
  ((7*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] - 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z])/(4*z) - 
  (13*CA^2*\[Epsilon]*G[1, 0, 0, 1, 1, z])/8 + 
  2*CA*CF*\[Epsilon]*G[1, 0, 0, 1, 1, z] - 
  CF^2*\[Epsilon]*G[1, 0, 0, 1, 1, z] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/24 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/12 - 
  ((13*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, 1, z] + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(2*z^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(2*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/(4*z) - 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/z + 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z])/z - 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 0, 0, z])/8 + 
  (13*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 0, z])/4 - 
  3*CF^2*\[Epsilon]*G[1, 0, 1, 0, 0, z] - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/24 + 
  (79*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/24 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/3 - 
  ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] + 
  ((13*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (6*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 0, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(4*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z])/(2*z) - 
  (9*CA*CF*\[Epsilon]*G[1, 0, 1, 0, 1, z])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, 1, z])/2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/48 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/2 - 
  (21*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/6 - 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] + 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, 1, z] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(8*z^2) - 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(8*z^2) + 
  (27*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(16*z) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(2*z) + 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z])/(2*z) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, 0, z])/4 - 
  (5*CA*CF*\[Epsilon]*G[1, 0, 1, 1, 0, z])/2 + 
  2*CF^2*\[Epsilon]*G[1, 0, 1, 1, 0, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/6 - 
  (115*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/24 + 
  (9*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/4 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] - 
  (5*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, 0, z] + 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(16*z) - 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z])/(8*z) + 
  (7*CA^2*\[Epsilon]*G[1, 0, 1, 1, 1, z])/8 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/6 - 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z] + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/6 + ((7*I)/4)*CA^2*Pi*\[Epsilon]^2*
   G[1, 0, 1, 1, 1, z] - (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(2*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(2*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/(4*z) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/z - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z])/z - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 0, z])/4 + 
  3*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 0, z] - 3*CF^2*\[Epsilon]*
   G[1, 1, 0, 0, 0, z] - (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/6 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 0, 0, 0, z])/3 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] + 
  (6*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  (6*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 0, z] - 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/4 - 
  (5*CA*CF*\[Epsilon]*G[1, 1, 0, 0, 1, z])/4 + 
  (3*CF^2*\[Epsilon]*G[1, 1, 0, 0, 1, z])/2 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/6 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/6 - ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, z] - ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 0, 0, 1, z] + (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, 1, z] + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(4*z^2) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(4*z^2) + 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/(8*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/z + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z])/z + 
  (CA^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/2 - 
  (15*CA*CF*\[Epsilon]*G[1, 1, 0, 1, 0, z])/8 + 
  (7*CF^2*\[Epsilon]*G[1, 1, 0, 1, 0, z])/4 + 
  (53*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/24 - 
  (239*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/48 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/8 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] - 
  ((15*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  ((7*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 0, z] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(16*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z])/(8*z) + 
  (7*CA^2*\[Epsilon]*G[1, 1, 0, 1, 1, z])/4 - 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, 1, z] - 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/12 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/3 + ((7*I)/2)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 0, 1, 1, z] - (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, 1, z] - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(2*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(2*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/(4*z) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/z - 
  (2*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z])/z + 
  (CA^2*\[Epsilon]*G[1, 1, 1, 0, 0, z])/2 - 2*CA*CF*\[Epsilon]*
   G[1, 1, 1, 0, 0, z] + 2*CF^2*\[Epsilon]*G[1, 1, 1, 0, 0, z] + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/24 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] - (4*I)*CA*CF*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 0, z] + (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 1, 0, 0, z] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(8*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z])/(4*z) + 
  CA^2*\[Epsilon]*G[1, 1, 1, 0, 1, z] + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/12 - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/2 + 
  3*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z] + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/6 + (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 0, 1, z] - (CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/z^2 + 
  (CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/z^2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/(2*z) + 
  (4*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/z - 
  (4*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z])/z - 
  (61*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/48 + 
  (61*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/24 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/3 - 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(16*z) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, z])/(8*z) - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, 1, z])/3 - (2*I)*CA^2*Pi*\[Epsilon]^2*
   G[1, 1, 1, 1, 1, z] + (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 - 
  (61*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/8 + 
  (31*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 0, z])/4 - 
  2*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] + 
  4*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, 1, z] - 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 + 
  (61*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/8 - 
  (31*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 0, z])/4 + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, 1, z])/8 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 + 
  (53*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/8 - 
  (31*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 0, z])/4 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/2 - 
  (49*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/8 + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, 1, z])/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 - 
  (31*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/8 + 
  (21*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 0, z])/4 - 
  (25*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, 1, z] - 
  (21*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 + 
  (77*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/8 - 
  (35*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 0, z])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z])/2 + 
  2*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z] - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 - 
  (45*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/8 + 
  (23*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 0, z])/4 - 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 - 
  (43*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z])/8 + 
  4*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, 1, z] + 
  (21*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 - 
  (77*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/8 + 
  (35*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 0, z])/4 - 
  (23*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 + 
  (31*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, 1, z] - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/8 + 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z])/4 - 
  5*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 0, z] + 
  (15*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, 1, z])/8 - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/4 + 
  (57*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/8 - 
  (29*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 0, z])/4 + 
  (21*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/8 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/2 + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, 1, z])/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/4 - 
  (31*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/8 + 
  (19*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 0, z])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/2 - 
  (23*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z])/8 + 
  3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/4 - 
  (47*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/8 + 
  (27*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 0, z])/4 - 
  (21*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z])/4 + 
  7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z] - 
  3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/2 + 
  (47*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/8 - 
  (23*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 0, z])/4 + 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, 1, z])/8 + 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z] - 
  (61*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/8 + 
  (29*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 0, z])/4 - 
  (13*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/4 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, 1, z])/2 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z] + 
  (57*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/8 - 
  (25*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 0, z])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/2 + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/4 + 
  (29*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/8 - 
  (17*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 0, z])/4 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/2 + 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z])/8 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, 1, z] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/8 - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/8 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 0, z])/4 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, 1, z])/8 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/8 + 
  (15*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/2 - 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 0, z])/2 + 
  (23*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/8 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z])/8 + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/8 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/2 + 
  (11*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 0, z])/2 - 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/8 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z])/4 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, 1, z] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/8 - 
  6*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z] + 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 0, z])/2 - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/4 + 
  (69*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z])/8 - 
  5*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, 1, z] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/8 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z] - 
  (7*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 0, z])/2 + 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z])/8 - 
  4*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, 1, z] + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/8 - 
  8*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z] + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 0, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/2 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z])/8 + 
  CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 + 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/8 - 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 0, z])/4 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/8 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, 1, z] - 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/8 + 
  (17*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/2 - 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 0, z])/2 + 
  (31*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/8 - 
  (21*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z])/4 + 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, 1, z] + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/4 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 0, z])/4 - 
  (15*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, 1, z])/8 + 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z])/4 - 
  7*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z] + 
  7*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 0, z] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/2 + 
  (23*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/8 - 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, 1, z])/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/4 + 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/4 - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 0, z])/2 + 
  (9*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/4 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, 1, z] - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/4 + 
  (27*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/4 - 
  (13*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 0, z])/2 + 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 - 
  (19*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  (9*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, 1, z])/2 + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z] - 
  (13*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z])/2 + 
  5*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 0, z] - 
  (15*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z])/4 + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, 1, z] - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z])/2 + 
  6*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z] - 
  6*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 0, z] + 
  (19*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/4 - 
  (25*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/4 + 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z] - 
  (31*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/8 + 
  (15*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 0, z])/4 - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, 1, z])/2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 4*CA*CF*\[Epsilon]^2*
   G[1, 1, 1, 1, 0, 0, z] + 4*CF^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 0, z] - 
  4*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z] + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 1, 1, 0, 1, z] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, 1, z] + (193*CA^2*Log[q2/\[Mu]2])/
   432 - (19*CA*nf*Log[q2/\[Mu]2])/432 + ((67*I)/144)*CA^2*Pi*
   Log[q2/\[Mu]2] - ((5*I)/72)*CA*nf*Pi*Log[q2/\[Mu]2] - 
  (209*CA^2*Pi^2*Log[q2/\[Mu]2])/576 + (11*CA*CF*Pi^2*Log[q2/\[Mu]2])/72 + 
  (19*CA*nf*Pi^2*Log[q2/\[Mu]2])/288 - (CF*nf*Pi^2*Log[q2/\[Mu]2])/36 + 
  (I/8)*CA^2*Pi^3*Log[q2/\[Mu]2] - (I/12)*CA*CF*Pi^3*Log[q2/\[Mu]2] - 
  (CA^2*Log[q2/\[Mu]2])/(16*\[Epsilon]^3) + (11*CA^2*Log[q2/\[Mu]2])/
   (96*\[Epsilon]^2) - (CA*nf*Log[q2/\[Mu]2])/(48*\[Epsilon]^2) - 
  ((I/8)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon]^2 + 
  (67*CA^2*Log[q2/\[Mu]2])/(288*\[Epsilon]) - (5*CA*nf*Log[q2/\[Mu]2])/
   (144*\[Epsilon]) + (((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2])/\[Epsilon] - 
  ((I/24)*CA*nf*Pi*Log[q2/\[Mu]2])/\[Epsilon] + 
  (7*CA^2*Pi^2*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (CA*CF*Pi^2*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (571*CA^2*\[Epsilon]*Log[q2/\[Mu]2])/648 - 
  (65*CA*nf*\[Epsilon]*Log[q2/\[Mu]2])/1296 + ((193*I)/216)*CA^2*Pi*
   \[Epsilon]*Log[q2/\[Mu]2] - ((19*I)/216)*CA*nf*Pi*\[Epsilon]*
   Log[q2/\[Mu]2] - (1273*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/1728 + 
  (29*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/108 + 
  (CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/24 + 
  (95*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/864 - 
  (5*CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/108 - 
  ((121*I)/288)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((11*I)/36)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] + 
  ((11*I)/144)*CA*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (I/18)*CF*nf*Pi^3*\[Epsilon]*Log[q2/\[Mu]2] - 
  (391*CA^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/5760 + 
  (19*CA*CF*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/240 - 
  (CF^2*Pi^4*\[Epsilon]*Log[q2/\[Mu]2])/80 + 
  (CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(12*z) - 
  (CF^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2])/(12*z) + 
  (1705*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2])/972 - 
  (211*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2])/3888 + 
  ((571*I)/324)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((65*I)/648)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (3469*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/2592 + 
  (295*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/1296 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/24 + 
  (433*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/2592 - 
  (7*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/81 - 
  ((737*I)/864)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((29*I)/54)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (I/12)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((55*I)/432)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  ((5*I)/54)*CF*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (6709*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/34560 - 
  (47*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/576 - 
  (7*CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/60 - 
  (731*CA*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/17280 + 
  (17*CF*nf*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2])/360 - 
  ((13*I)/960)*CA^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  ((17*I)/360)*CA*CF*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] - 
  (I/40)*CF^2*Pi^5*\[Epsilon]^2*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(144*z) + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(48*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(8*z) + 
  (CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2])/(72*z) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z - 
  ((I/6)*CF^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2])/z + 
  (67*CA^2*G[0, z]*Log[q2/\[Mu]2])/144 - (67*CA*CF*G[0, z]*Log[q2/\[Mu]2])/
   72 - (5*CA*nf*G[0, z]*Log[q2/\[Mu]2])/72 + 
  (5*CF*nf*G[0, z]*Log[q2/\[Mu]2])/36 + ((11*I)/24)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2] - ((11*I)/12)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2] - 
  (I/12)*CA*nf*Pi*G[0, z]*Log[q2/\[Mu]2] + (I/6)*CF*nf*Pi*G[0, z]*
   Log[q2/\[Mu]2] + (CA^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (13*CA*CF*Pi^2*G[0, z]*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*G[0, z]*Log[q2/\[Mu]2])/12 - (CA^2*G[0, z]*Log[q2/\[Mu]2])/
   (8*\[Epsilon]^2) + (CA*CF*G[0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]^2) + 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) - 
  (11*CA*CF*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) - 
  (CA*nf*G[0, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  (CF*nf*G[0, z]*Log[q2/\[Mu]2])/(12*\[Epsilon]) - 
  ((I/4)*CA^2*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  ((I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2])/\[Epsilon] + 
  (121*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/216 - 
  (161*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/216 - 
  (3*CF^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/54 + 
  (7*CF*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((67*I)/36)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/32 + 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/16 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2])/8 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2] - 
  (61*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/162 + 
  (973*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/324 - 
  (9*CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/2 - 
  (41*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/162 + 
  (41*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/81 + 
  ((121*I)/108)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((161*I)/108)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  ((14*I)/27)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/32 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/6 + 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 + 
  ((25*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  ((43*I)/72)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] + 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (I/36)*CF*nf*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2] - 
  (403*CA^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/2880 + 
  (601*CA*CF*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/1440 - 
  (11*CF^2*Pi^4*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/40 + 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/48 - 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/16 + 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2])/24 - 
  (67*CA^2*G[1, z]*Log[q2/\[Mu]2])/144 + (5*CA*nf*G[1, z]*Log[q2/\[Mu]2])/
   72 - ((11*I)/24)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*nf*Pi*G[1, z]*Log[q2/\[Mu]2] - (CA^2*Pi^2*G[1, z]*Log[q2/\[Mu]2])/
   4 + (CA^2*G[1, z]*Log[q2/\[Mu]2])/(8*\[Epsilon]^2) - 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2])/(48*\[Epsilon]) + 
  (CA*nf*G[1, z]*Log[q2/\[Mu]2])/(24*\[Epsilon]) + 
  ((I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2])/\[Epsilon] - 
  (121*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/216 - 
  (9*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/32 + 
  (49*CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/72 - 
  (CF^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/16 - 
  (CF*nf*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/18 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (CF^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(3*z) + 
  (9*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (3*CF^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(3*z) + 
  (CF^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2])/(3*z) + 
  (61*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/162 - 
  (27*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/4 + 
  (9*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/2 + 
  (41*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/162 - 
  ((121*I)/108)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  ((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((7*I)/27)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (9*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/32 + 
  (101*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/6 - 
  (5*CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 - 
  (5*CF*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/54 - 
  ((25*I)/144)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  ((49*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CF^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/72)*CA*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] - 
  (I/9)*CF*nf*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2] + 
  (31*CA^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/192 - 
  (43*CA*CF*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/288 + 
  (23*CF^2*Pi^4*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/720 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(144*z^2) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(48*z^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z^2) + 
  ((I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^2 - 
  ((I/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z^2 - 
  (77*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(36*z) + 
  (27*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (9*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (11*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) - 
  (((2*I)/3)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((9*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  (((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  ((I/12)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(18*z) - 
  (11*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(6*z) - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/(72*z) + 
  ((I/4)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  (((2*I)/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z + 
  (((2*I)/3)*CF^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/48 + 
  (CA*CF*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/16 - 
  (CF^2*Pi^2*z*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2])/24 - 
  (11*CA^2*G[0, 0, z]*Log[q2/\[Mu]2])/24 + 
  (11*CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/12 + (CA*nf*G[0, 0, z]*Log[q2/\[Mu]2])/
   12 - (CF*nf*G[0, 0, z]*Log[q2/\[Mu]2])/6 + (I/2)*CA*CF*Pi*G[0, 0, z]*
   Log[q2/\[Mu]2] - I*CF^2*Pi*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (CF^2*G[0, 0, z]*Log[q2/\[Mu]2])/(2*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/72 + 
  (67*CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/36 - 
  (5*CF*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CF*nf*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*CF*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (5*CF^2*Pi^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (121*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 + 
  (161*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/108 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 - 
  (14*CF*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((67*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/16 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/6)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/24 + (CA*nf*G[0, 1, z]*Log[q2/\[Mu]2])/
   12 + (I/2)*CA^2*Pi*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*G[0, 1, z]*Log[q2/\[Mu]2] + (CA^2*G[0, 1, z]*Log[q2/\[Mu]2])/
   (4*\[Epsilon]) - (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (5*CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CF^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (269*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/216 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (7*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/27 - 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (173*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/144 - 
  (25*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/144 - 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/9 - 
  ((7*I)/12)*CA^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF^2*Pi^3*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (7*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(12*z) + 
  (19*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (7*CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(24*z) + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(3*z) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2])/(3*z) + 
  (11*CA^2*G[1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (11*CA*CF*G[1, 0, z]*Log[q2/\[Mu]2])/12 - (CA*nf*G[1, 0, z]*Log[q2/\[Mu]2])/
   12 + (CF*nf*G[1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (67*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/72 - 
  (67*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/36 + 
  (5*CF*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CF*nf*Pi*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (CF^2*Pi^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (269*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/216 - 
  (403*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/216 - 
  (5*CF^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 + 
  (14*CF*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((67*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  ((5*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/16 + 
  (3*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/12)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] + 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(8*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CF^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2])/(4*z) + 
  (11*CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/24 - (CA*nf*G[1, 1, z]*Log[q2/\[Mu]2])/
   12 - (I/2)*CA^2*Pi*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (5*CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2] + 
  (2*CA^2*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CA*CF*Pi^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (121*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/108 + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/27 + 
  ((67*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  ((5*I)/18)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (41*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/36 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/72 - 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/9 + 
  ((2*I)/3)*CA^2*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*CF*Pi^3*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(6*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(6*z^2) + 
  (2*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(3*z) - 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(12*z) - 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(16*z) + 
  (19*CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (2*CF^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2])/(3*z) + 
  (CA^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (5*CA*CF*G[0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (3*CF^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CF*nf*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*I)*CF^2*Pi*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/36 - 
  (67*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/18 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/9 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (8*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (3*CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CF^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/72 - 
  (31*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  2*CF^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/36 - 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (2*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CF^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CA^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*z*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (11*CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CF*nf*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  I*CF^2*Pi*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (85*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/36 + 
  (47*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/9 - 
  CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/9 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*z*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*CF*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  I*CA^2*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/18 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (25*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z) - 
  (CA^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/4 + CA*CF*G[1, 0, 0, z]*
   Log[q2/\[Mu]2] - CF^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (11*CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CF*nf*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/36 + 
  (67*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/18 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/18 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/9 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 - 
  (25*CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/12 + 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (3*CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CF^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA*CF*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CF^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/72 + 
  (31*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  2*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(12*z^2) - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z^2) + 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 - 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z^2 + 
  (19*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z) - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) + 
  (7*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/(24*z) + 
  (((3*I)/4)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  ((2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (CF^2*z*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (11*CA^2*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (11*CA*CF*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (CF*nf*\[Epsilon]*G[1, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (85*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/36 - 
  (47*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/9 + 
  CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/18 + 
  (5*CF*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/9 + 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((2*I)/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z^2) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/(2*z) + 
  (CA^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 - 
  (3*CA*CF*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/8 + 
  (CF^2*z*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/12 + 
  (CA*nf*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  I*CA^2*Pi*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/18 - 
  ((11*I)/6)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/3)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (3*CA^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (13*CA*CF*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CF^2*\[Epsilon]*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  ((13*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (7*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  CA^2*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  2*CA*CF*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  CF^2*\[Epsilon]*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/8 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CF^2*\[Epsilon]*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/6 - 
  (53*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/12 + 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  ((11*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  3*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (9*CA*CF*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (5*CF^2*\[Epsilon]*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CA*CF*\[Epsilon]*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (35*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/8 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/3 - 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/(8*z) - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  CA*CF*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  CF^2*\[Epsilon]*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/6 + 
  (97*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2] + 
  CA^2*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 + 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  3*CA*CF*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  3*CF^2*\[Epsilon]*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/6 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (6*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (6*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  2*CA*CF*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CF^2*\[Epsilon]*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/24 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  ((5*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(2*z^2) - 
  (CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(2*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) - 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA*CF*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (3*CF^2*\[Epsilon]*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (35*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/24 + 
  (79*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  ((7*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) + 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2])/(2*z) + 
  (3*CA^2*\[Epsilon]*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/6 + 
  ((3*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(2*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/z - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2])/z - 
  (CA^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  2*CA*CF*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CF^2*\[Epsilon]*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/6 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2])/3 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (4*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  CA*CF*\[Epsilon]*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (13*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/12 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/3 + 
  (3*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(2*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/(4*z) + 
  (2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/z - 
  (2*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2])/z + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/24 - 
  (35*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (2*CF*nf*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/3 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(8*z) - 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, z]*Log[q2/\[Mu]2])/(4*z) - 
  CA^2*\[Epsilon]*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2])/3 - 
  (2*I)*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (29*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (15*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (17*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (11*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (15*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  2*CF^2*\[Epsilon]^2*G[0, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (9*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (33*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (15*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  (21*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  4*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (25*CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CF^2*\[Epsilon]^2*G[0, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  (7*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  (25*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (13*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  3*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  3*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  4*CF^2*\[Epsilon]^2*G[0, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  3*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  (7*CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  (23*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  (11*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  2*CF^2*\[Epsilon]^2*G[0, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  2*CA^2*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2])/4 + 
  7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  7*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 0, z]*Log[q2/\[Mu]2] - 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2])/4 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 0, 1, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  4*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (13*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2])/4 - 
  4*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  2*CF^2*\[Epsilon]^2*G[1, 0, 0, 1, 1, z]*Log[q2/\[Mu]2] + 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/4 - 
  (13*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2])/2 + 
  6*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, 1, z]*Log[q2/\[Mu]2] - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2])/2 + 
  5*CA*CF*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 0, 1, 1, 0, z]*Log[q2/\[Mu]2] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, 1, z]*Log[q2/\[Mu]2])/4 + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2])/2 - 
  6*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  6*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 0, z]*Log[q2/\[Mu]2] + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 + 
  (5*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2])/2 - 
  3*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2] + 
  (15*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/4 - 
  (7*CF^2*\[Epsilon]^2*G[1, 1, 0, 1, 0, z]*Log[q2/\[Mu]2])/2 - 
  (7*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2])/2 + 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, 1, z]*Log[q2/\[Mu]2] - 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] + 
  4*CA*CF*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  4*CF^2*\[Epsilon]^2*G[1, 1, 1, 0, 0, z]*Log[q2/\[Mu]2] - 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 0, 1, z]*Log[q2/\[Mu]2] + 
  2*CA^2*\[Epsilon]^2*G[1, 1, 1, 1, 1, z]*Log[q2/\[Mu]2] - 
  (67*CA^2*Log[q2/\[Mu]2]^2)/288 + (5*CA*nf*Log[q2/\[Mu]2]^2)/144 - 
  ((11*I)/48)*CA^2*Pi*Log[q2/\[Mu]2]^2 + (I/24)*CA*nf*Pi*Log[q2/\[Mu]2]^2 - 
  (7*CA^2*Pi^2*Log[q2/\[Mu]2]^2)/48 + (CA*CF*Pi^2*Log[q2/\[Mu]2]^2)/24 + 
  (CA^2*Log[q2/\[Mu]2]^2)/(16*\[Epsilon]^2) - (11*CA^2*Log[q2/\[Mu]2]^2)/
   (96*\[Epsilon]) + (CA*nf*Log[q2/\[Mu]2]^2)/(48*\[Epsilon]) + 
  ((I/8)*CA^2*Pi*Log[q2/\[Mu]2]^2)/\[Epsilon] - 
  (193*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 + 
  (19*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^2)/432 - 
  ((67*I)/144)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/72)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (209*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/576 - 
  (11*CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/72 - 
  (19*CA*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/288 + 
  (CF*nf*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^2)/36 - 
  (I/8)*CA^2*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*CF*Pi^3*\[Epsilon]*Log[q2/\[Mu]2]^2 - 
  (571*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/648 + 
  (65*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1296 - 
  ((193*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  ((19*I)/216)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (1273*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/1728 - 
  (29*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 - 
  (CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/24 - 
  (95*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/864 + 
  (5*CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/108 + 
  ((121*I)/288)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((11*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 - 
  ((11*I)/144)*CA*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (I/18)*CF*nf*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^2 + 
  (391*CA^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/5760 - 
  (19*CA*CF*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/240 + 
  (CF^2*Pi^4*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/80 - 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(12*z) + 
  (CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2)/(12*z) - 
  (11*CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/48 + (11*CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/
   24 + (CA*nf*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF*nf*G[0, z]*Log[q2/\[Mu]2]^2)/12 + (I/4)*CA^2*Pi*G[0, z]*
   Log[q2/\[Mu]2]^2 - (I/2)*CA*CF*Pi*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) - 
  (CA*CF*G[0, z]*Log[q2/\[Mu]2]^2)/(4*\[Epsilon]) - 
  (67*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/144 + 
  (67*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CF*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/12)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CF*nf*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (13*CA*CF*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF^2*Pi^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (121*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/216 + 
  (161*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/216 + 
  (3*CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (7*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/54 - 
  (7*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/27 - 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((67*I)/36)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/18)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/32 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2)/8 - 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/12)*CA*CF*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CF^2*Pi^3*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/48 - (CA*nf*G[1, z]*Log[q2/\[Mu]2]^2)/
   24 - (I/4)*CA^2*Pi*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/144 - 
  (5*CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (I/12)*CA*nf*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (121*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/216 + 
  (9*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (7*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/54 + 
  ((67*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  ((5*I)/36)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/32 - 
  (49*CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/72 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/16 + 
  (CF*nf*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/18 + 
  (I/6)*CA^2*Pi^3*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(12*z^2) + 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(12*z^2) + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(3*z) - 
  (9*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*z) + 
  (3*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(4*z) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(24*z) - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(8*z) + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(3*z) - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2)/(3*z) - 
  (CA*CF*G[0, 0, z]*Log[q2/\[Mu]2]^2)/4 + (CF^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/
   2 + (11*CA^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (11*CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CF*nf*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  I*CF^2*Pi*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (67*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/72 - 
  (67*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/36 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/36 + 
  (5*CF*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/18 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/3)*CF*nf*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/4 + (CA*CF*G[0, 1, z]*Log[q2/\[Mu]2]^2)/
   4 + (11*CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*nf*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (67*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/72 - 
  (5*CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/36 + 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/8 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(4*z) + 
  (CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^2)/(4*z) - 
  (11*CA^2*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 + 
  (11*CA*CF*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CF*nf*\[Epsilon]*G[1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (67*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/72 + 
  (67*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/36 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/36 - 
  (5*CF*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/18 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((11*I)/6)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 - 
  (I/3)*CF*nf*Pi*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/24 - 
  (CF^2*Pi^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/24 + 
  (CA*nf*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (67*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/72 + 
  (5*CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/36 - 
  ((11*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/6)*CA*nf*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (2*CA^2*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/3 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (5*CA*CF*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CF^2*\[Epsilon]*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CF*nf*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2)/3 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  ((5*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (CA^2*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*CF*\[Epsilon]*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (3*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CF^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*nf*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CF^2*\[Epsilon]*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (11*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2)/3 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  I*CF^2*Pi*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 - 
  (CA*CF*\[Epsilon]*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 + 
  I*CA^2*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 - 
  (I/2)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/12 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CF*nf*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2)/3 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (2*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (2*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (3*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA*nf*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/12 + 
  (I/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(4*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(4*z^2) - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/(8*z) + 
  (CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/z - 
  (CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^2)/z - 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/12 + 
  (11*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 + 
  (CA*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/6 - 
  (CF*nf*\[Epsilon]^2*G[1, 1, 0, z]*Log[q2/\[Mu]2]^2)/3 - 
  (CA^2*\[Epsilon]*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/12 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2)/6 - 
  I*CA^2*Pi*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (13*CA*CF*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (7*CF^2*\[Epsilon]^2*G[0, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  CA^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  2*CA*CF*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  CF^2*\[Epsilon]^2*G[0, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (5*CF^2*\[Epsilon]^2*G[0, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (3*CA^2*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (9*CA*CF*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 + 
  (5*CA^2*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 - 
  CA*CF*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]^2*G[0, 1, 1, 0, z]*Log[q2/\[Mu]2]^2 - 
  CA^2*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  3*CA*CF*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  3*CF^2*\[Epsilon]^2*G[1, 0, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  (5*CA^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2)/4 - 
  2*CA*CF*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  CF^2*\[Epsilon]^2*G[1, 0, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (7*CA*CF*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/4 + 
  (3*CF^2*\[Epsilon]^2*G[1, 0, 1, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 0, 1, 1, z]*Log[q2/\[Mu]2]^2)/4 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2)/2 - 
  2*CA*CF*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2 + 
  2*CF^2*\[Epsilon]^2*G[1, 1, 0, 0, z]*Log[q2/\[Mu]2]^2 - 
  (3*CA^2*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2)/2 + 
  CA*CF*\[Epsilon]^2*G[1, 1, 0, 1, z]*Log[q2/\[Mu]2]^2 + 
  CA^2*\[Epsilon]^2*G[1, 1, 1, 1, z]*Log[q2/\[Mu]2]^2 + 
  (11*CA^2*Log[q2/\[Mu]2]^3)/144 - (CA*nf*Log[q2/\[Mu]2]^3)/72 - 
  (I/12)*CA^2*Pi*Log[q2/\[Mu]2]^3 - (CA^2*Log[q2/\[Mu]2]^3)/(24*\[Epsilon]) + 
  (67*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/432 - 
  (5*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^3)/216 + ((11*I)/72)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^3 - (I/36)*CA*nf*Pi*\[Epsilon]*Log[q2/\[Mu]2]^3 + 
  (7*CA^2*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/72 - 
  (CA*CF*Pi^2*\[Epsilon]*Log[q2/\[Mu]2]^3)/36 + 
  (193*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 - 
  (19*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/648 + 
  ((67*I)/216)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  ((5*I)/108)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (209*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/864 + 
  (11*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/108 + 
  (19*CA*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/432 - 
  (CF*nf*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3)/54 + 
  (I/12)*CA^2*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (I/18)*CA*CF*Pi^3*\[Epsilon]^2*Log[q2/\[Mu]2]^3 - 
  (CA^2*G[0, z]*Log[q2/\[Mu]2]^3)/12 + (CA*CF*G[0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/72 - 
  (11*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CF*nf*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/6)*CA^2*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/3)*CA*CF*Pi*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (67*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/216 - 
  (67*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/108 - 
  (5*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/108 + 
  (5*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/54 + 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  ((11*I)/18)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 - 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (I/9)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (13*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA^2*G[1, z]*Log[q2/\[Mu]2]^3)/12 - 
  (11*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/72 + 
  (CA*nf*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (I/6)*CA^2*Pi*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (67*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/216 + 
  (5*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/108 - 
  ((11*I)/36)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 + 
  (I/18)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3 - 
  (CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CF^2*\[Epsilon]*G[0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (11*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/36 + 
  (11*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CA*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CF*nf*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3)/9 + 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 - 
  ((2*I)/3)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]*G[0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (11*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/36 + 
  (CA*nf*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3)/18 + 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 - 
  (I/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^3 + 
  (11*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/36 - 
  (11*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 - 
  (CA*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/18 + 
  (CF*nf*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]^3)/9 - 
  (CA^2*\[Epsilon]*G[1, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (11*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/36 - 
  (CA*nf*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3)/18 - 
  (I/3)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (5*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  CF^2*\[Epsilon]^2*G[0, 0, 0, z]*Log[q2/\[Mu]2]^3 + 
  (CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Log[q2/\[Mu]2]^3)/6 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/6 + 
  (2*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (2*CF^2*\[Epsilon]^2*G[1, 0, 0, z]*Log[q2/\[Mu]2]^3)/3 - 
  (CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Log[q2/\[Mu]2]^3)/6 + 
  (CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Log[q2/\[Mu]2]^3)/3 + 
  (CA^2*Log[q2/\[Mu]2]^4)/48 - (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^4)/288 + 
  (CA*nf*\[Epsilon]*Log[q2/\[Mu]2]^4)/144 + (I/24)*CA^2*Pi*\[Epsilon]*
   Log[q2/\[Mu]2]^4 - (67*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/864 + 
  (5*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/432 - 
  ((11*I)/144)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 + 
  (I/72)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^4 - 
  (7*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/144 + 
  (CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]^4)/72 + 
  (CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/24 - 
  (CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]^4)/12 - 
  (11*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/144 + 
  (11*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 + 
  (CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/72 - 
  (CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4)/36 + 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (I/6)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^4 - 
  (CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]^4)/24 + 
  (11*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/144 - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4)/72 - 
  (I/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^4 - 
  (CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]^4)/6 - 
  (CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]^4)/12 + 
  (CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]^4)/12 - 
  (CA^2*\[Epsilon]*Log[q2/\[Mu]2]^5)/120 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/720 - 
  (CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^5)/360 - (I/60)*CA^2*Pi*\[Epsilon]^2*
   Log[q2/\[Mu]2]^5 - (CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^5)/30 + 
  (CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^5)/60 + 
  (CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^6)/360 + (353*CA^2*Zeta[3])/288 - 
  (3*CF^2*Zeta[3])/8 - (37*CA*nf*Zeta[3])/144 - ((11*I)/48)*CA^2*Pi*Zeta[3] - 
  (11*CA^2*Zeta[3])/(96*\[Epsilon]) + (1507*CA^2*\[Epsilon]*Zeta[3])/864 + 
  (29*CA*CF*\[Epsilon]*Zeta[3])/16 - 2*CF^2*\[Epsilon]*Zeta[3] - 
  (185*CA*nf*\[Epsilon]*Zeta[3])/432 + ((353*I)/144)*CA^2*Pi*\[Epsilon]*
   Zeta[3] - ((3*I)/4)*CF^2*Pi*\[Epsilon]*Zeta[3] - 
  ((37*I)/72)*CA*nf*Pi*\[Epsilon]*Zeta[3] + (61*CA^2*Pi^2*\[Epsilon]*Zeta[3])/
   576 + (29*CA*CF*Pi^2*\[Epsilon]*Zeta[3])/72 - 
  (7*CF^2*Pi^2*\[Epsilon]*Zeta[3])/24 - (CA*CF*\[Epsilon]*Zeta[3])/(4*z) + 
  (CF^2*\[Epsilon]*Zeta[3])/(4*z) + (3*CA^2*z*\[Epsilon]*Zeta[3])/16 - 
  (9*CA*CF*z*\[Epsilon]*Zeta[3])/16 + (3*CF^2*z*\[Epsilon]*Zeta[3])/8 - 
  (109*CA^2*\[Epsilon]^2*Zeta[3])/2592 + (431*CA*CF*\[Epsilon]^2*Zeta[3])/
   32 - (165*CF^2*\[Epsilon]^2*Zeta[3])/16 - (125*CA*nf*\[Epsilon]^2*Zeta[3])/
   162 + ((1507*I)/432)*CA^2*Pi*\[Epsilon]^2*Zeta[3] + 
  ((29*I)/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[3] - (4*I)*CF^2*Pi*\[Epsilon]^2*
   Zeta[3] - ((185*I)/216)*CA*nf*Pi*\[Epsilon]^2*Zeta[3] - 
  (4571*CA^2*Pi^2*\[Epsilon]^2*Zeta[3])/1728 - 
  (37*CA*CF*Pi^2*\[Epsilon]^2*Zeta[3])/54 + 
  (17*CF^2*Pi^2*\[Epsilon]^2*Zeta[3])/8 + 
  (553*CA*nf*Pi^2*\[Epsilon]^2*Zeta[3])/864 - 
  (4*CF*nf*Pi^2*\[Epsilon]^2*Zeta[3])/27 - ((3*I)/32)*CA^2*Pi^3*\[Epsilon]^2*
   Zeta[3] + ((29*I)/36)*CA*CF*Pi^3*\[Epsilon]^2*Zeta[3] - 
  ((7*I)/12)*CF^2*Pi^3*\[Epsilon]^2*Zeta[3] - (5*CA^2*\[Epsilon]^2*Zeta[3])/
   (96*z) + (29*CA*CF*\[Epsilon]^2*Zeta[3])/(32*z) - 
  (11*CF^2*\[Epsilon]^2*Zeta[3])/(16*z) - (CA*nf*\[Epsilon]^2*Zeta[3])/
   (6*z) - ((I/2)*CA*CF*Pi*\[Epsilon]^2*Zeta[3])/z + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*Zeta[3])/z + (3*CA^2*z*\[Epsilon]^2*Zeta[3])/
   4 - (9*CA*CF*z*\[Epsilon]^2*Zeta[3])/4 + (3*CF^2*z*\[Epsilon]^2*Zeta[3])/
   2 + ((3*I)/8)*CA^2*Pi*z*\[Epsilon]^2*Zeta[3] - 
  ((9*I)/8)*CA*CF*Pi*z*\[Epsilon]^2*Zeta[3] + 
  ((3*I)/4)*CF^2*Pi*z*\[Epsilon]^2*Zeta[3] + (7*CA^2*G[0, z]*Zeta[3])/48 - 
  (2*CA*CF*G[0, z]*Zeta[3])/3 + (3*CF^2*G[0, z]*Zeta[3])/4 + 
  (7*CA^2*\[Epsilon]*G[0, z]*Zeta[3])/72 + 
  (215*CA*CF*\[Epsilon]*G[0, z]*Zeta[3])/144 - 
  (27*CF^2*\[Epsilon]*G[0, z]*Zeta[3])/8 - 
  (2*CA*nf*\[Epsilon]*G[0, z]*Zeta[3])/9 + 
  (4*CF*nf*\[Epsilon]*G[0, z]*Zeta[3])/9 + ((7*I)/24)*CA^2*Pi*\[Epsilon]*
   G[0, z]*Zeta[3] - ((4*I)/3)*CA*CF*Pi*\[Epsilon]*G[0, z]*Zeta[3] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]*G[0, z]*Zeta[3] - 
  (1609*CA^2*\[Epsilon]^2*G[0, z]*Zeta[3])/864 + 
  (8105*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[3])/864 - 
  (181*CF^2*\[Epsilon]^2*G[0, z]*Zeta[3])/16 - 
  (10*CA*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/27 + 
  (20*CF*nf*\[Epsilon]^2*G[0, z]*Zeta[3])/27 + 
  ((7*I)/36)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  ((215*I)/72)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  ((27*I)/4)*CF^2*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] - 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  ((8*I)/9)*CF*nf*Pi*\[Epsilon]^2*G[0, z]*Zeta[3] + 
  (5*CA^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/32 - 
  (5*CA*CF*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/144 - 
  (5*CF^2*Pi^2*\[Epsilon]^2*G[0, z]*Zeta[3])/9 - 
  (CA^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/4 + 
  (3*CA*CF*z*\[Epsilon]^2*G[0, z]*Zeta[3])/4 - 
  (CF^2*z*\[Epsilon]^2*G[0, z]*Zeta[3])/2 - (25*CA^2*G[1, z]*Zeta[3])/48 + 
  (3*CA*CF*G[1, z]*Zeta[3])/4 - (95*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/144 - 
  (9*CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/4 + 
  (2*CA*nf*\[Epsilon]*G[1, z]*Zeta[3])/9 - ((25*I)/24)*CA^2*Pi*\[Epsilon]*
   G[1, z]*Zeta[3] + ((3*I)/2)*CA*CF*Pi*\[Epsilon]*G[1, z]*Zeta[3] - 
  (CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/(4*z^2) + 
  (CF^2*\[Epsilon]*G[1, z]*Zeta[3])/(4*z^2) - 
  (15*CA^2*\[Epsilon]*G[1, z]*Zeta[3])/(16*z) + 
  (17*CA*CF*\[Epsilon]*G[1, z]*Zeta[3])/(8*z) - 
  (CF^2*\[Epsilon]*G[1, z]*Zeta[3])/z - 
  (173*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/864 - 
  (261*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/32 + 
  (31*CF^2*\[Epsilon]^2*G[1, z]*Zeta[3])/16 + 
  (10*CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/27 - 
  ((95*I)/72)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] - 
  ((9*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  ((4*I)/9)*CA*nf*Pi*\[Epsilon]^2*G[1, z]*Zeta[3] + 
  (49*CA^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/96 + 
  (CA*CF*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/8 - 
  (11*CF^2*Pi^2*\[Epsilon]^2*G[1, z]*Zeta[3])/12 - 
  (5*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(96*z^2) + 
  (37*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(32*z^2) - 
  (15*CF^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(16*z^2) - 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(6*z^2) - 
  ((I/2)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^2 + 
  ((I/2)*CF^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z^2 - 
  (85*CA^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(24*z) + 
  (107*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[3])/(16*z) - 
  (23*CF^2*\[Epsilon]^2*G[1, z]*Zeta[3])/(8*z) + 
  (CA*nf*\[Epsilon]^2*G[1, z]*Zeta[3])/(6*z) - 
  (((15*I)/8)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z + 
  (((17*I)/4)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z - 
  ((2*I)*CF^2*Pi*\[Epsilon]^2*G[1, z]*Zeta[3])/z - 
  (CA^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/8 + 
  (3*CA*CF*z*\[Epsilon]^2*G[1, z]*Zeta[3])/8 - 
  (CF^2*z*\[Epsilon]^2*G[1, z]*Zeta[3])/4 - 
  (13*CA^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/8 + 
  (16*CA*CF*\[Epsilon]*G[0, 0, z]*Zeta[3])/3 - 
  (25*CF^2*\[Epsilon]*G[0, 0, z]*Zeta[3])/6 - 
  (7*CA^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/36 - 
  (215*CA*CF*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/72 + 
  (27*CF^2*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/4 + 
  (4*CA*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 - 
  (8*CF*nf*\[Epsilon]^2*G[0, 0, z]*Zeta[3])/9 - 
  ((13*I)/4)*CA^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] + 
  ((32*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] - 
  ((25*I)/3)*CF^2*Pi*\[Epsilon]^2*G[0, 0, z]*Zeta[3] + 
  (25*CA^2*\[Epsilon]*G[0, 1, z]*Zeta[3])/12 - 
  (13*CA*CF*\[Epsilon]*G[0, 1, z]*Zeta[3])/3 + 2*CF^2*\[Epsilon]*G[0, 1, z]*
   Zeta[3] - (625*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/144 - 
  (3*CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/2 + 
  (3*CF^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/2 + 
  (37*CA*nf*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/36 + 
  ((25*I)/6)*CA^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] - 
  ((26*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] + 
  (4*I)*CF^2*Pi*\[Epsilon]^2*G[0, 1, z]*Zeta[3] - 
  (CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(4*z^2) + 
  (CF^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(4*z^2) - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(16*z) + 
  (17*CA*CF*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/(8*z) - 
  (CF^2*\[Epsilon]^2*G[0, 1, z]*Zeta[3])/z + 
  (7*CA^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/4 - 
  (19*CA*CF*\[Epsilon]*G[1, 0, z]*Zeta[3])/4 + 
  (5*CF^2*\[Epsilon]*G[1, 0, z]*Zeta[3])/2 + 
  (17*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/18 + 
  (53*CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/72 - 
  (21*CF^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/4 - 
  (4*CA*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 + 
  (8*CF*nf*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/9 + 
  ((7*I)/2)*CA^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] - 
  ((19*I)/2)*CA*CF*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] + 
  (5*I)*CF^2*Pi*\[Epsilon]^2*G[1, 0, z]*Zeta[3] - 
  (9*CA^2*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(16*z) + 
  (9*CA*CF*\[Epsilon]^2*G[1, 0, z]*Zeta[3])/(8*z) - 
  (35*CA^2*\[Epsilon]*G[1, 1, z]*Zeta[3])/24 + 
  (3*CA*CF*\[Epsilon]*G[1, 1, z]*Zeta[3])/2 + 
  (679*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/144 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/8 - 
  (3*CF^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/4 - 
  (37*CA*nf*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/36 - 
  ((35*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] + 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, 1, z]*Zeta[3] - 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(4*z^2) + 
  (CF^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(4*z^2) + 
  (3*CA^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(16*z) - 
  (CA*CF*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/(8*z) - 
  (CF^2*\[Epsilon]^2*G[1, 1, z]*Zeta[3])/z + 
  (55*CA^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/12 - 
  (44*CA*CF*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3])/3 + 
  11*CF^2*\[Epsilon]^2*G[0, 0, 0, z]*Zeta[3] - 
  (29*CA^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/12 + 
  (217*CA*CF*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/24 - 
  (27*CF^2*\[Epsilon]^2*G[0, 0, 1, z]*Zeta[3])/4 - 
  (15*CA^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/4 + 
  (71*CA*CF*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/6 - 
  (26*CF^2*\[Epsilon]^2*G[0, 1, 0, z]*Zeta[3])/3 + 
  (17*CA^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/24 - 
  (41*CA*CF*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/12 + 
  (5*CF^2*\[Epsilon]^2*G[0, 1, 1, z]*Zeta[3])/2 - 
  (29*CA^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/6 + 
  (89*CA*CF*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/6 - 
  (31*CF^2*\[Epsilon]^2*G[1, 0, 0, z]*Zeta[3])/3 + 
  (49*CA^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/24 - 
  (45*CA*CF*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/8 + 
  (13*CF^2*\[Epsilon]^2*G[1, 0, 1, z]*Zeta[3])/4 + 
  3*CA^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3] - 
  9*CA*CF*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3] + 
  6*CF^2*\[Epsilon]^2*G[1, 1, 0, z]*Zeta[3] - 
  (5*CA^2*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/6 + 
  (3*CA*CF*\[Epsilon]^2*G[1, 1, 1, z]*Zeta[3])/2 + 
  (11*CA^2*Log[q2/\[Mu]2]*Zeta[3])/48 - 
  (353*CA^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/144 + 
  (3*CF^2*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (37*CA*nf*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]*Log[q2/\[Mu]2]*Zeta[3] - 
  (1507*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/432 - 
  (29*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  4*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  (185*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/216 - 
  ((353*I)/72)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((3*I)/2)*CF^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] + 
  ((37*I)/36)*CA*nf*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3] - 
  (61*CA^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/288 - 
  (29*CA*CF*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/36 + 
  (7*CF^2*Pi^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/12 + 
  (CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(2*z) - 
  (CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/(2*z) - 
  (3*CA^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/8 + 
  (9*CA*CF*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/8 - 
  (3*CF^2*z*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (7*CA^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/24 + 
  (4*CA*CF*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (3*CF^2*\[Epsilon]*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  (7*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/36 - 
  (215*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (27*CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 + 
  (4*CA*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/9 - 
  (8*CF*nf*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3])/9 - 
  ((7*I)/12)*CA^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  ((8*I)/3)*CA*CF*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*I)*CF^2*Pi*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (25*CA^2*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/24 - 
  (3*CA*CF*\[Epsilon]*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (95*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/72 + 
  (9*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  (4*CA*nf*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/9 + 
  ((25*I)/12)*CA^2*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (3*I)*CA*CF*Pi*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(2*z^2) - 
  (CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(2*z^2) + 
  (15*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(8*z) - 
  (17*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/(4*z) + 
  (2*CF^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]*Zeta[3])/z + 
  (13*CA^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/4 - 
  (32*CA*CF*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 + 
  (25*CF^2*\[Epsilon]^2*G[0, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  (25*CA^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/6 + 
  (26*CA*CF*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/3 - 
  4*CF^2*\[Epsilon]^2*G[0, 1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (7*CA^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 + 
  (19*CA*CF*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3])/2 - 
  5*CF^2*\[Epsilon]^2*G[1, 0, z]*Log[q2/\[Mu]2]*Zeta[3] + 
  (35*CA^2*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3])/12 - 
  3*CA*CF*\[Epsilon]^2*G[1, 1, z]*Log[q2/\[Mu]2]*Zeta[3] - 
  (11*CA^2*\[Epsilon]*Log[q2/\[Mu]2]^2*Zeta[3])/48 + 
  (353*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/144 - 
  (3*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/4 - 
  (37*CA*nf*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3])/72 - 
  ((11*I)/24)*CA^2*Pi*\[Epsilon]^2*Log[q2/\[Mu]2]^2*Zeta[3] + 
  (7*CA^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 - 
  (4*CA*CF*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/3 + 
  (3*CF^2*\[Epsilon]^2*G[0, z]*Log[q2/\[Mu]2]^2*Zeta[3])/2 - 
  (25*CA^2*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/24 + 
  (3*CA*CF*\[Epsilon]^2*G[1, z]*Log[q2/\[Mu]2]^2*Zeta[3])/2 + 
  (11*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]^3*Zeta[3])/72 + 
  (1127*CA^2*\[Epsilon]^2*Zeta[3]^2)/288 - 15*CA*CF*\[Epsilon]^2*Zeta[3]^2 + 
  (83*CF^2*\[Epsilon]^2*Zeta[3]^2)/8 - (217*CA^2*\[Epsilon]*Zeta[5])/160 - 
  (65*CA*CF*\[Epsilon]*Zeta[5])/16 + (31*CF^2*\[Epsilon]*Zeta[5])/8 + 
  (7601*CA^2*\[Epsilon]^2*Zeta[5])/480 - (597*CA*CF*\[Epsilon]^2*Zeta[5])/
   32 + (135*CF^2*\[Epsilon]^2*Zeta[5])/16 - (601*CA*nf*\[Epsilon]^2*Zeta[5])/
   240 - ((217*I)/80)*CA^2*Pi*\[Epsilon]^2*Zeta[5] - 
  ((65*I)/8)*CA*CF*Pi*\[Epsilon]^2*Zeta[5] + ((31*I)/4)*CF^2*Pi*\[Epsilon]^2*
   Zeta[5] + (753*CA^2*\[Epsilon]^2*G[0, z]*Zeta[5])/80 - 
  (1253*CA*CF*\[Epsilon]^2*G[0, z]*Zeta[5])/40 + 
  25*CF^2*\[Epsilon]^2*G[0, z]*Zeta[5] - 
  (743*CA^2*\[Epsilon]^2*G[1, z]*Zeta[5])/80 + 
  (293*CA*CF*\[Epsilon]^2*G[1, z]*Zeta[5])/16 - 
  (41*CF^2*\[Epsilon]^2*G[1, z]*Zeta[5])/8 + 
  (217*CA^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/80 + 
  (65*CA*CF*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/8 - 
  (31*CF^2*\[Epsilon]^2*Log[q2/\[Mu]2]*Zeta[5])/4}


==> anc/info.txt <==
Ancillary Files for the Paper:
"Splitting Amplitudes at N$^3$LO in QCD"
By Xin Guan, Franz Herzog, Yao Ma, Bernhard Mistlberger and Adi Prasanna Suresh


***********      General Definitions    *******************
ep=\[Epsilon]           dimensional regulator, d=4-2ep.
nf            		number of fermion flavours, typically nf=5.
nc	     		number of colors in QCD, typically nc=3.
as=alpha_S/Pi 		strong coupling constant divided by Pi.
x=1/z


Color factors:
CA,CF,C3FF,C4AA,C4AF,C4AF,dA,dF as defined in eq.2.16, 2.17.
CA=dF=nc;
CF=dA/dF/2



***********      Splitting Amplitudes     *******************
File presented in Mathematica readable format
Time-like splitting amplitude for g->gg:
Split_g2gg_LO_TimeLike.m
Split_g2gg_NLO_TimeLike.m
Split_g2gg_NNLO_TimeLike.m
Split_g2gg__N3LO_TimeLike.m
Space-like splitting amplitude for g->gg for 3-parton amplitudes:
Split_g2gg_LO_SpaceLike.m
Split_g2gg_NLO_SpaceLike.m
Split_g2gg_NNLO_SpaceLike.m
Split_g2gg_N3LO_SpaceLike.m

Time-like splitting amplitude for g->qqbar:
Split_g2qqbar_LO_TimeLike.m
Split_g2qqbar_NLO_TimeLike.m
Split_g2qqbar_NNLO_TimeLike.m
Split_g2qqbar_N3LO_TimeLike.m
Space-like splitting amplitude for g->qqbar for 3-parton amplitudes:
Split_g2qqbar_LO_SpaceLike.m
Split_g2qqbar_NLO_SpaceLike.m
Split_g2qqbar_NNLO_SpaceLike.m
Split_g2qqbar_N3LO_SpaceLike.m

Time-like splitting amplitude for g->gg:
Split_q2qg_LO_TimeLike.m
Split_q2qg_NLO_TimeLike.m
Split_q2qg_NNLO_TimeLike.m
Split_q2qg_N3LO_TimeLike.m
Space-like splitting amplitude for g->gg for 3-parton amplitudes:
Split_q2qg_LO_SpaceLike.m
Split_q2qg_NLO_SpaceLike.m
Split_q2qg_NNLO_SpaceLike.m
Split_q2qg_N3LO_SpaceLike.m
